The Single-Mass Variable Flavor Number Scheme at Three-Loop Order

The matching relations in the unpolarized and polarized variable flavor number scheme at three-loop order are presented in the single-mass case. They describe the process of massive quarks becoming light at large virtualities $Q^2$. In this framework, heavy-quark parton distributions can be defined. Numerical results are presented on the matching relations in the case of the single-mass variable flavor number scheme for the light parton, charm and bottom quark distributions. These relations are process independent. In the polarized case we generally work in the Larin scheme. To two-loop order we present the polarized massive OMEs also in the $\overline{\rm MS}$ scheme. Fast numerical codes for the single-mass massive operator matrix elements are provided.

==> anc/AQg110.dat <==
# AQg110
-2.
-1.999996000004
-1.99999567447405035262850326301
-1.9999953224516681635482577986
-1.99999494178083898781878477415
-1.99999453013008790776271580859
-1.99999408497820038333640406436
-1.99999360359878107645653007503
-1.99999308304355608883119541632
-1.99999252012431635867172860658
-1.99999191139339164155556195738
-1.9999912531225355037713497896
-1.99999054128009202766975244221
-1.99998977150630440836086326641
-1.99998893908661424520255679067
-1.99998803892278803034835814
-1.9999870655016940349554879553
-1.99998601286153841017414695259
-1.99998487455535376682801143457
-1.99998364361151667969877554121
-1.99998231249105237677800436423
-1.99998087304146520964575097648
-1.99997931644681223816651059799
-1.99997763317371427111164738658
-1.99997581291297384375337345734
-1.99997384451644273218728182456
-1.99997171592875253809902396623
-1.99996941411349044958910637046
-1.99996692497336830185508686956
-1.99996423326389631885047238588
-1.99996132250003318959801306115
-1.99995817485524117864808510314
-1.99995477105232852771993110165
-1.99995109024541119222396111092
-1.99994710989227166673000827816
-1.99994280561633395750773608809
-1.99993815105741030144514140611
-1.99993311771030662369628165026
-1.99992767475029955511431172752
-1.99992178884441764528111517376
-1.99991542394737272209764237914
-1.99990854108089363991326592084
-1.99990109809511335857208137086
-1.99989304941055079383710616897
-1.99988434573911051495931573053
-1.99987493378239542467381301829
-1.99986475590548927098923746155
-1.99985374978421637814913373962
-1.99984184802372444976004141281
-1.99982897774606172326794026716
-1.99981506014423109860735992136
-1.99980001
-1.99978373516252444562408027457
-1.99976613598460778776856480638
-1.99974710471315743717555576222
-1.99972652483012508166610595333
-1.99970427033991581610845312278
-1.99968020499892745837975738087
-1.99965418148253124017243175962
-1.99962604048442699484548258804
-1.99959560974289772626253618221
-1.99956270298804767827930177995
-1.99952711880363220533758368287
-1.99948863939657415578775978116
-1.99944702926670720886705616866
-1.99940203376868853183903515863
-1.99935337755737790171917436914
-1.99930076290728448762632955768
-1.99924386789593198898710199679
-1.99918234444018368525181366852
-1.99911581617369681541671644017
-1.99904387615273592667745856152
-1.99896608437656247106300831581
-1.99888196510752774069074431198
-1.99879100397482265507034436336
-1.99869264484457506466545485786
-1.99858628643762690495119831128
-1.99847127867486318940117472655
-1.99834691872839561053808730732
-1.99821244675521825433947202224
-1.99806704128814415641642925565
-1.99790981425689139681675039818
-1.99773980561010816365923656242
-1.99755597750689954183110273034
-1.9973572080440363994530268554
-1.99714228448248029960872005229
-1.99690989593413955784768530644
-1.99665862546687227731216112683
-1.99638694158266464294540942063
-1.9960931890206297010165904505
-1.99577557883298682593852688228
-1.99543217767848969290212624169
-1.99506089627386687455316495913
-1.99465947693972207118182187343
-1.99422548017301076361761692818
-1.99375627017367005951556234706
-1.99324899924823576895735994372
-1.99270059100834704433060780116
-1.99210772227693174342081979121
-1.99146680360960953348058817073
-1.99077395833347769543617756393
-1.990025
-1.9801
-1.970225
-1.9604
-1.950625
-1.9409
-1.931225
-1.9216
-1.912025
-1.9025
-1.893025
-1.8836
-1.87422500000000000000000000073
-1.8649
-1.855625
-1.8464
-1.837225
-1.8281
-1.819025
-1.81
-1.801025
-1.7921
-1.783225
-1.7744
-1.765625
-1.7569
-1.748225
-1.7396
-1.731025
-1.7225
-1.714025
-1.7056
-1.697225
-1.6889
-1.680625
-1.6724
-1.664225
-1.6561
-1.648025
-1.64
-1.632025
-1.6241
-1.616225
-1.60839999999999999999999999999
-1.60062499999999999999999999994
-1.59289999999999999999999999963
-1.58522499999999999999999999794
-1.57759999999999999999999998967
-1.57002499999999999999999995267
-1.56249999999999999999999979984
-1.55502499999999999999999921362
-1.54759999999999999999999711241
-1.54022499999999999999999003731
-1.53289999999999999999996755014
-1.52562499999999999999989979677
-1.5183999999999999999997055333
-1.51122499999999999999917364448
-1.50409999999999999999777862019
-1.49702499999999999999426375093
-1.48999999999999999998573418697
-1.48302499999999999996575123271
-1.47609999999999999992045679079
-1.46922499999999999982092969311
-1.46239999999999999960853786124
-1.45562499999999999916761728402
-1.44889999999999999827579446567
-1.44222499999999999651580079737
-1.43559999999999999312243574729
-1.42902499999999998672261274607
-1.42249999999999997490264344603
-1.41602499999999995350162686962
-1.4096
-1.403225
-1.3969
-1.390625
-1.3844
-1.378225
-1.3721
-1.366025
-1.36
-1.354025
-1.3481
-1.342225
-1.3364
-1.330625
-1.3249
-1.319225
-1.3136
-1.308025
-1.3025
-1.297025
-1.2916
-1.286225
-1.2809
-1.275625
-1.2704
-1.265225
-1.2601
-1.255025
-1.25
-1.245025
-1.2401
-1.235225
-1.2304
-1.225625
-1.2209
-1.216225
-1.2116
-1.207025
-1.2025
-1.198025
-1.1936
-1.189225
-1.1849
-1.180625
-1.1764
-1.172225
-1.1681
-1.164025
-1.16
-1.156025
-1.1521
-1.148225
-1.1444
-1.140625
-1.1369
-1.133225
-1.1296
-1.126025
-1.1225
-1.119025
-1.1156
-1.112225
-1.1089
-1.105625
-1.1024
-1.099225
-1.0961
-1.093025
-1.09
-1.087025
-1.0841
-1.081225
-1.0784
-1.075625
-1.0729
-1.070225
-1.0676
-1.065025
-1.0625
-1.060025
-1.0576
-1.055225
-1.0529
-1.050625
-1.0484
-1.046225
-1.0441
-1.042025
-1.04
-1.038025
-1.0361
-1.034225
-1.0324
-1.030625
-1.0289
-1.027225
-1.0256
-1.024025
-1.0225
-1.021025
-1.0196
-1.018225
-1.0169
-1.015625
-1.0144
-1.013225
-1.0121
-1.011025
-1.01
-1.009025
-1.0081
-1.007225
-1.0064
-1.005625
-1.0049
-1.004225
-1.0036
-1.003025
-1.0025
-1.002025
-1.0016
-1.001225
-1.0009
-1.000625
-1.0004
-1.000225
-1.0001
-1.000025
-1.
-1.000025
-1.0001
-1.000225
-1.0004
-1.000625
-1.0009
-1.001225
-1.0016
-1.002025
-1.0025
-1.003025
-1.0036
-1.004225
-1.0049
-1.005625
-1.0064
-1.007225
-1.0081
-1.009025
-1.01
-1.011025
-1.0121
-1.013225
-1.0144
-1.015625
-1.0169
-1.018225
-1.0196
-1.021025
-1.0225
-1.024025
-1.0256
-1.027225
-1.0289
-1.030625
-1.0324
-1.034225
-1.0361
-1.038025
-1.04
-1.042025
-1.0441
-1.046225
-1.0484
-1.050625
-1.0529
-1.055225
-1.0576
-1.060025
-1.0625
-1.065025
-1.0676
-1.070225
-1.0729
-1.075625
-1.0784
-1.081225
-1.0841
-1.087025
-1.09
-1.093025
-1.0961
-1.099225
-1.1024
-1.105625
-1.1089
-1.112225
-1.1156
-1.119025
-1.1225
-1.126025
-1.1296
-1.133225
-1.1369
-1.140625
-1.1444
-1.148225
-1.1521
-1.156025
-1.16
-1.164025
-1.1681
-1.172225
-1.1764
-1.180625
-1.1849
-1.189225
-1.1936
-1.198025
-1.2025
-1.207025
-1.2116
-1.216225
-1.2209
-1.225625
-1.2304
-1.235225
-1.2401
-1.245025
-1.25
-1.255025
-1.2601
-1.265225
-1.2704
-1.275625
-1.2809
-1.286225
-1.2916
-1.297025
-1.3025
-1.308025
-1.3136
-1.319225
-1.3249
-1.330625
-1.3364
-1.342225
-1.3481
-1.354025
-1.36
-1.366025
-1.3721
-1.378225
-1.3844
-1.390625
-1.3969
-1.403225
-1.4096
-1.416025
-1.4225
-1.429025
-1.4356
-1.442225
-1.4489
-1.455625
-1.4624
-1.469225
-1.4761
-1.483025
-1.49
-1.497025
-1.5041
-1.511225
-1.5184
-1.525625
-1.5329
-1.540225
-1.5476
-1.555025
-1.5625
-1.570025
-1.5776
-1.585225
-1.5929
-1.600625
-1.6084
-1.616225
-1.6241
-1.632025
-1.64
-1.648025
-1.6561
-1.664225
-1.6724
-1.680625
-1.6889
-1.69722500000000000000000000001
-1.7056
-1.714025
-1.7225
-1.731025
-1.7396
-1.748225
-1.7569
-1.765625
-1.7744
-1.783225
-1.7921
-1.801025
-1.81
-1.819025
-1.8281
-1.837225
-1.8464
-1.855625
-1.8649
-1.874225
-1.8836
-1.893025
-1.9025
-1.912025
-1.9216
-1.931225
-1.9409
-1.950625
-1.9604
-1.970225
-1.9801
-1.990025
-2.


==> anc/AQg200.dat <==
# AQg200
41.848112844952148515869280669
41.8641080118273274354328993055
41.8651389474472556075860063725
41.8662348114389614932823792593
41.8673995756181511412897104458
41.8686374456606359984627825984
41.8699528741605424612501740992
41.8713505743612761008650328318
41.8728355345893089416744371324
41.8744130334218074876186281861
41.8760886556200603518559759112
41.8778683088615922920748347565
41.8797582413047605355034908997
41.8817650600205131952337720369
41.8838957503268413335667717447
41.8861576960622680588356942134
41.8885587008354813659453956927
41.8911070102889227725311256573
41.8938113354147807230613848385
41.8966808769623947520189331477
41.8997253509765409104352069459
41.90295501550642715197026445
41.9063806985254641248889217596
41.910013827101975599775120687
41.9138664578609555447799047052
41.9179513087767459837363832834
41.9222817923360798399472973738
41.9268720501102827156844020134
41.931736988774531720754530486
41.9368923176109006392393164946
41.9423545875304492199310767991
41.9481412316478080570972997658
41.9542706074395346496891027631
41.9607620405149332638968862537
41.9676358700250006894912383627
41.9749134957316382374626875991
41.9826174267552103896516384521
41.9907713320138818407134753076
41.9994000923628729608833711646
42.0085298544357806559812737597
42.0181880861833546898106115339
42.0284036340975317867674495503
42.0392067821000395708164267752
42.050629312065412991513985963
42.0627045659377355030479837582
42.07546750938873859842415878
42.088954796951973332613459673
42.1032048385535071831019028297
42.1182578673438937334801082948
42.1341560087188994602577447963
42.1509433503975328341604937557
42.1686660134051804970050068175
42.1873722237869807010040567854
42.2071123848518153203785109264
42.2279391497203307626422874824
42.2499074939210494316069951577
42.2730747877467435284580842322
42.2975008680486404293878843734
42.3232481091085341285551517645
42.3503814921883027621874509069
42.3789686733124826071471100398
42.4090800487922210236429505226
42.4407888179479139862990630671
42.4741710424329104589874099254
42.5093057015016117121148024075
42.5462747425018786754526895627
42.5851631258036494451684024966
42.626058863302822994066540938
42.6690530495615420910669288527
42.7142398845627652969140991368
42.7617166869682120936995167182
42.8115838966741568159958367387
42.8639450653589013155690195697
42.9189068336088464775656351895
42.9765788930966934633355387208
43.0370739321652367769659612932
43.1005075630432825119417799356
43.1669982287862807581986212719
43.23666708789317600503768259
43.3096378744026654420491110179
43.3860367311164688774371080409
43.4659920134343650675507612028
43.5496340611157095260901359356
43.6370949351050633699904678535
43.7285081163756614561811966391
43.8240081635540592510299877613
43.9237303258928629471370880552
44.0278101079565372859995191832
44.1363827821786192034051941342
44.2495828452381296861906670309
44.3675434139896483430461234992
44.4903955564666872064051076095
44.618267553263205957231813449
44.7512840843851549557173059288
44.8895653364549231783349114332
45.0332260249489514273435391544
45.1823743259553688113548744745
45.3371107117575609328943234027
45.4975266843847804716276729739
45.6637034011264716582156900744
45.8357101858876643575352940392
46.0136029201739777629360577299
47.8468633961861919474144252158
49.1144999466758474418997156727
50.0741229266796353970129662561
50.8326161016938055462476013862
51.4470103498488949623887876122
51.9520812187370675598580287284
52.3709035176848823862420495306
52.7197150761125995530956739308
53.0104494794083982560851494147
53.2521753175481234803551927986
53.4519697511860152261986049125
53.6154768327836842607591169183
53.7472795223528627806397079628
53.851156227973884433084635901
53.9302628909772492285213874432
53.9872654395829628448140381753
54.0244382031301868246486645392
54.0437383983386431580283224155
54.0468634291750920358590703851
54.035295605705159273513403914
54.0103374963569217798314701509
53.9731402005437891247021903982
53.9247261969008936248465252684
53.8660079838754711122639832378
53.7978034197153981258971131074
53.7208484467339803936128330084
53.6358077230653030221832109868
53.5432835659395218243094054881
53.4438235215776951226836917115
53.3379268097111818752926668465
53.2260498395878622718331311283
53.108610954970722337238712241
52.9859945350777081079911590999
52.8585545544903051731069351824
52.7266176861856500902076021839
52.590486016849038063064092163
52.4504394316233637160299831965
52.3067377157883362325447428901
52.1596224130330065449858400756
52.00931847360563757672904789
51.8560357203985649498274260938
51.6999701567219913597255294318
51.5413051359594549385667318749
51.3802124103372537089462524824
51.2168530735682046371068669423
51.0513784100574756346230862116
50.8839306616134041337233715217
50.7146437211317433180081161068
50.5436437614712150137405874443
50.3710498066738872091398704439
50.1969742517749783455119401811
50.0215233366680281727711232405
49.8447975788222472525124080771
49.6668921690721570373902305773
49.4878973342011816070158449939
49.3078986696088571497094956761
49.1269774449759421755220673511
48.9452108855146959209766100773
48.7626724311060175627723705662
48.5794319753751665748514850988
48.3955560865384795891368748784
48.2111082116606773573025946194
48.0261488657924596647694533219
47.8407358073080839227793953893
47.6549242006299228796511178737
47.4687667674093776558941878015
47.2823139271290765484264802493
47.0956139279983753462102349085
46.9087129689313738667079074999
46.7216553133227501335819400863
46.5344833952768289862100655151
46.3472379188474050166802648379
46.1599579508979984594046002263
45.9726810079838721347685842752
45.7854431377626443022979646821
45.598278995318900352231028397
45.4112219147791492051225470888
45.2243039765585197624928218517
45.0375560705521115975321709467
44.8510079555581200907849773909
44.664688315196466886853626102
44.4786248105654320592569628855
44.292844129859483480692798985
44.1073720351539353756901487652
43.9222334065460675816329056443
43.7374522838277446192651839168
43.5530519058512511693211411774
43.3690547477378847818818632322
43.1854825560677075854971036191
43.002356382178658018331247876
42.8196966136938730657284736211
42.637523004387492164286387184
42.4558547024913349144008224926
42.2747102775376023069240598868
42.0941077458260879798308636493
41.9140645945982504325879687129
41.7345978049948425682688111706
41.5557238738685793653839207596
41.3774588345185099111282233611
41.1998182764083120870689334161
41.0228173639266157653825654842
40.846470854243655238462872445
40.6707931143150281712918300261
40.4957981370800733885234005283
40.3214995568993521553101621309
40.1479106642729080555036837811
39.9750444198783716030698402309
39.8029134679655513821520235083
39.631530149141899237909843909
39.4609065125811395396641940985
39.2910543276853996613212433367
39.1219850952293594607751107156
38.9537100580132415203468221191
38.7862402110498819187126837947
38.6195863113096448013604472484
38.4537588870455651667466750769
38.2887682467198158959929847004
38.1246244875513905163743926927
37.9613375037037664266667070172
37.7989169941302587348653065021
37.6373724700937873183111114013
37.4767132623768544701533952061
37.3169485281966631717134910615
37.1580872578394925936040775458
37.0001382810276841552459894143
36.843110273031874922475018264
36.6870117605404421163029924141
36.5318511272974901014376103322
36.3776366195201166989330358098
36.224376351105136502771768951
36.0720783086349127398121105648
35.920750356191453931189721537
35.7704002399874651824720257438
35.6210355928226044855057661529
35.4726639383727802258652382414
35.3252926953199355476572512363
35.1789291813293968369028360204
35.0335806168815159550189897973
34.8892541289640076908169781579
34.7459567546310739978858494987
34.603695444435113821724619137
34.4624770657365406513614254401
34.3223084058969683779846579525
34.183196175360778698330608206
34.0451470106298493139460224482
33.9081674771360007559852472971
33.7722640720155100681545453925
33.6374432267898411155129340432
33.5037113099565533068488542623
33.3710746294941724178971289624
33.2395394352846384152763198992
33.1091119214567851764464493913
32.979798228654155282634472147
32.8516044462303091643434322746
32.7245366143746513667692260338
32.5986007261716671664538404827
32.4738027295963398274642475075
32.3501485294484020756581676483
32.2276439892279645556578754247
32.1062949329549588001339506758
31.9861071469347322873347217612
31.867086381472038210956515831
31.7492383525355723737780951352
31.6325687433751238961083381633
31.5170832060933249699242180412
31.4027873631739074713501284356
31.2896868089683006625603624818
31.1777871111423342761410944554
31.0670938120847447986955045095
30.9576124302791195849845373637
30.8493484616408533781812596481
30.742307380820634734331533231
30.6364946424759256071810554422
30.5319156825118458088144652894
30.4285759192928250955721101945
30.3264807548263391183715596696
30.2256355759200013097351383951
30.126045755313240850947769738
30.0277166527847570724707158369
29.9306536162369028954925253932
29.8348619827581141343083679727
29.7403470796644675653049496974
29.6471142255214185508538436387
29.555168731146738612224556307
29.464515900595644605999136248
29.3751610321290840088905912347
29.2871094191661151958232415577
29.2003663512212974489106158066
29.1149371148279827074697937762
29.0308269944483797117926197158
28.9480412733712411596970322578
28.8665852345980057416937096761
28.7864641617182094077218679959
28.7076833397749639085160063126
28.6302480561212855132155278548
28.554163601268042799939040275
28.4794352697242795184003731331
28.4060683608306567064094390325
28.3340681795867474808432995848
28.2634400374729081962839609511
28.1941892532674409511549564661
28.126321153859754704209152559
28.0598410750602255281403110074
27.9947543624074507585361613142
27.931066371973586984059767387
27.8687824711684579583799894318
27.8079080395431155887300738976
27.748448469593535164814955349
27.6904091675651249318597273111
27.63379555425872998162302665
27.5786130658388112359013078578
27.5248671546444820311236522208
27.4725632900040874847840637667
27.4217069590540154414020994151
27.372303667562432366212296639
27.3243589407586430897054643825
27.277878324168779818444522559
27.2328673844585333323805003076
27.1893317102836478035416530918
27.1472769131489102150762899163
27.1067086282763759551559268638
27.0676325154835838315656247984
27.0300542600725265268001075579
26.9939795737301564196186659121
26.9594141954412217694555655202
26.9263638924142445298089691852
26.8948344610214685636415023806
26.8648317277536258188808217131
26.8363615501903881294736532121
26.809429817987393784645512501
26.7840424538807609071018194989
26.7602054147100240546348849484
26.7379246924604563676417943061
26.7172063153257670901952714764
26.6980563487921934616749480052
26.6804808967450368812855940621
26.6644861025987259656467824919
26.6500781504515237317659069107
26.6372632662660327312882178032
26.626047719076690629924234408
26.6164378222254895675004038985
26.6084399346271957548049695078
26.6020604620653912758914722039
26.5973058585207080887289113891
26.5941826275326748808902716584
26.5926973235966508765752217713
26.5928565535973770518362341564
26.5946669782807346511310836193
26.5981353137653635751597450682
26.6032683330958593031491181987
26.6100728678393367097542289595
26.6185558097272226374314774718
26.6287241123442166027187708343
26.6405847928664407768146446035
26.6541449338508866299664846627
26.6694116850783566246410829267
26.6863922654521953610391199626
26.7050939649552059158962286111
26.7255241466672540876395163202
26.747690248846176205590443967
26.7715997870747254392106362875
26.7972603564764175417779337589
26.8246796340032700948967977735
26.8538653807985700286602405396
26.8848254446379529513573268783
26.9175677624522351405893588359
26.9521003629356054693853228074
26.9884313692429606508079375777
27.0265690017803536097461423415
27.0665215810927222043917008217
27.1082975308532746455089319889
27.1519053809591295762514471177
27.1973537707380437146585154892
27.2446514522713091241252613
27.2938072938381665318038836896
27.3448302834873617032604959374
27.3977295327417698268302566916
27.4525142804423293738302226251
27.5091938967378632873746154342
27.5677778872277230230331098217
27.6282758972645714419513450337
27.690697716425025487266122583
27.7550532831563107376654123766
27.8213526896075392538847081197
27.8896061866547117004101615288
27.9598241891290667954737660367
28.0320172812589581677447041176
28.1061962223360333363271835924
28.1823719526171246680608535643
28.2605555994739409386371718675
28.3407584838033739413496554852
28.4229921267120111593494635169
28.5072682564892768838064469094
28.5935988158845147235218236442
28.6819959697042790120839037291
28.77247211274712641624917703
28.8650398780942978070889323799
28.9597121457758604301076813284
29.0565020518331484472766761234
29.1554229977997035184814387807
29.2564886606243844574168618573
29.359713003061895149053889087
29.4651102845576827465595328424
29.5726950726559945480405952068
29.6824822549618638477852149632
29.7944870516899356311662865975
29.908725028835356749937938416
30.0252121120044581859412614291
30.1439646009456668671837098019
30.2649991848240207866765551641
30.3883329582858455216227726563
30.5139834383636066216533322596
30.6419685822747073067469061257
30.7723068061720839975184730707
30.9050170049088961958723282853
31.0401185728844486504835209774
31.1776314260437632595273236615
31.3175760251089811683750218731
31.4599734001270727125858194111
31.6048451764252209463683250171
31.7522136020727870004807361866
31.9021015769570336688129086765
32.0545326835888574381021188398
32.2095312197647486383225629624
32.3671222332221658630102462636
32.5273315584375886318939386219
32.6901858557298306293636263409
32.8557126528459009404561267212
33.023940389222958219213876017
33.1948984631379007869490141232
33.3686172819760882229568922673
33.5451283158728408340910835206
33.7244641550059906878517147593
33.9066585708451798044036134763
34.0917465816941821138919569446
34.2797645228966843112917040153
34.4707501221141780793529919312
34.664742580127447092103258351
34.8617826576612176452212311687
35.061912768785623681331191186
35.2651770815090764161554989571
35.4716216262459272512640947652
35.6812944129201379829694417516
35.8942455575543896149883921803
36.110527419294270331780720351
36.330194748931264690023189907
36.5533048501184357644145666806
36.7799177546215688790175942305
37.0100964131192344543158641841
37.2439069032614205065673149997
37.481418656922487172433974925
37.7227047088454788373561170368
37.9678419691776273868961832962
38.2169115227488280276584765845
38.4699989583552065740714918779
38.7271947317898489867836378573
38.9885945669260231596787676453
39.2542998998215644849528843138
39.5244183715971633746577602707
39.7990643767716058713582231416
40.0783596748452846496508813702
40.362434074249111017938421036
40.6514261993690277677084351052
40.9454843532794081144792073817
41.2447674911514366709077312906
41.5494463221469728328883321502
41.8597045610954417909702497678
42.1757403555507399175218651636
42.4977679191584993716977219509
42.8260194089226541224198420481
43.1607470923303791243400367508
43.5022258608928677421107516618
43.8507561601837665138673327777
44.2066674238588693577075041274
44.5703221217313280175792927271
44.9421205615845398003460812673
45.3225066236106041788097753265
45.7119746588565783524692133509
46.1110778541984542354773049673
46.5204384640343693371530743341
46.9407604449196412903136844551
47.3728452218107238797699630929
47.8176115915713907671973384261
48.2761211757399572599646888171
48.7496114434685057060005458353
49.23953925997083636677751979
49.7476393887817259025031587852
50.2760047700248682787677760146
50.8271994264298128517511629948
51.4044219138123437133418410725
52.0117502287914218214465297634
52.6545244064099527607482828022
53.3399759558525033337313268279
54.0783340368685929190793141165
54.8849471812785750383979128458
55.7848829314890921703162663519
56.8249461023400379342127038619
58.1175983695581146089796253485
60.434485251985803823253664213


==> anc/AQg210.dat <==
# AQg210
4.21263004638108198903909511089
4.21899410135446816987649105066
4.21943755212741956880747622232
4.21991145127774284774745737547
4.22041785189032448719529379895
4.22095894233917579184040700859
4.22153705493637786874335088862
4.2221546751111692579994347178
4.22281445114968286959334083452
4.2235192045274153878305472914
4.22427194086815333774493362416
4.22507586156478644254475387383
4.2259343760992113959646103829
4.22685111510036813328837696424
4.22782994418135622157044012608
4.22887497859855087790836776239
4.22999059877767575357755494917
4.23118146675389194123591514638
4.23245254357512812363442427046
4.233809107720103273124812759
4.23525677458477808422763321929
4.2368015170933109149684023548
4.23844968749198416429050462023
4.24020804038700256471446243401
4.24208375708953966407866326488
4.24408447133391553685353742998
4.2462182964373189955747356893
4.24849385397203138410644244249
4.25092030402365502243858893804
4.25350737711138444956452175662
4.2562654078488678288952543182
4.25920537042667224040741368501
4.26233891599977082625504584324
4.26567841206579013675344560708
4.26923698392196806463917817055
4.2730285582908489825886619873
4.27706790920665235114625412812
4.28137070625595978222488564271
4.28595356526783503244065036182
4.29083410154967906627406861058
4.29603098576598088441110538436
4.30156400255760185472886295997
4.30745411199926883785892821322
4.31372351399248543031046967232
4.32039571569003053260013317789
4.32749560204652141305523555378
4.33504950958708894962318953197
4.34308530348295186005992557401
4.35163245801848145147712824168
4.36072214052910588225533741609
4.37038729888298967136494878082
4.38066275257170530875374269194
4.39158528746594208836026799377
4.4031937542815122183626844477
4.4155291707883411357918708667
4.42863482778057776076348526786
4.44255639880922479908468980319
4.4573420536595452655795335063
4.47304257553370658649458175379
4.48971148187441545468166787588
4.5074051487373913625186004291
4.52618293858911821991289039122
4.54610733137107162161550302848
4.56724405863218889036560064417
4.5896622404873481389051524424
4.61343452511064146663366861784
4.63863723041782694797459303107
4.66535048753205460178506633806
4.69365838556028155363300320406
4.72364911713418665517974387623
4.75541512408829648257500681365
4.78905324255883967794009074132
4.82466484668891639780098573389
4.86235599001822982532824223216
4.90223754351816720127597403147
4.94442532910469325593525721117
4.98904024732154956661960088992
5.03620839773382673318018315997
5.08606119040624939470686455159
5.13873544666061674045740498952
5.19437348711187993860479508317
5.25312320477140178155929210963
5.31513812077811094956031018649
5.38057742007260939839479484078
5.4496059640649003193333328433
5.52239427706238043840168635053
5.59911850292022456546424537587
5.6799603280504767901531438867
5.76510686657832169514773866556
5.85475050306351161933540212575
5.94908868781127447256827214937
6.04832367937988880976359717288
6.15266222845136316165601312453
6.26231519676742282270585270441
6.37749710434572507902633444106
6.49842559768169926381356072553
6.62532083111088919411158304572
6.75840475295693467111929979545
6.89790028752375543796872117456
7.04403040341020830878261113446
7.19701705803543243848385555843
7.35708000766821368998123099925
9.11597472681063560835640595598
10.4556745785112633227252259145
11.5481296273246060428701331381
12.4697037390207377527751420353
13.2632010594493790144320775374
13.955780610479732656720200615
14.5660821264855208193352090388
15.1076160471588425369500583872
15.5905774835643635790749557811
16.0229020016398137346731715422
16.4109203776421721149421594126
16.7597853617015188395334083123
17.073761225205656769840430785
17.3564268187617194175511798489
17.6108219858966318307277191326
17.8395556612239446723792682222
18.0448873252656285162633440088
18.2287894842034148461152971549
18.3929963504385716543201328578
18.5390423013279080775802649295
18.6682926409938136279224139457
18.7819684808520927925194119963
18.8811670665153986107251868021
18.9668785366642511608503718626
19.0399998556252455022011009947
19.1013464848790009842537718092
19.1516622291500451409938118648
19.1916275963978000692322861134
19.221866938559461292497315036
19.242954584785457291844520942
19.2554201365757561977570330379
19.2597530614035125833550241969
19.2564066957429885414371957691
19.2458017481796031886567276688
19.2283293772012173169690114716
19.2043539054051325227965700967
19.1742152214933932857587580076
19.1382309130303704911138798561
19.0966981660888714541222728881
19.0498954622964742018028968714
18.9980840991659246495662279513
18.9415095557596977804031833177
18.8804027225477993365627251694
18.8149810116497945070549911362
18.745449361411586354132656803
18.6720011473783714956510840956
18.594819010126136615003802654
18.5140756090554423906118143827
18.4299343100927955159082445424
18.3425498142537695434933557618
18.2520687331712657915017251989
18.1586301169597379273392522042
18.0623659391535193974924678855
17.9634015429093957440684320031
17.8618560521876019358711891031
17.7578427512109264622415129925
17.6514694351397054949621542481
17.5428387345837359420211632053
17.4320484162942339002575530344
17.3191916621345892351360614943
17.204357328213296661923564056
17.0876301858722297197068703242
16.9690911460550805190989784393
16.8488174684315025185437849968
16.7268829565198522073033527004
16.6033581399333520247396083049
16.4783104447692005056370090281
16.3518043530660887484796648391
16.2239015521714039842529579246
16.0946610747839470787890361695
15.9641394303769316703329248519
15.8323907286034133317968505109
15.6994667953448259299839695011
15.5654172818407386064517459711
15.4302897674531480065019311158
15.2941298564890209911205033935
15.1569812694960080568306080473
15.0188859294093359976392734965
14.8798840428977606310431992893
14.7400141772290716079767865903
14.5993133329507122837174979084
14.4578170126583606567396114926
14.3155592861045923844886668407
14.1725728518808179830256618012
14.0288890958883789433972515381
13.8845381467988458551844135485
13.7395489286890464837139332406
13.5939492110230385046203752687
13.4477656561410186126828118345
13.3010238644039268243733864796
13.1537484171321720051175699633
13.0059629174673910450597147208
12.8576900292773868086099301594
12.7089515142163032979984912742
12.559768267044631107464029864
12.4101603493067386302289157167
12.2601470214572461581215345879
12.1097467735216571070020847311
11.9589773543711933395346334417
11.8078557996867138549498707557
11.656398458681895198911021528
11.5046210196514880192375749309
11.3525385344064101404934697076
11.2001654416536676549049639093
11.0475155893755893123563606052
10.8946022562595953918734110535
10.7414381722266814856413911516
10.5880355381039630706380527548
10.4344060444839826888822039593
10.2805608898110136354380141792
10.1265107977322890954244034092
9.97226603374993160040902881472
9.81783642120734340591612185686
9.66323135664193374333073506305
9.50845982453429451139283455311
9.3535304114822832342755750068
9.19845131982692309805700981342
9.04323038075557728242960121814
8.887875066906491897157569306
8.73239250449752240188134814911
8.57678948500065669927972789194
8.42107247638281884814867115816
8.2652476339323756478645674395
8.10932081068976966940913623204
7.95329756749976245810126937028
7.79718318270188672638484814285
7.64098266147487279289864296721
7.48470074485002896965110544687
7.32834191840781495623892519365
7.17191042067114869419005699973
7.01541025120832789548507322497
6.85884517845782510529923490132
6.70221874728662738200343912591
6.54553428629323632992033200472
6.38879491486591930294127531832
6.23200355000630624757793161975
6.07516291292795713678352173325
5.91827553543908064264391351185
5.76134376611816409711307978484
5.60436977629087648626568321416
5.44735556581622889924415667353
5.29030296868961927887681043999
5.13321365847004934780575934349
4.97608915353848013739916440001
4.81893082219398762149243675282
4.6617398875940906122374901351
4.50451743254534843002986416751
4.34726440415006508832221418869
4.18998161831468906366373620919
4.03266976412526242636896369924
3.8753294080950495076618290787
3.71796099828926273676742863667
3.56056486833160119717929699772
3.40314124129712526268493370128
3.24569023349580785226123510188
3.08821185815092889208591979299
2.9307060289763140258552825171
2.77317256365626103239480651326
2.61561118723184737928039107741
2.45802153539716947430874978197
2.30040315770892810744012040671
2.14275552071264495993571315758
1.98507801098867157051156865484
1.82736993812103448490006703201
1.66963053759204818734265839915
1.51185897360552054886378672497
1.3540543418412736718574606351
1.19621567214360592230461774182
1.03834193114622839229368504588
0.880432024836120811795313898016
0.722484801058667827333396197155
0.564499051966356395205923369101
0.406473516413238617903830373246
0.248406882297291514151088370608
0.090297788852735794897648664783
-0.0678551711056904319947818511135
-0.226053448984570129850259252101
-0.384298538257885109464258625287
-0.542591972355517420116642590279
-0.700935322592413090501260815126
-0.859330196136698754440136590596
-1.0177782340150909740325010757
-1.17628110915398492974892749575
-1.33484052445465367810557377581
-1.49345821090103147263665426941
-1.65213592569859478739882604298
-1.81087545044289275369951107019
-1.96967858931631479492736611868
-2.12854716731171739155939274143
-2.28748302848156419461210987302
-2.44648803421126419287749710307
-2.60556406151542138519818598673
-2.764713001355736467993645443
-2.92393675697932647085011246504
-3.08323724227625210637204596574
-3.24261638015506488847415372266
-3.40207610093520685647620330427
-3.56161834075511505825848663847
-3.72124503999490082886158799553
-3.88095814171249038288758897745
-4.04075959009212834868276886022
-4.20065132890415963561588221989
-4.36063529997501746620041566666
-4.52071344166635654312030006117
-4.68088768736228017562214337651
-4.8411599639636187759327577738
-5.00153219038822446756923685002
-5.16200627607625263440178512925
-5.32258411949940609045250144374
-5.48326760667312117160166971144
-5.6440586096706774451606135692
-5.80495898513821390279090564975
-5.9659705728096344452328018788
-6.12709519402038418006301733045
-6.28833465021907553010841898467
-6.44969072147593938160940567527
-6.61116516498707147666852685635
-6.77275971357343796031071231317
-6.93447607417359641240689931612
-7.09631592632907980991199513623
-7.2582809206613806537679346676
-7.42037267733946093306341679142
-7.58259278453670065939412584649
-7.7449427968761833566386649394
-7.90742423386320110229882159095
-8.0700385783038444497132410437
-8.23278727470852377610506595905
-8.39567172767924825639468218468
-8.55869330027946671024379936777
-8.72185331238525095940000829412
-8.88515303901657700967004295163
-9.04859370864743227825148024408
-9.21217650149344815987837322518
-9.37590254777572639694531376503
-9.53977292595949491736710314954
-9.70378866096619395229542899938
-9.86795072235755626155126243951
-10.0322600224902060897626332115
-10.1967174146392599568442715894
-10.3613236910893684525009206324
-10.526079581191591749155556735
-10.6909857493844524573708651415
-10.8560427931774576012935410737
-11.0212512410953267598684453916
-11.186611550581105665129283641
-11.3521241058562836254549026313
-11.5177892157359688934913581327
-11.6836071113971083595978691695
-11.8495779440976665455506296097
-12.0157017828446036117455757392
-12.1819786120084127739703024812
-12.3484083288818939396100983833
-12.5149907411807522906218881469
-12.6817255644835177195679252027
-12.8486124196081832073373574378
-13.0156508299228571417464625005
-13.1828402185876159216016033524
-13.3501799057246286580937296333
-13.5176691055135050406835401834
-13.6853069232086901215820581995
-13.8530923520755955110773212021
-14.0210242702420148589691543051
-14.1891014374612220911141260339
-14.3573224917829932105328661706
-14.5256859461286260635356018572
-14.69419018476585678214044947
-14.8628334596793860767197819213
-15.0316138868325325592271187176
-15.200529442315323176205707557
-15.3695779583741119240994930261
-15.5387571193175865588870563102
-15.7080644572937781951007240336
-15.8774973479324296545148065455
-16.0470530058468042473387684435
-16.2167284799887263550999056982
-16.3865206488503376666635984453
-16.55642621550572704860192721
-16.7264417024852465726801078442
-16.8965634464749598462113733697
-17.0667875928332800623166694694
-17.2371100899164425620159852355
-17.4075266832040185126119232798
-17.5780329092152107591703647691
-17.7486240892061780567151089502
-17.9192953226381076424043923419
-18.0900414804051961914961302319
-18.260857197811103164629466932
-18.4317368672818057404099301553
-18.6026746308021080586030756358
-18.7736643720623362554850526524
-18.9446997083009813693470069683
-19.1157739818282309561888594144
-19.2868802512144531910163592561
-19.4580112821267599983041255638
-19.6291595377957736332509048701
-19.8003171690936489806510161825
-19.9714760042032560460877508231
-20.1426275378571975722561425849
-20.3137629201240187495649490971
-20.484872944717552315968675411
-20.6559480368038249868637472482
-20.8269782402783214007727502092
-20.9979532044846500583192964266
-21.1688621703437715988746533287
-21.339693955860921710663606223
-21.5104369409751763857365586674
-21.6810790517142522366259167874
-21.8516077436145939186256655353
-22.0220099843640575319391424139
-22.1922722356215346661089587667
-22.3623804339646560244374614863
-22.5323199709132437083996273292
-22.7020756719724222289307850467
-22.8716317746352224323085261165
-23.0409719052800890605689530199
-23.2100790548938975084696702271
-23.3789355535458605937513892681
-23.54752304353201965824365857
-23.7158224511038190886841296767
-23.8838139566875069883065680722
-24.0514769634937287167738122989
-24.2187900644086188895905557004
-24.3857310070488778794721918019
-24.5522766568536586727227708023
-24.718402958075496759961219887
-24.8840848925208857138135746298
-25.0492964358783172168985819402
-25.2140105114575345334741226941
-25.3781989411482435776899831296
-25.5418323933894169487886089038
-25.7048803279214221063210723011
-25.867310937072287772303993731
-26.0290910833062452252868055002
-26.1901862327369613270350751698
-26.3505603842792957602334674252
-26.5101759940815974442717978346
-26.668993894845081801509076721
-26.826973209597215895541518652
-26.9840712594417233877836750566
-27.1402434647581606630018210579
-27.2954432392682633159679519906
-27.449621876323553674601465893
-27.6027284266980302957046970697
-27.754709567089958884790237567
-27.9055094584464838643933382407
-28.0550695931223801498829865789
-28.2033286297678860815004259562
-28.3502222147079877332804376954
-28.4956827884241481992383589602
-28.6396393755761965985666681226
-28.7820173568032307683507511107
-28.9227382203135575840242782426
-29.0617192910096465138606287404
-29.1988734345885029548598972595
-29.3341087337031828290664067846
-29.4673281328581800583260165287
-29.5984290482289624338230065921
-29.7273029380303943688322634364
-29.8538348283934869045651397559
-29.9779027889243263019981473512
-30.0993773511877630318821827777
-30.2181208622499349632433107021
-30.333986764088519491867300233
-30.4468187880882135335687034297
-30.5564500519187115432671504784
-30.6627020437637685534491611608
-30.7653834760308960713634719215
-30.8642889871905341863815772494
-30.9591976661007440651938992324
-31.0498713678456698922982274296
-31.1360527834593262973992083304
-31.2174632175298031972843423587
-31.2938000170581109009587933186
-31.3647335813695120692811430092
-31.4299038653693021608344290577
-31.4889162656504314813845396547
-31.5413367490055312135343076654
-31.5866860430839952815287927476
-31.6244326553952510472195066617
-31.6539844139306011573802607701
-31.6746781219374756010620146161
-31.6857667780776370068603503316
-31.6864036116274579990320584074
-31.6756218894030196154841526166
-31.6523090163214332931813934824
-31.6151727911064981889654506134
-31.5626966487927111901250590411
-31.4930790669252341691429614022
-31.4041495605508109627324281824
-31.2932489285469890764296810001
-31.1570527745958988928984541218
-30.9913007478170606402417732234
-30.7903598734974376555543497629
-30.546474014214840666787594502
-30.2483603155048744506316276357
-29.8782558361648749153658944039
-29.404480650596797579300196124
-28.7556188580488354228256117656
-27.5265787557976352486298868889


==> anc/AQg220.dat <==
# AQg220
-8.66666666666666666666666666667
-8.66612520448686725016979422799
-8.66608474875965563992049672907
-8.66604129441876241529788317074
-8.66599462133727566148422733586
-8.6659444934194161093592153054
-8.66589065745927871184358638976
-8.66583284191957908843737690208
-8.66577075562494281902872259848
-8.66570408636391631174067100168
-8.66563249939349640683706114833
-8.66555563583957075698604490006
-8.66547311098623103461610431823
-8.66538451244646479359893099214
-8.66528939820624793104800985139
-8.66518729453354667329013565481
-8.66507769374319430726408609618
-8.66496005180803189574586979662
-8.66483378580609229538578054577
-8.66469827119296122768606620958
-8.6645528388877661671998215898
-8.66439677216052158852193329238
-8.66422930330779578495608419988
-8.66404961010285812262018353076
-8.66385681200561426923972924019
-8.66364996611673864742753330571
-8.66342806285946609083100713509
-8.66319002137150639209931349833
-8.66293468458849407910436326409
-8.6626608139992792978248011132
-8.66236708405220209062019732408
-8.66205207619026964314418839616
-8.66171427249187228787453293137
-8.66135204889232732411742276325
-8.66096366796012826501124108121
-8.66054727120029929489711676753
-8.66010087085570901128189077897
-8.65962234117558261755432350397
-8.65910940911876653516049663686
-8.65855964445754309732388963229
-8.65797044924596507123161570606
-8.65733904661478010868109119463
-8.65666246885304416186388494806
-8.65593754473448124500344272029
-8.65516088604453608394702299683
-8.654328873261888257505535394
-8.65343764034595424876732953028
-8.65248305857960112083783405455
-8.65146071941393703400948146843
-8.6503659162596353818969502418
-8.64919362516679806695691284389
-8.64793848433287791899227737522
-8.64659477237567065267614354875
-8.64515638530586503730920053971
-8.64361681213112011112032538986
-8.64196910902113656876133801588
-8.64020587196072465728106183347
-8.63831920781546460812149016973
-8.63630070373223249974059990972
-8.63414139479465263105732129525
-8.631831729851468960357139517
-8.62936153543393913026242020973
-8.62671997767668593376389548462
-8.62389552215503881081592179131
-8.62087589155081380790827758622
-8.61764802105777233499201269226
-8.6141980114377318205674741455
-8.61051107963854731857010640787
-8.60657150688602281217417888593
-8.60236258416333394085011094546
-8.59786655499384952350918399003
-8.59306455544643764754507388087
-8.58793655128655498260258797866
-8.58246127220177976691724848016
-8.57661614303710775193933277698
-8.5703772119834493072046668214
-8.56371907567252399709940062129
-8.55661480114294271392213399251
-8.54903584465591204280496425149
-8.54095196735492617439888249678
-8.53233114778228512032623218493
-8.52313949128657398250550242757
-8.5133411363796608746521747023
-8.50289815812965117485332537799
-8.49177046870793113495402140935
-8.47991571524433172230243773641
-8.46728917518496188370561511334
-8.45384364939284934669104731855
-8.43952935328267030568501687282
-8.42429380633806535550651984009
-8.40808172042388212902840866884
-8.39083488737674619070302717747
-8.37249206643626886721722556363
-8.35298887216661910891021075735
-8.33225766361481825008220814269
-8.31022743555869961102127266807
-8.28682371281478136982425606682
-8.26196844870513476728526567956
-8.23557992892352229812295520669
-8.20757268219548718590985653852
-8.1778573992955683396144747401
-8.14634086216827559872039513915
-7.77185252607856685628978564192
-7.45139130993989427779191114189
-7.16552093383990670840851791783
-6.90503969731655808651102114874
-6.66454448452817730139169885797
-6.44047585048592549533413656848
-6.23031150975862189910196515833
-6.03217115454715891664008514375
-5.84459961184989149500176002189
-5.6664378189407178707728326739
-5.49674121054226145415578700662
-5.33472556022959188041680670612
-5.17972962355997463886642388131
-5.03118853565069614207943242576
-4.88861435331798361066038337667
-4.75158149480522782402267529131
-4.61971562805471733273570863754
-4.49268504421525833790088227266
-4.3701938588718484555905497691
-4.25197658170592747433767171278
-4.13779372713122464091261893921
-4.02742822815324527860324382523
-3.92068247798846002867565443873
-3.81737586802766582577467479883
-3.71734272239580747851945872476
-3.62043055247105883010307240218
-3.52649857182348448902637467915
-3.43541642484187920843151914185
-3.34706309202347468696897372643
-3.26132594233495478997532727504
-3.17809990880283172220400647365
-3.09728676797900033582165335405
-3.01879450746000492375339624013
-2.94253676844158858555886416322
-2.86843235253070964090144052149
-2.79640478384073819076843966199
-2.72638191885675884690523222931
-2.65829559774907040505916932001
-2.59208133178963840304501313521
-2.52767802233144116960187017497
-2.46502770747790672154696582629
-2.40407533312531182297338875648
-2.34476854552592323969844803497
-2.28705750291035375452893967276
-2.23089470403731304102327116716
-2.17623483181829220224838815705
-2.12303461040232516598824916076
-2.07125267430879928375144873158
-2.02084944837003548648665738347
-1.9717870373946918272403172114
-1.92402912459180425364205019345
-1.87754087790663961131722652444
-1.83228886351613235887328432358
-1.78824096581570231557396696489
-1.74536631330254006715436031206
-1.70363520982453800513491062406
-1.66301907072023339103076498159
-1.62349036342450886487512001732
-1.58502255215829175311837740134
-1.54759004635889335743888416795
-1.51116815254160368413092197342
-1.47573302931327876302698652003
-1.44126164528541769212729242762
-1.40773173965804649787878876148
-1.37512178526696894713131263824
-1.34341095390592406107547169976
-1.31257908375217752050876609021
-1.2826066487393046796825420132
-1.25347472973460102727366531315
-1.22516498739085980238814369182
-1.19765963655133006613770262133
-1.17094142210922326239018671261
-1.14499359619804862868046744804
-1.11979989664933346948356615299
-1.09534452661357530207822660525
-1.07161213527384256496849033906
-1.04858779957918417426559773571
-1.02625700693168937035002737796
-1.00460563876610256944618042479
-0.983619954965515688064678746699
-0.963286579060876831022617106307
-0.943592484165908648089424148998
-0.924524979602557114015324317884
-0.906071698175323247959197321177
-0.888220584055794314205308836637
-0.870959881241412353997275304677
-0.854278122555018908561851209984
-0.838164119154015624963175148803
-0.822606950520099166438982561506
-0.807595954902481740092086812524
-0.793120720189310255634948567324
-0.779171075183660849332760561789
-0.765737081262023174144686707274
-0.752809024394611250804727351372
-0.740377407508154550429733277735
-0.72843294317304317427773330599
-0.716966546597832524411427348908
-0.705969328915162995243229665498
-0.695432590744125571209193872593
-0.685347816015010803684508696991
-0.675706666043221936187829538216
-0.666500973839917941257114317062
-0.657722738647683477563260214983
-0.649364120690204428669394679416
-0.64141743612556354432342262236
-0.633875152193364246313822546051
-0.626729882546445065173683420877
-0.619974382758465356539063170794
-0.6136015459991275801290815705
-0.607604398869254963769794210077
-0.60197609738836807342959660048
-0.596709923127801739722011827146
-0.591799279482776857827378004917
-0.587237688077191536163337711191
-0.583018785295224536276051038605
-0.579136318934152413156901774885
-0.575584144973071607101033771882
-0.572356224452489225466036320471
-0.569446620460002558871042094293
-0.566849495217528586641954626433
-0.564559107265771844674593196452
-0.562569808741832984920539180749
-0.560876042746062010592550878144
-0.559472340794450323291397506075
-0.558353320353035108136321610506
-0.557513682450958898013104537505
-0.556948209368987036631150194012
-0.556651762400436795458708109126
-0.556619279681614643411556919355
-0.556845774088993133622015694396
-0.557326331200486536461574040058
-0.558056107318305157211772896659
-0.559030327550982645058659608101
-0.560244283952278914085060194623
-0.561693333714763917369767644214
-0.563372897415984778865251407692
-0.565278457315211008842080558596
-0.567405555698840001140218660004
-0.569749793272628008881495973833
-0.572306827598990576520575894201
-0.575072371577691210475246005647
-0.578042191968308123065628345263
-0.581212107952936395820702899713
-0.584577989737647075818967276828
-0.588135757191285727701338761644
-0.591881378520250987904708964001
-0.595810868977948869368452299552
-0.599920289607671097323434913599
-0.604205746017695763321519708221
-0.608663387187456200242433993244
-0.613289404303669332342390265167
-0.618080029625357960617887281489
-0.623031535376742616893046386137
-0.628140232667017865516745544686
-0.63340247043606534859476178763
-0.638814634425191552699027232952
-0.644373146172012309976504065706
-0.650074462028638517422185780184
-0.655915072202348542914883728965
-0.661891499817962359101508749985
-0.668000300001160675823694226542
-0.67423805898201929404369904352
-0.680601393218054640984781613306
-0.68708694853610102582553758703
-0.69369139929236363288884343647
-0.700411447550013696889957374641
-0.707243822273713731618202087129
-0.714185278540481155873074617349
-0.721232596766318222455413217987
-0.728382581948054849018851795798
-0.735632062919868812840988566754
-0.742977891623964842165238283938
-0.750416942394910449765178304372
-0.757946111257141942962872243039
-0.76556231523516893986435018084
-0.773262491676019953735238009068
-0.781043597583485204299354237867
-0.788902608963725802857569528431
-0.796836520181830862612134281754
-0.804842343328915930202156341147
-0.812917107599367441679794198074
-0.821057858677848697233379059791
-0.82926165813569314398352394016
-0.837525582836320574131393164665
-0.845846724349321204569231816186
-0.854222188372861520722311854916
-0.862649094164074257882752140764
-0.871124573977102972722026244613
-0.879645772508479340273885329255
-0.888209846349518610886315981393
-0.896813963445425590090006580821
-0.905455302560810073912337282063
-0.914131052751316894053476160236
-0.922838412841081612020378760397
-0.93157459090572845861084450031
-0.940336803760632354244262015563
-0.949122276454171775128477492908
-0.957928241765703858124708008988
-0.966751939707997470847351711184
-0.975590617033864019885662183465
-0.98444152674672953539931312443
-0.993301927614895060542170498202
-1.00216908368923559452699740367
-1.01104026382409079348648311705
-1.01991274120110332796160948455
-1.02878379285576323373617669818
-1.03765069920641877725476123558
-1.04651074358551629097557725744
-1.0553612117728331202376062735
-1.06419939153046926363870796144
-1.07302257213936448516556482693
-1.08182804393710862958872844337
-1.09061309785681358370373164129
-1.09937502496681579519492237234
-1.10811111601097848811976754203
-1.11681866094936269871774817122
-1.12549494849903599645853077581
-1.13413726567478725153211148839
-1.14274289732951505947074622765
-1.15130912569405643394151551351
-1.15983322991622112715472321511
-1.16831248559879543051503204485
-1.1767441643362775423286135081
-1.18512553325010456029840759384
-1.193453854522128859402715826
-1.20172638492609904523980599071
-1.2099403753568978231635357825
-1.21809307035728598809392433159
-1.22618170764189831173380795733
-1.23420351761823337541674851142
-1.24215572290437535967243802964
-1.25003553784318144687853983803
-1.25784016801266381143155871434
-1.26556680973229015234601226246
-1.2732126495649213549510986504
-1.28077486381409913946825961843
-1.28825061801639045195314485811
-1.29563706642848886372036213735
-1.30293135150876635435850432066
-1.31013060339296154522612877839
-1.31723193936368270830287850852
-1.32423246331339568176838390498
-1.33112926520055815985552994483
-1.33791942049855267031356106721
-1.34459998963706088686657298593
-1.35116801743551172363978700473
-1.35762053252822489947126546628
-1.36395454678086031660862076543
-1.37016705469777164314735790526
-1.3762550328198498925952269111
-1.38221543911242952618642870436
-1.38804521234281563108773383252
-1.39374127144697601539969827814
-1.3993005148849265715828706219
-1.4047198199843219539631096467
-1.40999604227174645107228400486
-1.41512601479118186481637275906
-1.42010654740911018797652018748
-1.42493442610568884837127696649
-1.42960641225141520784136779422
-1.43411924186867480919861047482
-1.43846962487754449272710466625
-1.44265424432519688996530760239
-1.44666975559822687617304958153
-1.45051278561719324923227671282
-1.4541799320126401218262320166
-1.45766776228183218024385733328
-1.46097281292540598588685841225
-1.46409158856310577706649774675
-1.46702056102773666476744533677
-1.46975616843643059526278583339
-1.47229481423828085549618128789
-1.4746328662373590962757775927
-1.47676665559008470672133192519
-1.47869247577586974442194160239
-1.48040658153991335214185383145
-1.48190518780696750494129210417
-1.48318446856484085015200675129
-1.48424055571634913225065803179
-1.48506953789835902627975316288
-1.48566745926650691232351010924
-1.48603031824410496785549612434
-1.48615406623367367424393177721
-1.48603460628946214796140756637
-1.48566779174923531392209350321
-1.48504942482351951197691504547
-1.48417525514040531625962031883
-1.48304097824390777103945149067
-1.48164223404377949565312518427
-1.47997460521456074125974003116
-1.47803361554153201349242694954
-1.47581472821110878773268324231
-1.47331334404308357443636595302
-1.47052479966197752991743674168
-1.46744436560461129046738321682
-1.46406724436084201490276804193
-1.46038856834423997036747100857
-1.45640339778929253768704946237
-1.45210671857152531968894824674
-1.44749343994671809977658045959
-1.44255839220516661867804553911
-1.43729632423669831432471079414
-1.43170190100188999224819828894
-1.42576970090465642860485949114
-1.41949421306107958694005464736
-1.41286983445902673591936949536
-1.40589086700276040618785021064
-1.39855151443637175500331776401
-1.39084587913946924907858675887
-1.38276795878812413549532516775
-1.37431164287361020333718376452
-1.36547070907097482159460499517
-1.35623881944893783782044242088
-1.34660951651203095603462253062
-1.33657621906525861311881084314
-1.32613221789087763869579720625
-1.31527067122615212723145087027
-1.30398460003013644158912657166
-1.29226688302666696216788309742
-1.2801102515097952655860911997
-1.26750728389686425841691327066
-1.2544504000133059290343084909
-1.24093185509201535316803290539
-1.22694373346881982087072751713
-1.21247794195410260648415708383
-1.19752620285904470882786367239
-1.18208004665319994856116271978
-1.16613080422820237304841804442
-1.14966959874030112295355635674
-1.13268733700210548274531478656
-1.11517470039137773112337906127
-1.09712213524190642256963994416
-1.07851984267839702614138143125
-1.05935776785389539441315963454
-1.03962558854447247840393335636
-1.01931270305170060808161550422
-0.998408217358790625168878014842
-0.976900931481075787182803892233
-0.954779324945754534258250057245
-0.93203154132936162268233026405
-0.908645371774235585393798150947
-0.884608237397185844582157558389
-0.859907170494514561987165456033
-0.834528794437376662259773784902
-0.808459302140003806647655196097
-0.781684432970384831897679218655
-0.754189447958364627018133116697
-0.725959103139535691367337100828
-0.696977620854446086460938868961
-0.667228658801173719976838747522
-0.636695276614793455735975080488
-0.605359899719184298921719706825
-0.57320428016438611328110600508
-0.540209454125598662293888525264
-0.506355695697056257588974350292
-0.471622466564368746706845663164
-0.43598836108123665175784334988
-0.399431046209198926013266038219
-0.361927195700395819163898621679
-0.323452417810948976394226677783
-0.283981175723673941178675018954
-0.243486699729982237735912242704
-0.201940890067695739068517365278
-0.159314209128705341910590058221
-0.115575561531198437966712282251
-0.0706921602870080313096277158742
-0.0246293769746257918107499718244
0.0226494265613573328785411407815
0.0711830879411343584487299150509
0.121012858956245275097844021822
0.172182649527464020579918105386
0.224739306102047061163630946349
0.27873293082676844275192595637
0.334217249290084227601386141288
0.391250036490867136125277234933
0.449893613098079493398798757203
0.510215427204263530401363966423
0.572288740911853163058341511991
0.636193446605217688267106627043
0.702017045204525454019129741696
0.769855828883171659589385010295
0.839816324879402698205425020109
0.912017077013765217034254020466
0.98659087026086419516061546958
1.06368754590195222831266223588
1.1434776181165087352032519301
1.22615700044016232491285556286
1.31195330529123698651804397836
1.40113443367442377611132243449
1.49402060527135345814116037036
1.59100175261421488181023056088
1.69256366246208664285518150862
1.79932919220904649183570402899
1.91212735154797703208035570272
2.03211885420856413178025862666
2.161051637915431885199517091
2.30187844711215899241782786664
2.46078382458544320848888467843
2.66666666666666666666666666667


==> anc/AQg300.dat <==
# AQg300
-2126.15161859048896124401251881
-2115.89871811366529957103521497
-2115.37524486502707980579818417
-2114.82691044541093335295951296
-2114.25265808599954366620994868
-2113.65139439820728868021144932
-2113.02198868148196207011713004
-2112.36327226361765365219100399
-2111.67403787836621566605785878
-2110.9530390854633301294262263
-2110.19898973852719192645634669
-2109.41056350664316698439481302
-2108.58639345581633419640009936
-2107.72507169685534970243020779
-2106.82514910664526629168888628
-2105.88513513017338030070918113
-2104.90349767109033196484827119
-2103.87866307901789734990871418
-2102.80901624225438958368071295
-2101.69290079497739458149763914
-2100.52861944850060052590105489
-2099.31443445660546384493684302
-2098.04856822543791935680738623
-2096.72920407893361410738247271
-2095.35448719121032567807659238
-2093.92252569784117848578985417
-2092.43139199839459947112352685
-2090.87912426309398386182062728
-2089.26372815690880169441454877
-2087.58317879483607839690310887
-2085.83542294256320146514059801
-2084.01838147711585346135167144
-2082.12995212248418017973327364
-2080.1680124755812976518611797
-2078.13042333821572016631013217
-2076.01503237104759933808922595
-2073.81967808574167178821240129
-2071.54219419172089149915700021
-2069.18041431405672129998625208
-2066.73217709909727964467450688
-2064.19533172442471942205785984
-2061.56774382963950106990195071
-2058.84730188428214902946792496
-2056.03192400891255616109299981
-2053.11956526496218709567853618
-2050.10822542844423029158719975
-2046.99595726193878934507431009
-2043.78087529845183575503126956
-2040.46116514976443147880126941
-2037.03509335072854848035401505
-2033.50101774961286211493012714
-2029.85739845304070466878645841
-2026.10280933227681281881099801
-2022.23595009559284132050156409
-2018.25565892915650771967263596
-2014.16092570632779655260536389
-2009.95090576238951379989743434
-2005.62493422856984920554228853
-2001.18254091571234194503161481
-1996.62346573409437852358157397
-1991.9476746316695776525183632
-1987.15537602839263771317494986
-1982.24703771925810007086050478
-1977.2234042132280132345020194
-1972.08551446931920227554721633
-1966.83471998475105258018662855
-1961.47270318320272517668389137
-1956.00149604387915981846598942
-1950.42349890422435032055011774
-1944.74149936073644328951945367
-1938.95869118342285396807381227
-1933.07869314997827808655119433
-1927.10556769577098724597735561
-1921.04383926518375526793081068
-1914.89851223878023189145912738
-1908.67508829916568174508974754
-1902.37958308629862129996398937
-1896.0185419804094011041482503
-1889.59905483762289611280418885
-1883.12876948990306884799988011
-1876.61590380708426064062284097
-1870.06925610458475961618728791
-1863.49821366598077506397126483
-1856.9127591350339916000667862
-1850.32347451710742879534285933
-1843.74154251528114514888438426
-1837.17874491201614641885745305
-1830.64745769305376135259273314
-1824.1606425965395021796070589
-1817.73183475730589071074462434
-1811.37512610404025342008304759
-1805.10514415592630902144543389
-1798.93702585553198541300722095
-1792.88638606649537674645521239
-1786.96928035823795484358761995
-1781.20216169583886224975618148
-1775.60183065169497314534334863
-1770.18537875705663656886625489
-1764.97012461638688206428860959
-1759.97354241619079910887514928
-1755.21318247298007995572096007
-1750.70658348288265413723262009
-1724.50063464387740960304926594
-1723.09054347059518328653625214
-1728.99538503185872559564805927
-1737.35176125572014762303889521
-1746.3384509710917802208950167
-1755.17746780947553961883438883
-1763.51983325587107059580247245
-1771.21322214282209720618079151
-1778.20165810107779954540966197
-1784.47811497707637305498220856
-1790.06063895743916909456232097
-1794.97744418381664957600752653
-1799.27017822636686295758704296
-1802.97346411252299338601311053
-1806.12531643175560720625914739
-1808.76236809938450945335289139
-1810.91932271225581652570065512
-1812.62871155133456889839433529
-1813.92082877337515443291839217
-1814.82376902973454763835369327
-1815.36352179827710423336115786
-1815.56409476351372005079266595
-1815.4476495511316087346492302
-1815.03463985556983273583312011
-1814.34394615820099130795817714
-1813.3930038105937414900880278
-1812.19792285165502861359686466
-1810.77359890645595187061753573
-1809.13381510600905197010418049
-1807.29133531394698711628293407
-1805.25798913822057999042321215
-1803.0447493010657723818893431
-1800.66180197536614802262749185
-1798.11861069376214144926497924
-1795.42397441357378079232023961
-1792.58608028549429525112384831
-1789.61255163321966048144473847
-1786.51049160854451300814826587
-1783.28652294432086394122388359
-1779.94682418741404999801238183
-1776.49716275614480379531140824
-1772.94292513202131066010091127
-1769.28914446393351235316947703
-1765.54052583434328670815952288
-1761.70146941120882343112790446
-1757.77609168623226309147910939
-1753.76824497929826516162822857
-1749.6815353704552504808608286
-1745.51933920426429433769573482
-1741.28481829659863403615939789
-1736.9809339608301178497776256
-1732.61045995861456101679060871
-1728.17599447002920303574645373
-1723.6799711684814494761304859
-1719.12466947747290657385979914
-1714.51222407885420771695435322
-1709.844633735544644010417224
-1705.12376948572780478570809541
-1700.35138226019209279330165388
-1695.52910996969391394385865606
-1690.6584841049203794190034335
-1685.7409358877634231926598374
-1680.7778020091405274078091052
-1675.77032998546649370279624896
-1670.7196831630585123381891001
-1665.62694539721007427581489898
-1660.4931254303687429735746341
-1655.31916099177248742937227925
-1650.10592263901614996052589912
-1644.85421736031324584222316591
-1639.56479195411440672567394147
-1634.238336205015091002960343
-1628.87548586307170971352976853
-1623.47682544938154176420122988
-1618.04289089337021784817491328
-1612.57417201580266260169697068
-1607.07111486755208382623617332
-1601.53412393379099914962192623
-1595.96356421253333397350536404
-1590.35976317578419309233215155
-1584.72301262093813580015792018
-1579.05357041950240481012220423
-1573.35166216970384037561362692
-1567.61748275906289501043482382
-1561.85119784258141705604581354
-1556.05294524178923702139226709
-1550.22283626952495097979488935
-1544.36095698498583442806599365
-1538.46736938326799257373289995
-1532.54211252332835620456429404
-1526.58520359803288083746822903
-1520.59663894970841078954785803
-1514.576395034387414744439213
-1508.52442933772362877747946879
-1502.44068124536114228349834931
-1496.32507287035834554845203518
-1490.1775098401002540805192359
-1483.99788204497696781772626956
-1477.78606435096144073060482943
-1471.54191727808544111219181566
-1465.26528764668776507084733701
-1458.95600919319268532740139939
-1452.61390315706859758563535765
-1446.23877884051624814331701228
-1439.83043414234222183189638003
-1433.38865606738601898718273432
-1426.91322121278757721469762825
-1420.40389623230606068272640609
-1413.86043827982974472044072045
-1407.28259543315049732715008989
-1400.67010709901436220132530515
-1394.02270440040176755354205232
-1387.34011054693663349731768045
-1380.62204118927286305183450856
-1373.8682047582591332604962346
-1367.07830278963832807983063862
-1360.25203023499616531333353833
-1353.38907575963437363336377546
-1346.48912202800699490235232664
-1339.55184597732385719603046055
-1332.57691907989283304895272692
-1325.56400759474202467151206808
-1318.51277280903437278603832292
-1311.42287126976024739810928499
-1304.29395500616823514250753936
-1297.12567174337048479640716652
-1289.91766510753651356653499926
-1282.66957482306822213880293137
-1275.38103690212893287841654698
-1268.051683826880475492048308
-1260.68114472476462582669847812
-1253.26904553714848919619326912
-1245.8150091816376472300719104
-1238.31865570834599853467164736
-1230.77960245032451862155986592
-1223.19746416884586374055633294
-1215.5718531927068411313185931
-1207.902379553233586901108078
-1200.18865111413090388546284528
-1192.43027369682445806126319789
-1184.626851201429011036466264
-1176.77798572353852260417858614
-1168.88327766702497017265474285
-1160.94232585302422302505258286
-1152.95472762527925132862731844
-1144.92007895200331688234129873
-1136.83797452441856068666496376
-1128.70800785211854898636330728
-1120.52977135539684334138154127
-1112.30285645467750170888944404
-1104.02685365717757788937877727
-1095.70135264092614856918955018
-1087.32594233625914422194011915
-1078.90021100490427695555546052
-1070.4237463167656305904011973
-1061.89613542451299228403339198
-1053.31696503607674815547341758
-1044.68582148514512565003150824
-1036.00229079975673158616195631
-1027.26595876907769637320643019
-1018.476411008449281848475134
-1009.63323302278853321070446469
-1000.73601026842144583621539495
-991.78432821342516708668217764
-982.777772396552953775128680432
-973.715928484812950431130635864
-964.598382329769335010961381581
-955.424720022631990753915102357
-946.194527948198599395329542436
-936.907392837710906173421843451
-927.562901820684875614167278275
-918.160642475772533869675864712
-908.700202880711473646769522758
-899.181171661416277005160377018
-889.603138040264485310046446092
-879.965691883628210428570876289
-870.268423748701033141544984373
-860.510924929668470208151700918
-850.692787503269007296176738586
-840.813604373791488003928897888
-830.872969317553516578562733045
-820.870477026904470991534218835
-810.805723153795731255469071314
-800.678304352959802917209521354
-790.487818324739155360375581857
-780.233863857604796873288310198
-769.91604087040387150862732863
-759.533950454374884846032566174
-749.087194914968545271032545084
-738.575377813511642837885173194
-727.998104008750877851913034464
-717.354979698313094773336037197
-706.64561246011797281316017663
-695.869611293778871681750177162
-685.026586662027228494301542484
-674.116150532195649076483919974
-663.137916417794633197609383692
-652.091499420217718042948890205
-640.976516270609717080373784719
-629.792585371932672041015407691
-618.539326841264123782341259606
-607.216362552362343198993586689
-595.823316178533246056392216579
-584.359813235833845709244489646
-572.825481126647275297022088342
-561.219949183664636447476827074
-549.542848714309205135549100337
-537.793813045638847609744764838
-525.972477569762870786850399217
-514.078479789809952910606880366
-502.111459366484272360930359139
-490.071058165247476188573917566
-477.956920304164706250560511018
-465.768692202453530865967264417
-453.506022629775314951845127278
-441.168562756309303011803907183
-428.755966203650488640513236751
-416.267889096573203015179371961
-403.703990115703274948048455886
-391.063930551142598395009980371
-378.347374357090991928329255707
-365.553988207511350818202538717
-352.683441552885278425259576443
-339.735406678107642154677181921
-326.709558761569833014490311081
-313.605575935482919799539384753
-300.423139347493382233152786089
-287.161933223645685398185099356
-273.821644932747624058316341869
-260.401965052196123826876352736
-246.90258743532304065112482871
-233.323209280322455076577593936
-219.66353120082301785038656576
-205.923257298171073523589957556
-192.102095248783714619659206915
-178.199756327054039040876265289
-164.215955562453518266772476843
-150.150411766677896170384201849
-136.002847628685245206481491244
-121.772989798760791909156406056
-107.460568974823796468455255961
-93.0653199910642366501343512542
-78.5869819090004864822376880808
-64.025298111052800440164495384
-49.380016396731224041580133531
-34.6508890815405621674530951175
-19.8376730987092580829449422905
-4.9401301038534807897943060099
10.0419734173076014805445839668
25.1088660380644547813426440998
40.2607712765316209839471904277
55.4979074780323979316637772378
70.8204876939164239382867305109
86.2287195566667557238395308511
101.722805151146622036787602806
117.302940881829278441034137698
132.969317335847260979319066994
148.722119141689815140218581321
164.561524823369337667661871044
180.487706649869286490000820475
196.500830479677160827235915198
212.601055600196799823224014521
228.788534561824362201235416445
245.063413006461897540316109435
261.42582949023136544800088713
277.875915300140263144548405632
294.41379426443764289517071242
311.039582556386193354982927228
327.753388491162174903699574487
344.555312315580286496167934034
361.445445990324944567644163711
378.423872964352912981552640205
395.490667941114672150456086185
412.645896636223285549192743504
429.889615526179737686834424599
447.221871587742698118133407649
464.642702027508323739492151438
482.152134001241951925393263642
499.75018432247825790713957502
517.436859159879540776921509876
535.212153722813144181020599743
553.076051934578480852827985676
571.028526092742157229491169855
589.069536515580915093974650407
607.199031174867138380894848317
625.41694531307204239662657319
643.723201045139352026517303679
662.117706943665131155728020535
680.600357606695044939671735033
699.171033207238021403701599295
717.829599023539859159703885386
736.575904949100941009766581897
755.409784981358535139640021473
774.331056687885843022398571839
793.339520648886599808662372444
812.434959874685226460093283458
831.617139196827810836048678664
850.885804631318050875143827316
870.240682712414171593852794134
889.681479795307119442346535959
909.207881325886373255562582251
928.819551075676754740629696967
948.516130339896863395024294257
968.297237096446309052194466105
988.162465123473786569640998582
1008.11138307301014629698469878
1028.14353349796876203346031251
1048.2584318296183594411042432
1068.45556530241957466990947931
1088.73439182288423880385876052
1109.09433877886392419765857992
1129.53480178539963968319650941
1150.05514336296549446356111725
1170.65469154361318438500279678
1191.3327384001672274977817372
1212.08853849324163183004362751
1232.92130723039650856171037974
1253.83021913133480560389391791
1274.81440599248372056012905807
1295.87295494377527170332665958
1317.00490638981815595938003339
1338.20925182698068655640830226
1359.48493152716321479119223146
1380.83083207822157537325788133
1402.24578377010195840477053656
1423.72855781475225105756643297
1445.27786338677402837073062651
1466.89234447056019932529288984
1488.57057649831126869547718374
1510.31106276182166804544286406
1532.11223057925770981884787737
1553.97242719628878433179464654
1575.8899153988586619108830919
1597.86286881256573439325900945
1619.88936686102702189381252356
1641.96738935269309410945720643
1664.09481066231619550220348594
1686.26939346960146912187365717
1708.48878201343285308348731771
1730.7504948153931058048035613
1753.05191682101242476673158
1775.39029090118990207214722575
1797.76270864942846862402401192
1820.16610040278006693150120442
1842.59722440556412558501538393
1865.05265502482259433403250448
1887.52876991490002443720924985
1910.02173601523951266294425048
1932.52749425016947806299640284
1955.04174278176938262999644799
1977.55991864642166460700526555
2000.07717758187349934655582552
2022.58837182393123231438650597
2045.08802561954802151228631178
2067.57030816513577603956726266
2090.02900363432972597070749674
2112.4574779068010747045048877
2134.84864154737851812574117354
2157.19490851063396224159038688
2179.48814995763835987001004568
2201.71964246558360582157836191
2223.88000978335157636418159602
2245.9591571317638086381609565
2267.94619685952861547603644893
2289.82936403557036938345030827
2311.59592026895109921619822846
2333.23204385085013344750325047
2354.72270323368681130321552066
2376.05151175390857371177130032
2397.20055893456732694012038109
2418.15021441312718996982824717
2438.87889863938038736366885636
2459.36281330901740699040120171
2479.57562263513546195840412062
2499.48807415720937229443355433
2519.06754460750946651965304465
2538.27749210246046332177442668
2557.0767901731179502212765691
2575.41891126748062044111828983
2593.2509164132340955010834171
2610.51219230613260100737581662
2627.13285499797456171830292222
2643.03170714638234287394435784
2658.11358788265443950586596553
2672.26588152300311746785194928
2685.35383786238989628582871337
2697.21417496935531058539217479
2707.64613473480547627250160438
2716.39864583340677857022791921
2723.1513264521161556812409008
2727.48532516947687495675902325
2728.83653840634285765745044463
2726.4163177485577698684412765
2719.06732285462530754757537864
2704.9759577435087107309647684
2681.01888985913675915559003598
2640.95050706825649586717027755
2568.18827329616374667477698151
2298.24591419974189198296422078


==> anc/AQg301.dat <==
# AQg301
-459.872952721609894636507060356
-460.111649183587968550480025807
-460.12302307836858328263737785
-460.134881813172594344393158661
-460.147242168419282327453134657
-460.160121228157915422946817522
-460.173536362683273083552302243
-460.187505208649272188484178398
-460.202045646498575910164634046
-460.217175775017068953415721852
-460.232913882812882723496169395
-460.249278416510267003637000747
-460.266287945439050313898089541
-460.283961122590731620719618657
-460.302316641602426938524047215
-460.321373189519984432156731772
-460.341149395081613297243926371
-460.361663772253381192085819258
-460.382934658737962611734606544
-460.404980149168110936582553512
-460.427818022686529120082547469
-460.451465664604182082231638411
-460.475939981819686890213045373
-460.501257311673299090492523314
-460.527433323900255018953216228
-460.554482915339906260482189022
-460.582420097049275377311260183
-460.611257873462459525716236199
-460.641008113230805005173932248
-460.671681411373072098375490646
-460.703286942360013468399915238
-460.735832303754015434811575619
-460.769323350021821131135551971
-460.803764016136996282111849999
-460.839156130588847489116873948
-460.875499217416101679919270543
-460.91279028688695266050413593
-460.951023614452231859089167106
-460.990190507605626873637144352
-461.030279060294220542726795194
-461.071273894534327361981204039
-461.113155888901840100036241398
-461.155901893583248095575001241
-461.199484431693333383143908979
-461.243871386588476593712346835
-461.289025674930696934490301233
-461.334904905287193710303576064
-461.381461022083432102766741325
-461.428639934764899626078004325
-461.476381132063720962913757636
-461.524617281311517094544047111
-461.573273812789376439297921139
-461.622268489159701848187831734
-461.671510960083118992177748051
-461.720902302186666587405326071
-461.770334544617196734497746134
-461.819690180486321203056667902
-461.868841664590335304161584246
-461.917650897870279408789390833
-461.965968699163552890147694559
-462.01363426488911231153569039
-462.060474617403035736510872658
-462.106304042859815178738081566
-462.150923519516763947794080301
-462.194120137523917301707385283
-462.235666511349183164889572288
-462.275320186097570877660229963
-462.312823039093270751470267611
-462.347900678203218361482585638
-462.380261838489446452338942488
-462.409597778883730115569666088
-462.435581680680313371484598885
-462.457868049739217575465664297
-462.476092124381912333281942268
-462.489869291040887189708498571
-462.498794509792560294502063047
-462.502441751956397313882849117
-462.500363451979206098847798978
-462.492089975839134621995045829
-462.477129108195425566656338422
-462.454965560473625278612990098
-462.425060502007503630034876968
-462.386851116253833494875259871
-462.339750183949427248421654739
-462.283145694886043083593723826
-462.216400489732136243026524101
-462.138851933024674401686884511
-462.04981161808263788397900854
-461.948565104149187913125479529
-461.834371685544131422397838409
-461.706464191994070958452283855
-461.564048818595839591419981941
-461.406304983050322835082521533
-461.232385206868905307734338059
-461.041415016193400319618412325
-460.832492856671793309827340593
-460.604690015485351360562680879
-460.357050542116062274569449847
-460.088591157764974937792519915
-459.79830114146941529919565269
-459.485142178907465912051899637
-459.148048157608390344370575259
-454.934285156188133711024641664
-451.213136198450153695795015534
-447.869169208464088241207179846
-444.808938549432648751573030674
-441.968957164918035533100931989
-439.305029471259324155303177672
-436.785229938815294029886072342
-434.385719477013287040736612729
-432.088195457956147166921171395
-429.878276745128007835062706198
-427.744441902898244966948196113
-425.677307424117373730307658699
-423.669122605207297380644255253
-421.713406980998082536436501383
-419.804684276267712283077346309
-417.938283362676005906592717395
-416.110186777260499686611111168
-414.316913672968250562293673833
-412.555428138554005561505973293
-410.823066507847696890622399585
-409.117479086537802374482857323
-407.436582967302436673286469335
-405.778523473422573888255575996
-404.141642388996960907566377335
-402.524451579721249545794334012
-400.925610934220965861015552444
-399.343909797321579841943933062
-397.778251247432727610988177617
-396.227638707077539914028929136
-394.691164480218453592703703219
-393.167999890747862201352061902
-391.65738675932293537931266125
-390.158630004994459731433682845
-388.671091197020033384878100426
-387.194182913246060577579140281
-385.727363786276604906738987614
-384.270134138669636344611878294
-382.822032124640281231657944277
-381.382630308995045567271365544
-379.951532624880206105870669465
-378.528371660875982501940493499
-377.112806235377180844581460732
-375.704519222363413335058912425
-374.303215597809691353875128876
-372.908620680305981373698724658
-371.520478543090254512236493874
-370.138550577772839498175477776
-368.762614192636919127691353379
-367.392461630619140045526461434
-366.027898893969481746719251666
-364.668744764213165056407358285
-363.314829907432603889277480855
-361.965996056089847320906676785
-360.622095259649165657202472814
-359.282989197159988489771003913
-357.948548545742832196804157224
-356.618652399602355888583967969
-355.293187734786710966812669355
-353.972048915433083746081061838
-352.655137237696074047757139694
-351.342360507957039740616122139
-350.033632652266194360743928275
-348.72887335428140347598892731
-347.428007719243696889955547487
-346.130965961774135045582523521
-344.837683115493821927517513419
-343.548098762661972403201408916
-342.262156782198978215987400869
-340.979805114614932658528657726
-339.700995542501287009928514952
-338.425683485364407480903555149
-337.153827807700798399017119967
-335.885390639283123516223271617
-334.620337206760168377131971282
-333.358635675712333595374706172
-332.100257002399695700357313167
-330.845174794497644019846463465
-329.593365180175034604664310447
-328.344806684923180295070507583
-327.099480115592379704617349803
-325.857368451136597519505493372
-324.61845673960680480301426337
-323.382732000969779483756692376
-322.150183135362216667697069586
-320.920800836420128449815821885
-319.694577509351010789562508552
-318.471507193441376921800257418
-317.251585488715231429498257705
-316.034809486480090997365528868
-314.821177703516430050937349908
-313.6106900196841060294328725
-312.403347618735547168146361443
-311.19915293214039764588789242
-309.998109585740029753733797322
-308.800222349062957489877435981
-307.605497087143817251832151513
-306.413940714699306229506492218
-305.225561152524366428895353239
-304.04036728598104317189151605
-302.85836892546089587208035224
-301.679576768709654279184303257
-300.504002364910048186045554545
-299.331658080425440892503044638
-298.162557066113110222208918589
-296.996713226121785341442432897
-295.834141188093399221443908879
-294.674856274693988292127856071
-293.518874476403292727370043884
-292.366212425496910328985402278
-291.216887371158859212843635201
-290.070917155666132371396380853
-288.928320191590301668714944881
-287.78911543996446912564457428
-286.653322389366887077349883571
-285.520961035875392078051929265
-284.392051863849435106010050303
-283.266615827498956295857784912
-282.144674333201658605015904034
-281.026249222532393012622276799
-279.911362755970388644406734343
-278.800037597251954370495464883
-277.692296798338052926702353792
-276.588163784967812756358260809
-275.487662342770604212759218664
-274.390816603910772570019347951
-273.297651034240496994059582211
-272.20819042093753826512132718
-271.122459860605854206428604097
-270.040484747818205633564477983
-268.962290764080951987790738093
-267.887903867202249095480637959
-266.817350281045815824142499
-265.750656485653335605376177651
-264.687849207719406415183586902
-263.628955411403752138853873855
-262.574002289466162365080883337
-261.523017254710339401297135951
-260.476027931723503330429862128
-259.433062148899240706231686879
-258.394147930731682308474664812
-257.359313490369662392423064701
-256.328587222420048065906532709
-255.3019976959899346745017583
-254.27957364795788310886816619
-253.261343976464829390887227175
-252.247337734615727262643688282
-251.237584124383392210880992337
-250.232112490706401733585000671
-249.230952315773272933373166242
-248.234133213485485863358609849
-247.241684924092250540064238711
-246.253637308990228190857850473
-245.270020345681714072241156544
-244.290864122885070972437779603
-243.316198835791470133758675835
-242.346054781462250582013017984
-241.380462354361449468275018216
-240.419452042018285704012392576
-239.463054420814597553238596655
-238.511300151892442544973034816
-237.564219977177265659168352811
-236.621844715512229758363112403
-235.684205258899481192527849672
-234.751332568844293872766389041
-233.82325767279819733950013645
-232.900011660697348864994756835
-231.98162568159255682645317735
-231.068130940367502839188167199
-230.159558694541843802763505287
-229.255940251156002419332291503
-228.357306963734576206551459132
-227.463690229325410843399176353
-226.575121485611494135182048882
-225.691632208092932227453721789
-224.813253907336370186133062782
-223.940018126289314927547649887
-223.071956437656909949084867953
-222.20910044133879858793852902
-221.35148176192379581982761963
-220.499132046240168088348607769
-219.652082960959396505326799314
-218.810366190251371149978694151
-217.974013433489033277561331578
-217.143056403000548175509741635
-216.317526821867154317744811279
-215.497456421764894499069730293
-214.682876940848491907289130595
-213.873820121675688729929499973
-213.070317709170417007754735197
-212.272401448623221145040184625
-211.48010308372739886734174938
-210.693454354649372576293550977
-209.912486996131846077563618715
-209.137232735628342637289179343
-208.367723291467759334169956644
-207.603990371047609794492590626
-206.846065669054662696987890321
-206.093980865711716980807915778
-205.347767625049286546391820768
-204.60745759320099746520291488
-203.873082396721529366360182682
-203.144673640925959798766328159
-202.422262908249396025920898073
-201.705881756625802943563046539
-200.995561717884958660991931382
-200.291334296166490795872033128
-199.593230966349966737290582355
-198.901283172500030067873051461
-198.215522326325593035381361042
-197.535979805652111457423333967
-196.862686952905983757274452651
-196.195675073610129989582518593
-195.534975434889819744825430042
-194.880619263987829741512636983
-194.232637746788022743756440951
-193.591062026346449195328381183
-192.955923201429081653873729527
-192.327252325055299752702951732
-191.705080403046250022557143081
-191.089438392577210479938668582
-190.480357200733094437940144565
-189.877867683066231523876072451
-189.282000642155566397249251372
-188.692786826166417151431168031
-188.110256927409935850582712936
-187.534441580901413095364189592
-186.965371362916566920321194264
-186.403076789544953693751810981
-185.847588315239635006409073076
-185.298936331362229785349202955
-184.757151164722475038049329465
-184.22226307611141170163893527
-183.694302258827304022293605798
-183.173298837193391697544359891
-182.65928286506658426629665438
-182.152284324336051492546310108
-181.652333123411082933231974397
-181.159459095696855978673648876
-180.673691998057455636156037106
-180.195061509265041359457389302
-179.723597228434181811384480093
-179.259328673440338436184351527
-178.802285279321457731881769659
-178.352496396661609586338947985
-177.909991289955584915222172598
-177.474799135953340050643676735
-177.046949021983147806797116104
-176.626469944252285819116812355
-176.213390806124061536670367015
-175.80774041636994005821697821
-175.409547487395505749107013802
-175.018840633438951160942255461
-174.635648368740747093712537939
-174.259999105683105578629980631
-173.891921152897802998853039543
-173.531442713340883376038291059
-173.178591882332711895447636675
-172.833396645561795873760606235
-172.495884877050734434007081084
-172.166084337082598972226048255
-171.844022670085983899704003328
-171.52972740247690092925058798
-171.223225940455620136429709892
-170.924545567756486944639519865
-170.633713443348665818103139722
-170.350756599085678543659224745
-170.075701937301517266635887436
-169.808576228351019623943471984
-169.549406108092095073111537483
-169.298218075307287510259586896
-169.055038489062049138631433634
-168.819893565996983900744533085
-168.592809377551195200264712572
-168.373811847113741661262575394
-168.162926747100065814693914067
-167.960179695950113339290421986
-167.765596155044704250212426855
-167.579201425536551613086610733
-167.401020645092147304469679276
-167.231078784540547330902461422
-167.069400644424890488971202518
-166.916010851452272867349236828
-166.770933854837329151743856384
-166.634193922534959953050308721
-166.505815137356408232985362621
-166.385821392964251294895733037
-166.274236389739952267765102355
-166.171083630518286034411564313
-166.076386416182299380742050606
-165.990167841112160487328069003
-165.912450788480877686701979834
-165.843257925389466355426982124
-165.782611697833713850785168329
-165.730534325494233304242107102
-165.687047796341005410084431847
-165.652173861043080435347322376
-165.625934027173547615844081839
-165.608349553199272708322980003
-165.599441442244253253221036589
-165.599230435614741243790125089
-165.607737006073530202017756233
-165.624981350849993524713508585
-165.650983384371588322583371354
-165.685762730701598261755292983
-165.729338715666873997214049648
-165.781730358658233898482779076
-165.842956364085003446364810324
-165.913035112463890680150804895
-165.991984651121008277870376073
-166.079822684484350160522739088
-166.176566563942400731991598996
-166.282233277242785578251958319
-166.396839437402949851604051829
-166.520401271102759305771013945
-166.652934606526641926717324617
-166.794454860620406253705241612
-166.944977025725164512056170046
-167.104515655547830779025607801
-167.273084850424429919507600895
-167.45069824182891207968859842
-167.637368976076286561511884172
-167.833109697164630197630697253
-168.037932528695846429291679951
-168.251849054809904257301981453
-168.474870300061616985791471272
-168.707006708162768004275641977
-168.948268119505485401855014941
-169.198663747375130259963287889
-169.458202152752505525816659426
-169.726891217595811486990933198
-170.004738116482353728655276203
-170.291749286478417084639644574
-170.587930395092802187217577197
-170.89328630615510499020972262
-171.20782104344370308905817712
-171.531537751870364173289727115
-171.864438656008144047986823259
-172.206525015726484788700040281
-172.557797078671798658343204796
-172.918254029302912896826238659
-173.287893934158067768212348135
-173.666713682993136728393078961
-174.054708925388707194940098772
-174.451874002375840834916180396
-174.858201872575802131942352488
-175.273684032286714960034505533
-175.698310428878689797097967194
-176.132069366776927254342203019
-176.574947405217820963015828175
-177.026929246853971173899785126
-177.487997616157659891430247707
-177.958133126425574474861550886
-178.437314134016587162765482522
-178.925516578254578331815285583
-179.422713805193999286787070261
-179.928876373170218425571697166
-180.443971837731223876513674978
-180.967964513161531121689810639
-181.500815207350232695196101955
-182.042480926206921662355891405
-182.592914543171558627844013336
-183.15206442857185937852020893
-183.719874032622345370132900891
-184.296281414691945076660764529
-184.881218710039603810076925736
-185.474611523462255803847730051
-186.076378237129122908970432458
-186.686429217176082764327166406
-187.304665900252896500866933653
-187.930979736953977967073607487
-188.565250963651683552395080921
-189.20734716732690683270279443
-189.857121599059792314690733335
-190.514411180220594303536878858
-191.179034130134691514401892472
-191.850787123742699936697895422
-192.529441860616130950797397637
-193.214740889838955923076817137
-193.906392484634899608720689351
-194.604064290096667820197164713
-195.307375367661833683902412066
-196.015886116674335881830502041
-196.7290853436675685566634391
-197.446373436966109213765307177
-198.167040126433597881693672382
-198.890234560684445664907996421
-199.614924231336692259519588301
-200.33983727608080155898706388
-201.06337925034736590713742596
-201.783509269981812762638853047
-202.497548734771864594055849062
-203.201872384797998316208682209
-203.891380813128484063120664769
-204.558533804954705119788833008
-205.191404804169710758503156273
-205.769216327962960722478335228
-206.249820472859590882434222673
-206.519235499251435424744358233
-205.426364466646251313667307444


==> anc/AQg310.dat <==
# AQg310
-5488.65580622381303761959210727
-5483.91694283434712614297874634
-5483.64518260503940503146034252
-5483.35851794357996879350584795
-5483.05618019709993322691704487
-5482.73736457730475871604571173
-5482.40122871696665379069205479
-5482.04689118805005337002251398
-5481.67342998207135584308409242
-5481.27988095348074259735324858
-5480.86523622705747507427201211
-5480.42844257053159872980427406
-5479.96839973388554645486032983
-5479.48395875704982587115243601
-5478.97392024798892714792631892
-5478.43703263347796179967199574
-5477.87199038519852620020009121
-5477.27743222413508737105683886
-5476.65193930663204317819689379
-5475.99403339587775892426054062
-5475.30217502301658071259394705
-5474.57476164255432842885274684
-5473.81012578721832817722999765
-5473.00653322796089242658991816
-5472.16218114535650977251099093
-5471.27519631923904500550149894
-5470.34363334405710793522675262
-5469.36547287809450031379759173
-5468.33861993540929348312147359
-5467.26090223009053244455384343
-5466.13006858321660164263449129
-5464.94378740372458908143369389
-5463.69964525526605912617682121
-5462.39514552203182125107605098
-5461.02770718747668504626446528
-5459.59466374086470557200666086
-5458.09326222758566035034431456
-5456.52066246026376416320061175
-5454.87393640878887630672326627
-5453.1500677885472512570324687
-5451.34595186731135325542643234
-5449.45839551246403370702527411
-5447.48411750147854805474681681
-5445.41974911984895186877645141
-5443.26183507196118139766775656
-5441.00683473170867105205033714
-5438.65112376098195664883839763
-5436.19099612549273497762260385
-5433.62266653872169772029941267
-5430.94227336609746511741684796
-5428.14588202281128392692774904
-5425.22948889993773287783924648
-5422.18902585475303265165707088
-5419.02036530230573620875207107
-5415.71932594638402310077994056
-5412.28167918902225097845739782
-5408.70315625857767872579984013
-5404.97945609716521874674725522
-5401.10625404884040939795266954
-5397.07921139034294248706375649
-5392.89398574642701605209391182
-5388.54624243177989699473637963
-5384.03166676123300962917740765
-5379.34597736936434569293798618
-5374.484940579637685127174028
-5369.44438586188047115622281729
-5364.22022241512227230187758256
-5358.80845691055014509698169163
-5353.20521242653278760437059022
-5347.40674860426526994715561607
-5341.40948304852958071560078155
-5335.21001399328849702314416923
-5328.8051442462625888282107496
-5322.19190642020964559905658336
-5315.36758945125553014187240218
-5308.32976639623445301055791635
-5301.07632349150001648718852144
-5293.60549044497741141992176473
-5285.91587192124961493574193047
-5278.00648016611082727175710249
-5269.87676870218033566532065942
-5261.52666701074877631908632954
-5252.95661609692391689703336614
-5244.16760481525115517723596382
-5235.16120681120140709035176719
-5225.93961791014343502144540431
-5216.50569375954873009162973396
-5206.86298750211837641458649434
-5197.01578722718196819207134414
-5186.96915291501520258437705592
-5176.72895255358159757614591486
-5166.30189706956362968429918471
-5155.69557367536351391570893413
-5144.91847719099654365317755597
-5133.98003885446538020510725462
-5122.89065208631338193207953327
-5111.66169462366144436467297885
-5100.30554638622435871814488537
-5088.83560238170936864586807408
-5077.266279900798868868021836
-5065.61301919284240642367143663
-5053.89227675272247030430504962
-4950.15213547944038980709193175
-4893.58349054405653848059148123
-4857.51951335569143940125867535
-4832.59369409550233830439673163
-4814.42733416969655433680437094
-4800.64204199389304694831222959
-4789.81820646272265038306824457
-4781.05158098297808967671442539
-4773.73819427509777865778061554
-4767.45985024595032292524874352
-4761.91875562229343694703086269
-4756.89809567333146634366306287
-4752.23718732585738124722528063
-4747.81524147865652777063248484
-4743.54042455028215366945913666
-4739.34229749496760011750226578
-4735.1664724361628242416323737
-4730.97076326865377829372557994
-4726.72236553959416495612925456
-4722.39575958652017303787211543
-4717.97113086171589861161153462
-4713.43316590088564908746698435
-4708.77012497617469648775621664
-4703.97312113107372621945421746
-4699.03555492628117538191285375
-4693.95266789216744183252406197
-4688.721187338053643259250674
-4683.33904208097038049656888326
-4677.80513366705981965574415815
-4672.11915133209594740323112767
-4666.28142166897369231849606763
-4660.29278600583555728452160546
-4654.15450003527560669371485903
-4647.86815140490826972336868656
-4641.43559187713181438061753736
-4634.85888135960495755240602243
-4628.14024164778400087539251864
-4621.28201814367781847552538388
-4614.28664814814539657950063831
-4607.15663458809008589342603245
-4599.89452425026873420876572191
-4592.50288976189000778028443698
-4584.98431469371871261355270185
-4577.34138127095557323297530964
-4569.57666026608657928880680911
-4561.69270272036856478188705518
-4553.69203319990795719339910582
-4545.57714434097112075995941649
-4537.35049247927279383916172719
-4529.01449419114106993420504977
-4520.57152360194399211456638534
-4512.02391034001871775414315888
-4503.37393803340198004850937484
-4494.62384326259289327020978359
-4485.77581489593148748711818752
-4476.83199374539260887932720772
-4467.79447249003744896048509686
-4458.66529582233091087591051204
-4449.44646077926630726160835514
-4440.13991722594065127479126296
-4430.74756846406031984345266992
-4421.27127194196596115134549469
-4411.71284004626173764219411244
-4402.07404095811279127600198217
-4392.35659955981591873325593905
-4382.56219837941860603926253296
-4372.69247856301681430320304348
-4362.74904086594934452695649916
-4352.73344665546594710044974622
-4342.64721891861111465994030896
-4332.49184326963536352953235969
-4322.2687689547775522558781442
-4311.97940984572293911821574691
-4301.62514542477556719357222268
-4291.20732175506765101131767907
-4280.72725243531367123970773896
-4270.18621953723065461375899786
-4259.58547452432533565475221891
-4248.92623915103971127863248505
-4238.20970634149497321368139036
-4227.43704104728576266246586656
-4216.60938108395714757615330095
-4205.72783794594998919798192997
-4194.79349759993015903584863125
-4183.80742125652659737173010448
-4172.7706461205952390277267922
-4161.68418612020276440547816538
-4150.54903261458803331155518648
-4139.36615508141171676923154833
-4128.13650178364760882954666824
-4116.86100041650372013201329268
-4105.54055873478869252372362911
-4094.176065161160339647850781
-4082.7683893757090884340710012
-4071.31838288734053131281840532
-4059.82687958742885869285559729
-4048.29469628621719857485109251
-4036.72263323244234223360005343
-4025.11147461666041305943812157
-4013.46198905874711413334074788
-4001.77493008004159344979059049
-3990.0510365605969751809529276
-3978.29103318199346463223264131
-3966.49563085616185442410095824
-3954.66552714065642223750344624
-3942.80140664080677358112508054
-3930.90394139916828218774748816
-3918.97379127268053262593003554
-3907.01160429793267484298832509
-3895.01801704492394459048380675
-3882.99365495969686045846352405
-3870.93913269620984008417206382
-3858.85505443780523802665403098
-3846.74201420861814055834175862
-3834.60059617526069576617860723
-3822.43137493910634216483263311
-3810.23491581948805134991289513
-3798.01177512811464118479102174
-3785.76250043499936265202588399
-3773.48763082618532929685863374
-3761.1876971535429535700014773
-3748.86322227690538712171594627
-3736.5147212987990377162038294
-3724.14270179201755747921241045
-3711.74766402027926754585365982
-3699.33010115219980329806868154
-3686.89049946880383151969101566
-3674.42933856479200417671670758
-3661.94709154377187051723237638
-3649.44422520765426642930948364
-3636.92120024040973355397800029
-3624.37847138637278609837534037
-3611.81648762327533581585786909
-3599.23569233018430009165744581
-3586.63652345051234913346594496
-3574.01941365026489037860770921
-3561.38479047168073573190947599
-3548.73307648241844440121976115
-3536.06468942043507512131713552
-3523.38004233469901066576541058
-3510.6795437218736289759226588
-3497.96359765910388326820628829
-3485.23260393303331246196197913
-3472.48695816517462763045043045
-3459.72705193375280444247114876
-3446.95327289213555036561839231
-3434.16600488396210349462782084
-3421.36562805507755212439421188
-3408.55251896237623561146270804
-3395.72705067965429279852006141
-3382.88959290056805958895523534
-3370.04051203879177756704771367
-3357.18017132546495641769947385
-3344.30893090401673000177876365
-3331.42714792245165512256764494
-3318.53517662317861924751826353
-3305.63336843046184483660361714
-3292.72207203557039971826730483
-3279.80163347970014152360346873
-3266.87239623473963604674984619
-3253.93470128194929118025465777
-3240.98888718862073653914062021
-3228.03529018278135091940197736
-3215.07424422600679233766421599
-3202.1060810844024156866072232
-3189.13113039781256824622712738
-3176.14971974731493075449883376
-3163.16217472105531890945199719
-3150.16881897847667459846576811
-3137.16997431299435548044711646
-3124.16596071316827353052623356
-3111.15709642242093563736973765
-3098.14369799734900025401189042
-3085.12608036467458146668630078
-3072.10455687688120377082616081
-3059.07943936657803552071920976
-3046.05103819963480472142073901
-3033.01966232712862590876855603
-3019.98561933614283974180684055
-3006.94921549945688611119799168
-2993.91075582416519561816954298
-2980.87054409926209184130546163
-2967.82888294222874659037032989
-2954.78607384465732112001151947
-2941.74241721694655687783185124
-2928.69821243210224868904633132
-2915.65375786867524029210248597
-2902.60935095286882585343432346
-2889.56528819984672057954578015
-2876.52186525427207794164679645
-2863.47937693010737951784193561
-2850.4381172497044052800563918
-2837.3983794822129066000780792
-2824.36045618133605066597444484
-2811.32463922246018278270033536
-2798.29121983918596162559705416
-2785.26048865928746141944540834
-2772.23273574012540377518820286
-2759.20825060354028012711173796
-2746.18732227025075301999458042
-2733.17023929378238059229302773
-2720.1572897939513932306053724
-2707.14876148992796432429468726
-2694.14494173290315816842233224
-2681.14611753838350723889312421
-2668.15257561813696823693222791
-2655.16460241181383146246195842
-2642.18248411826601127089400558
-2629.20650672658802669096815728
-2616.2369560469028908816537482
-2603.27411774091606618750412012
-2590.31827735226060837389956451
-2577.36972033665661950348729517
-2564.42873209190815422914595583
-2551.49559798776077946431694376
-2538.57060339564307294900193946
-2525.65403371831546272493784802
-2512.74617441944995760009073207
-2499.84731105316449902488928263
-2486.95772929353587819829975395
-2474.07771496411540952542124505
-2461.20755406747183369447508411
-2448.34753281478624164860822002
-2435.49793765552416570366541717
-2422.65905530721037720637550282
-2409.83117278533236273491913252
-2397.01457743339892431474453149
-2384.20955695318086496395276089
-2371.41639943516128071579939125
-2358.63539338922358583257095029
-2345.86682777560605109447728225
-2333.11099203615233782341436274
-2320.3681761258882648317124067
-2307.6386705449558540692684685
-2294.92276637093656583888200845
-2282.2207552915965586905035785
-2269.53292963808779530390414508
-2256.85958241863986683321091332
-2244.20100735277852752948159987
-2231.55749890610812241264586137
-2218.92935232569635700000754132
-2206.31686367610120353376408444
-2193.72032987608116697077094228
-2181.14004873603165067593457775
-2168.57631899619177107358469533
-2156.02944036566767756328444104
-2143.49971356232024425206709776
-2130.98744035356691932315827269
-2118.4929235981495523826960134
-2106.01646728892217656241677184
-2093.55837659671500763153858086
-2081.1189579153333445051090602
-2068.6985189077526224817777859
-2056.29736855357359102689362341
-2043.91581719780447127841828583
-2031.55417660104000469729146526
-2019.21275999111054412760935768
-2006.89188211627777346034558354
-1994.5918593000572844200182259
-1982.31300949775210192164981856
-1970.05565235478534714310007424
-1957.82010926692457513182619362
-1945.60670344249493774377520304
-1933.41575996668322053621279834
-1921.24760586804000275733974219
-1909.10257018729271306291937174
-1896.98098404858822184790345008
-1884.88318073328984757533470224
-1872.80949575646028448284137002
-1860.7602669461690097689145156
-1848.73583452577022914569095119
-1836.73654119930540213102745053
-1824.76273224019288677755546103
-1812.81475558337629455307463288
-1800.89296192111278960153393011
-1788.99770480259284564776022833
-1777.12934073759393488327886939
-1765.28822930438231662081665473
-1753.47473326208957382674385614
-1741.68921866780387186804219893
-1729.93205499863014993381869193
-1718.20361527898867101700567894
-1706.50427621343762639766693596
-1694.83441832532289706334987503
-1683.19442610157670633841043665
-1671.58468814400685185393428381
-1660.00559732743958608209963701
-1648.45755096510213755342696751
-1636.94095098165545442388991033
-1625.45620409431414441535522054
-1614.00372200251892890597627893
-1602.58392158665738637719572026
-1591.19722511636150889915184841
-1579.84406046894582886591095003
-1568.52486135858780415551648049
-1557.2400675768930109633522598
-1545.99012524553173986197759427
-1534.77548708168110214174486913
-1523.59661267705803767457987028
-1512.45396879138401043309966878
-1501.34802966118205528689767919
-1490.27927732487160933455622216
-1479.24820196519667423649224235
-1468.25530227009881083713980169
-1457.30108581322881381828863157
-1446.38606945538026020340633272
-1435.51077976822514399464123943
-1424.67575348183724525020492567
-1413.88153795760356175535693489
-1403.12869168824897222929476865
-1392.41778482683532083289851816
-1381.74939974674444724567870137
-1371.12413163481659727412924785
-1360.54258911999254348530899317
-1350.00539494000119505581043868
-1339.51318664884623704885006898
-1329.06661736807737684857402196
-1318.66635658508629132380229607
-1308.31309100194683266101425322
-1298.00752543862623864690018902
-1287.75038379473212602660968145
-1277.54241007433243970556154842
-1267.38436947879625261991308462
-1257.27704957305684223499258966
-1247.22126153119987987623554146
-1237.21784146783460355872384866
-1227.26765186232102398334055105
-1217.37158308360894902825358439
-1207.53055502420334426127823204
-1197.7455188526149022648944247
-1188.01745889459567117138526154
-1178.34739465450978313537375561
-1168.73638298936316486322490532
-1159.18552044933019381660148404
-1149.69594580008868275309179166
-1140.26884274392936131137792141
-1130.90544285846764075034741958
-1121.60702877388339450582720397
-1112.37493761198300835757859852
-1103.21056471305689723237623196
-1094.11536767954152578494719852
-1085.09087076894204230961990483
-1076.13866967239362457062945407
-1067.26043671971137634415715685
-1058.4579265568882765821034651
-1049.73298234785244190388300346
-1041.08754255901224691241294412
-1032.52364839284733390523274229
-1024.04345194572007490437681769
-1015.64922517539469837682469604
-1007.34336977571089481325000662
-999.128428069767236607898075417
-991.007095049192006398160696493
-982.982231706057406749073885886
-975.056879826266128604371835783
-967.23427843946503304601388104
-959.517882151526985754781994321
-951.911381622384328532060782444
-944.41872649572896349020869676
-937.044151139348488974671541363
-929.792203617563259030848656327
-922.66777839277641429193057851
-915.676153344594627323902647509
-908.823031806194262751283092378
-902.114590453548309576287687057
-895.557534050167324290348969111
-889.159158256400255535559612179
-882.92742196886277889917133739
-876.871030976375523628472525686
-870.999535122670032094450132696
-865.323441678134267918518877638
-859.854348276832060286831653268
-854.605099616960594125244202804
-849.589973216081240319034938755
-844.824900944821780731601646683
-840.327734957982655564986048063
-836.118569176202038014479346263
-832.220130898732010686593586256
-828.658261820710134131355066014
-825.462514240449321669192629296
-822.666897412126088261649599255
-820.31082212008768871957642286
-818.440310659404858961321130211
-817.109567784453280542168184606
-816.38305125520555084463798768
-816.33824758605643260278690129
-817.069465656836345165750131753
-818.693137398976963183511110091
-821.355416586066691617023432369
-825.243404694461662996075397138
-830.602339867584267105711607985
-837.763084556747749362353752779
-847.188513265025888759065437633
-859.557360867173376342658162848
-875.930230490976594674187150434
-898.122974619764958038608726329
-929.727173582011125907073934962
-980.075803084019945049705929732
-1130.54558514130975189229975528


==> anc/AQg311.dat <==
# AQg311
333.637372197842032527251128327
333.526961203277888937121477482
333.520972176625876431104829503
333.514678846685833674542053635
333.508067221544310227295945301
333.501122772418594954795594238
333.493830421092916793762150948
333.486174527744629390166031527
333.478138879239919068007916358
333.469706677985193558542173663
333.460860531427292916693240242
333.451582442303023037447630612
333.441853799746254145806354384
333.431655371368958392605047541
333.420967296441087700543371506
333.409769080303119132006822481
333.398039590154422313157308668
333.385757052370331754538954302
333.372899051510933753856952377
333.359442531195097713498290862
333.345363797024186827284899111
333.330638521751161388755933016
333.315241752902423758157399627
333.299147923071727267027061415
333.282330863117757177658097632
333.264763818509560032586922558
333.246419469076812184338834087
333.22726995243493630997325588
333.207286891368246419151922481
333.186441425467569495431047084
333.164704247332089060301285036
333.14204564365840676359888318
333.118435541552936427021048563
333.093843560416633435625046897
333.068239069763611449355603701
333.041591253347285364921807719
333.013869179979167300690802643
332.985041881436178702289488472
332.955078437862157475210258497
332.923948071077947494888899399
332.891620246221852919285199374
332.858064782148094907762120375
332.823251971014975168523433263
332.787152707496457344391061074
332.749738628050526812025129922
332.710982260674658744688463952
332.670857185572661936358528025
332.629338207147690879180433564
332.586401537722918571458893733
332.542024993373792175567046004
332.496188202233472985248902183
332.448872825605474986172387946
332.400062792184108537537310262
332.349744545643513905313400183
332.297907305809199210078939259
332.244543343571402240588865936
332.189648269636555456210070082
332.133221337140883686400589225
332.075265758067894348447032142
332.015789033318374053231938616
331.95480329617658022196459292
331.892325668798662000469207228
331.828378631217965003880581695
331.762990402215727027197234153
331.696195331243669788902439276
331.628034300406004826930805534
331.558555135311228652893993665
331.487813023387573886620742416
331.415870938018865495081967431
331.342800066598530442479293566
331.268680240317326103187410378
331.19360036319367005994264941
331.117658837522942269945769189
331.040963982562457710013892179
330.963634442880647483162125481
330.885799582381029965055031105
330.807599859562520875773191721
330.729187179096284494679912104
330.650725214284486913897231773
330.572389694416868609559493919
330.494368650455990469814540013
330.416862611860416580593544712
330.340084746696199240551704729
330.264260936490197292821746577
330.189629776543529758969837333
330.116442491649578369383200045
330.044962756348356278996622568
329.975466407997945387309496106
329.908241040054519681487010293
329.843585462025943862523415297
329.781809011601087599240701657
329.723230703459157164422461878
329.668178198232166005195875582
329.616986574031110851785875505
329.569996881854769470828349819
329.527554465081864773834464467
329.490007022105488092568473999
329.457702390006202811791777752
329.430986025980375186468017492
329.410198162046288626486067012
329.395670607345734069758693424
329.38772317114608784556196199
329.644074719861890990238614662
330.078850747051433798284961159
330.486331651409173613188205386
330.824499092036227171087261748
331.085944138919783973470050579
331.272935904971013063616834211
331.390543382498410307639049971
331.444399027415741102291215692
331.439927812506985894575302164
331.382097018167498515008006675
331.275362523665023635705650333
331.123689446434376620297186648
330.930598421592947423100935308
330.699217653134196398984441923
330.432332802712724616480731243
330.132431870431704624982967075
329.80174440089399628776750034
329.442275249591760222194317894
329.055833477458169682845142037
328.644057022197781131720955787
328.208433768783721842447600119
327.750319574909617945041636003
327.270953730458061231670848768
326.77147225630089423394723903
326.252919382014028713463739763
325.716257485672001017306353598
325.162375731442496214309692499
324.592097601244927580545251648
324.0061874841157261643828318
323.405356460021798924756789416
322.790267392690861187173389604
322.161539427736587217786037744
321.519751977242043239857391313
320.865448259446206013673864645
320.19913845178175864425661318
319.521302506852703386590953796
318.832392673705189074245098774
318.132835760680864609953373745
317.423035171043270336318733528
316.703372738266947162040765403
315.974210384239742672631898858
315.235891620539863218384352341
314.488742910319357902213697691
313.733074906080019310614485204
312.969183576704447652666757086
312.197351235453277468565938754
311.417847479217073035539279496
310.630930048083058122799157681
309.836845613213398674191176651
309.035830500108742975491282839
308.228111353527635318156204603
307.413905749632013837253340855
306.593422760316743955852956521
305.766863474144736021271913717
304.934421477838231970533058868
304.096283301862468140664280077
303.252628833272586884651100534
302.403631698671936230096452144
301.549459619844248908724812628
300.690274744368896518626521229
299.826233953303400283879049049
298.957489147817137465579375167
298.084187516481680209251676691
297.206471784763816838669712689
296.324480448124757433724617464
295.438347990001336783007516591
294.548205085830474720863343569
293.654178794175232269029647812
292.756392735918196889246647925
291.8549672624044897691671319
290.95001961334992380122739863
290.041664065208642173783917627
289.130012070777613364530470012
288.215172390538906504831995857
287.297251216393996369350648124
286.376352288284718838642020138
285.452577004189224015031248018
284.526024523938548934800573677
283.596791867264837464012414221
282.664974006460680807134424227
281.730663954000240216757383651
280.793952845446478227621541684
279.85493001794472866691576435
278.913683084580766493860151629
277.970298004861306049563620255
277.024859151556290058396625537
276.077449374125278656117640362
275.128150058934570260659875757
274.177041186457260463013120147
273.224201385635159787496976807
272.269707985569245589682956414
271.313637064694026737767692305
270.35606349758077000882898607
269.397060999504900094893550585
268.436702168903973531740073842
267.475058527844379797459614591
266.512200560607284983198886677
265.548197750497254593482739677
264.583118614970426531273293363
263.617030739173011618651606468
262.65000080797523926049747423
261.682094636580605584918074933
260.713377199785389122725685558
259.743912659958846085073912665
258.773764393810257303940332986
257.802995018005047896704900239
256.831666413688516718523190321
255.859839749972275534224925288
254.88757550643528911047585317
253.914933494688410157723336547
252.94197287904850168490363759
251.968752196365619575131020132
250.995329375044276905037904252
250.021761753297516620680663933
249.048106096670369513214220796
248.07441861486725974691530222
247.100754977916031019351836694
246.127170331699494048910274934
245.153719312883732428643920597
244.180456063270841511261277582
243.207434243602307014375388064
242.234707046837850090348927907
241.26232721093326779749340792
240.290347031139576780608835479
239.318818371844618460635833626
238.347792677977201455384126754
237.377320985992836954565592132
236.407453934459161313427092375
235.438241774258233458479675441
234.469734378422039329705566918
233.501981251616728274464336159
232.535031539290344043331159621
231.568934036498093010229047464
230.60373719641851183434522652
229.63948913857325356377028389
228.676237656762602880010309061
227.714030226728255680824337069
226.752914013554353520187240213
225.792935878817247723800749592
224.834142387493979553436777087
223.876579814638999993416152339
222.920294151838214072475755726
221.965331113449018706320065013
221.011736142634608532949116731
220.059554417200449881199150424
219.108830855240467707878578649
218.159610120600152978310822773
217.21193662816347753469092224
216.265854548970199045264766503
215.321407815169849262642600293
214.378640124818423704126351331
213.437594946523529214505734328
212.498315523943496943859116675
211.560844880145731375561306594
210.625225821829340520667096051
209.691500943416877640723174061
208.759712631019820294839925406
207.829903066282217585507921772
206.902114230106750689958071311
205.976387906267274628392468881
205.052765684911740283575866315
204.131288965959234520596581692
203.211998962394722458056116994
202.294936703464929132425023217
201.3801430377786576171962615
200.467658636314706769322589508
199.557523995340423857702668611
198.649779439243805080397839021
197.744465123281940113705682267
196.841621036248485087735333752
195.941287003062741494985401022
195.043502687282816269711731001
194.148307593545240398687478443
193.25574106993332972263233643
192.365842310276481857960632397
191.478650356382517217240359067
190.594204100205089750736047988
189.712542285948114097100575487
188.83370351210908015420469386
187.957726233463053505293960507
187.084648762989090513222539436
186.214509273740730086090777054
185.347345800662159988013274869
184.483196242351593992512689405
183.622098362773337033079580021
182.764089792919958681672864638
181.909208032425940672940622858
181.057490451134111686652762679
180.208974290616132105248387069
179.363696665648242884282790016
178.521694565643445922198828902
177.683004856041238307800461894
176.847664279655979478663799272
176.015709457984928564890927749
175.187176892476948947111793872
174.36210296576283825590253599
173.540523942848204615479365619
172.722475972269773824368333119
171.907995087215977309360969219
171.09711720661263702880254866
170.289878136174530982077447579
169.486313569423591551466359467
168.686459088674458510092464867
167.890350165988079127392668584
167.098022164094019345479606656
166.309510337282122441913783431
165.524849832264124894672402772
164.744075689005813283149639109
163.967222841530280956204922562
163.19432611869281883754147109
162.425420244927951084511483459
161.660539840969103334707759447
160.899719424541368932676303763
160.142993411027816795324221436
159.390396114109763418880119699
158.641961746381410923530149984
157.897724419939232946143652548
157.157718146946470599905658768
156.421976840173081596269152398
155.690534313511466944449831418
154.963424282468281382626352091
154.240680364632615829845345348
153.522336080120822655935681173
152.808424851998237426850626507
152.098980006678033973849660455
151.394034774297433136568483814
150.693622289071469322732786832
149.99777558962450309210647608
149.306527619299652290888961569
148.619911226446298817425906591
147.937959164685812873562984434
147.260704093155621531572352341
146.588178576731733608146750615
145.920415086229818168808924249
145.257445998584919473023982423
144.599303597009876797592529113
143.946020071132503329258684969
143.297627517111564183049188662
142.65415793773157956726509837
142.015643242476465166307892095
141.382115247582007936102032823
140.753605676067161691676789735
140.130146157744133100832327762
139.511768229207214970528840906
138.898503333800310012953837148
138.29038282156307459586937168
137.687437949155598307042512241
137.089699879761521486064054999
136.497199682969479189958153091
135.90996833463274635355943513
135.328036716706945174189705251
134.751435617065661985880306392
134.180195729293807085160636833
133.6143476524585371229562733
133.053921890857545780955507806
132.498948853744514502389112499
131.949458855031501044026396316
131.405482112968029556946154641
130.867048749796631788154975781
130.334188791384574824620845621
129.806932166831496578494075647
129.285308708052655941589240306
128.769348149337490224828929058
128.25908012688315815256711544
127.754534178302732313038375962
127.255739742107690587643865297
126.762726157164341709188414908
126.275522662123805751411671488
125.794158394825156051521014691
125.318662391671314840051370416
124.849063586977280728592096699
124.385390812290252220780142982
123.927672795681197605735541036
123.475938161007408011898312008
123.030215427145557095572224213
122.590533007194777872146248162
122.156919207649254636717422599
121.729402227539815841368615904
121.308010157544002285285837364
120.892770979064074128924149933
120.483712563272410174572895158
120.080862670123743686699710858
119.684248947333670895464912347
119.293898929322861391983850311
118.90984003612639405953874101
118.532099572267638187556254564
118.160704725596097205097903137
117.795682566088632294737517526
117.437060044613485282582281618
117.084863991656524955572200427
116.739121116009148679928486573
116.39985800341728227311980608
116.06710111519093595090407826
115.740876786773793317934100886
115.4212112262723343405738967
115.108130512944022644994321955
114.80166059564412300691097945
114.501827291230757308742086648
114.208656282927857395624749149
113.922173118645732128223683042
113.642403209259034589761454798
113.369371826841995071793430055
113.103104102860877501831152637
112.843625026323722918291952436
112.59095944188756516688880915
112.345132047923443124835082403
112.106167394539692635542831772
111.874089881564182412422272411
111.648923756486364213325273066
111.430693112360241718159866087
111.219421885669628283818154912
111.015133854157365081761577318
110.817852634620512542591237783
110.627601680673914628309116178
110.444404280484972990741371211
110.26828355448296308761477564
110.09926245304678422985539889
109.93736375417566874558674152
109.78261006114809154260709352
109.635023800174931230131372989
109.494627218053850041359678569
109.361442379832896249555889441
109.235491166492505775863983818
109.116795272656407756476697767
109.005376204343443166252185877
108.901255276774010491021531864
108.804453612246785811186775404
108.714992138103558598482449219
108.632891584802515995632386718
108.558172484123139973449447427
108.490855167529102785780430313
108.430959764719213548860377265
108.378506202400648598698307322
108.333514203323467204310219512
108.296003285620861420978167584
108.265992762505818283850394945
108.24350174238200550842665547
108.228549129434870333368469634
108.221153624778331520998298529
108.221333728243242315095754209
108.229107740906237512650108463
108.244493768471922349409137434
108.267509725637935907815292668
108.298173341591608189546399147
108.336502166809180726895254358
108.382513581354415420077918711
108.436224804903520310818245308
108.497652908758447462371129886
108.566814830151696502997974024
108.643727389193908462518220916
108.728407308872113981121890246
108.820871238573153101559186396
108.921135781685514349471330633
109.029217527926097545545761754
109.145133091149192001163914075
109.268899153526979332581742173
109.40053251714869337021474628
109.540050164274880433909789699
109.687469327711089220057305324
109.84280757304066312235250586
110.006082894790295139975553353
110.177313829008796271266736756
110.356519585237142570384965924
110.543720201459366816667214137
110.738936726378940917572998044
110.942191434302423585838220889
111.153508079081493341267133478
111.372912195031934922914603724
111.600431454600864600823365709
111.836096094907694833612440677
112.079939428296322505536879437
112.331998455917752051376397219
112.59231460840408777568175911
112.86093464429800111882801806
113.137911745627658237551019618
113.423306861659469847383541054
113.71719036755657247908184128
114.01964412606927129083322272
114.330764069913679002918713334
114.650663463789496336187079558
114.979477063575183067052744576
115.317366474688652184805134202
115.664527135476315965650989517
116.021197536748090886275390254
116.387671571659737553141750077
116.764315353292907903616005743
117.151590550178934335762122705
117.550087473002069458931290267
117.96057318006981414323726228
118.384063515619731623565251162
118.82193485824327644097122868
119.27610505191559454614750442
119.749342343569990991162850181
120.245829952459987991179064582
120.772295078709200517426161233
121.340570584926270849291938332
121.974644645479425435092497971
122.738145106252408524512959588
124.174563000674547149098419385


==> anc/AQg320.dat <==
# AQg320
-503.368612514404181404294183712
-502.871202090488826205647452344
-502.840125209469880133002782143
-502.807165960607918518370769231
-502.772214879345621262536525712
-502.735156486710825473205697209
-502.695868986201200210658758717
-502.654223947563999101994860794
-502.610085977084782047991850562
-502.563312374004384545202232965
-502.513752772690939812521959769
-502.46124877020364973881886321
-502.405633538897497169822601369
-502.346731423733453350215416928
-502.284357523977238063830040633
-502.218317258991633229729893424
-502.148405917853050819883665839
-502.074408192552851638749998456
-501.996097694578163604807904664
-501.913236454706040645548888587
-501.82557440588914407710027836
-501.732848849161150123506828449
-501.63478390254624840118257094
-501.531089933019881490787726705
-501.421462971637796938899154039
-501.305584112028079623220612528
-501.183118892526671964236585456
-501.053716662331568059960912549
-500.91700993215501025822159971
-500.77261370996727651205073705
-500.620124822550706220677116248
-500.459121223719181454549542621
-500.28916129020709731818527881
-500.109783106393684063505553637
-499.920503739204173959636678294
-499.720818504719550833478742998
-499.510200228232313858991635063
-499.288098499707682392701604188
-499.053938926848833517642673893
-498.807122388221977933839114203
-498.547024289173229136746902068
-498.272993823565193000159174839
-497.984353244677882493952116346
-497.680397148956815625385462214
-497.36039177665183347445370715
-497.023574333774098893521149253
-496.669152340206683499598172308
-496.296303009236846080742240005
-495.904172664236207291736084181
-495.491876198699108491345537892
-495.058496586359981382314635381
-494.603084448647904470671951196
-494.124657687300895323569343321
-493.622201190553931413101733981
-493.094666621933061633537040636
-492.540972301332897850338576895
-491.960003188725638802557150342
-491.350610981545664473251346465
-490.711614337513404934891277623
-490.041799235404018096924986665
-489.339919487028370428244149137
-488.604697414473397524827473613
-487.834824707443095083237904541
-487.028963476346536969014097507
-486.185747517591166172428857084
-485.303783808353166247502400492
-484.381654248906209284792780396
-483.417917671388629499811503805
-482.41111213466946539201781226
-481.359757525727171691988556184
-480.262358488671299342661507351
-479.117407703206001011707689711
-477.923389534942406804929525748
-476.678784080500826270761176159
-475.382071630787879471226741659
-474.031737576170847920238553167
-472.626277777482744167764604334
-471.164204426855853522152431165
-469.644052422275752908697227918
-468.064386279446809670859779655
-466.423807604036335439406770684
-464.720963146587908625623017999
-462.954553461332331650945908104
-461.123342188742064889848967811
-459.226165979933869367163816613
-457.261945078884108189329113961
-455.229694575838206127313739155
-453.128536342223841024316844441
-450.957711653767462593002341816
-448.71659450431394455508607702
-446.404705608005281073886922204
-444.021727081929626670619337553
-441.567517795048021738443079641
-439.042129362082595653155741679
-436.445822753045541846859450756
-433.779085480140898319418150515
-431.04264931381966545540138725
-428.23750846875288848009993962
-425.364938188349357728836198842
-422.426513643130777041802084566
-419.424129043739442752231880462
-416.360016853551041591552969446
-387.052666301756268168987967054
-369.047613447254068277809578375
-356.600869078667564878392539341
-347.494327992164372485552130338
-340.611393488679251306397948094
-335.30524746111729773237777856
-331.166393783492371054811409264
-327.919067611260686021582222212
-325.368901920553992217721974181
-323.374011092977631087056513726
-321.827896439716666553818131589
-320.648790874621118710525067852
-319.77272744330745128192465132
-319.148868672113116862843618881
-318.736264915772578870559616496
-318.501547133761452023484241134
-318.417248698671382314200164283
-318.460561428801710269242395649
-318.612398026650884850539061657
-318.856674959798570745684561655
-319.179756692555574848819571215
-319.570019850153773197077429132
-320.017507773689995817044440351
-320.513654060712639127504552374
-321.051059359057120890610125797
-321.623309699642622018713306875
-322.224827541516917041355527923
-322.850748805239541511919620862
-323.496820720774889100638599872
-324.159316471623656965010346475
-324.834963487374996421786418761
-325.52088289891644035862153908
-326.214538178634080885908053109
-326.913691381158396558418822171
-327.616365706928832895139305365
-328.320813351858398055491321858
-329.025487797067557337244379418
-329.729019844514433476828386164
-330.430196826025841259710066083
-331.127944511294498496291591592
-331.821311319869110556954908214
-332.50945450688815024488203957
-333.1916280452879379592474995
-333.867171970784932029518272344
-334.535502991921824586339198321
-335.19610619732155202998087198
-335.8485277171584429890863214
-336.492368216644994477957956117
-337.127277116778182614952041911
-337.752947452280058937913056034
-338.369111289080187145559880681
-338.975535634209252490082240323
-339.57201877991954006960762228
-340.158387031477333334725898094
-340.734491774597000230790056194
-341.300206844081785526598958273
-341.855426160047114007607707471
-342.400061602248959140586889575
-342.934041096622892063081029454
-343.457306891242671236391256373
-343.969814001600982557715991938
-344.471528807458318385453737125
-344.962427785548845084452973884
-345.442496364216601874562864664
-345.911727887617228755227828409
-346.370122678490002868205036228
-346.817687189708139726652717077
-347.254433235874179528225061141
-347.680377297160738271633718206
-348.095539888421180239949229008
-348.499944987192668639095213422
-348.893619515678216924573060432
-349.276592870142413416635986892
-349.648896495061033452845235919
-350.010563496680286518481071533
-350.361628292795098859208498792
-350.702126295370244263876255596
-351.032093623022787474870948753
-351.351566840671805805673640679
-351.660582723918798714532487514
-351.959178045952996873757855659
-352.247389384982936158967289469
-352.525252950381798031100969248
-352.792804425901449443911896205
-353.050078828460880572521656078
-353.297110381150635016463257978
-353.533932399217442669556147799
-353.760577187904004793980388204
-353.977075951118988048525185396
-354.183458710002862559153884495
-354.379754230537248192300671325
-354.565989959419783871552987069
-354.742191967493982192935772475
-354.908384900084766447088106904
-355.064591933646025620513807851
-355.210834738177115312381269433
-355.347133444911270749061551173
-355.473506618820822519800117392
-355.589971235522310772278378135
-355.696542662199433166393767896
-355.793234642193553462714621179
-355.880059282940526574733823092
-355.957027046959118888459486621
-356.024146745620550687922977393
-356.081425535450868793582239501
-356.128868916738159756949006598
-356.166480734235206607774785937
-356.19426317976522829243545741
-356.21221679655395896687120703
-356.22034048512564943676323841
-356.21863151061371866571393732
-356.20708551134885216168826733
-356.185696508598429401196424884
-356.154456917341348846390312787
-356.113357557971683378917497024
-356.062387668833210943769336444
-356.001534919494788377136958404
-355.930785424683828588832843432
-355.850123758801855128019486381
-355.759532970952291659831047813
-355.658994600416340773816917284
-355.5484886925180567587190901
-355.427993814824556966857760934
-355.297487073631779461224527897
-355.156944130690311236055573205
-355.006339220129609276379664783
-354.845645165542441561461432579
-354.674833397194610160493191673
-354.493873969328005199993430238
-354.302735577527796303488067602
-354.10138557612711509398649458
-353.889789995624935006711620946
-353.667913560095028130633978364
-353.43571970456588699617120395
-353.193170592353354939618027004
-352.940227132329423659096795922
-352.676848996112241646674252091
-352.402994635163842289418255167
-352.118621297783454742068263355
-351.823685045985512626351102759
-351.518140772252632985058110426
-351.201942216154907883743578034
-350.875041980827840223123501546
-350.537391549302169803485510708
-350.188941300679681101777113968
-349.829640526149865784442986139
-349.459437444843035490220261716
-349.078279219516148318393581551
-348.686111972068229855865381222
-348.28288079888284026898873457
-347.868529785995566487923691351
-347.443002024085006075591675072
-347.006239623286160012810295927
-346.558183727825568136922617309
-346.098774530477905929922821221
-345.627951286844117162109179104
-345.145652329451485783358400137
-344.651815081676354480687785407
-344.146376071490478404502842317
-343.629270945032262487047136125
-343.100434480004371189387168701
-342.55980059889942195584017253
-342.007302382055679557817984163
-341.442872080544859204237465111
-340.866441128894323023035995673
-340.277940157646118433508409824
-339.677299005755459109677889435
-339.064446732831390686185027101
-338.439311631222515019142189847
-337.80182123795076956254594112
-337.151902346496373076974674543
-336.489481018437156219933840947
-335.814482594945596296637723233
-335.126831708146970252083258172
-334.426452292342129494895517454
-333.71326759509848495785680602
-332.9872001882128714818932452
-332.248171978550037690405934286
-331.496104218760581500859583116
-330.730917517882222775444880162
-329.952531851828373792984558308
-329.160866573768035658394919915
-328.355840424401114862070295819
-327.537371542133319349341699265
-326.705377473154858032963629865
-325.859775181427232037858388579
-325.000481058582470452305677712
-324.127410933739228306882843656
-323.240480083240230234913197155
-322.339603240315610100205645249
-321.424694604676765116074805961
-320.495667852045412924238922288
-319.552436143622612048240915039
-318.594912135502580374536439309
-317.623007988036223133445840827
-316.636635375149361538060701039
-315.635705493620736077461194395
-314.620129072324944737054498108
-313.589816381445566420613871062
-312.544677241663813865132137245
-311.484621033328158663678945604
-310.409556705610473940174353274
-309.319392785654348055800452933
-308.214037387721335778447717868
-307.09339822234103193027346341
-305.957382605470976968669770163
-304.805897467672534586676253844
-303.63884936330901858462860631
-302.456144479772490321729593466
-301.257688646745799373146266252
-300.043387345506598977987055181
-298.813145718280234864051166749
-297.566868577648581490931755564
-296.304460416022084095974014947
-295.025825415182458608909956404
-293.730867455903704992408501377
-292.419490127659303361017444278
-291.091596738423686847368226925
-289.747090324576321164675145307
-288.385873660916968728126238307
-287.007849270800975643253441397
-285.612919436403693476144018162
-284.200986209123435150686319585
-282.77195142013266626931398259
-281.325716691087450360750184467
-279.86218344500549979580406091
-278.381252917323534197635190346
-276.88282616714501596873577796
-275.366804088689718974181500402
-273.833087422956992421990782405
-272.281576769615008584143770751
-270.712172599128731281918571234
-269.124775265139813155080524259
-267.519285017112124851026389579
-265.895602013257139683114799808
-264.253626333753944368672356188
-262.593257994279221598870059381
-260.914396959863154933314349101
-259.216943159087842462279801248
-257.500796498645474547741688279
-255.765856878274234554376218258
-254.012024206090621739209014342
-252.239198414337674429138356245
-250.447279475569391452759584975
-248.636167419292512817389118851
-246.805762349087729291126494902
-244.955964460233347477282957355
-243.08667405785544493661297028
-241.197791575629611883518931244
-239.289217595060495110592460146
-237.360852865366539443058057627
-235.412598323998565774150194424
-233.444355117822136405315028557
-231.456024624995042087860403996
-229.44750847757270518597706085
-227.418708584875834400231445111
-225.369527157656293467677672527
-223.299866733098864492199810462
-221.209630200698401725526990307
-219.098720829053789778920863712
-216.967042293622147885932709876
-214.814498705478865903652811335
-212.640994641131325672700510607
-210.446435173436561126164073281
-208.23072590367565069041328053
-205.993772994840325221861358038
-203.735483206190123808897285172
-201.455763929141448796949351654
-199.15452322455307170964203483
-196.831669861476035530291656545
-194.487113357439499183024035618
-192.120764020347891112985094142
-189.73253299206879578925319076
-187.322332293795306089546447288
-184.890074873271153488324016696
-182.435674653971795752393957969
-179.959046586339818940307981033
-177.460106701178519020674601154
-174.938772165313392257760045354
-172.394961339637508475919878975
-169.828593839663395323438151293
-167.239590598711154917068591394
-164.627873933870099465047696972
-161.993367614879265070128512363
-159.335996936080781316665994111
-156.655688791609280116322192488
-153.952371753990365859540950554
-151.225976156331689331677300602
-148.47643417830142351767899525
-145.703679936100988441995520662
-142.907649576651777823161132833
-140.088281376229471471752656665
-137.245515843794349148367966304
-134.379295829281935985744946354
-131.489566637135396057343150492
-128.576276145379447034083068994
-125.639374930555302056615209406
-122.678816398857372014998346072
-119.694556923835310592976414276
-116.686555991049596276746588903
-113.654776350095374303332818143
-110.599184174437896645551407482
-107.519749229533785829528588521
-104.416445049745713560883329184
-101.289249124594153458497714404
-98.1381430949288874196373599335
-94.9631129596451917562565397192
-91.7641492936154054318024874533
-88.5412474775562237059679278127
-85.2944079406059372796056811944
-82.0236364164443607039526878884
-78.7289442138518203404803819448
-75.4103485026728078366304825253
-72.0678726162253127639070523286
-68.7015463712790541712645110723
-65.3114064068155333464797645501
-61.8974965428808077673718586824
-58.4598681609490088969643458137
-54.998580607331866977971955748
-51.5137016212979537840905131845
-48.0053077897062310907804353208
-44.4734850301131702858439456901
-40.9183291044827296509833649485
-37.3399461658155774985342974344
-33.7384533402200905112224868869
-30.113979347175049821727299617
-26.4666651609851053189912863765
-22.7966647167078168928864677008
-19.1041456641386275936947018509
-15.3892901737811356386509153012
-11.6522957991086746523958982911
-7.89337639984423513391000855556
-4.11276313145459363345513235187
-0.310705506577374674261910932349
3.51252746531621673120650380008
7.35664605306689323016748621575
11.2213384860927696773842017271
15.1062695352647690757718614671
19.0110789829577931551975526089
22.9353799718025376106209922279
26.8787572204880342229472463054
30.8407650936366149065961762981
34.8209255112679538258557930287
38.818725681660161274986558901
42.8336156394719034991068575485
46.8650055687729381348461102974
50.9122628880973121598825172239
54.9747090717317323695396279531
59.0516161781195256943239593357
63.1422030524246238679200351633
67.2456311658722998710773253737
71.3610000493586845860783911726
75.4873422728727991711468928375
79.6236179153501383782729855746
83.7687084614905833079820811618
87.921410052600398216042378345
92.0804260073832092406225053512
96.2443585154707763151896988068
100.411699390935347622658966739
104.580819754546842509926406106
108.74995849148993646369647606
112.917209304837987412018315474
117.080506153286593821646942616
121.237606823207611304456381223
125.386074338377371653312737358
129.523255853691103435342646803
133.646258609133428722704887449
137.751922433774743521049959518
141.836788182087602896807625156
145.897061350477007526385348406
149.928569952695231292963523415
153.926715518186172676408046229
157.88641580307300951989406358
161.802037449934809645117238259
165.667316372756096308971859393
169.475263039845690048635830623
173.218049026921209052036720801
176.886870138772216322488371189
180.471779940284257705702369766
183.961485532832562512777984623
187.343094615065121943997772839
190.601798903214137269353149356
193.720473270721098672123784142
196.679161567361615706550554197
199.454407468350854329652574494
202.018369317726991781572894985
204.337627314299101762586143947
206.371541536520026425838429939
208.069935227459690335158266155
209.369730063249042717112248305
210.189887892455733803419176715
210.423481952331297405818550445
209.924607481628899295038639982
208.485295982538199704474546434
205.791070355521905284309746019
201.324215772920268576414709845
194.10996972185633084858166175
181.784526264078418212662818362
147.898837064119337976069437058


==> anc/AQg321.dat <==
# AQg321
-114.447641836391491188838820148
-114.461444657410497034219278909
-114.462286038665048876077300516
-114.463176763552766539455964223
-114.46411957546418951551616297
-114.46511735856221701461486313
-114.466173144067247094902641953
-114.467290116744526588087809819
-114.468471621592941477364076077
-114.469721170733566754437531579
-114.471042450495278585698637433
-114.472439328693601140287527063
-114.47391586209770639299819136
-114.475476304079097732807959495
-114.477125112433976778115942807
-114.478866957369606264191523808
-114.480706729643128387482338417
-114.48264954883926501703364153
-114.48470077177110043058049769
-114.486866000985714653552088563
-114.48915109335378123491776074
-114.491562168719351730671782485
-114.494105618582903790281355936
-114.496788114787313197805223958
-114.499616618172704268894614109
-114.502598387162118507591214664
-114.505740986235598326201484039
-114.509052294245589942318534531
-114.512540512521505367162351599
-114.516214172705824826127196697
-114.520082144258244203989454776
-114.52415364155805245016644063
-114.528438230528135662619656291
-114.532945834696721245333631559
-114.537686740605169690696601038
-114.54267160246176493508297921
-114.547911445932517857693341267
-114.553417670950451608904519152
-114.559202053414651694825254879
-114.565276745639507188304470504
-114.571654275403010715739146505
-114.578347543430692291278310032
-114.585369819138703758367239825
-114.592734734445714651706815564
-114.600456275448594967298262511
-114.608548771741314244831496456
-114.617026883140048740836807998
-114.625905583560129371742969259
-114.635200141772153742972698235
-114.644926098745298621929010968
-114.655099241265579136975086674
-114.665735571495484463138287576
-114.67685127211905607468755936
-114.68846266669304616358907314
-114.700586174800286468077440606
-114.713238261575801557792510096
-114.726435381149510290649662245
-114.740193913521574695561354873
-114.754530094357582897128666693
-114.769459937160804478811624587
-114.784999147247752847805221297
-114.801163026921257822333102662
-114.817966371202229844991575159
-114.835423353447331717254843026
-114.85354740014492191765149145
-114.872351054145964205607007065
-114.891845825550192391853407394
-114.912042029430771039836729969
-114.932948609543110508395915025
-114.954572947125500847109262798
-114.976920653860961607687473741
-114.999995348031317499670184766
-115.023798412856173152197538786
-115.048328735971360747046678031
-115.073582428963775239247486687
-115.099552525842512892192322919
-115.126228659290125292705848219
-115.153596713502843020752419364
-115.181638452395074176533397388
-115.210331121911617720496607465
-115.239647025161133289696644037
-115.269553069056766033299560931
-115.300010281124725781590068627
-115.330973295119348173284764071
-115.362389804063992937855828636
-115.394199979321312844452079438
-115.426335854284177124747674781
-115.458720671270034516016880118
-115.491268190196876208367568862
-115.523881957618257735491068526
-115.556454534698018649014763677
-115.588866682712242059040756564
-115.620986504676323960688226928
-115.652668541708304403484222819
-115.683752822755172610571380322
-115.714063866325774083380650002
-115.743409632891006890700357903
-115.771580426627642612482596392
-115.798347745194391886423110414
-115.823463076235339304173881117
-115.846656639303647070006200072
-115.867636071883906979223170541
-115.898252016973157677266665478
-115.695919864455541854346547589
-115.388116443846262495948701042
-115.021526118988346224891836123
-114.618607701544247926189786151
-114.191834208913443221774244979
-113.748787467859957658462421311
-113.294372228578166949180885367
-112.831908956312112906516976167
-112.363724402370639117066988037
-111.891493330544098273054685531
-111.416447110025618312203992524
-110.93950663955083548100477353
-110.461370103379205215491214011
-109.982572649171570609001559161
-109.503528004975537452231950421
-109.024558134898873636578235421
-108.545914770919005749508262468
-108.067795304482876604503214369
-107.5903546857442257966392828
-107.113714447971127830790809334
-106.637969629929818234070487525
-106.163194140072163282585324016
-105.689444951282407201771818538
-105.216765408065850052137719266
-104.745187853228741338271112373
-104.274735727936511197768493036
-103.805425260767729857196244142
-103.3372668334953422826730075
-102.870266090778585024277983203
-102.404424845650360479707675642
-101.939741821184931115478742321
-101.476213260009062043072154644
-101.013833426649963430625935686
-100.552595022573193576045905688
-100.09248952977354352572921374
-99.6335074956634724527288322529
-99.1756387695509312549179755439
-98.7188726990577291476869616203
-98.2631982932854136102038247536
-97.8086043583004189343215562772
-97.3550796095172275444758162017
-96.9026127647562179576719256952
-96.4511926211021371576133501115
-96.0008081181589514238556626127
-95.5514483898631403420718434424
-95.1031028066614004814887383772
-94.6557610095652893287561114616
-94.2094129373527195582212040352
-93.7640488479849638037004147872
-93.3196593351403878751482849245
-92.8762353406264143612194341221
-92.4337681633143188711334338155
-91.9922494651433985109735728679
-91.551671274658589629347210226
-91.1120259884761070535544674055
-90.6733063710129656939323760444
-90.2355055527665490810600662102
-89.7986170273882421895239734511
-89.3626346477593358586206268497
-88.9275526212469324292744196263
-88.4933655042916014955054180389
-88.0600681964563545662996918124
-87.6276559340475460181129158278
-87.1961242834020774921784474893
-86.7654691339213745102219332848
-86.3356866909206730531230355904
-85.9067734683519096240201358932
-85.4787262814497053445494022906
-85.0515422393423649620228561219
-84.6252187376636999300450887158
-84.1997534511933759229528542834
-83.7751443265554631587029502464
-83.3513895749903236565999818695
-82.9284876652209857793271321351
-82.5064373164267223720663006237
-82.0852374913355653407118124329
-81.6648873894449848198351597138
-81.2453864403780007773498187297
-80.8267342973803118310802932802
-80.4089308309625829057421156178
-79.9919761226907979578862926304
-79.5758704591265285536844084508
-79.160614325918069579636046079
-78.7462084020426290146661068194
-78.3326535541991114919355081561
-77.9199508313504897250221027833
-77.5081014594143002275660542275
-77.0971068360994183637500051656
-76.6869685258869524168116328397
-76.2776882551528381760450202054
-75.8692679074295067968921235747
-75.4617095188038326630995524685
-75.0550152734484388233330827628
-74.6491874992833401911562878743
-74.2442286637648346475234006962
-73.8401413697985056008150385116
-73.4369283517731730702924699007
-73.0345924717126210274366082251
-72.6331367155419339966842081072
-72.2325641894652935530332987149
-71.8328781164521134171819185313
-71.4340818328284286490361046383
-71.036178784970498507029970509
-70.6391725260976325952654406536
-70.2430667131613048524886874479
-69.8478651038276787827896810935
-69.4535715535507292526123416795
-69.0601900127332104596682970054
-68.6677245239727856925898795113
-68.2761792193907017077439684498
-67.8855583180404584890801714406
-67.4958661233939934317202597279
-67.1071070209029672614605755598
-66.7192854756328069821979687226
-66.3324060299672285873862102783
-65.9464733013810289744344880542
-65.5614919802790022905981379559
-65.1774668278989006728894370789
-64.7944026742764229059659264844
-64.4123044162702768162428693639
-64.031177015645422172417227934
-63.6510254972126604138034331698
-63.2718549470227956345695439382
-62.8936705106136478829400049325
-62.5164773913082549693904215058
-62.1402808485626526058505375712
-61.7650861963616748160267050533
-61.3908988016612671690789848622
-61.0177240828758545047896187188
-60.6455675084093524527124071377
-60.2744345952284582194060891925
-59.9043309074769008489849990602
-59.5352620551293744779661699981
-59.1672336926839200331694369723
-58.8002515178915613905092016085
-58.434321270522041253634309767
-58.0694487311645399563669874022
-57.7056397200622970744128910808
-57.3429000959800911830596752793
-56.9812357551035673520715983612
-56.6206526299694350603721018209
-56.261156688425591174997609441
-55.9027539326202535046379313964
-55.5454503980192202409865245696
-55.1892521524503993738417237893
-54.834165295174779940676397251
-54.4801959559830437799202296913
-54.127350294317042330553254431
-53.7756344984153879892067942052
-53.4250547844824336295247778333
-53.0756173958799371360421836359
-52.7273286023407302345255367408
-52.3801946992037325400645348879
-52.0342220066696726198996496988
-51.6894168690768980059322896771
-51.3457856541966755172234987763
-51.0033347525474019898953229047
-50.6620705767271635842815074965
-50.3219995607640992697386899217
-49.9831281594840408982749137778
-49.6454628478949184903812341099
-49.3090101205874349907321921581
-48.973776491151529827599376824
-48.6397684916081651470409054253
-48.3069926718559826096401024821
-47.975455599132392151546537928
-47.6451638574886671399418757006
-47.316124047278632912290658785
-46.9883427846605477946969590142
-46.6618267011117873626190164465
-46.3365824429559539517520583378
-46.0126166709020442621566270108
-45.6899360595953183382101957
-45.3685472971795232636758991873
-45.0484570848701345975698823184
-44.7296721365382879045131714518
-44.4121991783050817143241860242
-44.0960449481459418907115906691
-43.7812161955047457085642140928
-43.467719680917411943551369798
-43.1555621756446709761483832505
-42.8447504613137363139654379366
-42.5352913295686060501437253916
-42.227191581728729609947322139
-41.9204580284557817004844894195
-41.6150974894282916773171993638
-41.3111167930238825837682849055
-41.0085227760088799108533718724
-40.7073222832350556744362270963
-40.407522167343278717571045756
-40.1091292884738472258540962087
-39.8121505139832842974287134031
-39.5165927181673820422152709597
-39.2224627819902841017956524675
-38.9297675928194006866803897067
-38.6385140441659542256278261198
-38.348709035430957516165862544
-38.0603594716564298600850173078
-37.7734722632816600657264059173
-37.4880543259043284033849577752
-37.2041125800463026137993736221
-36.9216539509239258949275896754
-36.6406853682226174311412825972
-36.3612137658756084834567169161
-36.0832460818466393310031568434
-35.8067892579164444438738919495
-35.5318502394728551767752832514
-35.2584359753043510021571863915
-34.9865534173968918511460127765
-34.7162095207338655006793212978
-34.4474112430989851355207241395
-34.180165544881973223765875752
-33.9144793888868686731652467106
-33.6503597401427948818919759478
-33.3878135657170267597438505725
-33.1268478345301950723146587692
-32.8674695171734665491758240293
-32.6096855857275380949840568838
-32.3535030135832831467079378632
-32.098928775263887727489183301
-31.8459698462483130542616818598
-31.5946332027959206579616782338
-31.3449258217720948673564884345
-31.0968546804746961851211583251
-30.8504267564611775422500058817
-30.6056490273761936481516604873
-30.3625284707795316522680292947
-30.1210720639741890916572362123
-29.881286783834422609989572846
-29.6431796066335881885194788091
-29.4067575078715906198729472191
-29.1720274621017566713130568803
-28.9389964427569428151908442976
-28.7076714219746845394782648887
-28.4780593704211900787446385128
-28.2501672571139769129675191856
-28.0240020492429445545627703863
-27.7995707119896719684318741917
-27.5768802083447224301099849731
-27.3559374989227327066441135348
-27.1367495417750571258934351878
-26.9193232921997303635753135262
-26.7036657025485056033516075305
-26.4897837220307170919649435313
-26.2776842965137079958428198927
-26.0673743683195558430846133126
-25.858860876017818679071021052
-25.6521507542140153470549056199
-25.4472509333335429970823784583
-25.2441683394007239955052558967
-25.0429098938126628190676292837
-24.8434825131075812356491221393
-24.6458931087272870593113153624
-24.4501485867734179787462668452
-24.2562558477570873511373520343
-24.064221786341543380320571753
-23.8740532910774367081987732184
-23.6857572441302740872996655136
-23.4993405209996174120726308589
-23.3148099902295679047982608746
-23.1321725131100546122547515854
-22.9514349433684245002341619453
-22.7726041268508082582223614429
-22.5956869011927113641521640628
-22.4206900954782539212917521121
-22.2476205298874551718334969207
-22.0764850153309293134978204817
-21.9072903530713281879081155246
-21.740043334330833456017809096
-21.5747507398839659011613605538
-21.4114193396349423696137803388
-21.250055892178771426928599933
-21.0906671443452369197747304876
-20.9332598307248741195127582874
-20.7778406731759958043405010844
-20.6244163803117753163789283527
-20.4729936469663400981122304529
-20.3235791536387722420234699322
-20.1761795659138519328374815255
-20.0308015338583150585259749492
-19.8874516913913274276922398955
-19.7461366556278046472663383958
-19.6068630261931284502028044534
-19.4696373845077267548100090675
-19.3344662930398955917455090644
-19.201356294525145824611445539
-19.0703139111502558521203020686
-18.9413456437001027107894762139
-18.8144579706652276502510021316
-18.6896573473079677338893610682
-18.5669502046848516785280043119
-18.4463429486228152835336436555
-18.3278419586466386439304041537
-18.2114535868548430561955991653
-18.097184156741109194951699615
-17.985039961958088764900514273
-17.875027265020278323027271306
-17.7671522959424051264636172015
-17.6614212508095393829604402602
-17.5578402902748937295726187495
-17.456415537980997567725505113
-17.3571530788996393120675889638
-17.2600589575856517682821879869
-17.1651391763392726534838146962
-17.0723996932714414132697734671
-16.9818464202659924386720379023
-16.8934852208322707496463585184
-16.8073219078412261035482124331
-16.723362241137531896344001345
-16.6416119250197223768127185264
-16.5620766055797414089145542046
-16.4847618678926436586817860917
-16.4096732330464795025603893867
-16.3368161550016224337397811769
-16.2661960172679559164658084015
-16.1978181293874184144641971718
-16.1316877232084027887765609089
-16.0678099489374105889236470092
-16.0061898709521630711959394679
-15.9468324633590580082808934356
-15.8897426052764221037981373123
-15.8349250758234291695285117997
-15.7823845487928185065493580439
-15.7321255869836385261170337499
-15.6841526361681376736059778541
-15.6384700186646057289581835763
-15.5950819264854081555498874017
-15.5539924140266255853150154732
-15.5152053902625771113750308886
-15.4787246104050326953065318318
-15.4445536669830644204228900039
-15.4126959802952003212933041204
-15.3831547881807729908881708781
-15.3559331350520350158549974231
-15.3310338601226721308976335275
-15.3084595847616996008427082518
-15.2882126988942818742686417094
-15.2702953463626593436221593361
-15.2547094091509710622895122488
-15.2414564903671800459587239332
-15.2305378958633657646693026665
-15.2219546143621455618333100917
-15.2157072959416881832981738052
-15.2117962287144133610380302123
-15.2102213135147085697731002815
-15.2109820363884574647865004458
-15.2140774386514151767902682184
-15.2195060842539518989814022802
-15.2272660241557864270085495914
-15.2373547573752927545678452887
-15.2497691883328854045658748687
-15.2645055800557929249491906762
-15.2815595027509134532393940633
-15.3009257771818396616756732347
-15.3225984122036355840551843367
-15.3465705357122213431432024115
-15.3728343181514310316202452947
-15.4013808875864607927518014106
-15.4322002351932060650736666004
-15.4652811098235493659577686873
-15.5006109000803329440173793458
-15.5381755020641737639438362601
-15.5779591706269138498739566924
-15.6199443515699867558787131872
-15.6641114917432773249651475373
-15.7104388234092728721958792047
-15.7589021185101565751826677092
-15.8094744075751331250451958462
-15.8621256568833500563471772578
-15.9168223960903119842661664689
-15.973527286747300841142932285
-16.0321986198790113702137475609
-16.0927897278779502803358869629
-16.1552482922100724329329238809
-16.2195155235056349649671807055
-16.2855251841115411192312699797
-16.3532024145065032956216341619
-16.4224623132604111805213148194
-16.4932082041799046613724676651
-16.565329502020032532738146034
-16.6386990567620996621717386584
-16.7131698114677703356708569892
-16.7885705429908790884857627594
-16.8647003567691047541106401093
-16.9413214571517182971263533294
-17.0181494798451330448786814884
-17.0948402934446566273689694958
-17.1709715418713299725565012777
-17.2460160932404971262479620379
-17.3193025403710148855236497916
-17.3899539936284424049090966422
-17.4567883205027969722687589048
-17.5181447233794843482752192007
-17.5715553900184608520594402149
-17.6130449480460448815742728465
-17.6353377020886343880711533991
-17.6215035164285500684057220254
-17.4686251562817946347785495555


==> anc/AQg330.dat <==
# AQg330
-360.929035468625130673757433085
-360.906170529862450794285625007
-360.904614570179444835384220366
-360.902954670886570812127494737
-360.901184046950500763242389595
-360.899295483329976697669945819
-360.897281308780663632834380559
-360.89513336815134513737966487
-360.892842993091833143896656291
-360.890400971089379949782018802
-360.887797512746690550705345961
-360.885022217210840189724344198
-360.882064035658508464466914474
-360.878911232738951576385540405
-360.875551345872053333059868526
-360.871971142294629367371845907
-360.868156573743914896302153935
-360.864092728662852636527281902
-360.85976378180742401954487251
-360.855152941131844892141867775
-360.850242391822989358420065645
-360.845013237350926991101103944
-360.839445437397975899216944714
-360.833517742524205743663750347
-360.827207625422891634751573958
-360.820491208615045230612076596
-360.81334318842785917912216094
-360.805736755097723989957980172
-360.797643508834444151529223724
-360.789033371679427673104905093
-360.77987449498698849112127394
-360.770133162354526207970059114
-360.759773687824278155401990808
-360.748758309176624591922406255
-360.737047076132623059194036405
-360.72459773328161117954202658
-360.711365597548411886911042533
-360.697303430013969654311325705
-360.682361301903214334794536529
-360.666486454554669818769430735
-360.649623153187882497786990423
-360.631712534287229981899948811
-360.612692446424180063615981034
-360.592497284344706049381175496
-360.571057816154435941627035103
-360.548301003441334402032427461
-360.52414981418440899596524794
-360.498523028307223051020946198
-360.471335035747019651389988681
-360.442495626924153631830334856
-360.411909775512435083127719043
-360.379477413429057872432843786
-360.345093197983173327561498927
-360.308646271145029346283899918
-360.270020010923088126244732936
-360.229091774864822201395979341
-360.185732635728129218029213694
-360.139807109404659876394589685
-360.091172875213975988549649667
-360.039680488728495903585744838
-359.985173087333783096866501588
-359.927486088777019028685610842
-359.866446883008586344247210094
-359.801874517677666151597457718
-359.733579377702691810687649571
-359.661362859401439473500632743
-359.585017039733474032140953592
-359.504324341279565895594946298
-359.419057193658454957493098237
-359.328977692160807958482349119
-359.233837254463167422113020422
-359.133376276370814522723830486
-359.027323787627358424512666719
-358.915397108920003648606156863
-358.797301511302190330542605683
-358.672729879348859560280219332
-358.541362379453010951338456658
-358.402866134764346921761299545
-358.256894908360278591383110113
-358.103088796324800422652112639
-357.941073932489850576230446348
-357.770462206664580208466683557
-357.590850998237931730315902979
-357.401822927086161406774597626
-357.202945623746092013733760374
-356.993771520823121436697021797
-356.773837667585981694294590852
-356.542665569652982465207064349
-356.299761055591365086123860724
-356.04461417212608614798283472
-355.776699109479683676685248925
-355.495474158132799544798821854
-355.200381697996401309474236607
-354.890848220611645232605425409
-354.566284384530342434981329197
-354.226085103465523663089635976
-353.869629666123614205105242747
-353.496281885821645871546602534
-353.105390277037473656670466653
-352.696288254919019056111879244
-352.268294352469025435902386755
-351.820712448601422370121358001
-346.883376556705320122251178789
-343.040409461032602486149003061
-339.802711104839716559193106479
-336.963281217974348690268039934
-334.410343913526566647536405272
-332.075184918986806610765786267
-329.91194102310877234182250046
-327.888196814408256511150289023
-325.980051033970168952269446337
-324.169295761383839939338662474
-322.441695537855010701449428772
-320.785882742650987308394152493
-319.192618837917759721982679187
-317.654283289400217118109564343
-316.164509800510706749091602976
-314.71792104894100741525958482
-313.309931166850613623698043068
-311.936595958917506833115079834
-310.594497484476198978249748737
-309.280653845680548136447893291
-307.992447775587737544953758767
-306.727569459309424252385773512
-305.483970276740398295569535675
-304.259825028551279140482377362
-303.053500824928771533709398927
-301.863531260483499292650497687
-300.688594822292182093229435487
-299.527496716920715361891480368
-298.379153480757284460088936815
-297.242579872814764213009078391
-296.116877652057612875285048067
-295.001225920579393967379781435
-293.894872775566978761566481397
-292.797128061265994505885204279
-291.70735705028567725993465132
-290.624974913903602818226949133
-289.549441865311976221157149143
-288.480258879315104017925818982
-287.416963907852287269037514629
-286.35912852365574096372574349
-285.306354934956915383066084563
-284.258273322891383372961912755
-283.214539460485824949107894897
-282.174832578126837689820367536
-281.138853445437037136935945961
-280.106322643699745329921664619
-279.076979006524069523375670136
-278.050578209443693379831666984
-277.026891491689325729661932248
-276.005704495542915642471456649
-274.98681621053382338547649996
-273.970038011324252487251842851
-272.955192779495460314548613725
-271.942114100622318693497017624
-270.930645529040501488754854927
-269.920639913591906185673254483
-268.911958778399889914388331132
-267.904471753393288752268062692
-266.898056049881089224663087052
-265.892595976989917651205119291
-264.887982495224256508582369263
-263.884112803803010386326249155
-262.880889958772975556046547065
-261.878222519206097168914122695
-260.876024219058410479468284693
-259.87421366250878589702401819
-258.872714040808922926507175913
-257.871452868865815964123596893
-256.870361739947037795051210356
-255.869376097050156702600370348
-254.86843501959108168084862934
-253.867481024321235073212105202
-252.866459879126968593189618476
-251.865320429019102772942683987
-250.864014433193508539031973287
-249.862496412409621802299540722
-248.860723505915493151642523267
-247.858655337224268691320590993
-246.856253888105142063706327102
-245.85348338020447065862402162
-244.850310163760488273712469384
-243.84670261291838261306295175
-242.842631027191891176531889792
-241.838067538653404381940434527
-240.832986024467206451761779713
-239.827362024410249607760523268
-238.821172663052027759711124403
-237.814396576289943962430348718
-236.807013841959276360376626661
-235.799005914257641282675887959
-234.790355561742909704297395244
-233.781046808681015928411346314
-232.771064879536150016360177128
-231.760396146410578454772863926
-230.749028079254908000367073969
-229.736949198682101143477437971
-228.724149031230063367906300482
-227.710618066928238281069739795
-226.696347719033444388687361632
-225.681330285809237027101338396
-224.665558914231444340232134507
-223.649027565510264839974983312
-222.6317309823264783156126137
-221.613664657685959151818391346
-220.5948248053028346450770989
-219.575208331427339950033096707
-218.554812808039721604927814334
-217.533636447336465775211104984
-216.511678077439705150913513607
-215.488937119264916982971863889
-214.465413564485988850910549507
-213.441107954540421102074394812
-212.416021360620876250466149894
-211.390155364602494985157781076
-210.363512040858393242907427248
-209.336093938918551034666987164
-208.307904066929916057758574004
-207.278945875877987057629960565
-206.249223244532425820587568465
-205.218740465081383985172426501
-204.187502229421232053067128224
-203.155513616070252731988007203
-202.122780077676617968617885481
-201.089307429092616953739731583
-200.055101835988648596104899452
-199.02016980398194347842556575
-197.984518168256343609202761459
-196.948154083650749361598721309
-195.911085015195047391690888317
-194.873318729073466188867741963
-193.834863283996371988957119402
-192.795727022962521486810963564
-191.755918565394733210876702665
-190.715446799632830364912913665
-189.674320875768547927515868263
-188.632550198807889104652222566
-187.590144422147163899535172897
-186.547113441349648430738200389
-185.503467388210470329694316965
-184.459216625097955537370370455
-183.414371739560267383735957012
-182.368943539186732104158858895
-181.322943046713777911805407663
-180.276381495365919259148101074
-179.229270324422695716103213816
-178.181621175002927584140340547
-177.133445886058079465906827335
-176.084756490566929931104386607
-175.035565211924131482835722245
-173.985884460515611470887944296
-172.935726830474112577117040475
-171.885105096608502097672158015
-170.834032211500793483556884357
-169.782521302765122427896756479
-168.730585670463204099209953785
-167.67823878467106875397991681
-166.62549428319213070676341637
-165.572365969411891232123445326
-164.518867810289810115605253144
-163.465013934484103915093026129
-162.410818630605442154862178884
-161.356296345595716232084251347
-160.301461683228250315396812476
-159.246329402726009471946302245
-158.19091441749453815823161174
-157.135231793966532508897695741
-156.079296750555112988524655756
-155.023124656713020342677087912
-153.966731032095107781911412184
-152.910131545821646321078772224
-151.853342015840098521568454679
-150.796378408383148873313573359
-149.739256837520907016561467042
-148.681993564805323234776998812
-147.624604999004974428868390652
-146.567107695928493374539503674
-145.509518358335024721298982187
-144.451853835930198153656352649
-143.394131125446212631117352804
-142.336367370804725871971607359
-141.278579863361340454881702331
-140.220786042230572281062421594
-139.163003494690278858936835533
-138.105249956664614125150247494
-137.047543313284663475880752889
-135.989901599525997518797068686
-134.932343000922465930701573771
-133.874885854355633874891943324
-132.817548648919342846180021469
-131.760350026858955715927725168
-130.703308784584922285422841266
-129.646443873760376960265847593
-128.589774402462554364213509804
-127.533319636417881947730495028
-126.477099000310681040856288379
-125.421132079165479475675649781
-124.365438619803009982044213122
-123.31003853237003916052601475
-122.254951891943242076218252591
-121.200198940207407512256846845
-120.145800087208328787112294206
-119.091775913180804889199621597
-118.038147170452246629129801526
-116.984934785422452667087930743
-115.932159860620190753257361131
-114.879843676837290436077880156
-113.828007695341024960107594524
-112.776673560165632206830558558
-111.725863100483897443478114285
-110.675598333059794453745540265
-109.625901464783256448783503982
-108.576794895288224117580908953
-107.528301219655195395647393425
-106.480443231199580135135045218
-105.433243924347242976482198833
-104.3867264975986994828041603
-103.340914356583514138635115683
-102.295831117206534273182820538
-101.25150060888768148819811889
-100.207946877897111899732324595
-99.165194190787648594340329991
-98.1232670379264843120164486019
-97.0821901371282496645315403021
-96.0419884373916423494110391167
-95.0026871227419160038944382251
-93.96431161618163374448995647
-92.9268875837522012486535005993
-91.8904409387088076565307415788
-90.8549978458115198124251108305
-89.8205847257353966471001790609
-88.787228259602616052843011619
-87.7549553936397366639952681898
-86.7237933439633517786671397242
-85.693769601497532507311875748
-84.6649119370266023887747776785
-83.637248406386936466538239775
-82.6108073558016344744842076009
-81.5856174273620806660353614473
-80.5617075646605722736638830162
-79.5391070185783749664623727901
-78.5178453532337473603101585866
-77.4979524520946680275637150722
-76.479458524261197972840054097
-75.4623941109226196337909418202
-74.4467900919947106015816189875
-73.4326776929427369329530308041
-72.420088491795987671022393572
-71.4090544263599195629886324284
-70.399607801632239550256051633
-69.3917812974295230360090450168
-68.385607976231248870470645361
-67.381121291248428138750349804
-66.3783550947243139372186492201
-65.3773436464750041747418899355
-64.3781216226780898772491165419
-63.3807241249178584032379682855
-62.3851866894959353458702831254
-61.3915452970166417168982410413
-60.3998363822567553565581076026
-59.4100968443297985393934531152
-58.4223640571554286713300531151
-57.436675880244987101345882549
-56.453070669814763791388880963
-55.4715872902390643833944474993
-54.4922651258557226549272800385
-53.5151440931372871552716910521
-52.5402646532417277676685985809
-51.5676678249571579815058115202
-50.597395198055753845659122635
-49.6294889470727731207968879347
-48.6639918455273404205483757576
-47.7009472806024686639569433533
-46.7403992683026366717611222157
-45.7823924691081401408338030821
-44.8269722041463816515196080441
-43.8741844719012681589309750995
-42.9240759654829451981286604409
-41.9766940904812196712569675499
-41.0320869834272117516294353102
-40.0903035308890356225071906176
-39.151393389228643298551872103
-38.2154070050483808616252691021
-37.2823956363573076924702528607
-36.3524113744889227509295959658
-35.4255071668036341862475494297
-34.5017368402111066064533152898
-33.581155125549531834043612695
-32.6638176828609021795546243612
-31.7497811276035291107258310214
-30.8391030578453543613651045973
-29.9318420824840555014550020632
-29.0280578505425651577458607853
-28.1278110815914147841430138838
-27.2311635973522935517022710605
-26.3381783545403951461736295676
-25.448919479006525897168728913
-24.563452301243583997272524832
-23.6818433933259104319079505999
-22.8041606073541781674856399772
-21.9304731154829495513844709932
-21.060851451612817249454678914
-20.1953675548341781583031035424
-19.3340948147152018796957572891
-18.477108118532477625042002513
-17.6244839005491910126498909255
-16.7763001934525337382727083057
-15.9326366820694269489116181925
-15.0935747594875899583005650018
-14.2591975857175610270848681484
-13.4295901490405328274065172323
-12.6048393301968642708239067297
-11.7850339695809414360501106619
-10.9702649376197594672396381061
-10.1606252085252687006728863344
-9.35620993762426515929866775165
-8.55711654248451133388564123971
-7.76344478807196265476224817054
-6.97529687619157587534819563118
-6.19277753948332978910748097093
-5.41599414026595459311581758785
-4.64505677454362044909334583974
-3.88007838151567576786939257461
-3.1211748589566723192735342793
-2.36846518486361491934926260238
-1.62207154579990585733066963968
-0.882119472401130444489594309986
-0.148737982547001288041121287683
0.577940267253159024691188894731
1.29777882166661728521049155271
2.0106372568880884899608236543
2.71637100083057289238810274468
3.41483114238776616722710691394
4.10586422892911012635517622001
4.78931205111037956984265525487
5.46501141399592527112145124101
6.13279389339221716227056938739
6.79248557618489943915638790234
7.44390678335173890058252260342
8.08687177418996122544939081721
8.72118843014661576080396320524
9.34665791647257964217070451724
9.96307431973204980547346645988
10.5702242589869088000558701874
11.1678864682357338124771120042
11.755831347416419168893273442
12.3338204789746883740409961768
12.9016061066526552817530994235
13.458930572755554042342314644
14.0055257097031245828510967659
14.5411121811558393259085906954
15.0653987674144149538746746315
15.5780815891110405400656126486
16.0788432624271384632658419048
16.5673519781668701283992496845
17.0432604959658718730887529652
17.506205043694113296682593391
17.9558041106878640945540528953
18.3916571217790065637958210942
18.8133429771319688818290726989
19.2204184405899196192294969832
19.6124163564991154812730171972
19.9888436717322651943171310903
20.3491792357546956297315737921
20.692871346928225483756610968
21.0193350076467921362525803265
21.3279488441162427664732195735
21.6180516383358758486035257518
21.8889384097350272503686990181
22.1398559714765529972048793043
22.3699978710235590652524116804
22.5784986053376191882248348108
22.7644269769224533387402232456
22.9267784263542748699630617789
23.0644661379291505682846105513
23.1763106648468881967991572706
23.2610277551206787544807829125
23.3172139738058399196091605132
23.343329603598736821742836536
23.3376781534667143951306606758
23.2983815978138669871189161277
23.2233501831345908738924629384
23.1102452394326547413962924974
22.9564328647943605678078913965
22.7589255265468602811169846782
22.5143074011035231296650893486
22.218637423993294839363794072
21.867321143049437278623980075
21.4549378548965702080463005517
20.9750018553347369990268300506
20.4196234341419479310907566553
19.7790113746494785022880485867
19.0407130652757332062532739774
18.1883948325555057398005289585
17.1997564817171753989077689341
16.0426537571626315486149576275
14.6669924217322073657154951812
12.9844748600662358066242912852
10.7989994738661274772498627636
7.03606024960335461440615061698


==> anc/AQg331.dat <==
# AQg331
14.3703703703703703703703703704
14.3697832131788746267198509959
14.3697429152397875300412853322
14.3696998961140940886688008402
14.3696539756433878400658951975
14.3696049620314252446256741086
14.3695526511156745722812322583
14.3694968255951456739163479583
14.3694372542120278115173418309
14.3693736908845350333745599478
14.3693058737882252893942223588
14.36923352438292042317757729
14.369156346382209191066112069
14.3690740246623643864654525016
14.3689862241073478375560329755
14.3688925883864133506050209775
14.3687927386606474487782357065
14.3686862722146108747175502622
14.3685727610090601604248551942
14.3684517501505380068943399235
14.3683227562734236571188254864
14.3681852658298298016978039268
14.3680387332825207535200785955
14.3678825791958076108885764384
14.3677161882191498595459010588
14.3675389069579593262564588732
14.367350041725861595052140982
14.3671488561724219612532146441
14.3669345687800877833243756975
14.3667063502238367819419359942
14.3664633205867515427155485496
14.3662045464244643490501259233
14.3659290376711336835159595369
14.3656357443793245040103150039
14.3653235532858689759866142639
14.3649912841954830133047710731
14.3646376861736070762239168048
14.3642614335396275640124528447
14.3638611216513182300427718681
14.3634352624710197874279078501
14.3629822799037507506360961977
14.3625005048971140978937497526
14.3619881702925331002838228356
14.3614434054170162373789656484
14.3608642304043161237780111443
14.3602485502340114442988561055
14.3595941484767046887981329215
14.3588986807331926446745412527
14.3581596677551317913420228195
14.3573744882343875685444371617
14.356540371247925541352153122
14.3556543883447742805273845398
14.3547134452612647546258757482
14.3537142732504295139864721514
14.3526534200111271153914832034
14.3515272402021430847562978984
14.3503318855262080111013771511
14.3490632943685655971659976281
14.347717180974417812492033909
14.3462890241492694523947990343
14.344774055465888670277910014
14.3431672469612911246510336215
14.3414632983068403053157287696
14.3396566234342316396658397686
14.337741336599788493416401617
14.3357112378691384917529581752
14.3335597980039518171495564707
14.3312801427320010294907234616
14.3288650363813346634269240532
14.3263068648588327443550653055
14.3235976179528177320124574592
14.3207288709387132217151955483
14.3176917654659563387268950156
14.3144769897034564967739090388
14.3110747577198280363016281677
14.3074747880733784017961794149
14.3036662815853738950511252258
14.299637898268393817150574316
14.2953777333795778135981255363
14.290873292566221331486411468
14.2861114660684245074418110232
14.2810785019402873589746146499
14.2757599782473974652010062098
14.2701407741939949036019917669
14.2642050401281324843117578531
14.2579361663672755800502168475
14.2513167507799910900406590952
14.2443285650515317761750408567
14.2369525195520879828651396423
14.2291686267160949124780024463
14.2209559628290736509718169931
14.2122926281048520159909319927
14.2031557049204397959911940042
14.1935212140580817511237589728
14.1833640687838155214095585845
14.1726580265689279497538245555
14.1613756382347107311165510834
14.1494881942715118726325690296
14.1369656680498767922123462379
14.1237766556041498603748083297
14.1098883116268037634960654401
14.0952662812644802147378889929
13.9274498270450496160479551363
13.7886883059824966107017272216
13.6662968083017450253557785179
13.5548543463392655455278965988
13.4514098760322137212551137611
13.3541359974836381253534614675
13.261804762883431112126127475
13.1735427320245205250302524361
13.0887019473484293034538992566
13.0067858909966715089865871288
12.9274041556197775505962907453
12.8502432502808869350990850402
12.7750470128987869849098671963
12.701603017015456237533502164
12.6297328672766589560759282503
12.5592851017723939160140887905
12.4901298916564569543019763061
12.4221550103521381576301626121
12.3552627188383485848057240383
12.2893673244443594497034574134
12.2243932431305760571383500527
12.1602734438076654819881519384
12.0969481864591751014615921053
12.0343639889741217119984114159
11.972472773997038357105529219
11.9112311589081329426883261212
11.8505998606641705057250128848
11.7905431936038265963265095935
11.731028643090696276146953967
11.6720265014758171130896858179
11.6135095556198607308633504525
11.5554528173434403201936040507
11.497833289830653385131562781
11.4406297643111548467518326187
11.3838226423743057825626743974
11.3273937800880088683911973168
11.271326350751702305535707213
11.2156047236431235561567493738
11.1602143565488937931838757441
11.1051417002204495316404658162
11.0503741131853882352614384551
10.9958997855823754865255871436
10.9417076708851562626777478675
10.8877874245456263339853035579
10.8341293487234607073194012675
10.7807243423853353618764179743
10.7275638561542208861742056217
10.6746398513717179156525167768
10.6219447629064913772136972267
10.569471465301614972646099285
10.5172132419047513955502376222
10.4651637566689558891901523201
10.4133170283496446325454127322
10.3616674068558609116530282666
10.3102095515421861931570520187
10.2589384112521341011390154079
10.2078492059451796413424295851
10.156937409758172379163698779
10.1061987353681464990677741143
10.0556291195377984083342409667
10.0052247097374294742360366474
9.95498185174818164092579640541
9.90489707816112630354885992808
9.85496709769537199669191301358
9.80518878526597973367875625571
9.75555917273924108844473474418
9.70607544031889073894254515079
9.65673490851218476871714339042
9.60753503062955853608687958891
9.55847338577585262203833684759
9.50954767229576219946395367851
9.46075570163435588328093355714
9.4120953925908402104917461579
9.3635647659247663450233246101
9.31516193929646370618696754172
9.2668851225145291385480026745
9.21873261306872780983812315456
9.17070279192803336328082926068
9.12279411958520125274808925352
9.07500513233078022688898355409
9.02733443874083877569959588119
8.9797807163639303275591341217
8.93234270859395578031561255478
8.88501922171661583746662768208
8.83780912211808862193571778057
8.79071133364542907969135709621
8.74372483510897372126127197797
8.69684865791775438656938683138
8.65008188383958431036912055958
8.603423642878084499198677659
8.55687311125947340414716047859
8.51042950952245266198308414742
8.46409210070499039136557053905
8.41786018862223486919494811538
8.37173311623018870544562730823
8.32571026407013988625042486483
8.27979104878918397536976513983
8.2339749217324838029885868106
8.18826136760320134377310223371
8.14264990318630319962958443567
8.09714007613268797520894527622
8.05173146380031251589934713276
8.00642367214920596736032736488
7.96121633468745727480379880822
7.91610911146544430870805610869
7.87110168811574241029776777559
7.82619377493630782392018652286
7.78138510601467816318284265622
7.73667543839106860062499300509
7.69206455125836966020087868037
7.64755224519717104452501607667
7.60313834144404650061580067182
7.55882268119143791970882525284
7.51460512491757322956370279992
7.47048555174494267710264110863
7.4264638588259422794125128151
7.38253996075437196869895958959
7.33871378900154966398953892813
7.29498529137587153025151319784
7.25135443150471336657541877575
7.20782118833762870555344969546
7.16438555566985608848434806813
7.12104754168520136628333943927
7.07780716851741100471568922477
7.03466447182919946725799310925
6.9916195004081380151995207283
6.94867231577865389281314443293
6.90582299182942803170748602037
6.86307161445551627599274525993
6.82041828121455384989119632257
6.77786310099643550215916307532
6.73540619370589459731321043425
6.69304768995743350301261675257
6.6507877307820850583058019659
6.60862646734551080314987665821
6.56656406067696610270702714194
6.52460068140868540071356723979
6.4827365095252626687820746163
6.44097173412262276115042912381
6.39930655317619891012344296108
6.35774117331795007432348599122
6.31627580962186934337180500373
6.27491068539765116802901302328
6.23364603199220087947836707689
6.19248208859868483705025565192
6.15141910207283364859853356699
6.11045732675622428715475655811
6.06959702430627962370162265893
6.02883846353273594851517126262
5.98818192024034049960607984412
5.94762767707755189108515039425
5.90717602339102666935226564588
5.86682725508568505140126316833
5.82658167449015824589776363925
5.7864395902274286509168711246
5.74640131709048268757721564353
5.70646717592280409000227437173
5.6666374935035431513777336487
5.62691260243720474432143606139
5.58729284104770491106307583983
5.54777855327665247360527571607
5.50837008858571846358119790802
5.46906780186296223239649208825
5.42987205333298888995588128076
5.39078320847081824944957084133
5.35180163791935074010325660663
5.31292771741032080249096385375
5.27416182768863311425670464812
5.23550435443998161949080584678
5.19695568822165576352191090014
5.15851622439644257687876827946
5.12018636306953731744762165282
5.08196650902837927767490659408
5.04385707168533310282030383321
5.00585846502313955506753193685
4.96797110754306310462999994555
4.93019542221566704031767788793
4.89253183643414997544914837852
4.8549807819701806872279353511
4.81754269493217117514637103247
4.78021801572593066270800131126
4.7430071890176460025478486384
4.7059106636991365833764715884
4.6689288928553343833142752317
4.63206233373394227310654494038
4.5953114477172260491760176467
4.55867670029589797502081773991
4.5221585610450518344406498508
4.48575750360211165562241236455
4.44947400564675835520884106787
4.41330854888280057991457581416
4.37726161902195799369130086211
4.34133370576952717437966260743
4.30552530281190214858671190472
4.26983690780592341043292674094
4.23426902237003104194355646744
4.1988221520771992832263838262
4.16349680644963159209146131972
4.12829349895519688824313346788
4.093212747005589299338937192
4.0582550719561953177120439215
4.02342099910765383996879037867
3.98871105770909609950879523742
3.95412578096305401671991961902
3.91966570603202698556718887236
3.88533137404669859086846185267
3.85112333011579621003196553466
3.81704212333758789868638737368
3.78308830681301239369580782724
3.74926243766043949172569287671
3.71556507703205947899762983927
3.68199679013190170030872959107
3.64855814623548376495513797984
3.61524971871109429604081053597
3.58207208504271353992507496831
3.54902582685457756642271498164
3.51611152993739320998543281811
3.48332978427621232964578915924
3.45068118407997540319670050438
3.41816632781273592113971574115
3.3857858182265785106232908534
3.35354026239624520120470507407
3.32143027175548574514530324799
3.28945646213514942747612190112
3.25761945380303734769198995139
3.22591987150553572815013315943
3.19435834451105240663484461864
3.16293550665528030474783783529
3.1316519963883133325207097511
3.10050845682364189573643975591
3.06950553578905691880239330599
3.03864388587949308565376873748
3.00792416451184383721274510814
2.97734703398178254963567215675
2.94691316152262625633083506974
2.91662321936628027204636048271
2.88647788480630413288735626126
2.85647784026314138576210400102
2.82662377335155794849262144133
2.79691637695033602185614260567
2.76735634927427287155267887833
2.73794439394853621613631254727
2.70868122008543046115061213506
2.67956754236363061516384601676
2.65060408110994341546282724835
2.62179156238365798547183204124
2.59313071806355124845242902347
2.56462228593761633897014186327
2.53626700979558539158739797618
2.50806563952432135222963644816
2.48001893120615685903643570293
2.45212764722026178403635917715
2.42439255634712472290715824287
2.39681443387623757611775346427
2.36939406171707639012610725628
2.34213222851347583181047804079
2.31502972976149906331420280745
2.28808736793090937899259271514
2.26130595259035477284946508154
2.23468630053638163615202909621
2.20822923592639905400770099736
2.18193559041572069060276798761
2.1558062032988170404661359366
2.12984192165491689342098667386
2.1040436004981032307476327427
2.07841210293205545753936353919
2.05294830030959690052298582654
2.0276530723972138822571298669
2.00252730754472044351901495527
1.97757190286025094924004463814
1.95278776439077140455438841242
1.92817580730830935311599310773
1.90373695610211175841880509079
1.87947214477695031103768562559
1.85538231705780419328413224165
1.83146842660116150288193230323
1.80773143721319232659375779882
1.78417232307505890369816039455
1.76079206897564147122824393195
1.7375916705519722845588519073
1.71457213453768500837747153109
1.69173447901980222818702404507
1.66907973370420029926235780562
1.64660894019010819086878629282
1.62432315225401546584405931277
1.60222343614338413190209484518
1.58031087088057988952190733273
1.55858654857746036655804285856
1.5370515747610813630629245753
1.51570706871100702996822424443
1.49455416380873637903680544726
1.47359400789978668450194659055
1.45282776366900431433772565969
1.43225660902970545698822568712
1.41188173752728323501090435108
1.39170435875795398050566961461
1.37172569880335416232981323495
1.35194700068174079109630795602
1.33236952481659229070766345126
1.31299454952345403897444660695
1.29382337151592328923596255235
1.27485730643172225666866737389
1.25609768937986607854930455039
1.23754587550999445568099200225
1.21920324060500240101180838223
1.20107118169817704284292609372
1.18315111771612427229450112863
1.16544449014885164688894077036
1.14795276374846286834380615397
1.13067742725801489715218206188
1.11361999417219195916941265929
1.09678200353156201211231188522
1.08016502075230141357933423546
1.06377063849340338495869171865
1.0476004775635263015428785105
1.03165618786978985874635914292
1.01593944941099187580699323544
1.00045197331789713095579747549
0.985195502943443540776851895848
0.970171815005921719059130966123
0.955382720788413166513716648802
0.940830067398021935828236611816
0.92651573908870668914743460042
0.912441658651816967340387005541
0.898609788878761853000701945954
0.88502213410059398096048728187
0.871680741809680341811587899072
0.858587704369057257875842354518
0.84574516081553447909369650778
0.83315529876312727654423952989
0.820820356413961045622919029303
0.808742624684416314765162067734
0.796924449454970042746396566243
0.785368233952949462007530307688
0.774076441278256344010768746882
0.763051597083052522089745759149
0.752296292417433340415634912357
0.741813186754267604207107992292
0.731605011207665725009087673247
0.721674571960969485923630835162
0.712024753921757238635276404967
0.702658524623150528156427889377
0.693578938392718903110032144945
0.684789140812540077155035051144
0.676292373496518793568393986303
0.668091979213941842584678744966
0.66019140739149795112794193615
0.652594220029677464193409873671
0.64530409807365578080730000864
0.638324848283536493218508046437
0.631660410654279867541766179787
0.625314866441882170614246571962
0.619292446859535335406926994901
0.613597542515744638018168172283
0.608234713675906426800969315607
0.603208701439879653782051851998
0.598524439940903416213078257262
0.594187069686157045111638644844
0.590201952176742857534496369127
0.586574685965400688425333957829
0.583311124334460447402384527155
0.580417394805174083384045478058
0.577899920723598249353591850796
0.575765445208819138308353733076
0.574021057798023772368302439078
0.572674224181626861311849007752
0.571732819492775829565061373323
0.571205165702174116766504425652
0.571100073775277333031936918564
0.571426891379717874674576728981
0.572195557093099912435271402574
0.57341666226406078771454815262
0.575101521934692033509702441338
0.57726225655617282573443355235
0.57991188664371267043477832684
0.583064443051772882063641236392
0.586735096247983306156209129321
0.590940308883309664764977211924
0.595698017181339437204941973242
0.601027848323593678415711391235
0.606951383271251329049601867476
0.613492477607869980062690630172
0.620677657427908353106153260038
0.628536613681823803601770080621
0.637102827761415479121138558253
0.646414375182780788421342085913
0.656514975906296080764978044923
0.667455394227460767371334898559
0.679295347596048802558374087701
0.692106179965738964832939752644
0.705974727162255243250566701644
0.721009126074387042636436826763
0.737347973852124916173765415214
0.755175679383892899875154055214
0.774750363679209177919943413478
0.796460642078095135174670310781
0.820962864852953096716940829351
0.849631559788304574539525666148
0.888888888888888888888888888889


==> anc/AQqPS200.dat <==
# AQqPS200
17.6438806007380114218610807789
17.6474555918228935665328737184
17.6476881726561820931208298508
17.6479355518615405470372493996
17.6481986449089444936850206091
17.6484784218439181461846384774
17.6487759103772760968586110799
17.6490921991365441861746585249
17.6494284410864173595762819393
17.6497858571258502459305654387
17.6501657398696121769167871363
17.6505694576223711558617612551
17.6509984585535994214590459943
17.6514542750818151094558005471
17.6519385284768882804213541724
17.6524529336893432382797261822
17.6529993044157803766419614698
17.6535795584097172838151644925
17.654195723047307779893556344
17.6548499411575359379035990892
17.6555444771265966402680190443
17.6562817232862611995390928475
17.6570642065960820330940475255
17.6578945956293099492615487003
17.658775707872376490977119355
17.6597105173477267648718343224
17.6607021625696695562287619411
17.6617539548427350809492314835
17.6628693869117896944972106044
17.6640521419728439175590816885
17.665306103053097272714965326
17.6666353627682820064525647448
17.6680442334647884273219640518
17.6695372577533671861508348873
17.6711192194403974000120135635
17.6727951548617722458349456455
17.6745703646233727592040812139
17.6764504257508623162091257597
17.6784412042501238470518632392
17.6805488680780633099233133791
17.6827799005216992410820191488
17.685141113981430940214530385
17.6876396641521073758104725301
17.6902830645929841360455158479
17.6930792016748341704597669622
17.6960363498893455858262944536
17.699163187502470673622052474
17.7024688125295572546657390128
17.7059627590058671497916734579
17.7096550135214360903218580207
17.7135560319841217042271765941
17.7176767565690863838759192455
17.722028632806832813527474337
17.7266236267552125201407267604
17.7314742421935206151834717771
17.7365935377688292630797102621
17.7419951440160523818065407304
17.7476932801638263477550106651
17.7537027706280853680916702708
17.7600390610841526515252855982
17.766718233996204137833603535
17.7737570234700325860129955076
17.7811728292810862359675133155
17.788983729914715814413394808
17.7972084944393720321163187341
17.8058665930160866642467223698
17.8149782058288758295023040266
17.8245642302006547061740524661
17.8346462856377779735838291527
17.8452467165233482486139796697
17.8563885921548938135421004336
17.8680957037958352458457437901
17.8803925583822671435354072531
17.8933043684969064208460550017
17.9068570381905353348459473059
17.9210771441978314311307327155
17.9359919120590682335960458655
17.9516291866217356047218006969
17.9680173963566201477461330954
17.9851855108812653448889693283
18.0031629910399703655366637463
18.0219797308435702683200985451
18.0416659905241682425509932323
18.0622523199097797611366595269
18.0837694712715367780822953844
18.1062483007417489959227524487
18.1297196573448179094874269868
18.1542142586248686282916520005
18.1797625517941614432024079714
18.2063945592650680592447452064
18.2341397073658915366231543744
18.2630266369773724230756341588
18.2930829947627142132571518247
18.3243352035998041573396983171
18.3568082107605008043996788005
18.3905252123189917905919968782
18.4255073522099721838225003844
18.4617733942985371209673615067
18.4993393657681197295830308195
18.5382181700815609832834802531
18.5784191677246371063088592115
18.6199477229024115275830281788
19.0441572748060717061371540448
19.3316589136396746844648629385
19.544341770570678038336637279
19.7080291504776171886428343896
19.8365493679839090988453295679
19.9383563997874754436090198933
20.0190709660241612702334459725
20.0826546745967741720481813313
20.1320227697072583979198719955
20.1693929620321532752768476829
20.1964974820318698345860736155
20.2147187914680500618861590325
20.2251801166553582916573051644
20.2288079457227899816391512347
20.2263764295100094340584695259
20.2185397077599314912715493674
20.205855946622384538044984286
20.1888055448998679601418182075
20.1678051488288280821976278273
20.143218596447533232493894921
20.115365574567758657111805862
20.084528545806416449144955782
20.0509583494034274088776893977
20.0148787727676258816037782783
19.976490315232346707821164645
19.935973311339571981014532727
19.8934905415381426814339454062
19.8491894290952532777728927796
19.8032039003075034270962893647
19.7556559687087525633439133472
19.7066570914741828291479885042
19.6563093365984082436020999709
19.6047063919523675305798926792
19.5519344414712076829433930756
19.4980729291064171297866224804
19.4431952275035781243715462173
19.3873692254281542593752088242
19.3306578455942883929558036447
19.2731195026329616041380779118
19.2148085093720675152032657641
19.155775438319464010522006013
19.0960674441845248285507854959
19.0357285524000540710491435492
18.9747999178799628942596434916
18.9133200576413817034317098715
18.8513250604110337429553020646
18.7888487759072313834448019659
18.725922986126699926142169957
18.6625775606582074290661801021
18.5988405977834421379403224322
18.5347385529021930723468073837
18.4702963556274780940071057717
18.4055375167317467809714467765
18.3404842259834668334663845654
18.2751574417908043650010477011
18.2095769734628365638175324294
18.1437615568063739903157646483
18.0777289236959955484669226395
18.011495866184611335459380792
17.9450782956603335794919890445
17.8784912975014416541447058213
17.8117491816337459458778087037
17.744865529352813230641107688
17.6778532367365680790514938753
17.6107245549410937177788640245
17.5434911276434758797177971169
17.476164025869795551094990413
17.4087537804234773731576988984
17.3412704121087912698666141674
17.2737234599260841908694202544
17.2061220073990253569660162656
17.1384747071795550685809834661
17.0707898040631363940549971049
17.0030751565351485642786999669
16.9353382569586800791095807993
16.8675862505044465517187658208
16.7998259529149575639216184428
16.7320638671872867029152461213
16.6643061992517701041718174584
16.5965588727175924331822119815
16.5288275427504457199050883245
16.4611176091422042802032032485
16.3934342286277936164734823604
16.3257823265000943394369754085
16.2581666075697708470054307837
16.1905915665133105275023649471
16.1230614976492685867203115937
16.0555805041797058686144416527
15.9881525069310551265016846001
15.9207812526261308480405089893
15.8534703217166872196682422048
15.7862231358038086565252557272
15.7190429646714700362762726913
15.6519329329568136435617913568
15.5848960264790427143770047632
15.5179350982473146270753954868
15.4510528741666187300816441423
15.3842519584593341535182149674
15.317534838818990521928440532
15.2509038913115198320997617673
15.1843613850386995868266111394
15.1179094865767829457297674617
15.0515502642032589749942147173
14.9852856919233472350291428034
14.9191176533072748498129054023
14.8530479451486584734099370906
14.7870782809536679008873555317
14.7212102942700480309833312199
14.6554455418645178820540847746
14.5897855067565461085774181002
14.5242316011160189627487438126
14.4587851690318661503355507431
14.3934474891582900299543319269
14.3282197772448517990098190123
14.2631031885563025878271984539
14.1980988201877058101996447868
14.1332077132800779162268640283
14.0684308551414762287246189971
14.0037691812781833158788313092
13.9392235773403759783351077393
13.8747948809864221361318552376
13.8104838836697195173546090951
13.7462913323517749950590480768
13.6822179311450216944429994431
13.618264342888681677556560715
13.5544311906608042572704553431
13.4907190592294430093209153212
13.4271284964457776135502736153
13.3636600145818390896586904047
13.3003140916153581753195772827
13.2370911724641259475717589857
13.173991670172132776239872923
13.111015967049635823731398695
13.0481644157691961075623585717
12.9854373404196231918941485345
12.9228350375196684740542621559
12.8603577769932164112673530151
12.7980058031076365472675637046
12.7357793353768775275817641577
12.6736785694308071376003926471
12.6117036778522294810155098181
12.5498548109829414786031920512
12.4881320977001256669303883191
12.4265356461643145878312667693
12.3650655445401036718829425265
12.30372186169073423598497893
12.2425046478476158527883147451
12.1814139352558077363862826249
12.1204497387964317637603834224
12.0596120565869451646942464668
11.9989008705601586235718135036
11.938316147022845412942807615
11.8778578371947490975731591317
11.8175258777287611932498693464
11.757320191213005828443647322
11.6972406866555358373369283968
11.637287259952313714256092853
11.5774597943391213926075697652
11.5177581608280147918658085186
11.4581822186289124249468822288
11.3987318155568820011304669045
11.339406788425664826713997609
11.280206963427954831097752847
11.221132156502927168193532963
11.1621821736914905037401153217
11.1033568114797172435128467192
11.0446558571308870339321284602
10.9860790890065608265863018718
10.9276262768770855958612490358
10.8692971822219133910019733434
10.8110915585201027497647417337
10.753009151531355561898201518
10.6950496995679282107243181899
10.63721293375774220580856202
10.5794985782990065167508273067
10.5219063507066513969197104014
10.4644359620508616175989969259
10.4070871171879856902020528585
10.349859514984086811108076635
10.2927528485313908958517278119
10.2357668053578771537369540999
10.1789010676302471685666954945
10.1221553123504993753674000138
10.0655292115463271371231085734
10.009022432455550311034287953
9.95263463770478223307202527873
9.89636548548252642591767308833
9.84021462970689003293688279611
9.78418172018809398462774108897
9.72826640278595319976913964504
9.67246831956249369776917923397
9.61678710892986733865323252362
9.56122240579371900056528066656
9.50577384169215534002556105538
9.45044104493045884651321112753
9.39522364071168568979307883076
9.34012125126328085586779736897
9.28513349595983926608611410987
9.23025999144213696481634544777
9.17550035173255203567834949966
9.12085418834699065651241012655
9.06632111040342962133587413057
9.01190072472718273615756443576
8.957592635952994727697903702
8.90339644662406268314554618905
8.84931175728808155873213583862
8.79533816659040694908892166146
8.74147527136442509231050803301
8.68772266671921699191028505624
8.63407994612460056118366794559
8.58054670149363183291700578386
8.52712252326264352314061747795
8.47380700046889658719181214058
8.42059972082591785540407504676
8.36750027079659438014572882915
8.31450823566409276175708705137
8.26162319960066944441974217818
8.2088447457344357805452465131
8.15617245621413955046450759867
8.10360591227202258975865420789
8.0511446942848122163678415669
7.99878838183290226065624801227
7.94653655375777768104132968566
7.89438878821773499288100335732
7.84234466274194904644134100271
7.79040375428293505844114491482
7.73856563926745322849860517596
7.68682989364590175450276685379
7.63519609294024259731098308906
7.58366381229050293313908651416
7.53223262649989386955941590934
7.48090211007858668623421085025
7.42967183728618559255077659022
7.37854138217293476943042176159
7.32751031861969628006975915118
7.27657822037673429262549316249
7.22574466110133995532470820099
7.17500921439433019968871593793
7.12437145383545271907797853945
7.0738309530177283762354536872
7.02338728558076133361891265965
6.97304002524304627281591435875
6.92278874583330117302587902173
6.87263302132085325231867872151
6.82257242584510483803164708163
6.77260653374410512318486324967
6.72273491958225298315863437194
6.67295715817715527010876119576
6.62327282462566427075494282286
6.57368149432911730536342801719
6.52418274301780076109035360501
6.47477614677466019052491934879
6.42546128205827746547215062296
6.37623772572513535597533566026
6.32710505505118930456012086086
6.27806284775276558497624689871
6.2291106820068044726370494075
6.18024813647046650985550850355
6.13147479030011942221842046408
6.08279022316972273242096675855
6.03419401528862662401952102272
5.98568574741880112929011755672
5.93726500089151125216404323439
5.88893135762345318853135113833
5.84068440013236637155813737187
5.79252371155213564857334475643
5.74444887564739748808282832263
5.69645947682766372011687233653
5.64855510016097592998328631724
5.6007353313871032541685223158
5.55299975693029596720609647643
5.50534796391160689943175556298
5.45777954016079238729915083975
5.41029407422780412998260999454
5.36289115539388300800223384633
5.31557037368226561124073406155
5.26833131986851392466286844162
5.22117358549047832999019792654
5.17409676285790380023038510257
5.12710044506168889102616467939
5.08018422598280686799939048969
5.03334770030089805235489581139
4.98659046350254221772132444586
4.93991211188921962929454952123
4.89331224258496908157523383853
4.84679045354375106312495647543
4.80034634355652395558207264298
4.75397951225804095946285150137
4.7076895601333752308151961693
4.66147608852418051038597083594
4.61533869963469433040642352956
4.56927699653749069319200344007
4.52329058317898893028891380244
4.4773790643847252706678600266
4.43154204586439347123741270774
4.38577913421666069246872521178
4.34008993693376463588690176883
4.29447406240589779821457495459
4.24893111992539058828035285552
4.20346071969066651517329340646
4.15806247281004826856983428009
4.11273599130533006774807037188
4.06748088811518382957655554421
4.02229677709838086871089056678
3.97718327303683762371666308642
3.93213999163849013974105802386
3.88716654954000191445867376483
3.84226256430930959356679775869
3.79742765444801088499776774938
3.7526614393935989471506241501
3.70796353952154739572387596658
3.66333357614724996606185075301
3.61877117152781876321782302335
3.57427594886374493009990380675
3.52984753230042546501535566239
3.48548554692955982358314273112
3.44118961879041984626335024244
3.39695937487099646157838195006
3.35279444310902652639980203416
3.30869445239290307837394482769
3.26465903256247219158888395218
3.22068781440971954487716366329
3.17678042967934973263712385167
3.13293651106926127067704028843
3.08915569223092017427899648977
3.04543760776963491238367727674
3.0017818932447354704552666644
2.95818818516965918514128667614
2.91465612101194594624121342719
2.87118533919314529568742001788
2.82777547908863788917141693189
2.78442618102737372366805670586
2.74113708629152947337242760299
2.69790783711608721742213733187
2.65473807668833678518655968502
2.61162744914730388882073525205
2.56857559958310615816266143627
2.52558217403623913985764093407
2.48264681949679427078238824696
2.43976918390361078537612920612
2.39694891614336346732854008161
2.35418566604958810818875661955
2.31147908440164648881062358621
2.26882882292363265410268942858
2.22623453428322220727403484598
2.18369587209046630662670096237
2.14121249089653200591104945534
2.09878404619239053830156440607
2.05641019440745510413800912649
2.01409059290816968368196198621
1.97182489999655035823389280144
1.92961277490868058601423686822
1.88745387781316184320729444973
1.84534786980952100547390789462
1.80329441292657581103316223607
1.76129317012075971307094784305
1.71934380527440739673093691084
1.67744598319400220425885081273
1.63559936960838668098197330476
1.59380363116693742469146499195
1.55205843543770539163453652174
1.51036345090552278369691147985
1.46871834697007761344379711828
1.42712279394395701647087879058
1.38557646305066035397729695646
1.34407902642258312259230972381
1.30263015709897266324905028086
1.26122952902385663628560826956
1.21987681704394520594922315771
1.1785716969065078540677625212
1.13731384525722571981840197951
1.09610293963802034025149256623
1.05493865848485964450338183129
1.01382068112554203344124063906
0.972748687777459355811927306303
0.931722359545339571802166626354
0.89074137841896987524577756369
0.849805427270901026522654908748
0.808914189854133629471351980746
0.768067350799787067370418288884
0.727264595614751795221442295979
0.686505610679325668177679380282
0.645790083244834968995163562977
0.60511770143124078082756473159
0.564488154224731335531309644122
0.523901131475300951883467616226
0.483356323894316162731718824359
0.442853423052069615083750599775
0.402392121375322312493300808024
0.361972112144834754802675604405
0.321593089492887516348044754616
0.281254748400791790115532492911
0.240956784696390412044677836272
0.200698895051549866703062115434
0.160480776979643762893837969976
0.120302128833028255398799707555
0.0801626498005098769959719943601
0.0400620399048062331151244347362
0


==> anc/AQqPS210.dat <==
# AQqPS210
10.6666666666666666666666666667
10.6680091941882253211839578302
10.6681037635636768460772851256
10.6682049101746082443221721899
10.6683130844362501945414499073
10.6684287670197889716529984711
10.6685524708350107412216597441
10.6686847431386161451130194975
10.6688261677758018864530628608
10.6689773675631324584806019377
10.6691390068211725145995249552
10.6693117940658193751601927127
10.6694964848677665320839145691
10.6696938848900434547201343256
10.6699048531141152103816660933
10.6701303052655880572279995195
10.6703712174511548799611864192
10.6706286300190277143766684045
10.6709036516557441899984101038
10.6711974637329009959622797114
10.6715113249180608579396387151
10.6718465760648003331419936141
10.672204645397614217954842241
10.6725870540081686360099943633
10.6729954216801989192952247074
10.6734314730611800458083337797
10.6738970441997563161770368354
10.6743940894688026040143615026
10.6749246888949011433359819857
10.6754910559159544124094616742
10.6760955455896149449961701495
10.6767406632761952370811846917
10.6774290738207233535628512726
10.6781636112598300104859017377
10.6789472890801880056607444267
10.6797833110562715910674287596
10.68067508269625787236741689
10.6816262233259501233025164501
10.6826405788416588807702592773
10.6837222351640249597595337883
10.6848755324258023934384097646
10.6861050799276311532967314657
10.6874157718968107303480553296
10.6888128040850265571751543004
10.6903016912418709141511300811
10.6918882855018261633200493372
10.6935787957231272161318229376
10.6953798078175768108480476613
10.6972983061109344682489016515
10.6993416957739190405906339548
10.7015178263641346429235275843
10.7038350165193272933853428623
10.7063020798422791901901593884
10.7089283520173209720176204223
10.7117237191978584278995143348
10.7146986477034347116958103737
10.7178642150636445726084088998
10.7212321424446421878612096348
10.7248148284919936875599690056
10.7286253846211699537689051311
10.7326776717840007319689823088
10.7369863387358585556043812709
10.7415668618241461912646982627
10.7464355863137543055173506623
10.7516097692594607696135628015
10.7571076239286768510141741836
10.7629483657704188949738162447
10.7691522599177999155064577164
10.7757406702015887782526549912
10.7827361096413618896116471735
10.7901622923683510395684655325
10.7980441869201392841183782344
10.8064080708317324216632033939
10.8152815864300840014476276108
10.8246937977197129823188754267
10.8346752482254494495301541431
10.8452580196343871807773759035
10.8564757910526114397014648253
10.8683638986629918721603272965
10.8809593955380555916906405664
10.8943011113264419067287582821
10.908429711492430331334705898
10.9233877557452550825652780027
10.9392197552480843654986569057
10.9559722281453479913883027619
10.9736937528912232693481169516
10.9924350188012021415182243491
11.0122488731824124107149523376
11.0331903643263880252921610235
11.0553167795698989610176248966
11.0786876775448682508989315785
11.1033649136469181023745366459
11.1294126576532842558450672325
11.1568974023142946540077006011
11.1858879616278957504088272363
11.2164554573833946130953872931
11.2486732924282345244796411109
11.2826171089698070401493750724
11.3183647300726038631009146747
11.3559960823490205202502178378
11.3955930976694535263941017141
11.4372395915336229125723660777
11.9096037144336968357641144455
12.2883791635003851656257923823
12.6109000286093910126049973047
12.8939144007450808087085531433
13.1468831356332380483267523331
13.3758489202400866269978577336
13.5849836172081844269689871921
13.7773276851096099223737647799
13.9551873739807097798112276954
14.120366705722841602363278599
14.2743117923665700116588306433
14.4182051747435825784624001485
14.5530300021869636428930900832
14.6796151561777955558956810351
14.7986678650907272308280876339
14.9107978393210309598585836882
15.0165354978555254475434333857
15.116345978591236620303212778
15.210640076719294487040719891
15.2997829034453568963829535182
15.3841008251549979244295093787
15.4638870864374582706870109322
15.539406412410518128872851196
15.6108988099960934248837271627
15.6785827336897572111791140691
15.742657742148903780750746908
15.8033067430988843035817176018
15.860697902598187587335563278
15.9149862785414442297837354551
15.9663152259732925226305530478
16.0148176123224788087563804012
16.060616873319636188057171516
16.1038279346105557650600181042
16.1445580195369166913369105548
16.18290735994590575729996501
16.2189698239982995057089417568
16.2528334726128906006408426224
16.2845810542933008705613653478
16.3142904465391731462298953783
16.3420350507764892946645837702
16.3678841466961974284296392254
16.3919032110233452350963748003
16.414154205016590106414199738
16.4346958343934348356230030379
16.4535837848684333505239056561
16.4708709360627983598309030834
16.48660755618053573781364039
16.5008414795372755029068415626
16.5136182687642996146780964157
16.5249813632844783327848215685
16.5349722154628465817618594927
16.5436304156673776692757974012
16.5509938073310074029071059484
16.5570985929806933367214344615
16.561979432090400466866652331
16.5656695315199938220148527067
16.5682007292190827954219683081
16.5696035718022120487052597718
16.5699073865380025165107106971
16.5691403482387048571316907047
16.5673295414871098954451659015
16.564501018593991484219477631
16.5606798536404895330080799634
16.5558901929254346906167124251
16.5501553021070217087357116008
16.5434976103009827300824010564
16.5359387513730863637827610933
16.5274996026420403144272901482
16.5182003211893984145064829811
16.5080603779556012448522667324
16.4970985897855816017816101186
16.4853331495732399186777591402
16.4727816546413638360185168178
16.4594611334820758268304544891
16.4453880709725074631850600951
16.430578432170999302473481689
16.4150476847906064675508864194
16.398810820438959159399513513
16.3818823747065027244260774457
16.3642764461787510600008413797
16.346006714442365866178230021
16.3270864571495655269643562094
16.3075285662005205381992031905
16.2873455630989622504951345231
16.2665496135321780105079739938
16.2451525412228526150911077325
16.2231658410968111960454663552
16.2006006918075934455989602813
16.177467967655917668559167003
16.1537782499394523399037300357
16.1295418377658818337200237624
16.1047687583600130320785823708
16.0794687768936037371626835727
16.0536514058646869673284163623
16.0273259140514035646876643364
16.0005013350637266447496679689
15.9731864755149540248031026125
15.9453899228334486820347427865
15.9171200527338332924293205118
15.8883850363654962289799841776
15.859192847155624758282464491
15.8295512673621051720152861294
15.7994678943515695225009932285
15.7689501466163880901664393991
15.7380052695437857790672450984
15.7066403409494503878696614493
15.6748622763872766376659570336
15.6426778342462143507913861917
15.610093620644558598420874811
15.5771160941314306082631202541
15.5437515702046476652360825754
15.510006225653665319333272893
15.475886102735793338474604038
15.4413971131934356226057730146
15.4065450421196815327782288997
15.3713355516791797641554799827
15.3357741846908541429934684557
15.299866368078671838374030554
15.2636174161963468666713549116
15.2270325340315539690085412617
15.1901168202949386094042584096
15.1528752703989367261511170036
15.1153127793311618170962306602
15.077434144426875882733874302
15.0392440680448337001001549925
15.0007471601505759386141783032
14.9619479408110449061400462398
14.9228508426042064408908460514
14.8834602129471819100795468837
14.8437803163462247591975759909
14.8038153365717159441975732006
14.7635693787612012846555187859
14.7230464714533507520238172066
14.6822505685555844439286569128
14.6411855512479820185531938066
14.5998552298259712301739300883
14.5582633454841765054135541144
14.5164135720436998449005947609
14.4743095176250033675402576832
14.4319547262684651989811279398
14.3893526795045878285900532454
14.3465067978757502272192282269
14.3034204424113116571164243487
14.2600969160577959589495350458
14.2165394650658099289120523291
14.1727512803352779762850214284
14.1287354987205073678481928606
14.0844952042965338225303365966
14.0400334295881358323092960533
13.9953531567628476796933009399
13.9504573187892455348714696862
13.905348800561728093488459885
13.8600304399929628149255663496
13.8145050290751208055655599224
13.7687753149109776344739883409
13.7228440007159137504927592135
13.6767137467918065772212932868
13.6303871714737666896686031175
13.5838668520506326235865079035
13.5371553256601027415123087681
13.4902550901593480896453060974
13.4431686049719172432139151881
13.3958982919117126760699786161
13.3484465359847881284410554258
13.300815686169687714825763893
13.2530080561770200455982718006
13.2050259251889343683425002511
13.1568715385791406090668030977
13.1085471086140911533039548518
13.0600548151359191997774707335
13.0113968062277064947790199566
12.9625751988616321663146299416
12.9135920795305341786375504918
12.8644495048633955775779593467
12.8151495022252491549360172246
12.7656940703019763880729982054
12.716085179670459472656568981
12.6663247733545289281104777748
12.6164147673671335842764497491
12.5663570512391447233773368775
12.5161534885351917244110920226
12.4658059173569127099268577137
12.4153161508339904014623256213
12.364685977603330624805237813
12.3139171622767286459824311581
12.263011445897356740960346389
12.2119705463853950850619209045
12.1607961589731171717230485097
12.1094899566297305150830324089
12.0580535904762633386283365999
12.0064886901907782851822581284
11.9547968644041848852960274769
11.9029797010869135756917211293
11.8510387679267054517355414415
11.7989756126977636536016959114
11.7467917636215043111237388871
11.6944887297191372942689887385
11.642068001156299622271885028
11.5895310495799572628638991334
11.5368793284477841924316429739
11.484114273350220977534554318
11.4312373023254087677284457474
11.3782498161671884492517027425
11.325153198726348789464640037
11.2719488172053016940419112792
11.2186380224463571942589604394
11.1652221492137654721259182861
11.1117025164696881088103119791
11.0580804276442557993043805871
11.0043571708998650065142957706
10.950534019389861424071443869
10.8966122315117536726828390125
10.8425930511550963635254437502
10.7884777079441775180947954244
10.7342674174756413313464470819
10.6799633815511733984691007227
10.6255667884053717899842831347
10.5710788129289237500848913304
10.5165006168872043044219201823
10.4618333491344096913453706137
10.4070781458233352705146900686
10.3522361306109044106129284422
10.297308414859551809599274497
10.2422960978345617526562496629
10.1872002668974589610297143008
10.1320219976955469257735098294
10.0767623543476859505930220707
10.0214223896264005442691236367
9.96600314513640330240442356741
9.91050565148961999746284192094
9.85493092847679825238764370662
9.79927998523577990371433310799
9.74355382041651496238595038937
9.68775342234289295187779178195
9.63187976917146534129595292957
9.57593382904713079347563864811
9.51991656025585301250963812277
9.46382891137447909941197869429
9.40767182141772450667846496492
9.35144621998238892033754996057
9.29515302738886568976232004575
9.23879315482000576918213356644
9.18236750445739552870659452122
9.12587696961510623503915518902
9.06932243487097149126207785402
9.01270477619544745953062880831
8.95602486107810926869403371643
8.8992835486518356292931315822
8.84248168981473233965412112294
8.78562012734984406754138199974
8.72869969604270253073777807246
8.67172122279675797572436488674
8.61468552674673966511585574587
8.5575934193699899305010595309
8.50044570459581522670917514607
8.4432431789128965351848485828
8.385986631474800407058305323
8.3286768442036309096306207608
8.27131459189186174238365406571
8.21390064230238681932968404045
8.15643575626682667263127327483
8.09892068778212711707353828735
8.04135618410548572531600712054
7.9837429858476407990765795454
7.92608182706455668072137564473
7.86837343534753843239459250869
7.81061853191180811509146883331
7.75281783168357412725010415441
7.69497204338562431083367660278
7.63708186962147280183656160492
7.57914800695808989104161714912
7.52117114600724346906888589513
7.4631519715054799566965377517
7.40509116239277196653156693069
7.34698939188985930480849728128
7.28884732757430930186574879076
7.2306656314553218561759663172
7.17244496004730398919040821372
7.11418596444223813621700110068
7.05588929038086784162149296587
6.99755557832272398437132413718
6.93918546351501413189727962078
6.88077957606039710600785414666
6.82233854098366434374841307542
6.76386297829734914825762656479
6.70535350306628444945571649822
6.64681072547112923143297523889
6.58823525087088333233391883738
6.52962767986440988300335474721
6.47098860835098422233514207855
6.41231862758988770980871109955
6.35361832425906444878262467437
6.29488828051285853740867825324
6.23612907403884907719829916581
6.17734127811379979196440876742
6.11852546165873974169708707882
6.05968218929319125648215484104
6.00081202138856086433050479834
5.94191551412071531063012216293
5.88299321952172212836818175543
5.82404568553085045356612174703
5.76507345604474748666280146826
5.70607707096687355861834551828
5.64705706625618400580026634515
5.58801397397507542394441028986
5.5289483223366095781667980875
5.46986063575102796651586642858
5.41075143487156976180016482844
5.35162123663960559022151406375
5.29247055432909934551079811507
5.23329989759040998363108374881
5.17410977249344499551394020144
5.11490068157017701356795190659
5.05567312385653477168658801339
4.99642759493367940803358559791
4.93716458696867687485010217186
4.87788458875457699976574453044
4.81858808574990952846605437458
4.75927556011760726893708082217
4.69994749076336625274220327121
4.64060435337345262876011810983
4.58124662045196580940230521766
4.52187476135756719841336489822
4.46248924233968364282185228717
4.40309052657419456933948301598
4.34367907419861158739294211676
4.28425534234675916690824855383
4.22481978518296482884901127972
4.16537285393576712023621449187
4.10591499693114948285050653377
4.04644665962530796594322744323
3.98696828463696057796716893868
3.92748031177920592049249423705
3.86798317809093859901005157975
3.8084773178678287601586363205
3.74896316269287296296210176365
3.68944114146652345284639396987
3.62991168043640277144762095345
3.57037520322661050244434973506
3.51083213086662882377673470027
3.45128288181983340958012469345
3.39172787201161610089174781317
3.33216751485712564261811265592
3.2726022212886326653119231651
3.21303239978252497393640581831
3.15345845638593909192955759449
3.09388079474303389746019443386
3.03429981612091207973270435965
2.97471591943519503649056824436
2.91512950127525672943402803789
2.85554095592912191205027774179
2.79595067540803404430219999898
2.73635904947069811068235457457
2.67676646564720346226239686085
2.61717330926263170950544643535
2.55757996346035460071250948179
2.49798680922502673099750919
2.43839422540527783858363623805
2.37880258873610935894261966463
2.31921227386099982281530675699
2.25962365335372360141491330791
2.20003709773988742108282951047
2.14045297551818899030136019888
2.08087165318140200422968103873
2.02129349523709171578103712354
1.96171886422806518766419419172
1.9021481207525602667347094692
1.84258162348417725040696386621
1.78301972919155714473221997708
1.723462792757810345018231459
1.66391116719969950251995560016
1.60436520368658027473735189204
1.54482525155910359218451521018
1.48529165834768301111469121886
1.42576476979073065956899944463
1.36624492985266522323461824668
1.30673248074169535792314432228
1.2472277629273818569848932359
1.18773111515798184463379088687
1.12824287447757820994460303395
1.0687633762429974411745775351
1.0092929541405189660307635666
0.949831940202379050528553985666
0.890380664823072257143183739404
0.830939456775453412021387957283
0.771508643226642981073108623597
0.712088549753738705781505617322
0.652679500359336301532565753424
0.593281817486861974152809862212
0.533895822035719464134965243382
0.474521833376254282707472970418
0.415160169364537759445279279839
0.355811146356973477507916887624
0.296475079224728629808259174895
0.237152281367992787443804146491
0.17784306473006653054461363333
0.118547739811282351291204473792
0.0592666156827601992152700973393
0


==> anc/AQqPS220.dat <==
# AQqPS220
-2.66666666666666666666666666667
-2.66659387275534146756230196238
-2.66658839982913813504869172289
-2.6665825182239076227489276467
-2.66657619766873600074915990134
-2.66656940567237823654874586257
-2.666562107362351547041888248
-2.66655426531254393786748428012
-2.66654583935853425185681973543
-2.66653678639976529390893782038
-2.66652706018765325455281139133
-2.66651661109865449669679958094
-2.66650538589124456521129433786
-2.66649332744569377968905414856
-2.66648037448544871612500825095
-2.66646646127884899842806093951
-2.66645151731982381605438814239
-2.66643546698612215485325276699
-2.66641822917353455387628185026
-2.66639971690446194450472973669
-2.6663798369090784359799301072
-2.66635848917721941202398809569
-2.66633556647900360749966200393
-2.66631095385206753432652847858
-2.66628452805315229559681447855
-2.66625615697163602016908261628
-2.66622569900244940145682134025
-2.66619300237564664822402338461
-2.66615790443972904634774688701
-2.66612023089563276282787762882
-2.66607979497809595064210591215
-2.6660363965809120689952467449
-2.66598982132235603178732590417
-2.66593983954683673187521157429
-2.66588620525858303512658839542
-2.66582865498290985340428467321
-2.66576690655033572938787154233
-2.66570065779853282262024911287
-2.66562958518678358520175261663
-2.66555334231729505467083765369
-2.66547155835738085832000683571
-2.66538383635616199770665974327
-2.66528975144905954051108955832
-2.6651888489429547648063610307
-2.66508064227447435768683621143
-2.66496461083341925419199525314
-2.66484019764289491595287356423
-2.66470680688721761494938932283
-2.66456380127816495689485446743
-2.6644104992496088375403998473
-2.66424617197001470492922992186
-2.66407004016171188759505116292
-2.6638812707152353954038695821
-2.66367897308640963750262136073
-2.66346219546318865471415210269
-2.6632299206885855638935177489
-2.66298106192531591654403429485
-2.66271445804704568449440849696
-2.66242886874037486706735091621
-2.66212296930090271904527471608
-2.66179534510591099015128895932
-2.66144448574536824578638975632
-2.66106877879210247312025974084
-2.66066650319111223192756956955
-2.66023582224709038295795147337
-2.65977477618832108305451610539
-2.65928127428418284717543362243
-2.6587530864925510623699051673
-2.65818783461244590905203928471
-2.65758298291632025066302079417
-2.65693582823543133184249515619
-2.65624348947079535468782963841
-2.65550289650129115277682187543
-2.65471077845956497234819645884
-2.65386365134550032443262656549
-2.65295780494616338039812156435
-2.65198928903032475950050037128
-2.65095389878490309634077752513
-2.64984715945998581491220882914
-2.64866431018847050706638734912
-2.64740028694584979913458867727
-2.64604970461524837130371632109
-2.64460683812252889022574951477
-2.64306560260613132006587426483
-2.64141953258631598192385406826
-2.63966176009866473548844647965
-2.63778499175707796218901243266
-2.63578148471211011762528733661
-2.63364302147133720766652843999
-2.63136088354957050358830806473
-2.62892582391814808232829544936
-2.62632803822427621617394833895
-2.62355713475348384644305439287
-2.62060210311072348987397233686
-2.61745128159852933630774551139
-2.61409232327395633362857033612
-2.61051216066980061663552864469
-2.60669696916986874546223030986
-2.60263212903284653529940476961
-2.59830218606464152100207936979
-2.59369081094495751541592228055
-2.58878075722032330744216502306
-2.5290273167987348392664760594
-2.47595138731820647982568269614
-2.42713483264810814497512838728
-2.38143542438173521339401829444
-2.33818394767614992873209285273
-2.29694051733159823085504153431
-2.2573941192316399310445021365
-2.21931342237567139514605598222
-2.18251980793776203861016438799
-2.14687133258376377779098073357
-2.11225259185500035302293976491
-2.07856799822627451494545811044
-2.0457371478026280666846152283
-2.01369152320380232641855316421
-1.9823720836559085271104897252
-1.95172746294108993848770059034
-1.92171259513234288916525534778
-1.8922876484539129301552079202
-1.8634171856271047440603596209
-1.83506949369770379887133878237
-1.80721604272093665391984786105
-1.77983104382092690860876615409
-1.7528910848749956642377869171
-1.72637482754007747832558782793
-1.70026275326748644385744279627
-1.67453694881853285232193205969
-1.64918092391325292312797760305
-1.62417945523193287133995069999
-1.59951845219162789040673283524
-1.57518484084054305550945067128
-1.55116646292497811556962298229
-1.5274519877389527158018650539
-1.50403083480368984225541639422
-1.48089310577079880633632217135
-1.4580295242200072439862250244
-1.43543138224518347650931596332
-1.41309049290291264078418694233
-1.39099914774499722957136088314
-1.36915007877682653204277834659
-1.34753642428292779212590200847
-1.32615169804332905422652056917
-1.30498976153289072456130097443
-1.28404479875307602165032780961
-1.26331129339377712848930243874
-1.2427840080634304860653727175
-1.22245796536005646516755983552
-1.20232843058510806309779653905
-1.18239089592697281193696745399
-1.16264106596234527603344994894
-1.14307484434205077978648088301
-1.12368832154372866432944755082
-1.10447776358746734199562201821
-1.08543960162234881327648256631
-1.06657042230217785060337334555
-1.04786695887766698243161780677
-1.02932608294021247059805402933
-1.01094479675928832527430780629
-0.992720226161539830745378250211
-0.974649613904989202123219927918
-0.956730313506470805778465620267
-0.938959783484574438203058607862
-0.921335581984063013273659260669
-0.903855361751006078953998394622
-0.886516865430784759434400341897
-0.869317921163721668999007256752
-0.852256438455409621794248724879
-0.835330404300888916938357874604
-0.818537879543683526344143973572
-0.801876995452376779137343760274
-0.785345950498909001613677748962
-0.768943007324132128288413382893
-0.752666489877376242392391900575
-0.736514780717884959299100666749
-0.720486318466973372133334475252
-0.704579595400665225040561954888
-0.68879315517338501223225465998
-0.673125590664024597294429332513
-0.657575541936380466527794718186
-0.642141694306573742733250275693
-0.626822776510626685178036906759
-0.611617558965882000012302822584
-0.596524852120419698307517224608
-0.581543504885054756228579677548
-0.566672403142891281415639476037
-0.551910468331768691576767230868
-0.537256656095265625691307426238
-0.52270995499823067676241570587
-0.508269385303088017316919543252
-0.493933997803422794175577787746
-0.479702872711587784455322969837
-0.465575118597291019618759881202
-0.451549871374325511812124083283
-0.437626293332788312780005737669
-0.423803572214308216053637065332
-0.410080920327960668156913635829
-0.396457573704695962212921529874
-0.38293279128824352483210769614
-0.369505854160581961435004494115
-0.356176064800176076271286853768
-0.342942746371337628809995755572
-0.329805242043021381031001808765
-0.316762914335724084499197508346
-0.303815144494961667427028732329
-0.290961331890063963227148579458
-0.278200893437036798551757088762
-0.265533263044323184863616022072
-0.252957891080362101652403098683
-0.240474243861905721026427873304
-0.228081803162114227033277011144
-0.215780065737501926531123892281
-0.203568542872859405329775536803
-0.191446759943324305128856388066
-0.179414255992818114828481819085
-0.167470583328108397017697270471
-0.155615307127795303015090977118
-0.143848005065558248567751226622
-0.132168266947033394014623484033
-0.120575694359725251369591099306
-0.109069900335386468618789262504
-0.0976505090243287500396763715312
-0.0863171553811550821579680960966
-0.0750694848614290606357977887094
-0.0639071531288212581953885299359
-0.0528298257722953342584869860015
-0.0418371780329180529354626123505
-0.0309288945398976304841423805238
-0.0201046690554739535862049773625
-0.00936420422830226748944116811734
0.00129278864501100508169071029193
0.011866589850545525315042853719
0.0223574714801873391404547529971
0.0327656976475277470688673752212
0.043091524696822615314133452711
0.0533352014052810687704493595259
0.0634969691789402567734133277468
0.0735770622423712743527348438021
0.0835757078224503169543785209288
0.0934931263264187099326605901003
0.103329531514445552369052297743
0.113085130666897316995164651248
0.122760124746509825210303436847
0.13235470855564954127178603573
0.141869070888843077305810150491
0.15130339468074614704846691837
0.160657857149715928882909101801
0.169932629937143876881096443948
0.179127879242699432572010885951
0.188243765955628821633371850192
0.197280445782247151355240600495
0.206238069369756340314413905463
0.215116782426515995969452059902
0.22391672583888919449227267075
0.232638035784780196601381353759
0.241280843843976440759228898304
0.249845277105402678892524534189
0.258331458271390848537447384731
0.266739505759065198401833753066
0.275069533798938291784561996443
0.283321652530809794681467939147
0.291495968097056403856056763747
0.299592582733397876283189328837
0.307611594857220877276976213717
0.315553099153539262824315452195
0.323417186658666445111507322129
0.331203944841672652291093440827
0.338913457683697177893018747896
0.346545805755183115985420450239
0.354101066291099589605675229139
0.361579313264214096785212865298
0.368980617456475315640986752087
0.376305046528564522730000157411
0.383552665087671682641430969548
0.390723534753550257352310454394
0.397817714222902857140326969265
0.404835259332148006985429916794
0.411776223118616529754009593215
0.418640655880224346586881371511
0.425428605233666862523650590382
0.432140116171178538377004529329
0.438775231115899745264595363726
0.445333989975891553205956483393
0.451816430196837717130562169758
0.458222586813471789986868412357
0.464552492499766010982771451787
0.470806177617917385035976031286
0.476983670266165185091182112674
0.483084996325472969998928574243
0.489110179505107115178059654278
0.495059241387142799424943619547
0.500932201469927377202702592529
0.506729077210530089843057312908
0.512449884066206129703026733441
0.518094635534902166896316260901
0.523663343194829577295044006159
0.529156016743130771670586912823
0.534572664033663217777152279364
0.539913291113924968604495701317
0.545177902261144759722076762917
0.55036650001755901544670626361
0.555479085224897406383183311499
0.560515657058097928656623818633
0.565476213058271826867987620529
0.570360749164938057497949185743
0.57516925974754638623909014726
0.579901737636307630673788210654
0.584558174152348997995493004173
0.589138559137211925291754027471
0.593642880981709306501115207274
0.59807112665415848478909911926
0.60242328172800590105920578737
0.606699330408858817951796531743
0.610899255560939083344536334376
0.615023038732973457437928507631
0.619070660183534602399873462708
0.623042098905846422690641803478
0.626937332652067047054561435226
0.630756337957062359230223114634
0.634499090161682613201949267508
0.638165563435554309817179725047
0.641755730799399164372577350023
0.64526956414689165889015261276
0.648707034266066347845629724606
0.652068110860285771673866145964
0.655352762568779528076011514525
0.658560956986764756621513817015
0.661692660685158007021253987393
0.664747839229888185406493302804
0.667726457200820005656068687875
0.670628478210297113958522619546
0.673453864921313804076220909345
0.676202579065323997906521235119
0.678874581459695930633628961222
0.681469832024820751767732716491
0.683988289800883032419593370077
0.686429912964300955013184240137
0.688794658843843754060011416949
0.691082483936433775379282221639
0.693293343922640326029786186606
0.695427193681872298012232173075
0.697483987307276365302895320213
0.699463678120347375796500976293
0.701366218685257387081404399262
0.703191560822909627463464409689
0.704939655624723501123467212497
0.706610453466156598569925319283
0.708203904019969520474161651595
0.709719956269239174393354544748
0.711158558520126059650943932279
0.712519658414400915609242252052
0.71380320294173597259827406082
0.715009138451765912724850398912
0.716137410665923519548574613955
0.717187964689054871053430805931
0.718160745020818809345841757562
0.719055695566875302957902152069
0.719872759649867203417311542355
0.720611880020199786756718253149
0.721272998866622362771904713996
0.721856057826616130001308455951
0.722360997996592352493097700668
0.722787759941904835358090925779
0.723136283706680579788148397383
0.723406508823472404564305280098
0.7235983743227372300038880545
0.723711818742143631721063901252
0.723746780135712185423389593112
0.72370319608279204016328784379
0.723581003696877075935881983748
0.723380139634264922193625835589
0.723100540102562036666408055069
0.72274214086903796876830501086
0.722304877268831858776116840646
0.72178868421301415281957637692
0.721193496196506444470035667086
0.720519247305862286296836525626
0.719765871226911749123675273686
0.718933301252272442808111577419
0.718021470288729650134732363095
0.717030310864488164806835277066
0.715959755136298365494935197966
0.714809734896459000406574039633
0.713580181579699100835976371597
0.71227102626994138759061948127
0.710882199706949481032714939783
0.709413632292861173676149171322
0.707865254098609973804008851531
0.706236994870237079379894161296
0.70452878403509589358017139042
0.702740550707951146537178308181
0.700872223696974642318544377419
0.698923731509639605738421647859
0.69689500235851556026479894344
0.694785964166965626013343795318
0.692596544574748085558651371268
0.690326670943524024998048852203
0.687976270362272818310153229929
0.685545269652617184482163152731
0.683033595374059509031859911797
0.680441173829133158741199708624
0.677767931068459320197448073386
0.675013792895736123266915076429
0.672178684872630780449503205087
0.669262532323597668394006801885
0.666265260340615858295183822079
0.663186793787848798565596722843
0.660027057306227575895032739674
0.656785975317959150930486848344
0.653463472030960935641551567844
0.650059471443223050960547707005
0.646573897347099575485358088991
0.643006673333530068887750096653
0.639357722796192627163581507556
0.635626968935589700976780205463
0.631814334763067883069971681127
0.627919743104772846025179423624
0.623943116605540587542688414378
0.619884377732726116849937450792
0.615743448779970692840624389835
0.611520251870908702062924071357
0.607214708962815242711094662758
0.602826741850195459313443022319
0.598356272168316651838674981356
0.593803221396684162449484672091
0.589167510862462023104609868517
0.584449061743839327636617376178
0.579647795073343272800840442333
0.574763631741099794089952095769
0.569796492498042703827723728519
0.564746297959072221183993068186
0.559612968606163766280452943108
0.554396424791427873473562743553
0.549096586740122062196948047912
0.543713374553615487411630755792
0.538246708212307175739124642548
0.532696507578498637730896066216
0.527062692399221631449229581814
0.521345182309021837590695357843
0.515543896832699191765963170879
0.509658755388005605250644730019
0.50368967728830079153338847688
0.497636581745166902302026575078
0.491499387870982663118815412382
0.485278014681457685934550449744
0.478972381098127622771598602586
0.472582405950810812360888821136
0.466108007980027059241028251839
0.459549105839379172812537865883
0.45290561809789788208046955306
0.446177463242350730308284460927
0.439364559679515542538909253713
0.432466825738419047909569091482
0.425484179672541227889701726849
0.418416539661985951000512131934
0.411263823815618444225200887548
0.404025950173170141185400875849
0.396702836707311437236829597215
0.389294401325692871920684075899
0.381800561872955249692074875756
0.374221236132709200528142278588
0.366556341829484672891868729719
0.358805796630650842588561840402
0.350969518148306912296209920173
0.343047423941144267974196102456
0.335039431516280449953093963059
0.326945458331065388277457868662
0.318765421794860343809767377594
0.310499239270789988703187752775
0.302146828077468052109864851145
0.293708105490696949406472385653
0.285182988745141805786153537862
0.276571395035979277782416011481
0.267873241520521569152604467228
0.25908844531981603055302484595
0.250216923520220725581450433189
0.241258593174956339042497575665
0.232213371305634796704194375567
0.223081174903764959357027738586
0.213861920932235747656964716444
0.204555526326777048028595683014
0.195161907997398743820900765078
0.185680982829808209943525244901
0.176112667686806603363257576428
0.166456879409664276106091764247
0.156713534819475631787342345915
0.146882550718493741178343298463
0.136963843891445026910938471619
0.126957331106824322117954104526
0.11686292911817060260688243444
0.106680554665323687062902072956
0.0964101244756621947739708993458
0.0860515552653230454629569890169
0.0756047637404027809975786021285
0.0650696665981409840263100039261
0.0544461805280860639554275683201
0.0437342222132436761371178894725
0.0329337083312080356791889257047
0.0220445555552763829116025733822
0.0110666805555468532520110514596
0


==> anc/AQqPS300.dat <==
# AQqPS300
-2271.14031554448826915764721741
-2269.06459183041518441221658275
-2268.95155836354565878956830807
-2268.83264705922796227932286906
-2268.70757050211644324428045518
-2268.57602840939081899572550072
-2268.43770713142175631320507648
-2268.2922791380592184548291148
-2268.13940249047218710243201532
-2267.97872029849697112318123526
-2267.80986016348243181851450456
-2267.63243360665420588147231727
-2267.44603548305651296072251166
-2267.25024338116951539425830708
-2267.04461700834257416453111096
-2266.82869756222923767601538058
-2266.60200708845852756337838697
-2266.36404782482916545783380136
-2266.11430153236893080830679811
-2265.8522288136604632465647743
-2265.57726841889762988841744746
-2265.28883654020316917306946037
-2264.98632609480879257899074639
-2264.66910599777336028541361501
-2264.33652042499322402722271883
-2263.98788806734141710016622397
-2263.62250137685912297359402696
-2263.23962580601381214987424578
-2262.838499041133628647224667
-2262.41833023122704288744756544
-2261.97829921350045834564098082
-2261.51755573699433601682338408
-2261.03521868587043193199822957
-2260.53037530399885224034128595
-2260.00208042261371443352317552
-2259.44935569293012951957478559
-2258.87118882574282408973451914
-2258.26653284015780486734914873
-2257.63430532374279643693195366
-2256.97338770651948115525291053
-2256.28262455136052264965919183
-2255.56082286349660027073127318
-2254.80675142198281378618580447
-2254.01914013611937823533286631
-2253.19667942996800878977138341
-2252.33801965825223065301056346
-2251.44177055707641851219939253
-2250.50650073304399377118355572
-2249.53073719449914464639021796
-2248.51296492875788036048950337
-2247.45162652933231816941994636
-2246.34512187728589772257134294
-2245.1918078809857224993870983
-2243.98999827864037824596652764
-2242.73796350812624368888083986
-2241.43393064871129556506642205
-2240.07608343938146240634991862
-2238.66256237855938465796419624
-2237.1914649100776224373703858
-2235.66084570032649611809029737
-2234.06871701153938445188291855
-2232.41304917620393913489082719
-2230.6917711775947751957346907
-2228.90277134141021829633453334
-2227.04389814346108383781649282
-2225.11296113830168989120458467
-2223.10773201361085466436775671
-2221.02594577502203359370672436
-2218.86530206596561251392440055
-2216.62346662692138406010334045
-2214.29807289828420444873706914
-2211.88672377081971400849159242
-2209.38699348742894349981823415
-2206.79642969964997012280051144
-2204.1125556820011357111691673
-2201.33287270691359253196422354
-2198.45486258261133510660511622
-2195.47599035587503031189855255
-2192.39370718117292781763156261
-2189.20545335715945952199076665
-2185.90866153103189962740865572
-2182.50076007070032851097524106
-2178.97917660416944218686685209
-2175.34134172495649272393113973
-2171.58469286178260065676873133
-2167.70667831018041072742984086
-2163.70476142306596457344744548
-2159.57642495673400093462219551
-2155.31917556816181196901878168
-2150.93054845895631582927835057
-2146.40811216076205130674712195
-2141.74947345647508489814290946
-2136.95228243119081713263141105
-2132.01423764646448904852554182
-2126.93309143119439537288384274
-2121.70665528226222762333467028
-2116.33280536799536863515861724
-2110.80948812756468238228713269
-2105.13472595960982251171774243
-2099.30662299370224115252192325
-2093.32337093872158010574974716
-2087.18325500283846019331671588
-2025.71625816773602971342283237
-1983.71147714634595822322569751
-1951.18751808181456945758491941
-1924.43409543216713409881448944
-1901.61346697868052099195752976
-1881.66671530364734824673233707
-1863.92244506937276846136083055
-1847.92567832730427252122795889
-1833.35255230360152562803222985
-1819.96362255453561889873828529
-1807.57643150973959081764019826
-1796.04847830449623714771570354
-1785.26616387610989275386845128
-1775.13734594344961428004085302
-1765.58616778036773795364388469
-1756.54937050032402274428918674
-1747.9736028176322345911929747
-1739.81341919373287605588432665
-1732.02976400755184261932932585
-1724.58880584620501368813082704
-1717.46102856441493327552989379
-1710.62051368945966268304190642
-1704.04436748834843217111868418
-1697.71225884036584816357262251
-1691.60604299601952718710454581
-1685.70945263393068059128949436
-1680.00784217809823636274888007
-1674.48797465438216961668661853
-1669.13784281231651483204700096
-1663.94651806525719411535032649
-1658.90402218033067772914076375
-1654.00121770013961687806467118
-1649.2297138861769900207126888
-1644.58178560077092419903861548
-1640.05030303467772105652760192
-1635.62867057383425691692589284
-1631.31077340546826486632246445
-1627.09093070882611287105576323
-1622.96385447283843180282797089
-1618.9246131424560622655787586
-1614.96859942507644997281566345
-1611.09150169455334628423144842
-1607.28927851748298418264535613
-1603.55813589849297736450450262
-1599.89450690103853404941225758
-1596.29503335003696471211983859
-1592.75654936437671299352025076
-1589.27606650238455672535204476
-1585.85076033289969442189683516
-1582.47795826963499101565326765
-1579.1551285277731416576756365
-1575.87987007987564181753284937
-1572.64990350368786324928009015
-1569.46306262772525889867822463
-1566.31728689197090010191327344
-1563.21061435089048640243517949
-1560.14117525451629271648273907
-1557.1071861507651255182901786
-1554.10694445860358019938329316
-1551.13882346729627300459214194
-1548.20126772188670358392009367
-1545.29278875936512107536236611
-1542.41196116375713945353068453
-1539.55741891169212027671601537
-1536.72785198294215761179721601
-1533.92200321301261860501191459
-1531.13866536715789913072008951
-1528.37667841722933178650149758
-1525.63492700456869112221581066
-1522.91233807376862136970499399
-1520.20787866355487157050918435
-1517.52055384232550045890022516
-1514.84940477702745714672469415
-1512.19350692507701423351577288
-1509.55196833995124018942781369
-1506.92392808190510026328624011
-1504.30855472601340614226229662
-1501.70504496040792194211083614
-1499.11262226818557396699112557
-1496.53053568701101958662001982
-1493.95805864093207080480409281
-1491.39448783937516453936656674
-1488.83914223869510313842460234
-1486.29136206202297105405941912
-1483.75050787349229048881774415
-1481.21595970322950277488555764
-1478.68711621977376769355212754
-1476.16339394684554217620991468
-1473.64422652161582285803850274
-1471.12906399184044623938519057
-1468.61737214941834091395110721
-1466.10863189811082273972065645
-1463.60233865332244247485670738
-1461.09800177199390524359905519
-1458.59514401079541139158992321
-1456.09330101093552375685224659
-1453.59202080801734150896790334
-1451.09086336548125141426216514
-1448.58940013027245308502752925
-1446.0872136094643200632489449
-1443.58389696664868492986188848
-1441.07905363699015043134172356
-1438.57229695990526450756692763
-1436.06324982839979295676084295
-1433.5515443541572840547213598
-1431.03682154752989083996455947
-1428.51873101163572789186894071
-1425.99693064981654134755033154
-1423.47108638575546816405692632
-1420.94087189559743089388530486
-1418.40596835145451087280654022
-1415.86606417571569712036862919
-1413.32085480561493193883749324
-1410.7700424675435606598025353
-1408.21333596062331938134245613
-1405.65045044908402318123828102
-1403.08110726301629702616527471
-1400.50503370709415901324824053
-1397.92196287688514611893248183
-1395.33163348238708157603944624
-1392.73378967845062638240773869
-1390.12818090176553284961912576
-1387.51456171410611540592309419
-1384.89269165154795590943123505
-1382.26233507938334390318069814
-1379.62326105247748705882393565
-1376.9752431808211786223469318
-1374.31805950004843716250633253
-1371.65149234669969496758019271
-1368.97532823802245651687535473
-1366.28935775611202523005594009
-1363.5933754362049493210509465
-1360.88717965894730697950695192
-1358.1705725464688752290282555
-1355.44335986210264089304400469
-1352.70535091359704884430959806
-1349.95635845967587251092600484
-1347.19619861980766270855186322
-1344.42469078705340953845984189
-1341.64165754386736278377656408
-1338.8469245807319217160558009
-1336.04032061751314669775873013
-1333.22167732742878219859800052
-1330.390829263525732266517926
-1327.54761378756871230354127684
-1324.69187100124633124445506864
-1321.82344367960515091287313831
-1318.94217720662633844090019403
-1316.04791951286338627830345598
-1313.14052101506303472950738609
-1310.2198345576950055986781806
-1307.28571535631945311913028149
-1304.33802094272416993672094886
-1301.37661111176656091765381781
-1298.40134786985822477927403699
-1295.41209538503267126886625259
-1292.40871993853925759931339615
-1289.39108987790885937391530249
-1286.35907557143910513307842365
-1283.31254936404920635536780102
-1280.25138553445651227962564542
-1277.17546025362891695689217308
-1274.08465154446914982622440457
-1270.97883924268879585694018089
-1267.85790495883162163582942014
-1264.72173204140743414984128255
-1261.57020554109927361264926511
-1258.4032121760082444554093468
-1255.22064029790172326953832008
-1252.02237985943205256182515921
-1248.80832238229413797014791734
-1245.57836092629161721555053913
-1242.33239005928246448261680127
-1239.0703058279760369100747192
-1235.79200572955466306850134751
-1232.49738868409391918842805027
-1229.18635500775673983083843714
-1225.85880638673746788620112336
-1222.51464585193286635108660184
-1219.15377775431799325366242154
-1215.77610774100568326552018761
-1212.3815427319691867322184451
-1208.9699908974082907696478122
-1205.54136163573998931053381289
-1202.09556555219548106462195318
-1198.63251443800595771855065518
-1195.15212125016030071454084512
-1191.65430009171843490872343478
-1188.13896619266469255256908636
-1184.60603589128612253508760779
-1181.05542661606123878158968571
-1177.48705686804523918428107393
-1173.90084620373824344640093837
-1170.2967152184235957117468725
-1166.67458552996375673584488521
-1163.03437976304177150078630518
-1159.37602153383674240884081683
-1155.69943543512216629755939993
-1152.00454702177640625178774984
-1148.29128279669496726184657407
-1144.55957019709462887550414271
-1140.80933758119985876687835617
-1137.04051421530228922160353512
-1133.25303026118438451059172101
-1129.44681676389876156473388297
-1125.62180563989494981572569004
-1121.77792966548568905663426344
-1117.91512246564516720089812424
-1114.03331850313189336075649873
-1110.13245306792918618694051032
-1106.21246226699653335398165069
-1102.27328301432534586578177001
-1098.31485302129289090417388146
-1094.33711078730843964404389518
-1090.33999559074591219300408039
-1086.3234474801575409491932551
-1082.28740726576330656272745446
-1078.23181651121112767828007667
-1074.15661752560300706110707037
-1070.06175335578255288942134962
-1065.94716777887950524596458544
-1061.81280529510710446597229496
-1057.65861112080834029466437809
-1053.48453118174731906491036938
-1049.2905121066421806082713247
-1045.07650122093618763776469118
-1040.8424465408037981607190086
-1036.5882967673887163626097841
-1032.31400128127109961137467584
-1028.01951013716127902652384438
-1023.70477405881752869566409706
-1019.36974443418559435785523963
-1015.01437331075786646185536157
-1010.63861339115025520005260254
-1006.24241802889499666750712018
-1001.82574122444778995194211196
-997.388537621407834977360825576
-992.930762502949510555211482769
-988.452371788464601598639741662
-983.953322030414154085952948966
-979.433570411389206380858414927
-974.893074741379816195191564753
-970.33179345525197408526348582
-965.749685610432167181589419996
-961.146710884799531145742783143
-956.522829574785704416512562504
-951.878002593682676947318891661
-947.212191470159106153516536713
-942.52535834698575599691373724
-937.817465979970901361206429621
-933.088477737106729453263283147
-928.338357597927963251084106366
-923.567070153084129373309811994
-918.774580604127094545825259635
-913.960854763515701482895982261
-909.125859054839546895583065912
-904.269560513264161920027343247
-899.391926786200078974227570622
-894.492926134198499377936402802
-889.572527432076513503923112898
-884.630700170275070293512173503
-879.667414456453146216159843369
-874.682641017321825762927842165
-869.676351200722276950299792886
-864.648516977951886721775128383
-859.599110946343113255304592509
-854.528106332099915740325146094
-849.435476993396937947600627683
-844.32119742374695069355630911
-839.185242755642400963759258599
-834.027588764477272927128986673
-828.848211872755839321067854515
-823.647089154595271758416848923
-818.424198340529486508032028795
-813.179517822622029412820014155
-807.913026659896251091900441663
-802.624704584091492771685672531
-797.314532005754495440212081936
-791.982490020675762055103511798
-786.628560416681145900092425383
-781.252725680789509635641143937
-775.854969006747901008468890975
-770.435274302956324590539818091
-764.993626200794856474592391146
-759.530010063366552883529436664
-754.044411994670346649840089815
-748.536818849218910170091106759
-743.007218242117292622202215397
-737.455598559619016053286350089
-731.881948970177242745683434246
-726.286259436009608650507692379
-720.668520725196358526163542414
-715.028724424332521926103742061
-709.366862951756039873061957001
-703.682929571374994829090703978
-697.976918407118416713908207454
-692.248824458036540965974062519
-686.498643614077887185400958387
-680.726372672572055386239203471
-674.932009355449210007875849753
-669.115552327227974410871689538
-663.277001213807003649736561368
-657.416356622096042275996561454
-651.533620160525316781075483408
-645.628794460474186723093365104
-639.701883198662519016614047201
-633.752891120550929823781983681
-627.781824064798908469140249263
-621.788688988832913513568322847
-615.77349399557982974021260974
-609.736248361424715126673521874
-603.676962565455569499964622813
-597.595648320061944080910501537
-591.49231860295860831574939368
-585.366987690710224505677948808
-579.219671193838081740015379348
-573.050386093595441499513107306
-566.8591507805039843734423351
-560.645985094750260729853660466
-554.410910368547982181948501799
-548.153949470579494271273176709
-541.875126852637898138591329636
-535.574468598600100133002515384
-529.252002475870629946234916571
-522.907757989446453955590993909
-516.541766438764303312260436908
-510.154060977504327553961895159
-503.744676676537276308737024543
-497.313650590217018027427820277
-490.861021826236153104120507535
-484.386831619279911890642846716
-477.891123408732605897937855564
-471.373942920711802396793325304
-464.835338254728320442768727496
-458.275359975295327180020331928
-451.694061208837503192098983552
-445.091497746281733807125186827
-438.467728151744396638956203354
-431.822813877767424689124395953
-425.156819387596349368174971421
-418.469812285038946556325951429
-411.761863452493465248305271755
-405.033047197791332822540160459
-398.283441410561412450872070423
-391.513127728892148160429440066
-384.722191717145202355258884884
-377.910723055860538805585571093
-371.078815744789562767326476592
-364.226568320201319863566099617
-357.354084087728519258257075488
-350.461471372157187399744051683
-343.548843785718285321739417922
-336.616320516614205205487070658
-329.664026639710697006240924616
-322.692093451548964430651049109
-315.70065883208751090744201046
-308.689867635873621092777155643
-301.659872115675789209204398638
-294.61083238198761905506609483
-287.542916902248594489313803838
-280.456303044126967947933536998
-273.351177667785877780958976383
-266.227737772718788171826755406
-259.086191205510025521396172103
-251.926757435769095102001052035
-244.749668408525658282925456716
-237.55516948258177525780230393
-230.343520465730448213681879092
-223.114996759401572195755797018
-215.869890627231662417791599216
-208.608512604323109368784882569
-201.331193066621033510292301583
-194.038283982957619106867237867
-186.730160875967889218305552496
-179.407225022342177851495971786
-172.069905927817208384090424756
-164.71866411796319946578337797
-157.35399429218347923420616686
-149.976428895267589891265192107
-142.58654216794906789826415232
-135.184954744372840897859052614
-127.772338868457073962725380974
-120.349424299466442941803005311
-112.917004963165256719445709905
-105.475946366046442457056238239
-98.0271937016377254792010969568
-90.5717803906712255708245831869
-83.1108364109049960534730294276
-75.6455949769605575435449671259
-68.1773944638615824680314077321
-60.7076688653130218183065790325
-53.237911927342107803545731107
-45.769580477498876712705070089
-38.3038511399691854645569714922
-30.8409943044190168812609224499
-23.3786132139307442749379690507
-15.9057424088357458783060629809
-8.37469506793588874253848260047
0


==> anc/AQqPS301.dat <==
# AQqPS301
83.4378680256578251381482321624
83.4533843423575565332140268921
83.4542536937414198129612930983
83.4551692587381250359824991917
83.4561333150194067642268450233
83.4571482395551411595938599777
83.4582165119785910851525244939
83.4593407179887095969884716517
83.4605235527823402321309661933
83.4617678245082749773022165072
83.463076457734186667327065792
83.4644524969164381078008973069
83.4658991098616816191775511086
83.4674195911679960157967173719
83.469017365632059206961437165
83.4706959916075194736242004195
83.4724591642983027683239812073
83.4743107189690727499966563527
83.4762546340534402586938930811
83.4782950341387950462915066559
83.4804361928048002379226033541
83.4826825352906445918468992709
83.485038640964084513171118343
83.4875092455631223124479700574
83.4900992431788547510152408852
83.4928136879455818862034129218
83.495657795401686090674580143
83.4986369434820704338353425904
83.5017566731000800672659784365
83.5050226882738156981130216553
83.5084408557485807098985315271
83.512017204063879283606378029
83.5157579220098985508970876533
83.5196693564147602745874867316
83.5237580092000140799989287686
83.5280305336378625720838746634
83.5324937297394569798088450485
83.5371545386992790396531463922
83.5420200363161300535600091331
83.547097425306581510944101614
83.5523940264219041860347586878
83.5579172682744858794790380243
83.5636746757745745423534550886
83.5696738570728469608572320142
83.5759224888988081115637051207
83.5824283001793784796699875546
83.5891990538162330413342869096
83.5962425264945245113859193844
83.6035664863895644764708550066
83.6111786686318602258243693404
83.6190867483846249989991643146
83.6272983113815090704819295612
83.6358208217658542385398384447
83.6446615870662721312890047697
83.6538277201368061413212057368
83.663326097883378191344063405
83.6731633165916668986510381782
83.6833456436650364923838571819
83.6938789655746608417789069458
83.7047687318175901648697089547
83.7160198946722163745806581485
83.7276368445344342594693170469
83.7396233406117978302439085752
83.7519824367471621697733165003
83.7647164021377084012850166796
83.7778266367098991244719249048
83.7913135809058280871855644441
83.8051766196316323286556719377
83.8194139801141450021037511766
83.8340226234077948590922153911
83.8489981292899096501911183126
83.864334574279052872541380297
83.8800244025078035386346799686
83.8960582891784516197985503116
83.9124249963273871098472233691
83.9291112206214497701086596816
83.9461014329070995959130684598
83.9633777092308595678808535109
83.9809195530469372167603340813
83.9987037083250800244369190138
84.0167039632683512799114892386
84.0348909443463703175059640326
84.0532319003443324443178188125
84.0716904761214352066959003785
84.0902264757637431273443919904
84.1087956148054947337629092912
84.1273492611787718965289133317
84.1458341645335836785196516621
84.164192173547915111430811348
84.1823599408191678800441104173
84.2002686148935312196559739242
84.217843518946847703995155865
84.2350038155779617164438374529
84.251662157111616454590135577
84.2677243207307054483357789551
84.2830888276648123888152464018
84.2976465455508991044949634639
84.3112802729497843356733693819
84.3238643048453616481196043432
84.3352639777685627726707095549
84.345335192970627273317757736
84.3539239158154977647103456745
84.3355780185569351292630386148
84.2018613077361287386371901292
84.0208150702651243054509974024
83.8151690664786899337035464184
83.5951084463739716000685060321
83.3659529157704964178857458292
83.1307597620264819613740980377
82.8914046363385039795059573627
82.6490937088349647942737866567
82.4046302839162762280569086749
82.158563745972975747482520943
81.911277478855080931756185663
81.6630431057521417257236876859
81.4140551834041717897043347308
81.1644540722199540832285400548
80.9143413995873697439726444802
80.6637907436169027097718721332
80.4128551528167420946057614097
80.1615725241264450861207631361
79.9099695028968953032211012482
79.6580643451708618028792480522
79.4058690402909770617750793291
79.1533908991106298683429733314
78.9006337514430074590082748859
78.6475988546891990377162047561
78.3942855869293882540615747691
78.1406919777769261545383445762
77.8868151161730045167506801533
77.6326514641984476325712119589
77.378197098673165419234250651
77.123447896975212332366786129
76.8683996795734180028365659305
76.6130483188373132639107831677
76.3573898214900434788190367863
76.1014203904088224044521237788
75.8451364702133776793260685674
75.5885347801146852496036746471
75.3316123367503737733826240807
75.0743664691553089637578256656
74.8167948275658906608972648211
74.5588953874045470760597820341
74.3006664495142746652202633116
74.0421066374948197726470288414
73.7832148928192726780660871849
73.523990468272530666301341521
73.2644329201436552832079973315
73.0045420995167001934566816143
72.7443181429345352492111882981
72.4837614626539603903918068309
72.2228727366651836728028764148
71.9616528986123219426259665571
71.7001031277222246201177377007
71.4382248388252359966676733389
71.1760196725323972946892808517
70.913489485618166497691879014
70.6506363416452968362229951483
70.3874625018584977245879806224
70.123970416365448980670626374
69.8601627156172822447139521577
69.5960422021954847726658661797
69.3316118429080786459523172761
69.0668747611946866139258434616
68.8018342298375544689116633309
68.5364936639736287491610628462
68.270856614401281275832275421
68.004926761174141567543861429
67.7387079074736733428334428619
67.4722039737515537942286711443
67.2054189921325362901759068405
66.938357101068259428338863247
66.6710225402323757706303926894
66.4034196456473857659527612868
66.1355528450336546925155522036
65.8674266533712452181364261788
65.5990456686654008926207175083
65.3304145679067547113119722796
65.0615381032176021695996783554
64.7924210981758621143076200013
64.5230684443086448271264086849
64.2534850977476500129796778381
63.9836760760389235906666056996
63.7136464550998081077910089268
63.4434013663162246286521963627
63.1729459937737220408408521264
62.9022855716160213279761122289
62.6314253815250662788159189978
62.3603707503168674763207598448
62.0891270476476926191112550478
61.8176996838254128649524332803
61.5460941077210617125912902606
61.2743158047758998512431652263
61.002370295099506411523734671
60.7302631316546342389553298012
60.4579998985247743401306388451
60.1855862092605727331740369856
59.9130277053014318188656084343
59.6403300544688083564800904883
59.3674989495278914795862228844
59.0945401068145166689375732426
58.8214592649242568002744522807
58.5482621834610014706668166853
58.2749546418420798170517917008
58.0015424381575402175974402028
57.7280313880810510208941640398
57.4544273238301066796513524532
57.1807360931733218011458089555
56.9069635584827038095338592242
56.6331155958288976026136673298
56.35919809411749305175104208
56.0852169542645787015120240431
55.8111780884098128270953000196
55.5370874191653663439587865778
55.2629508788991711652630445564
54.9887744090509826884218014874
54.7145639594798363712509303427
54.4403254878415460299036457104
54.1660649589949557441177248984
53.8917883444357182699500080727
53.6175016217564308066817951823
53.3432107741320140047347916364
53.0689217898292723886386848815
52.7946406617396240487128835664
52.5203733869340346648827798298
52.2461259662392357963623363722
51.9719044038343500252693423771
51.6977147068670860974611223667
51.4235628850887057705764607204
51.1494549505070007620796778701
50.8753969170565530880150553455
50.6013948002855852898342028542
50.3274546170587386506291280173
50.0535823852751475871678619557
49.7797841236012070495286929881
49.5060658512174570408138536469
49.2324335875790343562879915427
48.9588933521891664013912887893
48.685451164385205544859638467
48.4121130431367249566608387315
48.1388850068552183274102931072
47.8657730732149663200939949286
47.5927832589846521171504263372
47.3199215798693270443752108368
47.047194050362345023272889544
46.7746066836069015685239934029
46.5021654912668292480084361191
46.2298764834063169980130565087
45.9577456683782354724970397835
45.6857790527207647373136657395
45.4139826410620341309925655702
45.1423624360324970342599130567
44.8709244381847756504815945021
44.599674645920722726694270731
44.3286190554254584664357666236
44.057763660608151726431007101
43.7871144530493249732776920574
43.5166774219544724263371294368
43.2464585541137903506530817162
42.9764638338678276093949147852
42.7066992430788733585277306731
42.437170761107907185662603023
42.1678843647969450779334905699
41.8988460284566223670215010197
41.6300617238588622590261203682
41.3615374202344857279228752516
41.0932790842756254482783589814
40.8252926801428130794623871539
40.5575841694766156029022926855
40.2901595114137025684544691931
40.0230246626072320376352631146
39.7561855772514487316251719153
39.4896482071103934114915566983
39.2234185015506278473358057699
38.9575024075778848819742066768
38.691905869877558072789894649
38.4266348308589502116221316068
38.1616952307032046856820587537
37.8970930074148481608336961792
37.632834096876877450148752227
37.3689244329093276831079808289
37.1053699473312630215545858095
36.8421765700261351845989446954
36.5793502290104589529567753486
36.3168968505057576302551169152
36.0548223590137351510105990316
35.7931326773946351484042182545
35.531833726948750835575904386
35.2709314275010530176820697796
35.0104316974889069439668875055
34.7503404540528520349982118872
34.4906636131304217852674294712
34.2314070895529843506673364445
33.9725767971455874889358647077
33.7141786488297946338641349665
33.4562185567295019556893875922
33.1987024322797292953084515173
32.9416361863383808633547183903
32.6850257293009745713079745439
32.4288769712183418151164967904
32.1731958219173024667166638915
31.9179881911243227497063251853
31.6632599885921665866004691124
31.4090171242295539108838463441
31.1552655082338423417734246805
30.9020110512267515275074395772
30.6492596643931523783856286111
30.3970172596229463380095018173
30.1452897496560627845485116992
29.8940830482306056177575453781
29.6434030702341830763063692017
29.3932557318584578482188981233
29.1436469507569575893892808366
28.8945826462061890558464922363
28.6460687392701021893676445539
28.3981111529679536779763065004
28.1507158124456227476963039081
27.9038886451504352346728064217
27.6576355810095553425606174065
27.4119625526120079141972685157
27.1668754953943975444647887137
26.9223803478303944385077247242
26.6784830516240605819090563126
26.4351895519070935430219418107
26.1925057974400690786201525535
25.9504377408177676688009215976
25.7089913386786741723361656255
25.4681725519187439763732845977
25.2279873459095333217719582565
24.9884416907207959249709567162
24.7495415613476525969781235157
24.511292937942445288085794377
24.2737018060513918718245077432
24.0367741568561630324698425555
23.8005159874205078465256678399
23.5649333009420600598907436143
23.3300321070094626692271173648
23.095818421864954229256845807
22.86229826867256633873730817
22.6294776777920880187106603788
22.3973626870589591999214229643
22.1659593420702622953466179108
21.9352736964769878625955777795
21.7053118122827576742806378063
21.4760797601491961279138191389
21.2475836197081488568901466621
21.0198294798809556680384889214
20.7928234392049935474020095608
20.5665716061677144637482571847
20.3410800995484120793200217068
20.1163550487679612712357070292
19.8924025942467845977242533807
19.6692288877713105353934011562
19.4468400928691994928012249077
19.2252423851936252991118626847
19.0044419529169121036214298002
18.7844449971338394332826213772
18.5652577322749415737954889385
18.3468863865301415001781894105
18.1293372022830743219946957189
17.9126164365564706659630956123
17.696730361468986636392643409
17.481685264703884016406979024
17.2674874499899822477233377834
17.0541432375953225045186276378
16.8416589648340039116284267097
16.6300409865866727066118229472
16.4192956758351669705762038349
16.2094294242118425197750280473
16.0004486425641297290530969532
15.7923597615348965242519006441
15.5851692321592196139629224006
15.3788835264781943174266941239
15.1735091381704431768994920951
14.9690525832020150179942404973
14.7655204004953993459879491068
14.5629191526184160531836505843
14.3612554264937774837230933528
14.1605358341301590883463650309
13.9607670133756563427857719921
13.7619556286945494505967599486
13.5641083719683437665231761511
13.3672319633221030346153966711
13.1713331519771446243711380377
12.9764187171312211708731155037
12.7824954688673715998732376831
12.5895702490926866819320419047
12.3976499325083002658066393448
12.2067414276119874655492345537
12.016851677734825615861115637
11.8279876621134530881852832339
11.6401563969995454245145372789
11.453364936808218074775683741
11.2676203753071607266256938775
11.0829298468484102381449632676
10.8993005276447780070323548191
10.7167396370930637591898311433
10.5352544391463117856989357997
10.3548522437374982212950444268
10.1755404082571797161915998871
9.99732633908778868131134358233
9.82021749319740281211305832311
9.64422137979604548609340718767
9.46934556205767557518289247725
9.29559765891130445339347594474
9.12298534690484857817705739461
8.95151636214557106260974440972
8.78119850232121228325943892801
8.612039628806177031992085515
8.44404766885743380571142261959
8.27723061790509237589604417388
8.11159654194296081634372411378
7.94715358002474492736692307052
7.78390994687194394448461002144
7.62187393559991928525918025496
7.46105392056907088492869592968
7.30145836036855173986528870971
7.14309580094048932124812511709
6.98597487885326665139879590492
6.83010432473305062241613552885
6.67549296686344566774979762061
6.52214973496390284069947563096
6.37008366415833403477328986349
6.2193038991462755669637989483
6.06981969858992254424084896063
5.92164043973142420666870023188
5.77477562325600073031994342994
5.62923487841772495316207775324
5.48502796844622073325574710077
5.34216479625407733739083480545
5.20065541046648239614226642761
5.06051001179645265079105368208
4.92173895979111246654160356516
4.7843527799767581684501501336
4.64836217143297813087222747302
4.51377801482890435506928880683
4.38061138095778539392556835758
4.2488735398095322498214036298
4.11857597022474333282994744532
3.98973037017801344353140678055
3.86234866774313454538839400211
3.73644303279817143185552020785
3.61202588953442257213982662713
3.4891099298400472972035817897
3.36770812763676173422596921424
3.24783375425660169121040440182
3.12950039495546596799702194217
3.01272196667115793950369714014
2.89751273714613576882947528246
2.78388734554939652205641322382
2.67186082474813329754745355366
2.56144862539834467317959856741
2.45266664204483124936784489611
2.34553124144544836449167519631
2.24005929336265155400525750956
2.13626820409793740426444210734
2.03417595308254875043785104404
1.93380113288174923237286043655
1.83516299302125546283999691858
1.7382814881044813929266693567
1.64317733075985782817055137989
1.54987205004080511659746485372
1.45838805599963569447340317866
1.36874871127407264616060905928
1.28097841066534830660948639569
1.19510266985521758569303084669
1.1111482246122877406549384241
1.02914314208422861173827374482
0.949116946072436973580291225718
0.871100758553445612841282224618
0.795127460164788935121071967565
0.721231872935712188022061000923
0.649450969246110518856739165791
0.579824111881756652195379876762
0.512393331175765661746783771607
0.447203646660705031565378769838
0.38430344250610390334170501294
0.323744908425621933010526710326
0.26558456090793646243220455582
0.209883863841591118008845383173
0.156709973279408194587848879674
0.106136638827470211740593719562
0.0582453048485029913545245873609
0.0131264697079490078624229116062
-0.029118617217669218691652294579
-0.0683758097497623843354762973435
-0.104515312753918486092998914276
-0.137388095128335222513866133863
-0.166821128507976026013631717984
-0.192610933377534377941783848829
-0.214514615590926414354522704941
-0.232237056888259254738160511817
-0.24541197560733984372924513821
-0.253572744066114968534239209335
-0.256105059684240832852188545293
-0.252165000703227964287914700386
-0.240524300808728387537725455885
-0.21924049154570400092062820322
-0.18481061475947942830027881542
-0.129142772741293599824087860436
0


==> anc/AQqPS310.dat <==
# AQqPS310
-1750.22859379067859853845854797
-1749.40531106934381045820253739
-1749.35656832840007273312664798
-1749.30503816867451967578790366
-1749.25056823587017659037598429
-1749.1929983518374673135423746
-1749.13216014882734919282521019
-1749.06787668925488069817273419
-1748.99996207059486288147804498
-1748.92822101503760484966647792
-1748.85244844354112822005570317
-1748.7724290339264098192427176
-1748.68793676267473878207348132
-1748.59873443010111656078302654
-1748.50457316859504900737499831
-1748.40519193364027168907203311
-1748.30031697734812637056516688
-1748.18966130426569211900988168
-1748.07292410924960337278499616
-1747.94979019723000487616518062
-1747.8199293847265556288618695
-1747.68299588302006756967505946
-1747.53862766292952673027048706
-1747.38644580119518243887950173
-1747.22605380852440113962068936
-1747.05703693941837234106175996
-1746.87896148396484089309955537
-1746.69137404185514626328558038
-1746.49380077896330723529255811
-1746.28574666691103742714915529
-1746.06669470613575644671586357
-1745.83610513307922049425931538
-1745.59341461222268423109684784
-1745.33803541381087269172756043
-1745.06935457823183625668815621
-1744.78673306815332758275922817
-1744.48950490965901460779494592
-1744.17697632377995633617581442
-1743.8484248499786330376259842
-1743.50309846331473789498357683
-1743.14021468720418012304121415
-1742.75895970387557157333303335
-1742.35848746483209043242740668
-1741.93791880384122091088355353
-1741.49634055520059817914013384
-1741.03280468026513505906896405
-1740.54632740546880594223230051
-1740.03588837533388375613225793
-1739.50042982423096323578687898
-1738.93885577093457040629813983
-1738.35003124031127221954611159
-1737.73278151677957473952424131
-1737.08589143449302894667294371
-1736.40810470951921577293987168
-1735.69812331961687797885149622
-1734.95460693755046865641899681
-1734.17617242422468252203046499
-1733.36139338826982331524422413
-1732.50879981906062584554175976
-1731.61687780050465378317007833
-1730.68406931328964559774502403
-1729.70877213362992395950616288
-1728.68933983689767102690481789
-1727.62408191486264312476912918
-1726.51126401559055694822188722
-1725.34910831536236889467057764
-1724.13579403227004771991624947
-1722.86945809141485656477918148
-1721.54819595187682602306330032
-1720.17006260583376669535749168
-1718.73307376037910247135865621
-1717.23520721271375808921057101
-1715.67440442946152434011161811
-1714.04857234087241126860698832
-1712.35558536062656393161479116
-1710.59328764182383816559145052
-1708.7594955795319819128724389
-1706.85200056995977977052515901
-1704.86857203591009693075441259
-1702.80696072764046589358895343
-1700.66490230760401976505269458
-1698.440121226748885540486117
-1696.13033489910669413374975655
-1693.73325818028714088294635201
-1691.24660815420149297070032736
-1688.66810923084904208563275388
-1685.99549855630175890424120393
-1683.22653173409847886578013481
-1680.35898885509522947435281263
-1677.39068083039703811282454089
-1674.31945601930295469425447679
-1671.14320714121443520868584331
-1667.85987845717231653162822692
-1664.46747320308453108416018812
-1660.96406125277135169351636166
-1657.34778698467418799409609004
-1653.61687732143588983740448835
-1649.76964990655480785351239663
-1645.80452137693303361847691137
-1641.72001568437500199187617908
-1637.51477241294223443309232663
-1633.18755503253257010527590922
-1589.39695240999925543606924212
-1559.20967549168353442574215798
-1535.81131092377980271325651834
-1516.58727150582783667945401023
-1500.21897261069169541492531929
-1485.93792600682101701263552018
-1473.25326737012610796578146694
-1461.83079857434810519627210932
-1451.43198194363257918620985403
-1441.88023604653606653896013285
-1433.04098982310306806980740087
-1424.80922515733458934976867099
-1417.1013506633197718313238038
-1409.84970717888371221939701457
-1402.99873901959600782115461586
-1396.50225655953873345296429925
-1390.32143519123829186092518417
-1384.4233240083430179986989788
-1378.77971528523999618722891158
-1373.36627442063749981048918259
-1368.1618612364402661093601654
-1363.14799408195527599173089559
-1358.30842202743322424953053996
-1353.6287799235778616904181626
-1349.09630773340085007523823499
-1344.6996202479594437918788402
-1340.42851668602601693525304905
-1336.27382215099066551312427023
-1332.22725474591505614045866442
-1328.28131351364254949718805696
-1324.42918340064713616423243346
-1320.66465423030789938019086611
-1316.98205127709226923579494185
-1313.37617550342825235182279053
-1309.84225188906925265937456074
-1306.37588457290444702136944931
-1302.97301775753185935431127275
-1299.62990151102122604279483885
-1296.3430617483564125769498711
-1293.10927379482333954785172314
-1289.92553903104435312502302625
-1286.78906419904051250052998209
-1283.6972430141919024922282932
-1280.64763978204749049023859019
-1277.63797476380009063045796077
-1274.66611107162070119397746552
-1271.73004290631728241043572667
-1268.82788497604712137242772007
-1265.95786295695401749760385714
-1263.11830487533583515964562232
-1260.30763330685371542568968119
-1257.52435830184318592671388097
-1254.7670709573654297477751021
-1252.03443756656095618895742083
-1249.32519428439909478011419526
-1246.63814225627126838496322356
-1243.97214316223339028532451949
-1241.3261151352125413597142653
-1238.6990290162803564853415802
-1236.08990491426515140257570567
-1233.49780904061497220746139579
-1230.92185079360888450150235947
-1228.36118006880692237897794785
-1225.81498477508363153457816368
-1223.28248853775153368358635952
-1220.76294857218789443167511865
-1218.25565371306405799220907126
-1215.75992258576974797187971527
-1213.2751019079495496840284291
-1210.80056491024632090680528391
-1208.33570986639467927106542234
-1205.87995872374268791497617803
-1203.43275582611501635791420863
-1200.99356672167801047175868995
-1198.56187704913654936478333035
-1196.13719149619326527613766887
-1193.71903282474048790943161411
-1191.30694095774100101244119659
-1188.90047212319137457391091607
-1186.49919805095653644048715604
-1184.10270521862101270437455464
-1181.71059414282498485426646151
-1179.32247871284559056076055418
-1176.93798556344892185873532628
-1174.55675348427877079896377524
-1172.17843286326683917939967204
-1169.80268516174808555256559754
-1167.42918241914610249657259881
-1165.05760678525865643262970288
-1162.68765007832434643129983276
-1160.31901336718914447025323663
-1157.95140657601761581809354405
-1155.58454811010900149493153582
-1153.21816450148407557591453768
-1150.85199007300566573370505527
-1148.4857666198847515166835217
-1146.11924310750585564912146456
-1143.75217538458067085448506602
-1141.38432591070769036521789166
-1139.0154634974824690950952499
-1136.64536306235214762482969823
-1134.27380539447956170161657491
-1131.90057693191365250206072315
-1129.52546954942132582412172836
-1127.14828035637431664099307239
-1124.76881150412494070485372653
-1122.38687000234131765217645577
-1120.00226754380666725624404433
-1117.6148203372188306146874287
-1115.2243489475554501279945989
-1112.83067814359743745747642505
-1110.43363675222863264890967586
-1108.03305751915306125891624713
-1105.6287769756930675675027174
-1103.22063531135196692639991057
-1100.80847625184383438783966393
-1098.39214694231073566730304996
-1095.97149783546420707032410182
-1093.5463825844031920839682509
-1091.11665793987502542188885503
-1088.68218365175949529320119412
-1086.24282237456858035741776918
-1083.79843957676621252431621253
-1081.34890345372341871228087543
-1078.89408484413449754169390556
-1076.43385714972954015496831672
-1073.96809625812765351820547207
-1071.49668046868373174664940471
-1069.01949042118958505790288502
-1066.53640902729771278880971915
-1064.04732140454302969931229871
-1061.5521148128444542276116914
-1059.05067859337447186977065791
-1056.54290410969062274896578657
-1054.02868469102835410064081785
-1051.50791557765984844010907963
-1048.98049386822830757444241622
-1046.44631846897176084081384524
-1043.90529004475479108102569347
-1041.35731097183065069896197709
-1038.80228529226008831517050871
-1036.24011866991683856107857062
-1033.67071834801315696723813294
-1031.09399310808202128682997168
-1028.50985323035568168732390186
-1025.9182104554831359724079464
-1023.31897794753184255768070418
-1020.71207025822157282801719104
-1018.09740329234075462910383162
-1015.47489427429797827985003934
-1012.8444617157635333804346696
-1010.20602538435792607072160677
-1007.55950627334629903371926995
-1004.90482657229954676995290601
-1002.24190963868469241634807698
-999.570679970348775195164389571
-996.891063178862094650989986682
-994.202985963688174036048365342
-991.506376087149245100696802792
-988.801162350157424417795343502
-986.087274568683051232804122502
-983.364643550932892455493601505
-980.633201075212095333294899905
-977.892879868444885894979908391
-975.143613585330074550314479783
-972.385336788108442212921247882
-969.617984926920043741015793676
-966.841494320730382961379653727
-964.055802138805287500184540736
-961.260846382715144391055320894
-958.456565868849951132885079571
-955.642900211427393568614778881
-952.819789805976883575017407728
-949.987175813283177905770467467
-947.145000143773856325678240289
-944.293205442335564025790613614
-941.431735073544521739384309273
-938.560533107297378423996462238
-935.67954430482902719146660864
-932.788714105104526637528408443
-929.887988611572768055467105339
-926.977314579270005358840576038
-924.056639402261819967892905057
-921.125911101412528455954800221
-918.185078312471457373431495374
-915.234090274465908283509479851
-912.272896818391017522075746304
-909.301448356187080355021838023
-906.319695869995258826134546152
-903.327590901682927404245191856
-900.325085542630231246712105398
-897.31213242376973915874220751
-894.288684705871367771282329793
-891.254696070065035678600072406
-888.210120708593776834023080884
-885.154913315790301933541738423
-882.089029079270245329765324683
-879.012423671335573694958411349
-875.92505324058186164913132434
-872.826874403703359321960640146
-869.717844237489987738454225729
-866.597920271010600399944205179
-863.467060477977043846903184724
-860.325223269283736692506459485
-857.17236748571766594261725333
-854.008452390833871689225924633
-850.833437663991656784929302585
-847.647283393546917165541301149
-844.449950070196141362045574805
-841.241398580467774694141816282
-838.021590200356784915230877296
-834.790486589098401920430453745
-831.54804978307713476128819491
-828.294242189867294848585371641
-825.029026582401375073010049592
-821.752366093262750827725948417
-818.464224209099280762845698913
-815.164564765154492716531759279
-811.853351939913143819439184076
-808.530550249858043418973915097
-805.196124544335123370185081248
-801.850040000523832536536166656
-798.492262118510021174817315889
-795.122756716458566375906256843
-791.741489925883072022417537237
-788.34842818701005592485784561
-784.943538244235113023247761705
-781.526787141668616899199596609
-778.098142218768592436711115545
-774.657571106058460395845089814
-771.205041720927420014458090581
-767.740522263511298616891260043
-764.263981212651757668114627337
-760.775387321931802845858619402
-757.274709615785601586112069261
-753.761917385680665259196462752
-750.236980186370504720585940273
-746.699867832215917514950344927
-743.150550393573112551946451634
-739.588998193246923672723840469
-736.015181803007407237938115592
-732.429072040168160738670148697
-728.830639964224739504888084103
-725.219856873551586902311555631
-721.596694302155930004628930293
-717.961124016487127637413278203
-714.313118012299990942774342155
-710.652648511570628236318589302
-706.979687959463395943449689345
-703.294209021347565830014399768
-699.596184579862345598830658024
-695.885587732028915221173054527
-692.162391786408165119609121217
-688.426570260302844520686567373
-684.678096877002848954002619998
-680.916945563072394985279108904
-677.143090445677847828213649671
-673.356505849954983471760171674
-669.557166296414481370293336907
-665.745046498384456553300511644
-661.920121359488851193339288262
-658.082365971160515195296014376
-654.23175561018781320026161201
-650.368265736293601491536206759
-646.491871989745422600097719377
-642.602550188995767877411010134
-638.700276328351258872727415913
-634.785026575669596950469943527
-630.856777270083127133233506499
-626.915504919747856570937903118
-622.961186199616760220938340395
-618.993797949236196171469206302
-615.013317170564240434762252587
-611.019721025809735847778667251
-607.012986835290831806120947845
-602.993092075311770764804725607
-598.960014376056653597491572686
-594.913731519498888826359240647
-590.854221437325000212924314715
-586.781462208871433011181533077
-582.695432059072961082378810523
-578.596109356421254786268466051
-574.48347261093212280189982722
-570.357500472119889469133509181
-566.218171726977312526616258316
-562.065465297959383865901317078
-557.899360240969287700770001832
-553.719835743344715901078077339
-549.526871121842658652464033263
-545.320445820620699518733294999
-541.100539409212746790254875658
-536.86713158049702702716236092
-532.620202148654051212557639072
-528.359731047112138107567351101
-524.085698326477942355962992108
-519.798084152449285641334517686
-515.496868803707426676640421148
-511.182032669785728818139098
-506.853556248911355796330917872
-502.51142014581727603020180427
-498.155605069519257564364899039
-493.786091831055944913913715483
-489.402861341186424445512092148
-485.005894608041308263146188751
-480.595172734722439640435947806
-476.170676916846050725685101422
-471.732388440023816707447360326
-467.280288677275828035693654375
-462.814359086369039987257631016
-458.334581207074252768473965469
-453.840936658334120918794341745
-449.33340713533408294495174685
-444.811974406467435208932297922
-440.276620310185041775196984527
-435.727326751719367093397555744
-431.16407569967163309115838211
-426.58684918244992753961953
-421.995629284545016385563616228
-417.390398142629427810058357836
-412.771137941464067330257114686
-408.137830909595176925692672683
-403.490459314822850689122767589
-398.8290054594205464798581137
-394.1534516750830666463669578
-389.463780317578297420849238215
-384.759973761075569170139852517
-380.042014392120797685127809592
-375.30988460322555517383352226
-370.563566786033858688734265785
-365.803043324026707707337186548
-361.028296584720199157864438199
-356.239308911308337236760464502
-351.436062613696367755632699126
-346.618539958864522780611366565
-341.786723160495368938324616738
-336.940594367790405436874921067
-332.08013565339303205825134852
-327.205329000325359563566608912
-322.316156287835397914491820352
-317.412599276038736273725086977
-312.494639589224694528227458455
-307.562258697680811215426622323
-302.615437897871122254676992772
-297.654158290782607479556649157
-292.678400758229998723261864366
-287.688145936881333889805243368
-282.683374189734587641433013541
-277.664065574738673772995832126
-272.630199810209215337301722305
-267.581756236639658383171717265
-262.518713774450290614836059658
-257.441050877149979692800290307
-252.348745479306103476375921949
-247.241774938624938814559689641
-242.120115971334937376913357407
-236.983744579935451027098836537
-231.832635972219394528841594321
-226.666764470294879519451801728
-221.486103408111597291838653166
-216.290625015734650886033153329
-211.08030028829158058875707218
-205.855098837134806479807499332
-200.614988720295543129354593044
-195.359936248735913087934186893
-190.089905764207180261850996753
-184.804859383659760721817636048
-179.504756704080775442577606549
-174.189554460299560977353527437
-168.85920612662448038539062883
-163.513661451054181401823145286
-158.1528659081071930978990868
-152.7767600528515524305803338
-147.385278754239892261585591994
-141.978350280018674292576915558
-136.555895197799879920429864678
-131.117825046677805170227105514
-125.664040720068730430425180259
-120.194430481836823122288700656
-114.708867512173373454031788278
-109.207206844024793303873230635
-103.689281500419368918591963484
-98.1548975705522668667658158313
-92.6038278564644455057396494864
-87.0358035640240498664243795474
-81.4505032709025310115772046517
-75.84753802783110353561205675
-70.2264308452049277696080212314
-64.5865878164172709029413306846
-58.9272564114589302839098303037
-53.2474633998219775818682391441
-47.5459190824262821462225388457
-41.8208629913788171614391401529
-36.0698015417340525253867944057
-30.2890302994290220829477265966
-24.47268124772663733028097871
-18.6105649159890022906440074449
-12.6822349263330099896766874725
-6.6338091264401324181453000375
0


==> anc/AQqPS311.dat <==
# AQqPS311
-42.8392885865989932573181607023
-42.8346140068522110888478608233
-42.834328064188671959581218341
-42.8340252605293633321185753575
-42.8337046497830736006760918318
-42.833365236465711395623295669
-42.8330059734082153286914541208
-42.8326257593809503363425512474
-42.8322234366334976968302664892
-42.8317977883489335587939254652
-42.8313475360119036197319512462
-42.830871336690041427356798797
-42.8303677802285467490809873523
-42.8298353863580407770723026961
-42.8292726017161489305135608914
-42.8286777967836321147948913268
-42.8280492627362960403217286268
-42.8273852082143582397778401548
-42.8266837560114465049132424146
-42.8259429396859434455097264887
-42.8251607000979827021795014144
-42.8243348818760460566238105245
-42.8234632298178103917132094262
-42.822543385230652339872505885
-42.8215728822180397553260908081
-42.8205491439189261236224970458
-42.819469478708219966827660212
-42.8183310763674294943450825275
-42.8171310042356864329191390867
-42.8158662033525353247560873491
-42.8145334846051386874127342769
-42.8131295248938972165576608208
-42.8116508633319204241408062619
-42.810093897495309234259119209
-42.8084548797428302923709692954
-42.8067299136252738863428796609
-42.8049149504065947770523137918
-42.8030057857208386904650035195
-42.8009980563908568818778170382
-42.7988872374369064344066384899
-42.7966686393054232982572372668
-42.7943374053505359870828836937
-42.7918885096032566101556699569
-42.7893167548657374623967002246
-42.7866167711705090942291513794
-42.7837830146472112485309707697
-42.7808097668419808873069477795
-42.7776911345373590743959980913
-42.7744210501233055153208734975
-42.7709932725726479896973108005
-42.7674013890770224288150281977
-42.7636388174020530639548124264
-42.7596988090231519390560473573
-42.7555744531058496866038732457
-42.7512586813969663452747234854
-42.7467442740951481291731031158
-42.7420238667712832523735367438
-42.7370899584110101523536918333
-42.7319349206528801770955820237
-42.7265510082966611062972921599
-42.7209303711566856859881338177
-42.7150650673349684768590678869
-42.708947077987931445717185362
-42.702568323658878362787549542
-42.6959206822457113259412382818
-42.6889960086696460917266530255
-42.6817861563056968117312228444
-42.6742830002292882175997507676
-42.6664784623253181522609423155
-42.6583645382961186997557014404
-42.6499333265928104859335127946
-42.6411770592802478779889072331
-42.6320881348288219740302422721
-42.6226591528065036665061946017
-42.6128829504213195552972267715
-42.6027526408375740357193087206
-42.5922616531581398164408868728
-42.5814037739295752275081440782
-42.5701731899861861602219989164
-42.5585645324028837004298758421
-42.5465729212741965712694790836
-42.5341940109774286106847640034
-42.5214240355109972210663506494
-42.5082598534236799380323985011
-42.4946989917659990511005540526
-42.4807396884003854914731635705
-42.4663809319011062323359850366
-42.4516224981571591343746870518
-42.4364649826602972643945203869
-42.420909827314814867179642593
-42.404959340444389884365128315
-42.3886167084927154372423390182
-42.3718859977173438767826154944
-42.3547721439584821995077906315
-42.3372809283246736457177021357
-42.3194189363735155638155508924
-42.3011934980758135963562949473
-42.2826126055337452131540435083
-42.2636848050754590733441124922
-42.2444190599676944251301368775
-42.2248245795719549047291706274
-42.2049106103158655569413440772
-42.0156233366794045216141141491
-41.8935121973453916743340269816
-41.7986780893579793347911814355
-41.7169804996941123210636176517
-41.6418547980353518430369082558
-41.5697994648682851289241071115
-41.4987833049112670542557348424
-41.4275626595061357378634809548
-41.3553491607888818891598016721
-41.2816328238789557245482933004
-41.2060812705894649858808270727
-41.1284792262089270976757588296
-41.0486906387917267182010491925
-40.966634137642364493796242471
-40.8822666780892632759489733096
-40.7955723814534863687309550874
-40.7065547671832079401425427426
-40.6152312546332797003366055705
-40.5216292158585835183814870306
-40.425783108017111334192274478
-40.327732369460893249473140043
-40.2275198637419480879576881214
-40.1251907216549029741327680358
-40.0207914756271523416788047121
-39.9143694109126595267697531414
-39.8059720789307193749968003197
-39.6956469327651641027989952036
-39.5834410552822372127612834274
-39.4694009578439965814158625803
-39.3535724330654869746746064302
-39.2360004490846318215957447151
-39.1167290757951222542153091817
-38.9958014357215472349768632584
-38.8732596738951853948641359624
-38.7491449423627491063640842482
-38.6234973959329963444060320026
-38.4963561965131426654095499505
-38.3677595239638606363783709093
-38.2377445918493186257162214249
-38.1063476668076873593033611637
-37.9736040905406992122699684813
-37.8395483036354397924741000708
-37.7042138706006888812216978724
-37.5676335056338175634782491119
-37.4298390987401773293167882784
-37.2908617419110188977598562194
-37.1507317551328562955275038975
-37.0094787120544319292883999341
-36.867131465179847785762453127
-36.7237181704902118042140404596
-36.5792663114230461940763798038
-36.4338027221600926236790768527
-36.2873536101911209227534954613
-36.1399445781347739295343413732
-35.9916006448080568865424189672
-35.8423462655443623789274035508
-35.6922053517663584140115187149
-35.5412012898250176703928665425
-35.389356959119820270045833709
-35.2366947495179549051630875209
-35.0832365780923632555137819765
-34.9290039051998738081137073221
-34.7740177499215778379334756574
-34.6182987048881133543857098825
-34.4618669505127241892642098047
-34.3047422686549176109462830895
-34.146944055737308888865722219
-33.9884913353378589057927462373
-33.8294027702792167281983166802
-33.6696966742363017332032497469
-33.5093910228826226654253604902
-33.348503464595152556262798662
-33.1870513307368737911383168445
-33.0250516455353887512235294521
-32.8625211355752679148123633687
-32.699476238921086595498263838
-32.5359331138873894906277710945
-32.3719076474711234433902057539
-32.2074154634613967215182731676
-32.0424719302407602322879066788
-31.8770921682915642537980238206
-31.7112910574203247100005036659
-31.5450832437124365258739793561
-31.3784831462289985676292170816
-31.211504963456965199586358972
-31.0441626795233134365512051949
-30.8764700701834117154319426649
-30.708440708593295987181888619
-30.5400879708751005666237882865
-30.3714250414844543202117023339
-30.2024649183882366103855680835
-30.0332204180606912017106076373
-29.863704180305519297098215265
-29.6939286729112142295507764636
-29.5239061961465593019886647998
-29.3536488871028860667816510979
-29.1831687238893822015834298431
-29.0124775296874453194808533435
-28.8415869766697703797841548485
-28.6705085897898194832256994928
-28.4992537504463531216796820888
-28.3278337000287414906778835412
-28.1562595433471760005500707857
-27.9845422519525752273682772567
-27.8126926673504515151018059597
-27.6407215041128609948766520696
-27.4686393528923749279763156861
-27.2964566833418345769478251631
-27.1241838469434847859475461323
-26.9518310797509226539075361222
-26.7794085050471466822927144072
-26.6069261359218481655848077791
-26.4343938777709499809420642661
-26.2618215307212679578616640902
-26.0892187919830463226167053595
-25.9165952581330009877047136718
-25.7439604273303923830286928101
-25.5713237014685428092031930405
-25.3986943882641116562283929832
-25.2260817032863450098043949821
-25.0534947719284239139897585211
-24.8809426313229476374394997219
-24.7084342322035044785388095452
-24.5359784407142027318968574355
-24.3635840401689582258094547842
-24.1912597327622621391577496088
-24.0190141412330834386960100009
-23.8468558104834940753414720301
-23.6747932091535418815589966334
-23.5028347311538357704722084278
-23.3309886971572502082848063988
-23.1592633560511008799763370208
-22.9876668863510908662946099539
-22.8162073975782763768792536225
-22.6448929316002530254409126874
-22.4737314639377176798967207744
-22.3027309050375169705779127176
-22.1318991015132514958558859375
-21.9612438373544645346747885618
-21.7907728351054055722620234821
-21.6204937570143220860076975738
-21.4504142061541977447652471504
-21.2805417275158213723043762244
-21.1108838090740386438653201158
-20.9414478828280074568738789266
-20.7722413258162481794649878247
-20.6032714611072514733568511469
-20.4345455587663790537104561197
-20.2660708367997665336898025694
-20.0978544620759123540339606512
-19.9299035512256126691797282899
-19.7622251715208789048982682689
-19.5948263417334524739115350472
-19.427714032973509793606178115
-19.2608951695091302539083743263
-19.0943766295670800957287256792
-18.9281652461154462450946556213
-18.7622678076286359708790176576
-18.5966910588352407622925414388
-18.4314417014492460249950581602
-18.2665263948850520422498695965
-18.1019517569567561118652315559
-17.9377243645621308239449994888
-17.773850754351719063185478629
-17.610337423383452478289872653
-17.447190829763186836849347297
-17.2844173932715348546669267997
-17.122023495977364732910078944
-16.9600154828383207345765272672
-16.7983996622887106643759857714
-16.6371823068150940649751627286
-16.4763696535198942901634521966
-16.3159679046733473452007666369
-16.1559832282540904804850855518
-15.9964217584786839715153012022
-15.8372895963203503013903989799
-15.6785928100172060678862310066
-15.5203374355702533522029470185
-15.3625294772313889980752946443
-15.2051749079816822459301976174
-15.0482796700001634355294152785
-14.8918496751233590209141710277
-14.7358908052958009228094601116
-14.5804089130117312657323750573
-14.4254098217482168000909360994
-14.2708993263898807841716837387
-14.1168831936454537880939381837
-13.9633671624563387729193223743
-13.8103569443973798848566306573
-13.6578582240700186789332754575
-13.5058766594880159409667085269
-13.3544178824559119038103400649
-13.203487498940392446597958448
-13.0530910894347238172648364587
-12.9032342093164135224320623198
-12.753922389198250278492484907
-12.6051611352728713073485121067
-12.4569559296510007838553480422
-12.3093122306934988939529114046
-12.1622354733373567372525392926
-12.0157310694157682001888197448
-11.8698044079724059306315414185
-11.7244608555700246571176360527
-11.5797057565935113107990406548
-11.4355444335474977211422191424
-11.2919821873486480628237991048
-11.1490242976127297267332082334
-11.0066760229365728682211683026
-10.8649426011750205465328338424
-10.7238292497129681066449782146
-10.5833411657325872644868762704
-10.4434835264758272348455970405
-10.3042614895022821842938682262
-10.1656801929425112954546746436
-10.0277447557468947901123589063
-9.89046027793010637342746553145
-9.75383184081127972618771251989
-9.6178645072499438830419564158
-9.48256332187779958845766012228
-9.34793331132640601517537759889
-9.21397948445084455867885042946
-9.08070683254942378213371645683
-8.94812032957948697584521741515
-8.81622493236938121000742712553
-8.68502558082664419580477468193
-8.5545271981424627241932389729
-8.42473469099245392030761729673
-8.29565294973381803073931723677
-8.16728684859890894717563149663
-8.03964124588526615928866384537
-7.91272098414214931843451448176
-7.78653089035361407770687238885
-7.66107577611816534911950930229
-7.5363604378250215809928039108
-7.41238965682702110368888970048
-7.28916819961019901523852273152
-7.16670081796006047553801538739
-7.04499224912457364390679630459
-6.92404721597390282494216233238
-6.80387042715689967664413460725
-6.68446657725436757734832487392
-6.56584034692911143849928925003
-6.44799640307278238286413413191
-6.33093939894952377628969272154
-6.21467397433642209910706135387
-6.09920475566076306401747189066
-5.98453635613409022363159002153
-5.87067337588306005527530895234
-5.75762040207708415529982802849
-5.64538200905274571157598130179
-5.5339627584349738422633710065
-5.42336719925495568195374851136
-5.31359986806476225296279228402
-5.20466528904866016934560395726
-5.09656797413107707294461473432
-4.98931242308118438254312129137
-4.882903123614056436329480392
-4.77734455148836041088877212834
-4.67264117060052649245415221798
-4.56879743307534264283276201361
-4.46581777935291292689754822159
-4.36370663827191273331280260773
-4.26246842714906830653280608059
-4.16210755185478179606549029018
-4.06262840688481649709625015534
-3.96403537542795008185848105598
-3.86633282942949637899608876039
-3.76952512965058862217213642134
-3.6736166257231090309741878704
-3.57861165620014107627900384121
-3.48451454860181178590821046906
-3.39132961945638192939216223042
-3.29906117433643184502761498041
-3.20771350788997999730658272166
-3.1172909038663600341701976338
-3.02779763513667010390697990488
-2.93923796370859543961319661477
-2.85161614073539166961337783936
-2.76493640651880190529144887256
-2.67920299050566532873660893296
-2.59442011127795868149122345785
-2.51059197653599466674354318756
-2.42772278307448273846119478431
-2.34581671675113797323332884202
-2.26487795244750260745159961694
-2.18491065402162226912276360743
-2.10591897425219482623165287959
-2.02790705477378398841155130878
-1.95087902600266220110632604728
-1.87483900705281781487018850836
-1.79979110564162983728800983623
-1.72573941798467960715133369176
-1.65268802867913228009270623145
-1.5806410105750818745305098117
-1.5096024246342115699745878373
-1.43957631977507572879584811312
-1.37056673270426145644340523741
-1.30257768773263512703023985492
-1.23561319657581271337360490316
-1.16967725813799625111217607672
-1.10477385827807578142171775457
-1.04090696955709898418336987211
-0.97808055096587872511121274759
-0.916298547631569556395822607097
-0.855564890501909411214886258974
-0.795883496005731697996168845668
-0.737258265688247719802419164043
-0.679693085819485137279048645377
-0.623191826974144202001216993616
-0.567758343580998760154823131037
-0.513396473439822510256599541
-0.460110037203661523121836361932
-0.407902837824100297500495373308
-0.356778659956979184531417669912
-0.306741269325814257768950767208
-0.257794412039944837122301647458
-0.209941813864186889756759406037
-0.163187179436500187952054904962
-0.117534191429880895248947577956
-0.0729865096543663677158830223151
-0.0295477700946822436235112613543
0.0127784161213301906052309064836
0.0539884638287998136989723538538
0.0940788150121934101889164721226
0.13304594007825829586401932431
0.170886339222411638239381272161
0.207596543896088259512156470456
0.243173118383267157850733912993
0.277612661495182243392681961582
0.310911808393094343812193122763
0.34306723254997019675029751029
0.374075647862992244217929237592
0.40393381093002467479042878381
0.432638523504502469304234692635
0.460186635144709722832323381625
0.486575046075092542577008110232
0.511800710279134900116116100734
0.535860638845441280185925876326
0.558751903591050596347081251445
0.580471640988689643899406783973
0.601017056427705501885107327421
0.620385428841846230453259256516
0.638574115740948016706081630482
0.65558055868800493165700442584
0.671402289268127216705422829696
0.686036935601632657934911443884
0.699482229460077760562275557499
0.711736014051556765168754597822
0.722796252550238081516606214563
0.732661037455061187616889877066
0.741328600874011473918942487841
0.748797325843700381447577005753
0.75506575880943357874869650786
0.760132623408949247835500415964
0.763996835724034457525839788592
0.766657521188867098585528059105
0.768114033372900762815792759812
0.768365974890289339294271128475
0.767413220728319802250169298688
0.765255944335425674363788773482
0.761894646866756266068123831325
0.757330190054060616896717279189
0.751563833249426901404252385172
0.744597275292504369175435304818
0.736432701972428165599107666182
0.727072840004142138916644812365
0.71652101862108933352101427991
0.704781240111281501168932268699
0.691858260903275369899126810873
0.67775768515797875431330524423
0.662486073261917989952420430984
0.646051068174962892616466919427
0.628461543297455415813388080896
0.609727776438593844027789029456
0.589861655659220360636712548423
0.568876924324651667652587683852
0.546789474773500780327824409931
0.523617702781924970052382677036
0.499382938762756604697705172268
0.474109976802900973571116578662
0.447827729835392396245246357461
0.420570049418373093348863944197
0.392376763236748466274891048755
0.363295004916649350936248188829
0.333380942903671614908430415079
0.302702064469016018066355251541
0.271340248557352026790974482115
0.239395987212827268068621983853
0.206994327078526865969928859545
0.174293472939396709057399560137
0.141497674962456061425747440125
0.108877341195054046314698088786
0.0768020643035690994152836366495
0.0457984901294958843930092296073
0.0166608147842163847614828321666
-0.00931127200061843411979456224424
-0.0296972308123984575884940349643
-0.0387461512715168110505176190577
0


==> anc/AQqPS320.dat <==
# AQqPS320
-628.490028971784280776710706882
-628.410193627322311166496549357
-628.405091405163586888780057681
-628.399671127307071300396774652
-628.393913582094696776704193251
-628.387798444533916878841208073
-628.381304215397012452544950541
-628.37440815726881487352132919
-628.367086227411939703948740493
-628.359313007314810330443925485
-628.351061628783990305463005794
-628.342303696438655500015693844
-628.333009206461445242694253906
-628.323146461456460015288582926
-628.312681981261848992836710709
-628.301580409561283250238289785
-628.289804416135671961663394933
-628.277314594593784368488801721
-628.264069355418027652920515409
-628.250024814159541258146969281
-628.235134674615046112489301045
-628.219350106816580635106578606
-628.202619619664416016354724153
-628.184888928033126652936039031
-628.166100814181057419045678779
-628.146194983294341559620561503
-628.125107912998249715061607504
-628.102772696671064839959314929
-628.07911888039895723475841476
-628.054072293414561159038543038
-628.027554871867217187126575688
-627.999484475779235435066065674
-627.969774699050152158032823494
-627.938334672379899488853544752
-627.905068858992194189794520074
-627.86987684305139059929733107
-627.832653110679655282218666728
-627.793286823496731413114141469
-627.751661584621900064564323319
-627.707655197097148837095211456
-627.661139414712165980941908084
-627.611979685235735150294086739
-627.560034886084561110099547855
-627.505157052489662563908223655
-627.447191098252380204395040909
-627.385974529216923697380921566
-627.321337149624379457555648509
-627.253100761554380826939503508
-627.181078857705361652024479413
-627.105076307812628812671215673
-627.02488903905555037080825346
-626.940303710861108996430884124
-626.851097384571052253190355447
-626.757037188504008503512289669
-626.657879979012342378868380561
-626.553371998206292963858359706
-626.443248529095146742682676239
-626.327233548976897280353072691
-626.205039381994057029703287556
-626.076366351864002155893542474
-625.940902435887397954325833218
-625.798322921437773696840923097
-625.648290066239042351264587626
-625.490452763845483101332058312
-625.324446215850144771402918224
-625.149891612462429953425925065
-624.966395823213338416720540966
-624.773551099666940330209677775
-624.570934792138459177752308033
-624.358109082542089883255960278
-624.134620735614438341764349949
-623.900000870881166787804001942
-623.653764757853813921142771502
-623.395411637059385224025271764
-623.124424569615519524725648879
-622.840270318166938462578428616
-622.542399262092321364740844233
-622.230245349972277460853979669
-621.903226092375953202432518226
-621.56074259807291144646638962
-621.202179656804768959239871087
-620.82690587175378196647003138
-620.434273844818776407271774524
-620.02362041774768663017962898
-619.594266972075112727822482718
-619.145519790666767886738677403
-618.676670483473864780128647971
-618.186996479842099399342059415
-617.675761589393904321983390782
-617.142216633100231398712701174
-616.585600145669590827378781855
-616.00513914979679189875901749
-615.400050002120169921322784262
-614.76953930992133657786557211
-614.112804916651794848302015471
-613.429036953271015352543504319
-612.717418951114356491241047191
-611.977129010558691548954165549
-611.207341018099441181877026626
-610.407225902573954658874937655
-609.575952919140187329899998178
-608.712690947221922967118754615
-599.537783548717724861074466079
-592.752775848989532970553023726
-587.229828708191487593996909783
-582.512430617915327197610480433
-578.361582612127462835126944458
-574.6338528611441576030038712
-571.235382054149622151326844066
-568.100936053760682495350534034
-565.18311056106870154053716635
-562.446253917556389528346912035
-559.862810167499962829859047519
-557.411000449332797451926201493
-555.07328962326979533790241335
-552.835336311742047241155749778
-550.685252641744700574721485755
-548.613069181850295731058519808
-546.610339797421745841063146285
-544.669844317616001985549610192
-542.785361083681991722882079605
-540.951490391705977516368963849
-539.163515639957862472102594646
-537.417292839417744991849508105
-535.709161756054747510367908554
-534.035873757817690354827939708
-532.394532708558513507223814221
-530.782546158118393878021206945
-529.197584735331466654034430231
-527.637548133681916996455026957
-526.100536438441914787496336501
-524.584825814098772382582419728
-523.088847775973713376278886062
-521.611171427240211618402058332
-520.15048816428582517159104637
-518.705598448360395695855428695
-517.275400316168919292361265226
-515.858879361261998254916382651
-514.455099965298524788607102253
-513.063197596170579322427204841
-511.682372020610075132940512601
-510.311881303783678962840736808
-508.951036488714334497458336558
-507.599196865064244859714846417
-506.255765750592900568934991698
-504.920186720027753408339022242
-503.591940225598991232734102532
-502.270540561446537517284012535
-500.955533130788655632978330866
-499.646491980373476433181168679
-498.343017571499700399944616718
-497.044734760938350623522868112
-495.751290968533965068654557021
-494.462354511209249992904529058
-493.177613085622588165932293322
-491.896772383899327164490479322
-490.619554828730397951553401338
-489.34569841575113047214130434
-488.074955652517123500482528794
-486.807092584614435870309778998
-485.54188790050481445167947681
-484.279132107635551121274678145
-483.018626773156756909183924311
-481.760183823302340573472476687
-480.50362489611834406827829301
-479.248780742775058725916297114
-477.995490673187368035205431583
-476.74360204209945527667004949
-475.492969772172595623833319717
-474.24345591095442640591901368
-472.994929218910199943264101797
-471.747264785965684228860324212
-470.500343674251579358118269862
-469.254052584954022841881530236
-468.008283547367971552184156842
-466.762933628422589528179421478
-465.517904661102522201078675214
-464.273102990328093762615960873
-463.028439234982771888269349393
-461.783828064889234493499636308
-460.539187991637392225726694571
-459.294441172259952066585677974
-458.04951322483459542775933308
-456.804333055167509873572027994
-455.55883269378167180552141142
-454.312947142495649561684846012
-453.066614229935422250335016141
-451.819774475373357508142631276
-450.572370960335566644995162546
-449.324349207461808416024774406
-448.075657066141344349269748271
-446.82624460448401759130089328
-445.576064007218654092452358932
-444.325069479140956537289483507
-443.073217153760634885902821313
-441.820465006822823490354754192
-440.56677277440208081205988191
-439.312101875288640268416478824
-438.056415337406247596640050616
-436.799677728019032706093219836
-435.541855087501409237732196363
-434.282914866461504165144281929
-433.022825866019304846903451543
-431.761558181060131376590023526
-430.499083146289443363261384949
-429.235373284930602758061402779
-427.970402259916031290457464141
-426.704144827432095697741503841
-425.436576792686996327875586877
-424.167674967779232690579905265
-422.897417131551924753917588943
-421.625781991325428315088299368
-420.352749146407339584523383325
-419.078299053285177460687670897
-417.802412992412797718317789044
-416.525073036506964309519621884
-415.24626202027550923821993999
-413.965963511503181550577346408
-412.684161783425643137050428819
-411.400841788326137436116720613
-410.115989132293158042362335244
-408.829590051080997205654905053
-407.541631387018377244175903477
-406.252100566913477528793288986
-404.960985580906581166670549999
-403.668274962224292858696645213
-402.37395776779183557478699396
-401.078023559662330628749667288
-399.780462387224214468941917732
-398.481264770150056221085621187
-397.180421682052022143871701685
-395.877924534811095398142566951
-394.573765163548909949380883347
-393.267935812212703487648045605
-391.960429119745442877590186198
-390.65123810681463325801622321
-389.340356163074694446051954833
-388.027777034939081287666852826
-386.713494813839543163118915559
-385.397503924951066767875157352
-384.079799116362129976872785712
-382.760375448670917183076483424
-381.439228284989111814698536193
-380.116353281335793349417762097
-378.791746377404827384271061045
-377.465403787689951286240242436
-376.137321992952527531172620422
-374.807497732017664733861130544
-373.475927993885095096425051357
-372.142610010141848905463024056
-370.807541247664383986062698966
-369.470719401598412724398971257
-368.132142388605223318818312602
-366.791808340363817106655911196
-365.449715597318681820141558876
-364.105862702663493022168949321
-362.760248396551484234405698758
-361.412871610523651776498269459
-360.0637314621463643799587253
-358.71282724985033143728344267
-357.360158447963248434580556337
-356.005724701928784763228741913
-354.649525823704908716427974553
-353.291561787334857992677697673
-351.931832724684362336185653118
-350.570338921339008876890184812
-349.207080812655911073534877293
-347.842058979964099649114647141
-346.475274146908299232756712236
-345.106727175930988238938846146
-343.736419064887862439206450708
-342.364350943792035293073637343
-340.990524071682510950202545693
-339.614939833612659430750230574
-338.237599737754608321294736543
-336.858505412615641849011338663
-335.477658604362866850150731394
-334.095061174252566339724099261
-332.710715096160815504429532152
-331.324622454212082345906051115
-329.93678544050267624216125786
-328.547206352916042698625314319
-327.155887593027031836365129425
-325.762831664092392006726727081
-324.368041169124858606784859891
-322.971518809048321961668474509
-321.573267380931667287650707274
-320.173289776298984490564177146
-318.771588979513946112285436962
-317.368168066236248327043974956
-315.963030201948102711804022809
-314.556178640548855763566121875
-313.147616723015898994334084604
-311.737347876130115076018080727
-310.325375611264185098684318971
-308.911703523232158704465050653
-307.496335289198762816889024551
-306.079274667646996045235927942
-304.660525497402624743105434118
-303.240091696714263270957204775
-301.817977262387785379419740464
-300.394186268973875913796609506
-298.968722868007592355482950646
-297.54159128729886417327717585
-296.112795830272914662737603251
-294.682340875359645006554549223
-293.250230875431073791279668117
-291.816470357285977259962091493
-290.381063921180926257211325308
-288.944016240406965220743772824
-287.505332060911226776482344897
-286.065016200962822584999813483
-284.623073550862397145293020216
-283.179509072694776365049543882
-281.734327800124186930155291615
-280.287534838231565923745819399
-278.839135363393522828485559616
-277.38913462320255806531028281
-275.937537936428183646589460916
-274.484350693018632419385617594
-273.029578354142882812032347939
-271.573226452272766040608039469
-270.115300591304962446359843721
-268.655806446722733085530438698
-267.194749765797271943805091003
-265.732136367828603262984322044
-264.267972144425987511724862327
-262.802263059827838569638776624
-261.335015151261193789355547066
-259.866234529340817819456436953
-258.395927378508060478239820606
-256.924099957509628630631535701
-255.45075859991647200575973581
-253.975909714683023269477818104
-252.499559786747073504502286138
-251.021715377670605622440914958
-249.542383126321950210172645906
-248.061569749599670973111625655
-246.579282043198630357323750721
-245.095526882418730191145100141
-243.610311223016867367396169066
-242.123642102102690774900725196
-240.635526639078792971361844786
-239.145972036626018560707650283
-237.654985581734620992504764658
-236.162574646782050638689597557
-234.668746690658209627787504789
-233.173509259939063137787426509
-231.676869990109552779803515645
-230.178836606836815464947161448
-228.679416927294770861707118086
-227.17861886154120235218721915
-225.676450413948520421194342766
-224.172919684689463808148009069
-222.668034871279062671718662793
-221.161804270174259623079084925
-219.654236278432658946848906029
-218.145339395431951830168129954
-216.635122224651646151284102279
-215.123593475518813542277802306
-213.610761965319654250895298342
-212.09663662117877201170070018
-210.581226482108146938717205
-209.064540701127894627185908176
-207.546588547461004474013900302
-206.027379408804359985241657866
-204.506922793678458843461546064
-202.98522833385837108770361821
-201.462305786888600263663798908
-199.938165038684645207395075656
-198.412816106224199629952944821
-196.886269140331073300304849507
-195.358534428555072834610752793
-193.829622398151242378803080585
-192.299543619162035339301773861
-190.768308807606168331496785657
-189.235928828778098274819364354
-187.702414700662263707231421979
-186.167777597466442607649008353
-184.632028853278802039300356437
-183.095179965853450551852298063
-181.557242600529553355859494587
-180.018228594289333724200174977
-178.478149959960562865563113677
-176.937018890569435713998565034
-175.394847763850042827161996607
-173.851649146916980114288064412
-172.307435801107989750086701589
-170.762220687003898805023905193
-169.216016969633518383056705066
-167.668838023871587077272657431
-166.120697440038290141102131109
-164.571609029709361886077200615
-163.021586831746285577789021662
-161.470645118556644809343862495
-159.918798402595255481023274708
-158.366061443117320814654662464
-156.812449253195506224549016768
-155.25797710701352955434505521
-153.702660547449608654167906432
-152.14651539396385725030792848
-150.589557750804885064008045468
-149.031804015550914400620488918
-147.47327088800302877461794904
-145.913975379447983506773313722
-144.353934822309829186579655286
-142.793166880210589434976898711
-141.231689558461562563771649423
-139.669521215008213041589574251
-138.106680571853121125335309301
-136.543186726983076941874681084
-134.979059166828148982473434359
-133.414317779282437717540052101
-131.848982867318255324410870476
-130.283075163227666110324351634
-128.7166158435276943116928629
-127.149626544568073375615863704
-125.58212937888319219952574794
-124.01414695233290975945589126
-122.445702382080183003078003293
-120.876819315457009273727098484
-119.307521949774052185034217253
-117.737835053133530330013212155
-116.167783986309536673816830625
-114.597394725764962252503776398
-113.026693887879664846007880836
-111.455708754470500857007479349
-109.884467299690381947556135937
-108.312998218400689117002976776
-106.741330956119245666038070897
-105.16949574065469555841581169
-103.59752361554764386390062288
-102.02544647544939163573053441
-100.453297103580652434802904261
-98.8811092114254007378315897059
-97.3089174808291202385383978755
-95.7367576086863594645203138739
-94.1646663544198535741741967617
-92.592681590472752278022214168
-91.0208423560569537757422512206
-89.449188914424469450016513108
-87.8777628139554627943484426445
-86.3066069533864978915789197831
-84.7357656515360358238835730874
-83.1652847219218390525387803235
-81.5952115527072730522176465446
-80.025595192461216798797340713
-78.4564864422702089399834660726
-76.8879379548025004449970210546
-75.3200043409929552031691688388
-73.7527422850965293709488476776
-72.1862106689478930217244510471
-70.6204707063674389918708519158
-69.0555860887715977725857573716
-67.4916231431805989666782047843
-65.9286510039726448455829372321
-64.3667417999135574473839539568
-62.8059708581997461575390247993
-61.246416927495162604286836293
-59.6881624222262556652788467528
-58.131293690730730125174783747
-56.5759013102458510487503044311
-55.0220804121820677480020280317
-53.4699310416726353935280996076
-51.9195585560380685476795678772
-50.3710740675786513589604137481
-48.8245949370377557998044284468
-47.2802453251999481258215280544
-45.7381568114473514956264986168
-44.1984690897551553501956723364
-42.6613307546395554530165751751
-41.1269001920789670832569429978
-39.5953465935434352424079184929
-38.0668511151614463894355409386
-36.5416082089595349593335748784
-35.0198271593402956234620899647
-33.5017338659434480957527670587
-31.987572924347000090973523642
-30.4776100695253003527306562886
-28.9721350647359456292252184388
-27.4714651421999642874811636632
-25.9759491339529848535035868008
-24.4859724750965142506191612662
-23.001963322651986829761862623
-21.5244001194113438113400763577
-20.0538210562609991340714749133
-18.5908360687573569987723729519
-17.1361422777356468721466660316
-15.6905442062882962391856428347
-14.2549807764257790215442055802
-12.8305621905761005895357238327
-11.4186216844683091109506022705
-10.0207905014203309829144569455
-8.63911079088554559032602334992
-7.27621396582480332201849541695
-5.93562024370106281374793960362
-4.62228415736468781317238598168
-3.34370708887127979645199144695
-2.11263205710614014551503176374
-0.955909024437514153711287298348
0


==> anc/AQqPS321.dat <==
# AQqPS321
24.7343459568466472519519893332
24.734883754148406156052753381
24.7349199348442279582224530098
24.7349584935048300560831993461
24.7349995816938831003089172044
24.735043360231991853492314617
24.7350899997270233905365825114
24.7351396811316787317730793234
24.7351925963294116802358114328
24.735248948749812670438153539
24.7353089540145856535243462538
24.7353728406152518268253570996
24.7354408506237146817233144107
24.735513240436815636321955902
24.7355902815559976029851013246
24.7356722614031742926417114522
24.7357594841738748604280405301
24.7358522717286955301625414509
24.7359509645240408655239131338
24.7360559225830760288115964051
24.7361675265077361964294868743
24.736286178532548652428548572
24.7364123036209151700724423102
24.7365463506043751595973535903
24.7366887933652215677467155657
24.7368401320626693221524766309
24.7370008944025776669926101331
24.7371716369505002487270701882
24.7373529464875772437945430643
24.7375454414084888640143572063
24.7377497731603556269422399518
24.7379666277210939181125466234
24.7381967271153113394657845472
24.7384408309653505053723233117
24.7386997380745572909548206856
24.7389742880392546076131294725
24.7392653628852396707371557596
24.7395738887238850356287517668
24.7399008374221044824953004569
24.7402472282795366360419391644
24.7406141297052939078487713735
24.7410026608855131971922677983
24.7414139934317183276051868569
24.7418493529986522353208845246
24.7423100208587484669384270227
24.7427973354187747398180846408
24.7433126936623834124844142101
24.7438575525003309756087237286
24.7444334300079663443923752181
24.7450419065272199462239691292
24.745684625607735317209209268
24.7463632947589538657071336869
24.7470796859818720255767105806
24.7478356360458171981572877272
24.7486330464719121742337978698
24.7494738831808930645095601085
24.7503601757585874126847181487
24.7512940162876196223141641821
24.7522775576887607429074930773
24.7533130115097477199154654813
24.7544026450933300434493306691
24.755548778049723790059379675
24.756753777951526522155797014
24.7580200551614311842126384181
24.7593500566947303060570957561
24.7607462590095781674377110823
24.7622111596082300383399812947
24.7637472673219532801109489544
24.7653570911409510998180934903
24.7670431274383991355374834192
24.7688078454245076518258304794
24.770653670652324461554414416
24.7725829663817188471187989628
24.7745980125915642673897545289
24.7767009824124933840709161473
24.7788939157336550319516299951
24.7811786897165774276892472922
24.7835569859274494202131300596
24.7860302537757821145613548254
24.7885996699224127571260704801
24.7912660932930630905201277048
24.7940300153050628418467945808
24.7968915048842885097843775598
24.7998501478167365163907457362
24.8029049799443317816890995365
24.8060544136774467858032628765
24.8092961572570462359540570896
24.8126271261572475553800745844
24.8160433459742613688859554031
24.819539846100007405051883997
24.8231105434280425893877452917
24.8267481152856365039997106157
24.8304438607287255607309977199
24.8341875492759052832496648778
24.8379672560934070272805864
24.8417691825749706181958927502
24.8455774611884787184694501956
24.8493739433849640475885409681
24.853137969284928540430068979
24.8568461177716046195954859975
24.8604719355306110073065030603
24.8639856434801631304690790382
24.8835246740338278898607812919
24.8733513433244104509496796162
24.8465208106753198219916000798
24.8086057437445908468755792336
24.7626351445036779120873836853
24.7104816390362811287381799439
24.6534015210020925372041704145
24.5922869944739590717359882925
24.5277989659810792446456990259
24.4604431965797998805523243963
24.3906168861469584592490618774
24.3186386506210320070803618126
24.2447686170504669037032587802
24.1692223559610456670474112347
24.092180818327560077397608178
24.013797595965475643301923014
23.9342043378707507880663917062
23.8535148648832368385243078963
23.7718283458216243710337665169
23.6892317841395858374565732432
23.6058019895654228271026077822
23.5216071592700270261411225994
23.4367081589927899571410751228
23.3511595707963056748805376469
23.2650105572903332379981198392
23.1783055800573526152777195569
23.0910850011774696403203994217
23.0033855902205320853374672929
22.9152409541891908875574069337
22.8266819042032063957227008089
22.7377367698937831612699957117
22.6484316703008694454768489794
22.5587907483736358540896863792
22.4688363748466469953131109071
22.3785893262148356497289290269
22.2880689406949662378929152489
22.1972932553916956242652404623
22.1062791273462605138752906397
22.0150423407075771948000690732
21.9235977019079103667461482744
21.8319591244318566866878061428
21.7401397045254389899989918052
21.6481517889916296157886784368
21.5560070360517450332655368379
21.4637164701126408826325597364
21.3712905311625148097510474767
21.2787391194194104547276736708
21.1860716357730015658569888299
21.0932970184893244030580900227
21.0004237765877088600245085628
20.9074600202475106892276455735
20.8144134885579556227289153536
20.7212915748863074284152797499
20.6281013501067042031697103049
20.5348495839035724813438584046
20.4415427643388625663328725953
20.348187115850895690695140079
20.2547886158339087539030061216
20.1613530099310340530988089943
20.0678858261591294045676894121
19.974392387971298958425542642
19.880877826351879756927173069
19.7873470910289119459018394989
19.693804960880489404160998107
19.6002560536037551804402017752
19.5067048347085362681102958517
19.4131556258915963739602833399
19.3196126128421299340000226083
19.2260798525243449364109021062
19.1325612799787162306137090172
19.0390607146796743040410628272
18.9455818664840742988379006559
18.8521283412017204256162576647
18.758703645816461862557768064
18.6653111933838926922597817717
18.5719543076294497575738120071
18.4786362272686816007313029518
18.385360110069635232671266385
18.2921290366756545336780330628
18.1989460142053862426849361085
18.1058139796454305235381773533
18.0127358030498386446096272865
17.919714290559537650788277589
17.8267521872537397533851617702
17.733852179844462479355834312
17.6410168992244354757403800139
17.5482489228778932989490829076
17.4555507771630434281945617949
17.3629249394743487803585091252
17.2703738402921684902122004964
17.1778998651267545667850510121
17.0855053563631006795049129441
16.993192615012678667430918687
16.9009639023776747158389346358
16.8088214416329471889228190103
16.7167674193305688556193917566
16.624803986831485000222056482
16.5329332616685132344469825986
16.4411573288446281543097310287
16.3494782420702157651946535843
16.2578980249427325905843024241
16.1664186720719963235540370732
16.0750421501541113912093939425
15.9837703989968516090868676113
15.8926053324991401862235528887
15.8015488395871026769646605412
15.710602785109014926380834329
15.6197690106913253078838382083
15.5290493355577977565711884069
15.4384455573136984857067436968
15.3479594526968341287186160759
15.257592778297141727555018776
15.1673472712464308971958092108
15.0772246498797850921779069072
14.9872266143700416858234552464
14.8973548473366890891069537546
14.807611014430442963706076707
14.7179967648946923366701137452
14.6285137321049397472025988276
14.5391635340872971224419461732
14.4499477740170405877888468527
14.3608680406981725908015247506
14.2719259090248883000489314887
14.1831229404257949953962146552
14.0944606832916878758826911348
14.0059406733876431740842374619
13.917564434250149495258232434
13.8293334775699607232136485728
13.7412493035613184930920449496
13.6533134013181589762069104658
13.5655272491578874167020968365
13.4778923149532743769376004638
13.390410056452999870236101389
13.3030819215913453764096150748
13.215909348787509045595853872
13.128893767234996104808696316
13.042036597181514501310799198
12.9553392501997850656305692709
12.8688031294496558786050413884
12.7824296299318920102959210145
12.6962201387339942978946241264
12.61017603526838428317574708
12.5242986915032767801943152045
12.4385894721865467371087728383
12.3530497350628830421686320971
12.267680831084508656256209986
12.1824841046157338892053115363
12.0974608936315977335726667023
12.0126125299108408893923453905
11.9279403392234434209401961279
11.8434456415129498482024397442
11.7591297510737948602357093848
11.6749939767238337155618729971
11.5910396219722727386418161614
11.5072679851831871055192693257
11.4236803597348053117229506473
11.3402780341747323087621165954
11.2570622923712762607416562837
11.1740344136610371897553465595
11.0911956729929094290037503797
11.0085473410686437683774743431
10.9260906844801094419611422254
10.8438269658433906549568839575
10.761757443929847164237304567
10.6798833737942634983269104426
10.5982060069002067161040036708
10.5167265912427081467030258197
10.4354463714683803144881642077
10.3543665889930762217432232784
10.2734884821171943276920076447
10.192813286138728916032120878
10.1123422334641620752942718997
10.0320765537172902185133094322
9.95201747384607493289278246153
9.87216621822760496880136649192
9.79252400877125334343239185567
9.71309206502011084107291498094
9.63387160425077463283918543085
9.5548638415715683079787854946
9.47606999001926730079829522137
9.39749126065440150665633921588
9.31912886265520480227979033916
9.24098400341027921522071150937
9.16305788861003962015315092359
9.08535172233700307175230511703
9.0078667071549852111906629176
8.93060404419726460214738794444
8.85356493325377435920141534223
8.77675057285737902331970990673
8.70016216036929331281491451409
8.62380089206369813077757586202
8.54766796321160803891604246592
8.47176456816404331046489435051
8.39609190043455864901974255251
8.32065115278117970365111476578
8.24544351728779762142434021733
8.17047018544507105463392206342
8.09573234823088427991892328131
8.02123119619040938836533638143
7.94696791951581986825833012149
7.87294370812570232398454707311
7.79915975174421255448802567694
7.72561723998002175155793616561
7.6523173624050981710934021704
7.57926130863336927848480419148
7.50645026839930907161753885985
7.43388543163649504109732991129
7.36156798855617903657678961027
7.28949912972591617009727782509
7.21768004614829580181858615745
7.14611192933981862016519302725
7.0747959714099638471480216319
7.00373336514049067040334147081
6.9329253040650181264065707204
6.86237298254892783455178096021
6.79207759586963420962443990496
6.72204034029726706102627049783
6.65226241317581182143335496137
6.58274501300475303598498966088
6.5134893395212671863233039572
6.44449659378301142265527467684
6.37576797825155533242599213254
6.30730469687650348722776027956
6.23910795518035718139639430968
6.17117896034416450765975399033
6.10351892129400870862727841016
6.03612904878838559939798680926
5.96901055550652177780963887645
5.90216465613768632668703655104
5.83559256747154976885411425702
5.76929550848964516278792851322
5.70327470045798742690930690145
5.63753136702090825608952328883
5.57206673429616534764611685668
5.50688203097138608873013164238
5.44197848840190737559231129174
5.37735734071007484098232862486
5.31301982488606646232349336725
5.24896718089030731398311258944
5.18520065175754411583289909249
5.12172148370265022152473171786
5.05853092622823378792246019971
4.99563023223412407664130496524
4.93302065812881316466368696446
4.87070346394293278885298519368
4.80867991344484862454107700511
4.74695127425845700724607429276
4.68551881798327195538850610425
4.6243838203168933474270341288
4.56354756117995025636886207619
4.50301132484361675582391333215
4.44277640005980099285251576762
4.38284408019411198251120845285
4.32321566336171242649308500314
4.26389245256616990344315272099
4.20487575584142303189374970986
4.14616688639698367947464900283
4.08776716276650099599469715461
4.02967790895981799582784654476
3.97190045461865662025542768193
3.91443613517607268739447463294
3.85728629201982790140520540249
3.80045227265983216016468709308
3.74393543089981578895678682241
3.68773712701339805557269181413
3.63185872792472540941389453353
3.57630160739386035496733970393
3.52106714620710974106356294879
3.46615673237248954588316314913
3.41157176132053198968167670715
3.35731363611065004041159870133
3.30338376764328412154486937089
3.24978357487806611826332218714
3.19651448505824664189080497067
3.14357793394164298955175649465
3.09097536603837736577792857991
3.03870823485568775724229551428
2.98677800315010741618011303162
2.93518614318732326092945855367
2.88393413701003869559976183165
2.83302347671418244131922866504
2.78245566473382201926717325702
2.73223221413515859586114444853
2.68235464891999906318700683252
2.63282450433912155866640876779
2.58364332721597220865246712105
2.53481267628115379922906072542
2.48633412251819142913492725705
2.43820924952108608732541239529
2.390439653864194632518486881
2.34302694548500395462617578255
2.2959727480803982987580800602
2.24927869951705197297853384509
2.20294645225661509468316396797
2.15697767379639782395785197241
2.11137404712629886662329881473
2.06613727120276710168538364618
2.02126906144063121179133742503
1.97677115022368128069194582172
1.93264528743493975422326178624
1.88889324100761336547960936724
1.8455167974977813454795329533
1.80251776267993686321971985955
1.7598979621665698364237405288
1.71765924205305325894076470289
1.6758034695891753614599608472
1.63433253387874603647031445985
1.59324834660879861288195722614
1.55255284281000783444174094581
1.51224798165005241038118122132
1.47233574726176646177794885964
1.43281814960804934907681950946
1.39369722538563858048186826046
1.35497503896999670127740159587
1.3166536834037212831330564884
1.27873528143105851322007678486
1.24122198658128669249422783993
1.20411598430393759672940137036
1.16741949315904269486613160731
1.13113476606582939463608370664
1.09526409161355173073673841145
1.05980979543842238474825564257
1.02477424167092103935923191259
0.990159834458090518484961988184
0.955969019565799969071721363756
0.922204286066356886385788458169
0.888868168117290876308149371671
0.855963246837615964783559675561
0.823492152288409827485774771077
0.791457565565132962971707340809
0.759862221009754720537630546644
0.728708908551463183822331317244
0.698000476185520102255280509721
0.667739832600689330898575942978
0.637929949966627803758439720521
0.60857386689369358155841744709
0.579674691578809302251047478777
0.551235605152336674337377990331
0.5232598652423859925851892017
0.495750809774624151322932514626
0.468711861027478480558774395882
0.442146529964688732622753026898
0.416058420869466730785782603094
0.390451236307118572012507875565
0.365328782445909762858336675641
0.340694974769258154937325559476
0.316553844216080232295973681362
0.292909543790360286169465383684
0.269766355685838234492778143092
0.24712869897721345790180962113
0.225001137935549298292881238199
0.203388391032766748532860412294
0.182295340708392383805668557635
0.161727043981261316113399161041
0.141688743999894792130127542344
0.12218588263804371711388120888
0.10322411425674006998767451375
0.0848093207715240099958269767264
0.0669476281837986040957470758834
0.049645424759098444120258317004
0.0329093810631715843011223352658
0.0167464721000675217710500786076
0.00116400183601809398317613310369
-0.0138303695598056583281486773292
-0.028228595369817600481002767975
-0.0420222084215259997984276585921
-0.0552022830807506046899362730254
-0.0677593925041214649376385163561
-0.0796835603864266103373290282049
-0.0909642062854064989370906614015
-0.101590083416661581405027783235
-0.1115492075738693922228802698
-0.120828775530391496459601341666
-0.129415070898587505526049848668
-0.137293354936887336167194439736
-0.144447739166329426056751032768
-0.150861035838321322144717836512
-0.156514581213970635274889635599
-0.161388025172592693990777375156
-0.165459078717954988617009054455
-0.168703208281570977582337650575
-0.171093262011622099471839772916
-0.172599007991710422980391732445
-0.173186556785209352799428589539
-0.172817629613144902785735044531
-0.171448616811595768116535580943
-0.169029345524589716743493764635
-0.165501434803428342821297699931
-0.160796049321921083145588470413
-0.154830748604215784798781239581
-0.147504924339977748769711551569
-0.138692932524308095015489233137
-0.128233247992919460324900618529
-0.115910257519565833615401477197
-0.101421115888163993017715176568
-0.0843081793903581788076220197341
-0.0637954165547284291930703907467
-0.0382504815466068321830490579008
0


==> anc/AQqPS330.dat <==
# AQqPS330
-105.421440792275276284117513086
-105.418177370962432077250520809
-105.417952782588247348043632772
-105.417712981627740724852273643
-105.41745695738699164300980467
-105.417183633623495183481190897
-105.416891864424818291491007331
-105.416580429838682086608512252
-105.416248031240339586330452268
-105.41589328642238587341576892
-105.415514724391373458649290769
-105.415110779854808451851166489
-105.414679787381272309245437389
-105.414219975215548564112523437
-105.413729458729733301923143466
-105.413206233490371493823722755
-105.412648167920687996526475202
-105.412052995535971475639820447
-105.411418306729121207601634839
-105.410741540082280249849973875
-105.410019973179353532509566706
-105.409250712893045829926386522
-105.40843068511885226335087878
-105.407556623927193063685620386
-105.406625060103605049554926104
-105.405632309045585100762526022
-105.404574457983326485425652594
-105.403447352490198111672391915
-105.402246582247390750841290125
-105.400967466025694419225407004
-105.399605035845879106395511471
-105.398154020277628919130923976
-105.396608826835429839696561822
-105.394963523428236422542453317
-105.393211818818146029383117753
-105.391347042041694222909604609
-105.389362120745755768920055679
-105.387249558388396904120959699
-105.385001410253381218502821871
-105.382609258225389355093308958
-105.380064184271378030497199969
-105.377356742571883552432928228
-105.374476930244476656320411821
-105.371414156600007411710967534
-105.368157210870750212276642854
-105.364694228348079283667550216
-105.361012654865885345793333663
-105.357099209564595499711355885
-105.352939845869393370985557187
-105.348519710615068190985431927
-105.343823101248863868308972506
-105.3388334210417671035457099
-105.333533132237883010997750148
-105.327903707070914162892538635
-105.321925576576301921067458052
-105.31557807712732560412471259
-105.308839394623404409803666719
-105.301686506259028666355160566
-105.294095119802181051363141299
-105.2860396103118154248387581
-105.277492954224961653038403542
-105.268426660745340077243836091
-105.258810700467019749282758123
-105.248613431168660389220931659
-105.237801520716258600207518516
-105.226339867015092394383098977
-105.214191514954741093304655656
-105.201317570294664544626331251
-105.187677110441867933188557968
-105.173227092076664348546175355
-105.157922255587480472276339235
-105.141715026281029776683746952
-105.124555412339994652619794296
-105.106390899506598507514648793
-105.087166342477086716867097165
-105.066823852999136414618454291
-105.045302684671532108794340102
-105.022539114453015174834130854
-104.998466320894961755593789266
-104.973014259120367346965553883
-104.946109532579396737371396972
-104.917675261619348455965652805
-104.887630948914107160070110699
-104.855892341804805021536702428
-104.822371291609234662500106208
-104.786975609962257426499708101
-104.749608922252686718569794772
-104.710170518223493752774342775
-104.668555199801213202651165641
-104.624653126216574733071384565
-104.578349656471023603476996563
-104.529525189192192915600834998
-104.478054999904715014576477218
-104.4238090757200485364881896
-104.366651947419147462335747859
-104.306442518863545466093244668
-104.24303389362232683567863866
-104.176273198642851736970995425
-104.106001404720111793343049836
-104.032053143431059467266057269
-103.954256520093727919187325249
-103.872432922183641541885223597
-102.940042180376736088129607568
-102.179356592109640587423735509
-101.51674206664700235568202845
-100.920414520768614188474017315
-100.372926991007504034690742202
-99.8633947255616723143565152226
-99.3844527452878157911768017047
-98.9308279143134233194091861011
-98.498583761722223920196650599
-98.0846854951889891761866292116
-97.6867327647879752612348013878
-97.3027869733193462614640966618
-96.9312550383944146754023127679
-96.5708084756648442295528525039
-96.220325456270949650817580146
-95.8788483045962970858413875574
-95.545551667518867833465594284
-95.2197182400787153723276742743
-94.9007199563566312185999679769
-94.5880032076581962967169658392
-94.2810770781312993524879595562
-93.9795038750463223251481706353
-93.6828914276162659087175423549
-93.3908867654859433404646991081
-93.1031708854581965246521521165
-92.8194543852761468621850460288
-92.5394737946485045928942789577
-92.2629884717535507646795418578
-91.9897779619767639891680460943
-91.7196397372492352212379668898
-91.4523872508988080290062511063
-91.187848255711264483250167897
-90.925863342866082103093830353
-90.6662846672453443388005649722
-90.4089748308191436314780281365
-90.1538059007605297022816137479
-89.9006585429183039601368119187
-89.6494212544889224608446428187
-89.3999896823412132570175010525
-89.1522660155838264814256380462
-88.9061584427215032837266562413
-88.6615806651973244920935313047
-88.4184514603228678215299837451
-88.1766942876030563073378187738
-87.9362369333042476922878058748
-87.6970111888221922983494090665
-87.4589525590044671535966750551
-87.221999997088905365240354228
-86.9860956633508042986530021691
-86.7511847049198715142619003655
-86.5172150545432236694878077757
-86.2841372463417255939987208046
-86.05190424684050028495592257
-85.8204712997563140598040300842
-85.5897957831995295355989258675
-85.3598370781004128791225134551
-85.1305564468021201567068579413
-84.9019169208784742775476198001
-84.6738831973360404896176797414
-84.4464215424490098907237041227
-84.2194997025536977430740948792
-83.993086821198493430384406846
-83.7671533621060862009887445591
-83.5416710374587817388526472368
-83.316612741065615493493352404
-83.0919524860125294442527126034
-82.8676653464347723708919854971
-82.6437274030844817101990440855
-82.4201156923966023910609011037
-82.1968081587833234680564550654
-81.9737836099114394112854673381
-81.7510216747387938055958756496
-81.5285027641055217836029629843
-81.3062080336934209282509831198
-81.0841193491826650480180746451
-80.8622192534494209938593259805
-80.640490935660902382993629303
-80.4189182021361425861228645729
-80.1974854488514221304026847398
-79.9761776354789571627579920203
-79.7549802608562470099985445312
-79.5338793397914798386745816049
-79.3128613811176855404338834706
-79.0919133669149749775463814192
-78.8710227328262775720384597171
-78.6501773493975410227011947011
-78.429365504378437770396411135
-78.2085758859242774661251937065
-77.9877975666440931880567536519
-77.7670199884437874004506473319
-77.5462329481168238569244266024
-77.3254265836382627558030034006
-77.1045913611209844787102120045
-76.8837180623957556171835054317
-76.6627977731793808397233743267
-76.4418218717975745376723393091
-76.2207820184313943372225908622
-75.9996701448581200557520790981
-75.7784784446593433396985316417
-75.5571993638708363160303638049
-75.3358255920502167199437535866
-75.1143500537402360861336655802
-74.8927659003065847003641728088
-74.6710665021306158242016224868
-74.4492454411385188632716819485
-74.2272965036496037476130278385
-74.0052136735274015887190507137
-73.7829911256182579264435234888
-73.5606232194630000883861219919
-73.3381044932681043935610105237
-73.1154296581235767543567921681
-72.8925935924554958930237746153
-72.6695913367018557673272020521
-72.4464180882009864517764867636
-72.2230691962824339129642665994
-71.9995401575507418527365360993
-71.7758266113531058330263261893
-71.551924335422363783395661485
-71.3278292416872500682861671477
-71.1035373722422747141209304726
-70.8790448954699971576812053725
-70.6543481023088468143076049996
-70.4294434026600025748361946177
-70.2043273219271815925924813144
-69.9789964976835058671515533767
-69.7534476764599145126682448635
-69.5276777106498714587853492215
-69.3016835555253838235572979495
-69.0754622663595963886644571742
-68.8490109956514634883938428781
-68.6223269904482221152746379228
-68.395407589761600001220307029
-68.1682502220738906474889995806
-67.9408524029302144879652107666
-67.7132117326134622650004117922
-67.4853258938985839146469965507
-67.2571926498830443940060938385
-67.028809841890417492428245629
-66.8001753874442302677494919399
-66.571287278309304821145430032
-66.3421435785979711198756095028
-66.1127424229386449166631934964
-65.8830820147043788905330497617
-65.6531606242991033137666929412
-65.4229765874993751765462735081
-65.1925283038495520960417668981
-64.9618142351083998007700152456
-64.7308329037452297955263445779
-64.4995828914837472407802979905
-64.2680628378918683703079878872
-64.0362714390158421537672951104
-63.8042074460570826043179672072
-63.5718696640901863392795732106
-63.3392569508206749157675482413
-63.1063682153810632631789884559
-62.8732024171639143893866829942
-62.6397585646905966064774105626
-62.4060357145145129543068150352
-62.1720329701576234366596937
-61.9377494810791292577527717153
-61.7031844416752345808142392259
-61.4683370903089455429015707518
-61.2332067083689084615846169601
-60.997792619356329463891053478
-60.7620941879990562543119398197
-60.5261108193919395094556972165
-60.2898419581626265296602570843
-60.0532870876619733751728663331
-59.8164457291782938444417169107
-59.5793174411746943883816732208
-59.3419018185487734668819744978
-59.1041984919139920082228823449
-58.8662071269020485907988751604
-58.6279274234856187885933675946
-58.389359115320842863047554779
-58.1505019691089696971837993807
-57.911355783976587603164489333
-57.6719203908738944393504040821
-57.4321956519904803923600908934
-57.1921814601881168562918830826
-56.9518777384500641156335296009
-56.7112844393464290488709619029
-56.470401544515121852896376448
-56.2292290641579778786563811535
-55.9877670365516270989994683467
-55.7460155275727095316796690205
-55.5039746302370501437191256458
-55.2616444642524213961512224361
-55.019025175584535677520354055
-54.7761169360359234460821663667
-54.5329199428373659788951430965
-54.2894344182515642342436828244
-54.0456606091887374943290567087
-53.8015987868338571891355814414
-53.5572492462852326300934399904
-53.3126123062041763229805858711
-53.0676883084754871019447020128
-52.8224776178784995482885521632
-52.576980621768458045696430907
-52.3311977297679833941196004374
-52.0851293734684091731455642158
-51.8387760061407740272772895696
-51.5921381024562647544755617521
-51.3452161582159135293416320733
-51.0980106900893607966828059293
-50.8505222353625033426610054717
-50.602751351693854801560694272
-50.3546986168794533982810648201
-50.1063646286261590714056231646
-49.8577500043331892801992381004
-49.6088553808817497818447416678
-49.3596814144326234830470691492
-49.1102287802315871328880171667
-48.8604981724225321413140783213
-48.6104903038681721894309143382
-48.3602059059782265531724981729
-48.109645728544974200007915786
-47.8588105395860797480476370004
-47.6077011251945983069436474384
-47.3563182893960720589205350446
-47.1046628540126371945698387806
-46.8527356585340655000154586941
-46.6005375599956705079459733589
-46.3480694328630136829661178169
-46.095332168923351619842728616
-45.8423266771837706995698862621
-45.5890538837759610807939683262
-45.3355147318675873110616868546
-45.0817101815802182316417393299
-44.8276412099137842294209168148
-44.5733088106775352677444907499
-44.3187139944274785132936060518
-44.0638577884102797765043887689
-43.8087412365136184070911631405
-43.553365399222990742539855073
-43.2977313535849627047542148442
-43.0418401931768776873241702275
-42.7856930280830314823147761455
-42.5292909848773316704591086189
-42.2726352066124646518601663491
-42.0157268528155993357426063448
-41.7585670994906624477479365589
-41.5011571391272264623965956198
-41.2434981807160573376970534353
-40.9855914497713755299402355368
-40.7274381883598902114132588746
-40.469039655136673214536204702
-40.2103971253879459957478777234
-39.9515118910808598649055602579
-39.6923852609203568752168003501
-39.4330185604132061296681497442
-39.1734131319393178481724266225
-38.9135703348304453716314817361
-38.6534915454563933720685212818
-38.3931781573188589101049226271
-38.1326315811530406515124499313
-37.8718532450371605435982838591
-37.6108445945100515811574993366
-37.3496070926969749832670426963
-37.0881422204438401802327960627
-36.8264514764600114998975825128
-36.5645363774698963711662657423
-36.3023984583735212585468841986
-36.0400392724163134350612794033
-35.7774603913683191242726506624
-35.5146634057131015296956926586
-35.2516499248465758579978629229
-34.9884215772860526700554672641
-34.7249800108897758025561711919
-34.4613268930872567366750292513
-34.197463911120723696621517293
-33.9333927722980209900171540727
-33.6691152042573122080606063571
-33.4046329552439599439794244089
-33.1399477943999747251347133002
-32.8750615120664469535180864834
-32.6099759200993978822013873217
-32.3446928521995090976649104187
-32.0792141642562147115171014304
-31.8135417347066665776549298415
-31.5476774649101104366855878169
-31.2816232795382400498401028797
-31.0153811269821272287879982782
-30.7489529797763583132339755655
-30.4823408350410422215933329901
-30.2155467149423918379808110288
-29.9485726671726193485935968485
-29.6814207654499273614826734537
-29.4140931100394214076821325365
-29.1465918282958159147010631481
-28.8789190752288551667634192717
-28.611077034092423337899408596
-28.3430679169983736403067707543
-28.0748939655561662275639321107
-27.8065574515394680084406290159
-27.5380606775809352643744413738
-27.2694059778964722506669371715
-27.0005957190403361555381277869
-26.7316323006925390487436507854
-26.4625181564800998293485180006
-26.1932557548337545373873682909
-25.923847599881894751386226482
-25.6542962323835558899446350681
-25.3846042307024250321873358627
-25.1147742118239526019216959938
-24.8448088324177874928718109611
-24.5747107899478991226209314631
-24.3044828238329047038755759002
-24.0341277166592866703175324445
-23.7636482954503647431598398552
-23.4930474329940807324049971827
-23.2223280492328631109373382959
-22.9514931127190640891708176591
-22.6805456421397059095472204791
-22.4094887079145370949159998261
-22.1383254338716853281450482465
-21.8670589990055036240609906702
-21.5956926393215428224409940993
-21.3242296497739487858927003878
-21.0526733863009799253652404389
-20.7810272679647730247514249488
-20.5092947792019563925636337244
-20.2374794721922231512562679183
-19.9655849693525384772379865026
-19.693614965965267859717139251
-19.4215732329491845987511714584
-19.1494636197830501522503280828
-18.8772900575922677003494448044
-18.6050565624099954592886309415
-18.3327672386250809142304409449
-18.0604262826302505021451042534
-17.7880379866851729690872845027
-17.5156067430103218165477657189
-17.2431370481290078995114195128
-16.9706335074765543756429249021
-16.6981008402973622562949242108
-16.4255438848525879758703066246
-16.1529676039633500984832139339
-15.8803770909168296919963007932
-15.607777575765361566697332682
-15.3351744320516701632555113409
-15.0625731839968290454173363414
-14.7899795141913684221456108879
-14.5173992718342809177355327069
-14.2448384815695517756216498014
-13.9723033529753473128966232717
-13.6998002907672300679659612229
-13.4273359057838425345819278861
-13.1549170268315452210191291482
-12.8825507134736642696413064597
-12.610244269860482798814136728
-12.3380052597081167331517174406
-12.0658415225482102214834656453
-11.7937611913862787543804746412
-11.5217727119248929488363960907
-11.2498848635291821937923040169
-10.9781067821368886068112191575
-10.7064479853440782610632428406
-10.4349183999314236372202787279
-10.1635283921356952663780088602
-9.89228880101795590871418601294
-9.62121097533543953963125242606
-9.35030681439008777204713153406
-9.07958881340554340379221116581
-8.80907011407900090194998649062
-8.53876456106840127335426038874
-8.26868676531376256293110070556
-7.99885217526001737972629861051
-7.72927715725540734412120504112
-7.45997908665443311644407893343
-7.19097645147091136334347960145
-6.92228897082247333115015243899
-6.65393773090636658336370021395
-6.38594534187936006790603179629
-6.11833611982499615956181310864
-5.851136299038672504041450445
-5.58437428122762206335362761235
-5.31808093002520720952636215353
-5.05228992162351322278191885135
-4.78703816557663702653321775103
-4.52236631427581292849066119392
-4.258319385782073421562567255
-3.99494753344277051926504988141
-3.73230700829900819137325081646
-3.47046137877076137610778512069
-3.20948309987636424265223030602
-2.94945556705973496024599025158
-2.69047585767378008835125354024
-2.43265847477084033274602352045
-2.17614059837236216019391233095
-1.92108968992653876194783596152
-1.66771493872493237923285925615
-1.4162853376605447836265641174
-1.16716002804900477161650770902
-0.92084353949214048714222030698
-0.678098400699347489423782573382
-0.440217788256415547098011870864
-0.20992207094353748027144028987
0


==> anc/AQqPS331.dat <==
# AQqPS331
-1.18518518518518518518518518519
-1.18515283233570731891657864995
-1.18515039992406139335497409906
-1.18514778587729227677730117631
-1.18514497674166044477740440059
-1.18514195807661254957722038336
-1.18513871438326735424083922133
-1.18513522902779730571888190227
-1.1851314841593485563808087713
-1.18512746062211790840397236461
-1.1851231378611792242456939517
-1.18511849382162422075413314708
-1.18511350484055314009390859461
-1.18510814553141945763957962158
-1.18510238866019942938889255598
-1.18509620501282177707913819534
-1.18508956325325502935750584106
-1.18508242977160984660144567422
-1.18507476852157091283390304456
-1.18506654084642753089099099409
-1.18505770529292374932441338098
-1.18504821741209751645510582031
-1.18503802954622382555540533508
-1.18502709060091890414512376826
-1.18501534580140102026525087935
-1.18500273643183823118625894057
-1.184989199556644178425253929
-1.18497466772250962143289928205
-1.184959068639879576154554172
-1.18494232484250345014572339059
-1.1849243533235982002853804054
-1.18490506514707203066455410884
-1.18488436503215823634992262407
-1.18486215090970521416676069968
-1.18483831344825912672292817574
-1.18481273554795993484634874365
-1.18478529180014921306127624104
-1.18475584791045903227566627239
-1.18472426008301492675633449628
-1.18469037436324224652037229053
-1.18465402593661371480889192698
-1.18461503838051644342518210812
-1.18457322286624868467159535925
-1.18452837730797989546949379142
-1.18448028545532193674970498286
-1.18442871592596411297422011251
-1.1843734211746199626457215841
-1.1843141363943189399775063657
-1.18425057834585109195326865219
-1.1841824441109372611290665988
-1.18410940976445097996854663194
-1.18403112896076083893113385018
-1.18394723142899350906838648093
-1.18385732137173761666783171588
-1.18376097576141717987295649008
-1.18365774252826025061934122174
-1.18354713863347374068623746438
-1.18342864802090919310862599865
-1.18330171944016660758548929609
-1.18316576413373454179789987381
-1.18302015338040488451168398192
-1.18286421588683033146061766948
-1.18269723501871221027567099593
-1.18251844586271654752336425313
-1.18232703210981794798131176594
-1.18212212275036492580200715795
-1.18190278857074793207797049886
-1.18166803844113380549773562991
-1.18141681538330929291201745987
-1.18114799240725344473912035296
-1.18086036810463614748555340275
-1.18055266198702015763903539485
-1.18022350955612940123414305575
-1.17987145709313998771030953726
-1.17949495615355569974783402911
-1.1790923577538503912880540286
-1.17866190623569989311133349835
-1.17820173279329026504034556672
-1.17770984864888258440542614628
-1.17718413786154244758506104405
-1.17662234975371102183759496767
-1.17602209094011038724609614271
-1.17538081694334617343366645101
-1.17469582338050280891816633993
-1.17396423670502932529949069701
-1.17318300448829543799486510207
-1.17234888522536798319511663674
-1.1714584376498267189445721496
-1.17050800954281653674067930666
-1.16949372602203133492813691766
-1.16841147729695470325702019971
-1.16725690587745609607731037287
-1.16602539322377059841913528572
-1.16471204582698821772176548305
-1.1633116807104574828034424495
-1.16181881034398059272380903828
-1.16022762696435582961579050875
-1.15853198629771944242765791549
-1.15672539068126512679973545316
-1.1548009715842851204453686088
-1.1527514715310922290737432358
-1.15056922543125480330762889914
-1.1240121407994377063406560264
-1.10042283880809176881141453162
-1.07872659228804806443339039435
-1.05841574416966009484178590864
-1.03919286563384441276981904566
-1.0208624521473769914911295708
-1.00328627521406219157533428289
-0.98636152105585395339824710321
-0.970008803527894239382295283553
-0.954165036703895012351546992699
-0.938778929713333490232417673295
-0.923807999211677562197981382417
-0.909216510134501362970940101467
-0.894974010312801033963801406314
-0.881054259402626012049106544535
-0.867434427973817750438978040151
-0.854094486725485728517891265678
-0.84101673264618352451342574231
-0.82818541583426877513793760929
-0.815586441643423910609483903275
-0.80320713009819406840882127158
-0.791036019475967514937229401819
-0.779062704388886961883460852047
-0.76727770112892332370026125686
-0.755672334785549530603307909452
-0.744238643919347934365303137641
-0.732969299517001299167990045801
-0.721857535658636831706644755551
-0.710897089862945729069659037885
-0.700082151484685802448644742793
-0.689407316855545829142054658795
-0.678867550106201207023051135066
-0.668458148801639929891296175207
-0.658174713675910580593920965043
-0.648013121875558775104988899734
-0.637969503220081545115251539253
-0.628040219067961173681860863258
-0.61822184344222099092060483695
-0.608511146123034014241234820705
-0.598905077459079018722623114875
-0.589400754685924024100675808522
-0.579995449570173655360578210857
-0.570686577223589342955701248717
-0.561471685952789834884134417216
-0.552348448028191327140165652222
-0.543314651271136206741137704675
-0.534368191371159139154576239576
-0.525507064856432360860874423994
-0.516729362649931233792644421752
-0.508033264152022568793991503562
-0.499417031797212739701976689256
-0.490879006038874374220276452539
-0.482417600721043917011770029473
-0.474031298800967933601499264691
-0.465718648390074214414052358565
-0.45747825908453887582135734637
-0.449308798559683700121914580574
-0.441208989405128813664612555649
-0.433177606179995200943653301297
-0.425213472669542580345984720119
-0.417315459326477528090248270161
-0.409482480881805783677181893631
-0.401713494111558257312888175388
-0.394007495747015448637511263066
-0.386363520517209630666225447446
-0.378780639313515387464110544391
-0.371257957467061740861492388713
-0.363794613130526011708508432699
-0.356389775756611901838819449011
-0.349042644666181778494967888428
-0.341752447699614279239294836841
-0.334518439945500552174396400255
-0.327339902541282204132933629666
-0.320216141540877054281481989001
-0.313146486844740100018027535506
-0.306130291188171116547668737769
-0.299166929184010932130857481117
-0.292255796416169096234575430305
-0.285396308580699441214777900308
-0.278587900671389637856905291893
-0.271830026207058666672134587815
-0.26512215649796431035889654427
-0.258463779948913224990479856688
-0.25185440139684056951806198935
-0.245293541480786085145229880386
-0.238780736042340278085025522773
-0.232315535554769189672184758165
-0.225897504579150229918630908112
-0.219526221245965686300256794554
-0.21320127676070568198014354215
-0.206922274932129342052782169423
-0.200688831721922449694277370348
-0.194500574814572583457780327853
-0.188357143206359207134949806814
-0.182258186812426963625294949257
-0.176203366090975983205742902166
-0.170192351683663788814270087173
-0.164224824071369760637779775162
-0.158300473244522700565016379452
-0.152418998387261168359998113588
-0.146580107574676169347111915007
-0.140783517482544037555198892598
-0.135028953108871852189790547702
-0.12931614750669509476762159087
-0.123644841527571910467447595005
-0.118014783575254748828273787588
-0.112425729369049822956623599415
-0.106877441716402542678412388135
-0.101369690294272989792567560508
-0.0959022514388897451249439521248
-0.0904749079434930690354557941345
-0.0850874488636996911683806169181
-0.0797396693301413843682141418154
-0.0744313703680481764523098979872
-0.0691623587234645791178182120523
-0.0639324466958036660301116562764
-0.0587414519764592862287215484592
-0.0535891974932112228309293774691
-0.0484755112601717638305730055573
-0.0434002262330350000176339429028
-0.0383631801694022587368747093763
-0.0333642154939684713936879060931
-0.0284031791683650036423949021938
-0.0234799225654645930037719937785
-0.0185943013479635790824278277113
-0.0137461753510656135485077246772
-0.00893540846909953492720221216112
-0.00416186854591211888419607471882
0.000574572731116002258529204574189
0.00527403993357578902890793498623
0.00993665399119437295131322355425
0.0145625322877901098083855000983
0.019151788754143384584059312316
0.023704533957902697231310826456
0.0282208751906401141215170345541
0.0327009165521650108234377083565
0.0371447590322001408686126759684
0.0415525005895194266367380400446
0.0459242362286424677195787989969
0.0502600580741765853311842894437
0.0545600554428932556490237497098
0.0588243149136220183430160158799
0.063052920395041367691471177996
0.0672459531914427320215408526091
0.0714034920665404128368484896894
0.0755256133053972786138206417547
0.0796123907745330811431159493114
0.0836638959802794762814986000854
0.0876801981254431783801069335533
0.0916613641643361512508506246501
0.0956074588562293315419786932899
0.099518544817284086441010075889
0.103394682571013420711725046115
0.107235930597322862559657288135
0.111042345380178968396677570751
0.114813981453951488238865504325
0.118550891448473421511926112474
0.122253126132861463015360887308
0.125920734458137686525096861843
0.129553763598691735047136339443
0.13315225899262127834808414615
0.136716264380987056567544983874
0.140245821846017450144140200975
0.143740971848296197827336587613
0.147201753262965623240485973701
0.150628203414976523508008332398
0.154020358113414718215742422328
0.157378251684933150935855657395
0.160701917006317376348983495688
0.163991385536211251395994112039
0.167246687346028676768888958849
0.170467851150076303396191542021
0.173654904334911225489915757508
0.176807872987956825395700875229
0.179926781925399114215746629686
0.183011654719385124335115374762
0.186062513724544154038613942894
0.189079380103851938899400262392
0.19206227385385712816755756859
0.195011213829288775673153494989
0.197926217767062912535980659286
0.200807302309705652058027631004
0.20365448302820968443860818327
0.206467774444340449325676200794
0.209247190052407726682656013905
0.211992742340517860040525383411
0.214704442811321319999523810775
0.217382302002269828968026513012
0.220026329505396799744419386465
0.222636533986634389867867818902
0.225212923204680039930247694626
0.227755504029424946534678548196
0.230264282459956518620585004845
0.23273926364214647879779733607
0.235180451885835898520260850144
0.237587850681628096789845457495
0.239961462717299986046442533918
0.242301289893842115432034116852
0.24460733334113734019853611716
0.246879593433287736170303694
0.249118069803599079402943919392
0.251322761359231923052438942457
0.253493666295528025554644082552
0.255630782110020616106262287671
0.257734105616136724743905871402
0.25980363295659955466466355741
0.261839359616538633463001789987
0.263841280436315247333828981011
0.265809389624070437684044053005
0.267743680768002622692980349942
0.269644146848381696867465125219
0.271510780249306259264238370834
0.273343572770210425527968225614
0.275142515637126489955499316759
0.276907599513709521195840801546
0.278638814512029798690916193434
0.280336150203138826324543606504
0.28199959562741449475642189667
0.28362913930469080436319098891
0.285224769244177406387812155566
0.286786472954174070617845605671
0.288314237451585043486946544269
0.289808049271238120743940509317
0.2912678944750131235893384509
0.292693758660784336276228363118
0.294085626971181336453890661063
0.295443484102172526847330356802
0.296767314311475558069363861278
0.29805710142679871731489894202
0.299312828853917246256098181931
0.300534479584588443514009437831
0.301722036204309302503835093877
0.302875480899920334118992318441
0.30399479546705912551981927559
0.305079961317467091116970773394
0.306130959486152779582227296422
0.307147770638415011279680987395
0.308130375076729033791016082936
0.309078752747498799116547632478
0.309992883247678384579064586761
0.310872745831265500354000433908
0.311718319415669949813957510783
0.312529582587959834428206404306
0.313306513610988222721540983332
0.314049090429402932697744586348
0.314757290675542009099627400709
0.315431091675217410841490908777
0.316070470453389359844863969902
0.316675403739733740270774334246
0.317245867974104876710344027031
0.317781839311895961211044621739
0.318283293629299342021588717313
0.318750206528468831579302580414
0.319182553342586137487040781139
0.319580309140833467981289845364
0.319943448733274312629916241047
0.320271946675644349669652556955
0.320565777274054383454179872887
0.320824914589607168889470424867
0.321049332442929934441376755852
0.32123900441862437127026263368
0.321393903869635813239177065504
0.321514003921543290917469013377
0.321599277476772102223950246445
0.321649697218730502987139511668
0.321665235615872082410395374716
0.321645864925685351183683486129
0.321591557198612033749280881666
0.321502284281895520974944815817
0.321378017823360905185070246697
0.321218729275127986119246671493
0.32102438989725860390049637362
0.320794970761339623475367278631
0.320530442754002864208904740927
0.320230776580383238354149566945
0.319895942767516332943855677194
0.319525911667676641248049589964
0.319120653461657622282103272487
0.318680138161994739914149012029
0.318204335616132606886637865763
0.317693215509537333514032906504
0.317146747368755155927100609599
0.316564900564418394484719769453
0.31594764431419976934787330657
0.315294947685716077189399631699
0.31460677959938221057955948957
0.31388310883121647972439740502
0.313123904015598174924520617964
0.312329133647978287349857025858
0.311498766087544285474908612186
0.310632769559839824772631843493
0.309731112159340249006577308196
0.308793761851984722672597242363
0.307820686477665815803845053897
0.306811853752677344443577267646
0.305767231272121252582290324413
0.304686786512274304214294734547
0.303570486832915337347493294132
0.302418299479614737218310981611
0.301230191585981920087754699283
0.300006130175882721451962256191
0.298746082165613680199779202261
0.297450014366043408175114134171
0.296117893484718159242303920924
0.294749686127932799362487432375
0.293345358802767811508903439855
0.291904877919092955969105265931
0.290428209791538193618467363486
0.288915320641432467093576758669
0.28736617659871092243793692844
0.285780743703791141727888931846
0.284158987909418945406036225581
0.282500875082484311545235646872
0.280806371005807948031098524945
0.279075441379899042677857521611
0.277308051824684705574528184168
0.275504167881211607488861089241
0.273663755013320307929166395482
0.271786778609292756472410698381
0.269873203983473441204930961226
0.267922996377864648583752454364
0.265936120963696289706077769492
0.26391254284297073886643763204
0.26185222704998312137982660823
0.259755138552817478949607722746
0.257621242254819232355929085481
0.25545050299604435292886759812
0.253242885554685646145654990453
0.250998354648476542748441363638
0.248716874936072785013534641381
0.246398411018412388210472330468
0.244042927440054249865310243516
0.241650388690495772182947002574
0.239220759205469855884055396688
0.236754003368221616769287140541
0.234250085510765169532990925251
0.231708969915120816706975714597
0.229130620814532974118205853724
0.226515002394669157889175435564
0.223862078794800351792617100835
0.221171814108963067689789588924
0.218444172387103405830584627725
0.215679117636203415970911310997
0.212876613821390054565154934483
0.210036624867027027715950587172
0.207159114657789804107123667484
0.204244047039724076805572384837
0.20129138582128794759131980136
0.19830109477437810235923753819
0.195273137635340241128404112761
0.192207478105964021293141818436
0.189104079854462767950978545266
0.185962906516438200444672058637
0.18278392169583041965564483891
0.179567088965853396082400389266
0.176312371869916194327479820984
0.173019733922530165298081811511
0.169689138610202333196477722558
0.166320549392315200234729901595
0.162913929701993187951941657653
0.159469242946955930039360817957
0.155986452510358627687204408966
0.152465521751619674655198267758
0.148906414007235755534708428026
0.145309092591584617012203497183
0.141673520797715708359896612264
0.137999661898128883868083445678
0.134287479145541356493273267176
0.130536935773643088625098838068
0.126747994997840802571623794605
0.122920620015990790125518227325
0.11905477400912069740115754099
0.1151504201421404580235665982
0.111207521564542544702866859195
0.107226041411091706241110033629
0.103205942802504354090753055808
0.0991471888461177597142345504827
0.0950497426365492211808732073084
0.0909135672563453546793758591174
0.0867386257766216639204003400345
0.0825248812576925377526778866228
0.0782722967496918237170033673013
0.0739808352931841227138185618874
0.0696504599197669474610410426289
0.0652811336526638849681525770946
0.0608728195073089008493059873862
0.0564254804919219209413129353448
0.0519390796080758233808366375289
0.0474135798512549720279564768693
0.0428489442114054198995426219315
0.0382451356734769090946475506742
0.0336021172179567915544793787238
0.0289198518213959929005822239671
0.02419830245692713953574558592
0.0194374320947749671720523953211
0.0146372037027591269685284114243
0.0097975802467895035162678103921
0.00491852469135415700089380064873
0


==> anc/AggQ200.dat <==
# AggQ200
18.4444444444444444444444444444
18.4431319614234593355002311244
18.4430517132275491856126981314
18.4429666957664588619330505519
18.4428766349083858316378895565
18.4427812413636488839733922816
18.4426802098814700854509501543
18.4425732184058111422979539421
18.4424599271881981293764821445
18.4423399778553562523434168655
18.4422129924293565169621269874
18.442078572297848248369390785
18.4419362971318146348502896154
18.4417857237481420995062729688
18.4416263849141374901825629026
18.4414577880909589042191627143
18.4412794141127454236619392722
18.4410907157980370267231280127
18.4408911164898672565638199533
18.4406800085206865493567561822
18.4404567515980320067879943023
18.4402206711065982656267719667
18.4399710563220822440739116563
18.4397071585318700472345620885
18.4394281890573051350460592399
18.4391333171719207501877644008
18.4388216679096341219617577877
18.4384923197564824350893697108
18.438144302219028070994859435
18.4377765932620700260798776498
18.4373881166077662400178612127
18.4369777388876940789719607606
18.4365442666387493404783717509
18.4360864431331034549290078988
18.4356029450316992526969720431
18.4350923788499625405575326034
18.4345532772235341460307059388
18.4339840949608789374198402327
18.4333832048685980054605602417
18.4327488933341505609132549737
18.4320793556494754527837483249
18.4313726910576802285367716602
18.4306268975035293787400568508
18.4298398660669031853546252418
18.4290093750567040482885353898
18.4281330837408471506992203266
18.4272085256859748771097141288
18.4262331016783666982552381429
18.4252040721951645582235420995
18.4241185493924834711639300033
18.4229734885742123939821917929
18.4217656791023147919334809783
18.4204917347061938855323072307
18.4191480831451754767405035988
18.4177309551743614692496841555
18.4162363727599985124958124132
18.4146601364860661982732250956
18.4129978120889942856450039549
18.4112447160522436531018023979
18.4093959001869049694488238809
18.4074461351184551032139892881
18.4053898925933355175202450161
18.4032213265120496212212216658
18.4009342525879864564633579224
18.398522126523134354054230333
18.3959780205832175050157460585
18.3932945984455371976644703707
18.3904640881828935236974871633
18.3874782532363679749381591795
18.3843283612184276156707133331
18.3810051503757325458524229435
18.3774987935281556483539627478
18.3737988592868233466444519849
18.3698942703394256489801019698
18.3657732585755921224384662243
18.3614233168087588206453190753
18.3568311468336335986227098672
18.351982603540081225824587194
18.3468626347849771006181466289
18.3414552167033062002919424323
18.3357432841185053308856869175
18.3297086556897621186476327684
18.3233319534107021875192012522
18.316592516049634836460066612
18.3094683060963163944710522303
18.3019358097540707076497962373
18.2939699294891330850876247787
18.2855438686213279813370736581
18.2766290074117390743596126805
18.2671947700739890115765329544
18.257208482106240752632697658
18.2466352173112104415659507174
18.2354376338415132597972915346
18.223575798577742943747499948
18.2110069991170317229267687294
18.1976855426206949136604768773
18.1835625407412033110805928867
18.1685856798214416930730341241
18.1526989755333213711725931508
18.1358425110986578395535863517
18.117952158213157324090841366
18.0989592797747463436534859733
17.8691700841395234525853480186
17.6630822470193455210881260622
17.4700660322718732459569193877
17.2859136416392905247752625072
17.1084212298920696616495350974
16.9362497376709081887197976313
16.7685053884190613943655596193
16.6045514275523869411443048639
16.4439119367270386143628223852
16.2862179138772111120353946612
16.1311748523166403888373153149
15.9785421444452164197049704654
15.8281194031408958640471188668
15.6797370381757191059638694038
15.5332495609822150595735013186
15.3885307013294313568794394458
15.2454697639799136440041447437
15.1039688562870158427000333593
14.9639407416018193377501059136
14.825307151470325779109400066
14.6879974402331458809754057633
14.5519474992798441260118649647
14.4170988710591802185897350469
14.2833980187768887041056149365
14.1507957188786132093437560684
14.0192465514207746796637940687
13.8887084692571298069015011925
13.7591424312654141314211369707
13.6305120880476844474869871382
13.5027835109628375791780703711
13.3759249572016897808508705203
13.2499066650434461025483222485
13.1247006745444338587675980468
13.0002806697832018728604719348
12.8766218394773399765393472646
12.7537007533387282988952407914
12.6314952519768316144652669717
12.5099843485178286475734962904
12.3891481403988507703696589194
12.2689677300352322346498894474
12.1494251532551324641045220364
12.0305033145584965101134521039
11.9121859283925880984385730464
11.7944574657493983325572643509
11.6773031054851779220535633234
11.5607086898424141712142073894
11.4446606837223856140009069932
11.3291461373140822330735990272
11.2141526517344843073958959696
11.0996683473773383847143934196
10.9856818347037924654842997704
10.8721821872394894792726218774
10.759158916569740573044342523
10.6466019491478474985712552635
10.5345016047520489008862184272
10.4228485764443732259585364053
10.3116339119002639769152980166
10.2008489959915146120531393008
10.0904855345170750092176360721
9.98053553898689304888529108087
9.87099131237332364892892399051
9.76184543575293547636021122284
9.65309075576891090463558034471
9.54472037285078607213020476563
9.43672763013411689405832762723
9.3291061030278712136501913255
9.22184958938201259108507304969
9.11495210021192297581397136882
9.00840785094006646298596446914
8.90221125311867385324259949173
8.79635690660027081876632276253
8.69083959212561867312860456627
8.58565426430111889883563182427
8.48079604493997950503417446509
8.37626021674347826781890903483
8.27204221730050721281973720318
8.16813763338526396667612269074
8.06454219553448617223059726248
7.96125177288702037666811004867
7.85826236826979026353817126259
7.75557011351539288415282435196
7.65317126499761638957594897035
7.55106219937214823548816591378
7.44923940951063746007473561525
7.34769950061709604131226205781
7.24643918651637934324696869743
7.14545528610518036997183041598
7.04474471995661244164925331787
6.94430450707004491268120269379
6.84413176175840109698935557434
6.74422369066563063852492427565
6.64457758990753376415190406599
6.5451908423295454293090280313
6.44606091487548625093061930486
6.34718535606165697480894930518
6.24856179355099645417538848271
6.15018793182234190735013594225
6.05206154993012655870872075127
5.95418049935012545242033592448
5.85654270190711690365914678822
5.75914614778056621238042014909
5.66198889358466127364395905039
5.56506906051923782029302662514
5.46838483258832636553713646561
5.37193445488323451442196508952
5.27571623192724813606643238358
5.17972852607919380489705227378
5.08396975599325372852261106797
4.98843839513256381624068556848
4.89313297033425627956458484829
4.7980520604237308143416303096
4.70319429487605356321400874184
4.60855835252249122241934861436
4.51414296030028932211732376983
4.41994689204389932082463605567
4.32596896731594912402954770838
4.23220805027633634507828641889
4.13866304858790342463020898708
4.04533291235722893864109404383
3.95221663310914035504296566075
3.8593132427936204249386326707
3.76662181282384257373135439672
3.6741414531441303309438066845
3.5818713113266922270959651842
3.48981057169603689860128404883
3.39795845448002356929162841579
3.30631421498655079851878626385
3.21487714280493156701248236569
3.12364656103104556755010869309
3.03262182551540012217616392381
2.94180232413326959558224522042
2.85118747607611964065803322705
2.76077673116355721411596313683
2.67056956917508014669223932205
2.58056549920093124576834293247
2.49076405901139154371649697739
2.40116481444387547205033075373
2.31176735880721752302684151558
2.22257131230256543484298242031
2.13357632146031917719854859542
2.04478205859257808935619564063
1.9561882212605804972408537467
1.86779453175664106992392545751
1.77960073660011112566364766456
1.6916066060469061166979028254
1.60381193361216266016468877744
1.51621653560560478680936717821
1.42882025067921559367433449868
1.34162293938682625328629030218
1.25462448375524938904440727463
1.16782478686659821137092928608
1.08122377245144655637827444408
0.994821384492498111002017501613
0.908617586838445676543390855119
0.822612362827713345405931355344
0.73680571492178597090570447277
0.651197664347841323254327396285
0.565788250750410870589660015878
0.480577531851805225340747421964
0.395565583121049975074375017923
0.310752497451086893904040226721
0.226138384844004425055065736415
0.141723372104069855729767160856
0.0575076025383437894760895873639
-0.0265087643353346246226313658163
-0.110325553073195706776082201959
-0.193942572583417265746624585937
-0.277359616397222427860798043715
-0.360576462933380397977647418067
-0.443592875756286850806804951952
-0.526408603827794474431586282334
-0.60902338175295824720666296089
-0.69143693001985431351567601392
-0.773648955233625822880175960123
-0.855659150344903800804712322926
-0.93746719487274601920058046692
-1.01907275512223192038203136007
-1.10047548439684691303009356482
-1.18167502320578479313009810249
-1.26267099946629264004967607492
-1.34346302870117829033393836153
-1.42405071423159639249268001468
-1.5044336473652250884003076604
-1.58461140757994154458515106742
-1.66458356270310086359939971827
-1.74434966908651933605294578547
-1.82390927177725954223818388374
-1.90326190468431147328391710646
-1.98240709074126061039856317983
-2.06134434206503077215486927354
-2.14007316011078650929283233333
-2.21859303582307688972915993407
-2.29690344978329966909652443665
-2.37500387235356208010147210108
-2.45289376381701179335518068134
-2.53057257451470899931778213447
-2.60803974497910803196984667153
-2.68529470606421449628439820411
-2.7623368790724814701474712957
-2.83916567587850602381255349907
-2.91578049904958503313472274298
-2.99218074196318705368000166799
-3.06836578892139486840955268531
-3.14433501526237121915461907683
-3.22008778746889817877087856203
-3.29562346327403861401501434076
-3.37094139176396622622161506053
-3.44604091347800873524415491243
-3.52092136050594688939297201349
-3.59558205658261013784788693693
-3.67002231717980798988919377314
-3.74424144959563430497287063988
-3.81823875304118000691267236163
-3.89201351872468799200124651782
-3.96556502993318230261714122393
-4.03889256211160196256716150772
-4.11199538293946821597206940975
-4.18487275240511227580715690073
-4.25752392287748906916325358849
-4.32994813917560086181572679171
-4.40214463863555305270390638077
-4.47411265117526284735895597858
-4.5458513993568399461006941459
-4.61736009844665681587313362428
-4.68863795647312455181344923162
-4.75968417428218877394281298528
-4.83049794559055844360246686552
-4.90107845703667892128124391182
-4.97142488822945902010732038412
-5.04153641179476023528689812993
-5.1114121934196547469036671848
-5.18105139189445719943573605212
-5.2504531591525336537383130854
-5.31961664030788948365827659718
-5.38854097369053634740234288999
-5.45722529087963670071247794986
-5.52566871673442263216923337121
-5.59387036942288408781717393655
-5.66182936044821980996261656422
-5.72954479467304254050509957091
-5.79701577034132822949063669681
-5.86424137909809714155560952104
-5.93122070600681286327245723034
-5.99795282956448327967766820002
-6.06443682171444560487161401884
-6.13067174785681551577647896055
-6.19665666685657834599369952786
-6.2623906310492981440961223671
-6.3278726862444181833053923422
-6.39310187172612422272681455332
-6.4580772202517394596514197792
-6.5227977580476176721513412642
-6.58726250480249852707320372508
-6.65147047365828641384199131432
-6.71542067119821145409562672182
-6.77911209743232852447576671406
-6.84254374578030720838085440042
-6.90571460305146255513001756351
-6.96862364942197336437088397544
-7.03126985840923142182229188296
-7.09365219684326168122393694338
-7.15576962483514980780123207741
-7.21762109574240976122057113924
-7.2792055561312201908848867841
-7.34052194573545433283531527574
-7.40156919741242382412275126582
-7.46234623709525237518834933885
-7.52285198374179055063695747197
-7.58308534927997799002938137249
-7.64304523854955423825324896032
-7.70273054924001393394763149737
-7.76214017182469640755833308369
-7.82127298949089374992288649664
-7.88012787806585510859631453167
-7.93870370593855833183383247437
-7.99699933397711308717090230791
-8.05501361544165220921250569004
-8.11274539589256025416075676112
-8.17019351309388002949852825239
-8.22735679691172919680235464472
-8.28423406920754988237533324278
-8.34082414372600454037690184622
-8.39712582597732105989541358725
-8.45313791311387925165884326261
-8.50885919380081934944407819077
-8.56428844808044097003012010499
-8.61942444723014804442260683149
-8.67426595361368150878290826998
-8.7288117205253669684438865753
-8.78306049202708906030607126581
-8.83701100277768777037131405214
-8.89066197785445444116820466765
-8.94401213256638654920586429956
-8.99706017225884045950149766533
-9.04980479210920017945416893922
-9.10224467691315753661798877757
-9.15437850086117508415833121235
-9.2062049273046772741445824285
-9.25772260851148790186414867861
-9.3089301854100023718217579832
-9.35982628732155181288117188487
-9.41040953168038230673889944528
-9.46067852374063630550830102226
-9.51063185626968449820888779614
-9.56026810922711472079885204577
-9.60958584942863974724570515606
-9.65858363019413768369313840632
-9.70725999097898692169613023608
-9.75561345698780186849333381381
-9.80364253876961560897310707702
-9.85134573179349087623858205492
-9.89872151600347078656142811514
-9.94576835535170525673333688915
-9.99248469730850734454384709737
-10.0388689723480053581340006458
-10.0849195934079608271417096808
-10.1306349553222186082872464651
-10.1760134342241427228742856403
-10.2210533869192691186204132567
-10.2657531502252734398445143843
-10.3101110402772069939709638891
-10.3541253517957962090618513857
-10.3977943573164286357567119292
-10.4411163063762604466696961326
-10.4840894246566747346974717046
-10.5267119130780948106882062851
-10.5689819468439100182930466672
-10.6108976744300009207442707114
-10.6524572165160533677911990495
-10.6936586648545238704556861365
-10.7345000810727584479906027865
-10.774979495403369760195545065
-10.8150949053375384690600839357
-10.8548442741954193522591122954
-10.8942255296072949856996265413
-10.9332365618985232851851829178
-10.9718752223706623760431947583
-11.0101393214704185868506926812
-11.0480266268372410187053212265
-11.0855348612194678306245914992
-11.1226617002479020868151639573
-11.159404770054543694002341702
-11.1957616447229112023511038165
-11.2317298435549328372287061608
-11.2673068281377465471253576072
-11.3024899991918966486923786758
-11.3372766931803177129806288425
-11.3716641786551169967953683616
-11.4056496523164606571511429052
-11.4392302347547838896988299661
-11.4724029658440190850526111068
-11.5051647997494955640642531303
-11.5375125995095218070637251021
-11.5694431311443115488988602389
-11.6009530572397329147116877021
-11.6320389299461934211343183574
-11.6626971833246399291099733432
-11.6929241249619289747127582755
-11.722715926766437897439713096
-11.7520686148414082775197846347
-11.7809780583177310118631280044
-11.8094399570091904720431345733
-11.8374498277309538466236439443
-11.8650029890955336049938640989
-11.8920945445685759494396278901
-11.9187193635283836490165406015
-11.9448720600264732219550668899
-11.9705469688896503897339996169
-11.9957381187344261753489413237
-12.0204392013786584183657154079
-12.0446435370285927940476999601
-12.0683440344860484688985051201
-12.0915331454524154654392408754
-12.1142028117927216890688758398
-12.1363444043497511388276006981
-12.1579486515450502902743998365
-12.1790055555427989161884920434
-12.1995042931446711763193930701
-12.2194330977728144238115008603
-12.2387791178024099822402686475
-12.257528245004675225493578821
-12.2756649047749517492300816507
-12.2931717968719387347246643548
-12.3100295711499232281109601607
-12.3262164165313070187668940354
-12.3417075320975396478392081761
-12.3564744347302357691656471521
-12.3704840347986513029903320775
-12.3836973737324039602745111924
-12.396067853029864606522118764
-12.4075386693404378442028738555
-12.4180389532550898538315312606
-12.4274776712068960540910005094
-12.4357333873038737352628595892
-12.4426356242137062492112763933
-12.4479268631957746658753353317
-12.4511705346705073053647676927
-12.4514484512011919152782191389
-12.4444444444444444444444444444


==> anc/AggQ210.dat <==
# AggQ210
4.
4.00057013848692794140312860392
4.00060703801760162187016969026
4.00064624376705400802162850264
4.0006878929316689743055451172
4.00073213027002889182361797942
4.00077910846627405319250734532
4.00082898850586965771891836672
4.00088194006366605300465124548
4.00093814190405935234907315446
4.0009977822929707458712706328
4.00106105942126280049835883592
4.0011281818390987206996673579
4.00119936890062475054212555521
4.0012748512182153761782879088
4.0013548711253643730317479099
4.00143968314713056251944680147
4.0015295544768538127571763283
4.00162476545764262717494948159
4.00172561006689777446440225263
4.00183239640187484394712152294
4.00194544716400023582609420893
4.00206510013933763279959582016
4.00219170867225299921035345676
4.00232564212894299178223047272
4.0024672863470715321416871649
4.00261704406729918021682863924
4.00277533534198664775783981105
4.00294259791580387459472466538
4.00311928757237590159169985052
4.00330587844044242038138132189
4.00350286325229521903967870308
4.00371075354648237386454840844
4.00393007980592528978591082604
4.00416139152167961560221223339
4.00440525717157841621329874571
4.00466226410192023560706650837
4.00493301829919998930654478752
4.00521814403762082873278413317
4.00551828338676375023957147231
4.00583409556232198478609450634
4.00616625610122198358523177981
4.00651545584074467140683012051
4.00688239967942181434862275511
4.00726780509550477236927999162
4.00767240039667820651913559412
4.00809692267241082757336953672
4.00854211541789008074604002435
4.00900872579586859324912320835
4.00949750149994789170830448129
4.01000918717982977984061376403
4.01054452038586818751930733167
4.01110422698684453159827402803
4.011689016011257943432486335
4.01229957385855848092519227572
4.0129365578226471975046789766
4.01360058886561251951467398145
4.01429224357505903527060772495
4.01501204523350433141096226108
4.01576045392316445771373129515
4.01653785558401240492063629391
4.017344549937271210410211682
4.01818073718048989683283373957
4.01904650335404396532610833957
4.01994180427230210877113809135
4.02086644790580895443259619363
4.02182007509365440827781840114
4.02280213845774103625076919943
4.02381187938293288308876729289
4.02484830291908722670686952493
4.02591015045275460873835823728
4.02699586998790687369903546397
4.02810358386644854850726047685
4.02923105375052093219426920871
4.03037564267976532534563714945
4.031534274007824681516050801
4.03270338701349346538969716435
4.03387888897314555245042104364
4.03505610347246255238657191981
4.03622971472714504955395031193
4.03739370767432522080469714808
4.03854130358893377962733943713
4.03966489097244541841139962176
4.04075595145538982093655315478
4.0418049804499427432529271784
4.04280140228499550686678299675
4.04373347955355352803774874452
4.04458821640136832731877678397
4.04535125548661784290344885726
4.04600676834349435391362129623
4.04653733888803831174845834956
4.04692383981279312656452036779
4.04714530162819607445973892417
4.04717877412343091021483854352
4.04699918003813498841893626619
4.04657916075928116125779149745
4.04588891388515916960374418334
4.04489602253108777074241196029
4.04356527628972447036415153194
4.04185848380302516177829746905
4.0397342769534452812960865741
4.03714790673924183504469389263
3.98512451718946513325930907595
3.91664352547375511147217414539
3.8411375732821690644732599503
3.7621542625276483968479200696
3.68140846533159304780116312988
3.59984344349841970020933422548
3.51802000381805119113834695258
3.43628853549111016332346151893
3.3548749369773502938598121095
3.27392742475369500820916765726
3.19354374727841600047111196475
3.113787828462433861156064662
3.03470036650554645950470383919
2.95630580944944438550868126578
2.87861707281881522502045156029
2.80163880362674603176493052034
2.72536968228909409555172796914
2.64980407248089048277665636237
2.57493321988525049529493954219
2.5007461332176828628203610138
2.42723023793186260101457926788
2.3543718650292587142749729223
2.2821566187900550395541495424
2.21056965464030256713277388433
2.13959588968908916299002650588
2.06922016239809413504709388792
1.99942735354077047525763937583
1.93020247751717725894094976596
1.86153075084530318616243966196
1.79339764300182045510529941171
1.72578891356398494191879759629
1.65869063869132524281073500575
1.59208922929749390770480158848
1.52597144273992661342050187354
1.46032438945519196235023703464
1.39513553566022993842004413254
1.33039270300146281462077841031
1.26608406584832994239650747218
1.20219814678273083076948928928
1.13872381072185256725644121204
1.07565025802188361127911649053
1.01296701683883987563157722594
0.950663934966071708935236972168
0.88873117132284581488280048606
0.827159187232280036247237908833
0.765938737597967648966286124858
0.705060862065390663125595475907
0.644516876235535091221971698816
0.584298362983076565428982781553
0.524397163919383390974014016638
0.464805371030815524315024965504
0.405515318514927417300332711283
0.346519574830846685711985427416
0.287810934975007616585608638599
0.229382412989334118350777434861
0.171227234705701682051318588102
0.113338830727909286688517885695
0.0557108296503359417624676328956
-0.00166294848915802714515768501548
-0.0587884985257797856891752177552
-0.115671636258459900170202598989
-0.172318004319996388952307202675
-0.228733077832598526356110174176
-0.284922169855115712701004391829
-0.34089043662848355762740603578
-0.396642882626063897372351488051
-0.452184365415617980604878508046
-0.507519600339649096967666812741
-0.562653165020796104418418834044
-0.617589503698863811750571325365
-0.672332931405949157624558037233
-0.726887637985971107020760139516
-0.781257691964743303703961038945
-0.83544704427654678832625812602
-0.889459531852969599430289108363
-0.943298881079584131843517727583
-0.996968711125834410115701742079
-1.05047253715330609387250194421
-1.1038137734073537825735970061
-1.15699573619686438546504666276
-1.21002164676674302856969852522
-1.2628946340675200003442347129
-1.31561773742629420633283317777
-1.36819390912305096113105518263
-1.42062601687622000868081376163
-1.47291684624117363471423272303
-1.52506910292520473399476246798
-1.57708541502237076355068034211
-1.62896833517144163703258640318
-1.68072034264004773414474277826
-1.73234384533798821591591871006
-1.78384118176252962624602632443
-1.83521462287840017599761845589
-1.88646637393506598518596553519
-1.93759857622376172737967277432
-1.9886133087766393963386451579
-2.03951259001029511157613351231
-2.09029837931583480810308926473
-2.14097257859754512703636962747
-2.19153703376214565033992334275
-2.24199353616051261967234126646
-2.29234382398368226472026071764
-2.34258958361486366348783530494
-2.39273245093911649374414809586
-2.4427740126122779445530105171
-2.49271580729065527855839819436
-2.54255932682293591438113803854
-2.59230601740570528497840548897
-2.64195728070390397901100603844
-2.69151447493749965101714459536
-2.74097891593559576127759174669
-2.79035187815914825225239647164
-2.83963459569341266562218259482
-2.88882826321119783804503264471
-2.93793403690795807586054567683
-2.98695303540971349542377901505
-3.03588634065474792780470851207
-3.08473499874999533030680066255
-3.13350002080298893330326259309
-3.1821823837302122943291506622
-3.23078303104265795148367269866
-3.2793028736093673882974870251
-3.32774279039969546945381871152
-3.37610362920501331193080116651
-3.42438620734053565355405423332
-3.47259131232793210823036426469
-3.52071970255935619504884552077
-3.56877210794350164075829160773
-3.6167492305342721284813342668
-3.66465174514262834923605171
-3.7124802999321548588005545038
-3.76023551699886880500939610702
-3.80791799293577302635749528846
-3.85552829938263729064483005482
-3.90306698356147350323916315448
-3.95053456879815353125059777787
-3.99793155503060182725466726405
-4.04525841930397926069395760592
-4.09251561625325944493360634139
-4.13970357857358435293491336169
-4.18682271747877211594182439284
-4.23387342314833657017297877508
-4.28085606516336533035605008775
-4.32777099293159090139206874505
-4.37461853610197756707117946759
-4.42139900496913549530530952969
-4.46811269086786265161644320895
-4.51475986655810469647515481847
-4.56134078660061303835706525601
-4.60785568772357160483911656689
-4.6543047891804536613388162155
-4.70068829309936113468974804911
-4.74700638482409037092044720609
-4.79325923324716005838804533892
-4.83944699113502916455323028911
-4.88556979544572515358627446374
-4.93162776763909545972475996249
-4.97762101397988817553138702843
-5.02354962583386116317278488323
-5.06941367995711229935480638339
-5.11521323877881730992526993109
-5.16094835067755562820578656374
-5.20661905025139891212498293797
-5.25222535858193126992791373548
-5.29776728349236486378729058708
-5.34324481979990937660151292419
-5.38865794956254883157619661109
-5.4340066423203744391585140952
-5.4792908553316175041825391135
-5.52451053380352195067409446015
-5.5696656111181917059542101341
-5.61475600905354402306854327907
-5.65978163799949580503731424167
-5.70474239716950612011807778757
-5.74963817480759435861085519549
-5.79446884839094987336562782235
-5.83923428482824546296301151958
-5.88393434065376369363932266671
-5.92856886221744180873806316989
-5.97313768587093783831357772942
-6.01764063814981749220390319649
-6.06207753595195849332641087637
-6.10644818671226618020410525399
-6.15075238857379147504122744557
-6.194989930555339672431720533
-6.23916059271565595055218285812
-6.28326414631427103815567257226
-6.32730035396908808367549617521
-6.37126896981078946423184583898
-6.41516973963414003939736265613
-6.45900240104626119442881498609
-6.50276668361194792763400671676
-6.54646230899609921404803446966
-6.59008899110332992017781804931
-6.63364643621483064987495831246
-6.67713434312254006714632391977
-6.72055240326069246573237654868
-6.76390030083480163548529059022
-6.80717771294814040995589495094
-6.85038430972577366622351467976
-6.89351975443620098502526848131
-6.9365837036106636648835246688
-6.97957580716016931648401219144
-7.0224957084902858413812411183
-7.06534304461375522062499849071
-7.10811744626097620259548559475
-7.15081853798840368374742826163
-7.19344593828491131969355912184
-7.23599925967616268575726758101
-7.27847810882703512449639936499
-7.32088208664213927149789829485
-7.36321078836447613876617183143
-7.40546380367227255612193549565
-7.44764071677403472408143373865
-7.48974110650185861562851683156
-7.53176454640303497809412114464
-7.57371060482998572902754149287
-7.61557884502856761052646678475
-7.65736882522477806406822977669
-7.69908009870989741156701606416
-7.74071221392410057731720317013
-7.7822647145385707588489700061
-7.82373713953614665172609183789
-7.86512902329053405319333560335
-7.90643989564411191159553206744
-7.94766928198436215193208894739
-7.98881670331895189209467033989
-8.02988167634949596860163485083
-8.07086371354402701435365897215
-8.1117623232081996734763484922
-8.15257700955525489909477177073
-8.1933072727747696583297459576
-8.23395260910021676436437724008
-8.27451251087535896756903096623
-8.3149864666195008658793070351
-8.35537396109162163839822172851
-8.39567447535341106506125492477
-8.43588748683123076869827236452
-8.47601246937702210350247036465
-8.51604889332818161534154563856
-8.55599622556642451410306070027
-8.59585392957565612595136658951
-8.63562146549887083359795987569
-8.6752982901940975650743754041
-8.71488385728941045568283578827
-8.75437761723702288343321458512
-8.79377901736648266501543326933
-8.83308750193698579687547467923
-8.87230251218882573395120266133
-8.91142348639399481669637232401
-8.9504498599059540852000064543
-8.98938106520858735643383790058
-9.0282165319643550878551518576
-9.06695568706166320624038647931
-9.10559795466146174532995416804
-9.14414275624308780898881195345
-9.18258951064936705798706823286
-9.22093763413098760793239555492
-9.25918654039015992311251610181
-9.29733564062357599581009759033
-9.33538434356468081281961580027
-9.37333205552526883021844800758
-9.41117818043641790372153460431
-9.44892211988877285498556600568
-9.48656327317219059383608889261
-9.52410103731475846238632882013
-9.56153480712119721922272078098
-9.59886397521065984007743325833
-9.63608793205393707552616760189
-9.67320606601008047607893122141
-9.71021776336245337041597971176
-9.74712240835422006330913379169
-9.7839193832232833058132497813
-9.82060806823667988147126400234
-9.85718784172444394841075827458
-9.89365808011294757818638769933
-9.93001815795772773791078251009
-9.96626744797580877249058600559
-10.0024053210775292585217885974
-10.0384311463978819204807729697
-10.0743442913273751231593279026
-10.1101441215424242817215552849
-10.1458300010352813621996181262
-10.1814012921435104805883767167
-10.216857355579017447843939711
-10.2521975504566409509388058508
-10.2874212343223129065802678845
-10.3225277631807953741655663854
-10.3575164915230012679360972497
-10.3923867723529059650155921496
-10.427137957214056765987942038
-10.4617693962156870278060118419
-10.4962804380584416550425698646
-10.5306704300597205047198015309
-10.5649387181786461321084981538
-10.5990846470406621798977724692
-10.6331075599617685909290122025
-10.6670067989723997051937274537
-10.7007817048409511849459288708
-10.7344316170969615975095473125
-10.7679558740539543736058733119
-10.8013538128319457497225460613
-10.8346247693796241961334804886
-10.8677680784962067275991915323
-10.900783073852977391471790563
-10.9336690880145131278426034019
-10.9664254524596020984485377555
-10.9990514976018594852431408199
-11.0315465528100456657883066834
-11.0639099464280915808827867307
-11.0961410057948360200653487134
-11.1282390572634794627662606377
-11.1602034262207590268846589765
-11.192033437105848992396449585
-11.2237284134289912852040378396
-11.2552876777898602257829112688
-11.2867105518956657682195539066
-11.3179963565789993779301053373
-11.3491444118154266206604033413
-11.3801540367408304612574162332
-11.4110245496685091981324330033
-11.4417552681060328882715651204
-11.4723455087718620480538992831
-11.5027945876117323469777211674
-11.5331018198148089446371951277
-11.5632665198296140559031902268
-11.5932880013797312652108878762
-11.6231655774792900481125083619
-11.6528985604482338967858654003
-11.6824862619273753859691851019
-11.7119279928932414567911444933
-11.7412230636727121381545608067
-11.7703707839574558686854707514
-11.7993704628181645267500426575
-11.8282214087185912216440971325
-11.8569229295293938457488581058
-11.8854743325417873351974330786
-11.9138749244810075353855615186
-11.9421240115195895174641042628
-11.9702208992904631427468867872
-11.9981648928998686237337330822
-12.0259552969400947831632625093
-12.0535914155020426661522321555
-12.0810725521876171150273749277
-12.108398010121948871891798055
-12.1355670919654497302715492539
-12.1625790999257032143398889264
-12.189433335769193222198552759
-12.2161291008328730284887296973
-12.2426656960355770011919363778
-12.2690424218892773478451909228
-12.2952585785101881675190445505
-12.3213134656297190467746933805
-12.3472063826052804004115355752
-12.3729366284309427211235162696
-12.3985035017479518661861453752
-12.4239063008551024739812772116
-12.4491443237189715685190573986
-12.4742168679840143761216690817
-12.4991232309825243450777819202
-12.5238627097444593263463861594
-12.5484346010071358412707629565
-12.5728382012247933307447947119
-12.5970728065780302493420524444
-12.6211377129831138375608035912
-12.6450322161011653755432430905
-12.6687556113472226923831235702
-12.6923071938991816764310804045
-12.7156862587066185038301138316
-12.7388921004994942748539620676
-12.7619240137967437204677878456
-12.7847812929147496148732637059
-12.8074632319757045036285762741
-12.8299691249158613312381081358
-12.8522982654936745268768571753
-12.8744499472978330821414989941
-12.8964234637551871303940864744
-12.9182181081385695133766210822
-12.9398331735745137973162383681
-12.9612679530508701777028413037
-12.9825217394243206892952012998
-13.0035938254277951156895305637
-13.0244835036777889709581995566
-13.0451900666815849044276999343
-13.0657128068443788586063837339
-13.0860510164763122895863636454
-13.1062039877994117389228253303
-13.1261710129544370260306335955
-13.1459513840076393105254227316
-13.165544392957430254667416822
-13.1849493317409634971342502029
-13.204165492240629630747422253
-13.2231921662904658584992403425
-13.2420286456824814842668378024
-13.2606742221729003769508962883
-13.27912818748832152943298497
-13.2973898333317988167010154209
-13.3154584513888410407413923461
-13.3333333333333333333333333333


==> anc/AggQ220.dat <==
# AggQ220
-5.33333333333333333333333333333
-5.33339812724865853243769803762
-5.33340294911428501640660095941
-5.33340812667395882695560604238
-5.33341368588654556344096625225
-5.33341965458031768930585705439
-5.33342606258530232303937365627
-5.33343294187478969519432964396
-5.33344032671661681282654552131
-5.33344825383488023606257692248
-5.33345676258277357319158418127
-5.33346589512728946085009925854
-5.33347569664657253877235341939
-5.33348621554075938244583785508
-5.3334975036571936538928648338
-5.3335096165309600063444018188
-5.33352261364173867175293683899
-5.33353655868804431285058441087
-5.33355151987997777829093019019
-5.33356757025168800685187724915
-5.33358478799481363268770454035
-5.333603256814249996882048588
-5.33362306630766741962407858861
-5.33364431237029087965794654968
-5.33366709762653982845385012124
-5.33369153189021987748903149666
-5.3337177326550556747412265922
-5.33374582561745656086849717011
-5.33377594523351368776333144647
-5.33380823531233930250089740712
-5.33384284964797594501248519946
-5.33387995269222545872361223883
-5.33391972027087503109022500058
-5.33396234034593000362143185278
-5.33400801382660092973630464541
-5.33405695543193529327477039453
-5.33410939460813237371237428418
-5.33416557650373285697945782903
-5.33422576300603279568514438002
-5.33429023384223421652936786455
-5.3343592877490117896626018377
-5.33443324371434617693732563711
-5.33451244229564954441023681751
-5.33459724701838674842730987318
-5.3346880458595762701845904209
-5.33478525282073735073692673795
-5.33488930959503310675233789484
-5.33500068733354268088484798465
-5.33511988851577753068424111364
-5.33524744892973643619136494219
-5.33538393976696915646301311209
-5.33552996983828811240494883708
-5.33568618791592899155968165678
-5.3358532852081124580797379698
-5.33603199797209760102847263137
-5.33622311027194042236694362309
-5.33642745688727423680731082334
-5.33664592637950960414954133662
-5.33687946432190516571357286457
-5.33712907669998284078951468556
-5.33739583348874604555292798371
-5.33768087241310212127036451785
-5.337985402897783547912089694
-5.3383107102128996125616270735
-5.3386581598210230666749193994
-5.33902920193141616998974996848
-5.33942537626661769713559205055
-5.33984831704613630174093565385
-5.34029975819141434689509300632
-5.3407815387555270174803651061
-5.34129560858025007805573545
-5.34184403418215053500391428328
-5.34242900486821076614768616803
-5.34305283908016991198392993754
-5.34371799096523634550227492015
-5.34442705716906995780894771267
-5.34518278384492905040189625127
-5.34598807387059806823110641428
-5.34684599426213140842545167405
-5.3477597837705350711882171765
-5.34873286064422966011074310108
-5.34976883053646047905172810651
-5.35087149453270603131447720223
-5.35204485726854538539934427313
-5.35329313510333532417341092071
-5.3546207643093750226862225555
-5.35603240922995167841389389363
-5.35753297035271495485813837227
-5.35912759223716872390814443731
-5.3608216712266404933827996093
-5.36262086286583503785854614647
-5.3645310889349402132641508795
-5.36655854400016934557236081491
-5.36870970136853455113608628245
-5.37099131832148707291541650643
-5.37341044048777273864244065106
-5.3759744052003727381205311752
-5.37869084366567418312355588432
-5.38156768175498709907412343441
-5.38461313920914553566973491766
-5.38783572702615831926441091261
-5.39124424277967669255783497694
-5.4310726832012651607335239406
-5.46427361268179352017431730386
-5.49326516735189185502487161272
-5.51918957561826478660598170556
-5.54271605232385007126790714727
-5.56428448266840176914495846569
-5.5842058807683600689554978635
-5.60271157762432860485394401778
-5.61998019206223796138983561201
-5.63615366741623622220901926643
-5.65134740814499964697706023509
-5.66565700177372548505454188956
-5.6791628521973719333153847717
-5.69193347679619767358144683579
-5.7040279163440914728895102748
-5.71549753705891006151229940966
-5.72638740486765711083474465222
-5.7367373515460870698447920798
-5.7465828143728952559396403791
-5.75595550630229620112866121763
-5.76488395727906334608015213895
-5.77339395617907309139123384591
-5.7815089151250043357622130829
-5.78925017245992252167441217207
-5.79663724673251355614255720373
-5.80368805118146714767806794031
-5.81041907608674707687202239695
-5.81684554476806712866004930001
-5.82298154780837210959326716476
-5.82884015915945694449054932872
-5.83443353707502188443037701771
-5.8397730122610472841981349461
-5.84486916519631015774458360578
-5.84973189422920119366367782865
-5.8543704757799927560137749756
-5.85879361775481652349068403668
-5.86300950709708735921581305767
-5.86702585225500277042863911686
-5.87084992122317346795722165341
-5.87448857571707220787409799153
-5.87794830195667094577347943083
-5.88123523846710927543869902557
-5.88435520124692397834967219039
-5.88731370660622287151069756126
-5.8901159919365695139346272825
-5.89276703463994353483244016448
-5.89527156941489193690220346095
-5.89763410407302718806303254601
-5.89985893403765472396655005106
-5.90195015565794922021351911699
-5.90391167845627133567055244918
-5.90574723641253265800437798179
-5.90746039837765118672351743369
-5.90905457769782214939662665445
-5.91053304112233301756838219323
-5.91189891705978752940194597067
-5.91315520324071167472569219371
-5.91430477383846016925462174979
-5.91535038609501079787678007208
-5.91629468649352919422153437973
-5.91714021651542556179694139214
-5.91788941801593698672634073933
-5.91854463824899392104600160538
-5.9191081345692152405655996581
-5.91958207883627833100099274325
-5.91996856154459037820575127512
-5.9202695956991110830616421254
-5.92048712045631647365585602643
-5.92062300454762322086265623973
-5.92067904950109099838632225104
-5.92065699267586787171158661711
-5.92055851012262375760760809943
-5.92038521928211504070089933325
-5.92013868153302662786666552475
-5.91982040459933477495943804511
-5.91943184482661498776774534002
-5.91897440933597540270557066749
-5.91844945806361953347220528181
-5.91785830569342625726674972431
-5.91720222348937331482196309324
-5.91648244103411799998769717742
-5.91570014787958030169248277539
-5.91485649511494524377142032245
-5.91395259685710871858436052396
-5.91298953166823130842323276913
-5.91196834390473437430869257376
-5.91089004500176932323758429413
-5.90975561469691198268308045675
-5.90856600219657720582442221225
-5.90732212728841221554467703016
-5.9060248814027089803812401188
-5.90467512862567448818787591672
-5.90327370666721168721999426233
-5.90182142778569178394636293467
-5.90031907967203933184308636417
-5.89876742629530403778707847013
-5.89716720871175647516789230386
-5.89551914583941803856499550589
-5.89382393519981769805744040486
-5.89208225362865867922578377273
-5.89029475795697644070050382512
-5.88846208566427463700068263907
-5.88658485550503758616380589651
-5.88466366810993560337186628989
-5.88269910656296295119026315508
-5.88069173695567667144926298243
-5.87864210891963781632666541014
-5.8765507561380942324308461457
-5.8744181968378857467160354415
-5.87224493426249805875487244282
-5.8700314571271405864750179563
-5.86777824005667569033629012502
-5.86548574400718188267879422149
-5.86315441667189160162141082066
-5.86078469287220469624710651958
-5.85837699493444175103510325564
-5.85593173305296660577316175003
-5.85344930564027474851786071945
-5.85093009966461353132197879961
-5.84837449097567124992939629101
-5.84578284461884491782601385647
-5.84315551513857093935597476631
-5.84049284687117874180042147892
-5.8377951742277046657393977991
-5.8350628219670819470634791438
-5.83229610546010236951533305452
-5.8294953309445260464135374599
-5.82666079577169773251043359843
-5.82379278864501100508163042803
-5.82089158985054552531501413508
-5.81795747148018733914044121636
-5.81499069764752774706886106431
-5.81199152469682261531413054358
-5.80896020140528106877044803404
-5.80589696917894025677341273103
-5.80280206224237127435273457848
-5.79967570782245031695437840446
-5.79651812632641870993266053964
-5.79332953151444555236905227618
-5.79011013066689731699516464216
-5.78686012474650982521030343307
-5.78357970855564954127178603419
-5.78026907088884307730581014987
-5.77692839468074614704846691812
-5.77355785714971592888290910171
-5.77015762993714387688109644391
-5.76672787924269943257201088594
-5.76326876595562882163337185019
-5.7597804457822471513552406005
-5.75626306936975634031441390546
-5.7527167824265159959694520599
-5.74914172583888919449227267075
-5.74553803578478019660138135376
-5.7419058438439764407592288983
-5.73824527710540267889252453419
-5.73455645827139084853744738473
-5.73083950575906519840183375307
-5.72709453379893829178456199644
-5.72332165253080979468146793915
-5.71952096809705640385605676375
-5.71569258273339787628318932884
-5.71183659485722087727697621372
-5.70795309915353926282431545219
-5.70404218665866644511150732213
-5.70010394484167265229109344083
-5.6961384576836971778930187479
-5.69214580575518311598542045024
-5.68812606629109958960567522914
-5.6840793132642140967852128653
-5.68000561745647531564098675209
-5.67590504652856452273000015741
-5.67177766508767168264143096955
-5.66762353475355025735231045439
-5.66344271422290285714032696926
-5.65923525933214800698542991679
-5.65500122311861652975400959321
-5.65074065588022434658688137151
-5.64645360523366686252365059038
-5.64214011617117853837700452933
-5.63780023111589974526459536373
-5.63343398997589155320595648339
-5.62904143019683771713056216976
-5.62462258681347178998686841236
-5.62017749249976601098277145179
-5.61570617761791738503597603129
-5.61120867026616518509118211267
-5.60668499632547296999892857424
-5.60213517950510711517805965428
-5.59755924138714279942494361955
-5.59295720146992737720270259253
-5.58832907721053008984305731291
-5.58367488406620612970302673344
-5.5789946355349021668963162609
-5.57428834319482957729504400616
-5.56955601674313077167058691282
-5.56479766403366321777715227936
-5.56001329111392496860449570132
-5.55520290226114475972207676292
-5.55036650001755901544670626361
-5.5455040852248974063831833115
-5.54061565705809792865662381863
-5.53570121305827182686798762053
-5.53076074916493805749794918574
-5.52579425974754638623909014726
-5.52080173763630763067378821065
-5.51578317415234899799549300417
-5.51073855913721192529175402747
-5.50566788098170930650111520727
-5.50057112665415848478909911926
-5.49544828172800590105920578737
-5.49029933040885881795179653174
-5.48512425556093908334453633438
-5.47992303873297345743792850763
-5.47469566018353460239987346271
-5.46944209890584642269064180348
-5.46416233265206704705456143523
-5.45885633795706235923022311463
-5.45352409016168261320194926751
-5.44816556343555430981717972505
-5.44278073079939916437257735002
-5.43736956414689165889015261276
-5.43193203426606634784562972461
-5.42646811086028577167386614596
-5.42097776256877952807601151453
-5.41546095698676475662151381701
-5.40991766068515800702125398739
-5.4043478392298881854064933028
-5.39875145720082000565606868787
-5.39312847821029711395852261955
-5.38747886492131380407622090935
-5.38180257906532399790652123512
-5.37609958145969593063362896122
-5.37036983202482075176773271649
-5.36461328980088303241959337008
-5.35882991296430095501318424014
-5.35301965884384375406001141695
-5.34718248393643377537928222164
-5.34131834392264032602978618661
-5.33542719368187229801223217307
-5.32950898730727636530289532021
-5.32356367812034737579650097629
-5.31759121868525738708140439926
-5.31159156082290962746346440969
-5.3055646556247235011234672125
-5.29951045346615659856992531928
-5.29342890401996952047416165159
-5.28731995626923917439335454475
-5.28118355852012605965094393228
-5.27501965841440091561149190742
-5.26882820294173597259986710225
-5.26260913845176591272597590375
-5.25636241066592351954936796118
-5.25008796468905487105398871194
-5.24378574502081880934623316267
-5.23745569556687530295817608575
-5.2310977596498672034175027934
-5.2247118800201997867568514485
-5.21829799886662236277199724643
-5.21185605782661613000137258137
-5.20538599799659235249314203826
-5.19888775994190483535812153112
-5.19236128370668057978816953398
-5.18580650882347240456431998447
-5.17922337432273723000389857353
-5.17261181874214363172107207849
-5.16597178013571218542339729975
-5.1593031960827920401632976037
-5.15260600369687707593589805793
-5.14588013963426492219365626367
-5.13912554010256203666646860188
-5.1323421408690379687684268236
-5.12552987726883185877636123573
-5.11868868421301415282006318079
-5.11181849619650644447099708248
-5.10491924730586228629871864476
-5.09799087122691174912732778021
-5.09103330125227244281513933881
-5.08404647028872965014814184563
-5.07703031086448816483221371028
-5.06998475513629836554258516125
-5.06290973489645900049534887732
-5.05580518157969910100012167294
-5.04867102626994138789189032761
-5.04150719970694948158168909281
-5.03431363229286117466946239765
-5.02709025409860997558897884544
-5.01983699487023708256595762472
-5.01255378403509589922983807105
-5.00524055070795115649123282518
-4.99789722369697465974655253114
-4.99052373150963963606516554774
-4.98312000235851561272040438786
-4.97568596416696571621241400493
-4.96822154457474823976790057438
-4.96072667094352428715987659642
-4.95320127036227326154101842221
-4.94564526965261792979964961125
-4.93805859537406075570088604108
-4.93044117382913315874119970863
-4.92279293106845932019744807339
-4.91511379289573612326691507643
-4.90740368487263078044950320509
-4.89966253232359766839400680189
-4.89189026034061585829518382208
-4.88408679378784879856559672284
-4.87625205730622757589503273967
-4.86838597531795915093048684834
-4.86048847203096093564155156784
-4.852559471443223050960547707
-4.84459889734709957548535808899
-4.83660667333353006888775009665
-4.82858272279619262716358150756
-4.82052696893558970097678020546
-4.81243933476306788306997168113
-4.80431974310477284602517942362
-4.79616811660554058754268841438
-4.78798437773272611684993745079
-4.77976844877997069284062438983
-4.77152025187090870206292407136
-4.76323970896281524271109466276
-4.75492674185019545931344302232
-4.74658127216831665183867498136
-4.73820322139668416244948467209
-4.72979251086246202310460986852
-4.72134906174383932763661737618
-4.71287279507334327280084044233
-4.70436363174109979408995209577
-4.69582149249804270382772372852
-4.68724629795907222118399306819
-4.67863796860616376628045294311
-4.66999642479142787347356274355
-4.66132158674012206219694804791
-4.65261337455361548741163075579
-4.64387170821230717573912464255
-4.63509650757849863773089606622
-4.62628769239922163144922958181
-4.61744518230902183759069535784
-4.60856889683269919176596317088
-4.59965875538800560525064473002
-4.59071467728830079153338847688
-4.58173658174516690230202657508
-4.57272438787098266311881541238
-4.56367801468145768593455044974
-4.55459738109812762277159860259
-4.54548240595081081236088882114
-4.53633300798002705924102825184
-4.52714910583937917281253786588
-4.51793061809789788208046955306
-4.50867746324235073030828446093
-4.49938955967951554253890925371
-4.49006682573841904790956909148
-4.48070917967254122788970172685
-4.47131653966198595100051213193
-4.46188882381561844422520088755
-4.45242595017317014118540087585
-4.44292783670731143723682959721
-4.4333944013256928719206840759
-4.42382556187295524969207487576
-4.41422123613270920052814227859
-4.40458134182948467289186872972
-4.3949057966306508425885618404
-4.38519451814830691229620992017
-4.37544742394114426797419610246
-4.36566443151628044995309396306
-4.35584545833106538827745786866
-4.34599042179486034380976737759
-4.33609923927078998870318775277
-4.32617182807746805210986485115
-4.31620810549069694940647238565
-4.30620798874514180578615353786
-4.29617139503597927778241601148
-4.28609824152052156915260446723
-4.27598844531981603055302484595
-4.26584192352022072558145043319
-4.25565859317495633904249757566
-4.24543837130563479670419437557
-4.23518117490376495935702773859
-4.22488692093223574765696471644
-4.21455552632677704802859568301
-4.20418690799739874382090076508
-4.1937809828298082099435252449
-4.18333766768680660336325757643
-4.17285687940966427610609176425
-4.16233853481947563178734234591
-4.15178255071849374117834329846
-4.14118884389144502691093847162
-4.13055733110682432211795410453
-4.11988792911817060260688243444
-4.10918055466532368706290207296
-4.09843512447566219477397089935
-4.08765155526532304546295698902
-4.07682976374040278099757860213
-4.06596966659814098402631000393
-4.05507118052808606395542756832
-4.04413422221324367613711788947
-4.0331587083312080356791889257
-4.02214455555527638291160257338
-4.01109168055554685325201105146
-4.


==> anc/AggQ300.dat <==
# AggQ300
-2944.88881289252810712389385845
-2945.74996779725091553726010444
-2945.79706632587098774190047224
-2945.84669496983382865510574841
-2945.8989875760059662354977821
-2945.95408498311678303192674003
-2946.01213538207294046441229091
-2946.07329469433377888282929896
-2946.13772696918471811518259681
-2946.20560480077564107420160244
-2946.27710976582116663684766299
-2946.35243288288944027875229486
-2946.4317750942354008107974221
-2946.51534777116320170689963567
-2946.60337324393032966826087223
-2946.69608535723269317632626196
-2946.79373005233523688965904793
-2946.89656597693612265889896463
-2947.00486512387381167108062231
-2947.11891349980504610804458343
-2947.23901182499727419282044912
-2947.36547626539094678419083197
-2947.49863919809473486816102115
-2947.63885001147940930052050248
-2947.78647594103315123739904372
-2947.94190294213161262688352203
-2948.10553660085922800680330447
-2948.27780308399311044697762227
-2948.45915012922626926666177816
-2948.65004807666168589245777985
-2948.85099094255168704983916965
-2949.06249753618665266993528695
-2949.28511262075185309123227014
-2949.51940811886945319483861828
-2949.76598436342263046256083015
-2950.02547139411835353572556075
-2950.29853030008251464752213003
-2950.58585460859348238119202281
-2950.88817171984523045222398772
-2951.20624438738629263263317361
-2951.54087224360296965263675586
-2951.89289336930132186744465032
-2952.26318590608913488044762519
-2952.65266970986260695631764046
-2953.06230804325907649914184512
-2953.49310930444250864812377046
-2953.94612878903822698057271396
-2954.42247048142274306741894499
-2954.92328887089842362107928563
-2955.44979078753573786689352218
-2956.00323725164220666435516716
-2956.58494532991084452376303323
-2957.19628999030540670380177343
-2957.83870594664832553865426683
-2958.51368948268267594680167014
-2959.22280024407431277537391982
-2959.96766298539656465525714839
-2960.74996925758927430868555021
-2961.57147901969790471176533178
-2962.43402215686789154760846215
-2963.33949988458508264569217736
-2964.28988601700531141064180191
-2965.28722807489495417567520872
-2966.33364820619950629823803423
-2967.43134388955833687739333833
-2968.58258838818022447318880812
-2969.78973091837528739201064677
-2971.05519649369369189302166162
-2972.38148540203925405576928486
-2973.77117226929605113701142406
-2975.22690465891793202298917951
-2976.75140115257418420600320382
-2978.34744885230983956738252629
-2980.01790023975703282333341339
-2981.76566932271606205911433749
-2983.5937269939038638203611516
-2985.5050955208371526516194146
-2987.50284207967247362775992003
-2989.59007123936243950934685799
-2991.76991629570486775884559955
-2994.04552934775990251473838623
-2996.42007000169241470462115808
-2998.89669257936865362447716487
-3001.47853170100596454116870759
-3004.1686861028544823561828149
-3006.97020054229592018492694081
-3009.88604563389688963946658014
-3012.9190954508771239971492778
-3016.07210271717591789291872664
-3019.34767140585768628101725744
-3022.74822655003000996459800884
-3026.27598106280100605662288122
-3029.93289935312963966047157334
-3033.72065751478135284779954954
-3037.64059985605730254837635523
-3041.69369152859026328190967852
-3045.88046700437196580114752501
-3050.20097414137954881820483116
-3054.65471356979280990902080475
-3059.24057312293393599806682239
-3063.95675702981624726430724488
-3068.80070957965975914478638518
-3116.42479939293999153094078052
-3146.1996900592633117843944919
-3166.25960437716147155766523768
-3179.98505785925603634008410048
-3189.18144429566172417770063526
-3194.9496838082145957781213676
-3198.01981625365162438553015206
-3198.90498583505398058262061536
-3197.98173623805546171179385055
-3195.53568684246235243723649198
-3191.78927717388443767429335838
-3186.91950777896195101398755393
-3181.06976411381678486264787472
-3174.3579705701720260324323961
-3166.88237712471818702146138822
-3158.72576739055525495191753991
-3149.95858379975961323561535673
-3140.64129154298553648649106529
-3130.82619577714089444468169141
-3120.55885867595380179225070029
-3109.8792186436113112701400977
-3098.82248449284129559697683976
-3087.41985727863077992404548776
-3075.69911851586601573248383765
-3063.68511364679148340067806865
-3051.40015254881155146929109335
-3038.86434372462048818777669253
-3026.09587502115820413469579457
-3013.1112508921990939479647039
-2999.92549408330640686466383002
-2986.55231799000003025012806618
-2973.00427468756761018607283081
-2959.29288265885334237764459695
-2945.42873748560031200122356794
-2931.42160816894912973589804618
-2917.28052126809469417980900016
-2903.01383466492653614160311447
-2888.62930245566649744522861657
-2874.1341322220701146486032372
-2859.53503573242428096097154638
-2844.83827395690497943449807948
-2830.04969714551726768203794812
-2815.17478060408921025301859328
-2800.21865671012030145430906931
-2785.18614363212327816326588408
-2770.08177115060570405279435426
-2754.90980392374222150911134345
-2739.67426249426314227981762195
-2724.37894229465419708951810419
-2709.02743087422784483301490669
-2693.6231235430118837630302038
-2678.16923760290655094025870931
-2662.66882531552943971677312246
-2647.12478573805584006055843609
-2631.53987554272103743218944453
-2615.9167189221069926113453013
-2600.25781667057688956072186921
-2584.56555452198629622074850953
-2568.8422108148699644967924682
-2553.08996354849397622565986002
-2537.31089688631803254627123456
-2521.50700715740000970957253949
-2505.68020840098215631813087397
-2489.83233749482980042236960587
-2473.96515890376743608278172319
-2458.08036908120357559489448618
-2442.17960055319470200876546621
-2426.26442571171833772441680672
-2410.33636034126107250213900916
-2394.39686690054083101061747747
-2378.44735757914032579720219587
-2362.48919714700156269078775464
-2346.52370561309424259586157469
-2330.55216070810197630916900923
-2314.57580020465022381029304837
-2298.59582408741201478131413187
-2282.61339658435710582496215736
-2266.62964806944438030239041297
-2250.64567684618465398986620701
-2234.66255082071162130697128869
-2218.68130907228364707457465837
-2202.70296332849068806201852131
-2186.72849935185192350513429565
-2170.75887824395457472448931663
-2154.79503767279747819901149777
-2138.83789302855942399400233866
-2122.88833851260779218384636255
-2106.94724816419379015397896549
-2091.01547682894320093099081621
-2075.09386107294294754926647406
-2059.18322004594123248899884561
-2043.28435629692008018561582483
-2027.39805654506160224773967371
-2011.52509240891125073720395455
-1995.66622109634095488690077033
-1979.82218605773075813562228327
-1963.99371760461795019741877394
-1948.18153349590642858662034337
-1932.38633949358495677484290315
-1916.60882988977005551837300857
-1900.84968800676651401954231068
-1885.10958667172507279533009087
-1869.38918866737192564123508345
-1853.68914716018760178253522609
-1838.01010610732287441623097522
-1822.35270064345601038655593202
-1806.71755744871839270522648544
-1791.10529509874382580314876691
-1775.51652439783022869126209215
-1759.95184869614052849273811518
-1744.41186419181201620926513339
-1728.89716021878988012666000516
-1713.40831952115078088106661986
-1697.94591851463589304001560307
-1682.51052753606955203608105578
-1667.10271108129927496816537642
-1651.72302803225525134594332173
-1636.37203187369222536113231537
-1621.05027090014383106624598987
-1605.75828841358872710162610949
-1590.49662291229915303699010586
-1575.26580827131565203349971949
-1560.06637391496654271285752191
-1544.89884498182715547567846544
-1529.76374248249176310579042226
-1514.66158345051042902446568194
-1499.59288108682357361898518342
-1484.55814489800883151019663667
-1469.55788082863765893765255213
-1454.5925913880230752232875876
-1439.66277577162481572366915411
-1424.76892997736397114472554179
-1409.91154691708582965555081925
-1395.09111652339706834144183727
-1380.30812585209160763547575355
-1365.56305918036829861440619778
-1350.85639810103311399829592911
-1336.18862161286861805765914215
-1321.56020620734416001194432071
-1306.97162595183143418331499917
-1292.4233525694817449099447837
-1277.91585551591347407225842742
-1263.44960205285084520963373455
-1249.02505731884808372927931
-1234.64268439722646257287058716
-1220.30294438134547353048184584
-1206.00629643732345435386706743
-1191.75319786431741054562408184
-1177.54410415246647915187347086
-1163.37946903859847226778809285
-1149.25974455979419366026202221
-1135.18538110489972731850350722
-1121.15682746407263735696799314
-1107.17453087644398082545079522
-1093.23893707597420589463738048
-1079.35049033557737560144547741
-1065.50963350958471064442045636
-1051.71680807461517309661444135
-1037.97245416891770648420139546
-1024.27701063024679720272951346
-1010.63091503233021901462012711
-997.034603719985158224818281927
-983.488511842936384393170058296
-969.993073388387722899654066263
-956.548721212395794550040561488
-943.155887070092807315322290118
-929.815001644803110235098351059
-916.526494576096243831764606301
-903.290794486817339757069633757
-890.108329009133929811925470458
-876.979524809636516219710758679
-863.904807613528626638611336807
-850.884602227940524669283232447
-837.919332564399265587434278315
-825.009421660486373966804854083
-812.155291700713071225534587739
-799.357364036641693593227067273
-786.616059206280711406463937634
-773.931796952779586019206707353
-761.304996242448578145904086471
-748.736075282127548476105423311
-736.225451535926765390130898851
-723.773541741361753180660482771
-711.380761924903275086324041204
-699.047527416962646530839673994
-686.774252866331713207186886197
-674.561352254096004128190627435
-662.409238907038779659211461105
-650.318325510552937125014048652
-638.289024121077010198596468248
-626.321746178070801374562313464
-614.416902515545517920883520519
-602.574903373162639381064224317
-590.796158406915127622956241011
-579.081076699403997324678786434
-567.430066769722694437028851855
-555.843536582961181407492766249
-544.321893559341099689436011912
-532.865544582992871237897647879
-521.474896010385110304947177222
-510.150353678416243931869174954
-498.892322912177783173700851194
-487.701208532398246404549479456
-476.577414862576310197425894735
-465.521345735811351442574771639
-454.533404501339145788552130781
-443.613994030780101416153893557
-432.763516724107032870767294287
-421.982374515339116494397966786
-411.270968877968316249863847125
-400.629700830124225774788311431
-390.058970939482938721742242111
-379.559179327925234232569086031
-369.130725675949047177137016019
-358.774009226840882993726761686
-348.489428790610534049431964721
-338.277382747693157857584442175
-328.13826905242248672102789271
-318.072485236278652901867576427
-308.080428410913832746738352695
-298.162495270958636826793366158
-288.319082096611900595905214976
-278.550584756016260847374078347
-268.857398707421636881893569813
-259.239919001138471314296056782
-249.698540281282323372630405855
-240.233656787311146910406713064
-230.845662355356325691160656639
-221.534950419348279342164681662
-212.301914011937194236717837881
-203.146945765209173973504063699
-194.070437911197843593160776846
-185.07278228219117971583757311
-176.154370310833074900385417797
-167.315593030018878207530050192
-158.556841072583884676469380724
-149.878504670783473664641400952
-141.280973655563319207485269531
-132.764637455617814166413327859
-124.329885096234563368695701901
-115.977105197922508602652612089
-107.706685974820949593956870398
-99.5190152328864193087834397731
-91.4144803678540584359338338034
-83.393468362969811993635041769
-75.456365786489439957523113034
-67.6035587889399928511455653554
-59.835433100139051579863982198
-52.1523740259666675838661494414
-44.5547664448845637660020702537
-37.042994804196767646219889444
-29.6174431160454449350718908601
-22.2784949531352830143662167751
-15.0265334441793387454190244462
-7.86194126905881233129482447397
-0.785100653688737476991114147918
6.20360663541891347805024943286
13.1037992969037237982739490479
19.9150965006264762153795654902
26.6371178940700570104372213601
33.2694836090823173079249744481
39.8118142689722027696686713718
46.2637309959711067142181482935
52.6248554190720771356524596559
58.894809682260217253539064061
65.0732164531483643315924245328
71.1596989320329149468404733626
77.153880861385489227732968581
83.0553865357969945391484407409
88.8638408123915635959919865953
94.5788691217288061625133992812
100.200097479213830692009701226
105.727152497035566072716161934
111.159661396655047922876106417
116.497252021866532756178734053
121.739552852455571258998696553
126.88619301847951365594271966
131.936802315197340822674792728
136.891011218677219957837901809
141.748450902111779196009402734
146.508753252872787938458266573
151.171550890338725806118436766
155.736477184530630432375643727
160.203166275593640857525633842
164.571253094163807753350127005
168.840373382662033490219374289
173.010163717559444323151017325
177.080261532661094717878325383
181.050305143457671978915403584
184.919933772597820794895361994
188.68878757653685609239084586
192.356507673420993896188793864
195.922736172269820252141464603
199.387116203523555637750080292
202.749291951025776204034790084
206.008908685516644932569717335
209.165612799716408532405167488
212.219051845083954918361421015
215.168874570340628988968101951
218.014730961855301287532003368
220.756272285992907918283525434
223.393151133535366834609816818
225.925021466290964775529354316
228.35153866601604394501567776
230.672359585781145445752548447
232.887142603922739582133174417
234.995547680731348682118470157
236.99723641803730902764212805
238.89187212186669417144650203
240.679119868352108786737465699
242.358646573096244576781008104
243.930121064200360809262226796
245.393214159185314722481198928
246.747598746049535371241211803
247.992949868726534755966587135
249.128944817224322438479227711
250.15526322275058992473211806
251.071587158150931944928113633
251.877601244012866048566985654
252.57299276081621441495883334
253.157451767540762150794541996
253.630671227175272473797202776
253.992347139608220821009015612
254.242178682420342969215051054
254.379868360142653637050011443
254.405122162591405321907596216
254.317649732943998996607073958
254.117164546277666028237282876
253.803384099356420793875414582
253.37603011252202170779260979
252.834828744622251361314695325
252.179510821995615214286122332
251.409812082626563914479824928
250.525473436690706557211824224
249.526241244826500828397602695
248.411867615600066174333860185
247.182110723774768189643603633
245.836735151159016735996446722
244.375512251986548873985183559
242.798220544985913083012808459
241.104646134522914884705281435
239.294583163454875521943787033
237.367834300622695487591096109
235.324211266230554421495839371
233.163535398729038602731725187
230.885638267231900338155257525
228.490362333966939849326950318
225.977561671796376499392795345
223.347102742451811886215352222
220.59886524182561724056470739
217.732743019458684662403510264
214.74864508028106807561557753
211.646496677717508086965443538
208.426240508488609507312667314
205.087838020849864696616611107
201.631270849650175508167837976
198.056542393501858887100203687
194.363679551587395836385232478
190.552734640247960828341007847
186.62378751258297968048577479
182.576947907934602443177965895
178.412358062454862750893919525
174.13019561710424681962288324
169.730676865593298999211745282
165.214060392186290942799703826
160.58065115823209900380488265
155.830805107146848001313123712
150.964934370825613364261321444
145.98351317672596436456802531
140.887084574949608822575551647
135.676268129604799190803075386
130.351768749955037491043573664
124.914386876206126089702127139
119.365030284752087039936681759
113.704727841685711069868059777
107.934645616044323950849321153
102.056105872084709706021215387
96.0706096019781790469346703414
89.9798634496852430015239303165
83.7858121322154624403377818054
77.4906778136471880743298685345
71.0970083715230766019560148635
64.6077371775815592867363947435
58.0262579933461629365796338111
51.3565200121797804925867235157
44.6031502185452102370587094891
37.7716135124000475859013346772
30.8684262095908078067326951703
23.9014469273422031378321265685
16.8802830402765023932630514559
9.81687588417874453577488391583
2.72637428013173421023242995397
-4.3715023476071754437228643636
-11.4502140684121278236679328515
-18.4724040897909082990063102296
-25.382048746030810329788343802
-32.0865751497763154980724714418
-38.4047774865575355571704425136
-43.9682197730965609694935077095


==> anc/AggQ301.dat <==
# AggQ301
27.9941408669630064248411903417
28.0013483425780659956920530758
28.0017079258234677411970354491
28.0020832963861714530752497533
28.0024749783646507705337163515
28.0028834986949758914886460916
28.0033093855515599929435885413
28.003753166555203258649926638
28.0042153667726461120465166583
28.004696506490810180950371963
28.0051970987478199746566452032
28.0057176466017587581011365214
28.0062586401169172670329409628
28.0068205530460424278616413905
28.0074038391857839508717249046
28.0080089283811685226588436842
28.00863622215350346603754883
28.0092860889246234893453219822
28.0099588588088450601695312494
28.0106548179423828130899099825
28.0113742023183113275834559407
28.0121171910934240073576069764
28.0128838993315494393942277866
28.0136743701460357040045831796
28.0144885662022062985794893565
28.015326360538629789234983974
28.016187526664031742316311744
28.0170717278846152611097898954
28.0179785058144495977963019529
28.0189072680194396159135440621
28.0198572747432079588638280017
28.0208276246610131511634583819
28.021817239605598019079191949
28.0228248482066223312639283078
28.0238489683830911504269679816
28.0248878886259570280675269141
28.0259396480058621906052322891
28.027002014838810035529923171
28.0280724639404289205057659796
28.0291481523974323993906318515
28.0302258937829075369425252839
28.0313021307401974237267048229
28.0323729058584082446611269658
28.0334338307609901057084903424
28.0344800533274414393826863807
28.0355062229669987277215067268
28.0365064538622285487705689954
28.037474286099772244609179299
28.038402644605142239946086719
28.0392837957984734683939931252
28.0401093018885366851859249628
28.0408699727231688775346315141
28.041555815115618831611142054
28.0421559795681956173846229881
28.0426587043170999067787244568
28.0430512566254713978984291291
28.0433198712555620449573319304
28.0434496860556091937058612703
28.0434246746025029117977772804
28.0432275758477883321527130171
28.0428398207219897357842089153
28.0422414556607636062419890566
28.0414110630260599870039272212
28.0403256784063734477487524125
28.0389607047923757815015837648
28.0372898236378211378618104331
28.0352849028306786695703356376
28.0329159016160540276897168239
28.0301507725306821604145647065
28.0269553604286783119054477753
28.0232932986998842092590901342
28.0191259028055965038253140036
28.0144120612817588058829172515
28.0091081243868687616319991937
28.0031677906009138719322461055
27.9965419912126019652664999269
27.9891787732649702060079381092
27.9810231811640900153307090158
27.9720171372919535808452634832
27.9620993220026145061789863339
27.9512050534201033014124847689
27.9392661674973432704862903984
27.9262108988369952222527842889
27.9119637628175399441105625145
27.896445439610575158173074032
27.8795726607177892452743496757
27.8612580986978188279290129417
27.8414102607935429282765680967
27.8199333872085428472917883581
27.7967273548165699124207233034
27.7716875871188808108726821289
27.7447049712900381474981014202
27.7156657831718803880812570049
27.6844516210863050622938863192
27.650939349338546107179497977
27.6150010522718067411400493116
27.5765039997092438035299630266
27.5353106245779450224731149409
27.4912785134489828307546365609
27.4442604106448643917646167731
27.3941042364574203409817752929
27.3406531198817588300584494589
26.696257829427430956412461474
26.1427264972523412996468491694
25.651183552131338935860892122
25.2053322071377160093909531533
24.7949611196815066489228561153
24.4131519881231466549163078657
24.0549487452085950836298946249
23.7166511129538696802273036576
23.3954071071330206591129397688
23.0889624245744950746945104395
22.7954983130465984607010090667
22.5135223047958375644854658774
22.2417920516613992997565033172
21.9792607111471103249726303848
21.7250368321069201540008305768
21.4783542737176229828926005486
21.238549237818033530854544059
21.0050424525386294181186000233
20.7773251566842632303424702994
20.5549479353031114091553176233
20.3375117260530996931199908
20.1246605005209841019928477
19.9160752535805342006024032515
19.7114690255020981245292083524
19.5105827476550388094780843967
19.3131817510495728688122541997
19.1190528128560617181979464608
18.9280016429701906227139379804
18.7398507331212254174589120134
18.5544375066748533751798120181
18.3716127193909510630062320494
18.1912390708451286421174975755
18.0131899936558562085511882169
17.8373485935510459620723972124
17.6636067180120333759579044478
17.4918641350137599215762566298
17.3220278064380206940792049562
17.1540112432248289607028891242
16.9877339313628576309264799402
16.82312081949462305886259419
16.6601018602966068926955785665
16.4986115989446180722096524836
16.3385888029344098750959323046
16.1799761283318633350078692611
16.0227198182038685725403594265
15.8667694295528167688321571587
15.7120775855624666885531510909
15.5585997503755570191699223214
15.4062940239758644817198877086
15.2551209550492488376869969155
15.1050433699576254794966474269
14.9560262161834026881552956482
14.8080364187952122440664336511
14.661042748653319901004243068
14.5150157012187399026417343319
14.3699273849569878781379833744
14.2257514184382706950229013604
14.0824628353329896851043998861
13.9400379965866347828688435653
13.7984545091330903195471550482
13.6576911505714346156389432812
13.5177277992896681450787131169
13.378545369570451484557038422
13.2401257512597336041504586788
13.1024517536198412690554940461
12.9655070530248168520833781785
12.8292761441880831403470092429
12.693744294641354167355098545
12.5588975022095119843437196277
12.4247224552492878918348378894
12.2912064954403340155785455317
12.1583375829359185322884001704
12.0261042636972624355241130007
11.8944956388506650898371833167
11.7635013359202220661426830041
11.6331114818012819172732580443
11.5033166773509595137463484852
11.3741079734821465321814576194
11.2454768486566443800232555336
11.1174151876813882980118891677
10.989915261719319588319118418
10.8629697094333721648521861476
10.736571519188337709141862982
10.6107140122411209724570956257
10.4853908268551469571046681079
10.3605959032794828152110535022
10.2363234695376321927130730146
10.1125680279749867774893320377
9.98932434251761334665919833446
9.8665874265984454718412464344
9.74435253171006491335422764721
9.62261513654612350347124169294
9.50137093669609438877749336791
9.380615834860472062581839739
9.26034593155578188552664214422
9.14055751628082821753409262439
9.02124705911752074126172048516
8.90241120274138450848140828987
8.78404675481849288278082346049
8.66615068076707494560906220718
8.54872009686345011872828339009
8.43175226367324185804245606616
8.31524457979002758924535030626
8.19919457586470113835654020991
8.08359990890986364240188910004
7.9684583568645255836279359525
7.85376781340530190339044877865
7.73952628299111935241605807721
7.6257318761292351070399359089
7.51238280485109260418995161533
7.3994773783872185303810845578
7.28701399903099761597212217551
7.17499115818175270526755108932
7.06340743255810958879405605839
6.95226148057314213738473554248
6.84155203886327598020082120882
6.73127791896338072290176057653
6.6214380041209037193089862461
6.51203124624229472722562150344
6.40305666296534227438371998745
6.29451333485139096590079000373
6.18640040269173587890054981487
6.07871706492279708972449279894
5.97146257514496562913514677263
5.86463623974028302313462181014
5.75823741558437121932000557823
5.65226550784826920236554883484
5.54671996788605796903088778436
5.44160029120436769168228682845
5.33690601551006071101911075966
5.23263671883257226289075219505
5.12879201771756830304352294773
5.02537156548874713698571759076
4.9223750505747694309742389215
4.81980219489845017065519776566
4.71765275232548680098098074551
4.61592650717013064126527554828
4.51462327275533420383628205663
4.41374289002502570218741531467
4.31328522620627423298658074883
4.21325017351921524590966715787
4.11363764793270634012606241365
4.01444758796377848638667684083
3.91567995351903778668307176346
3.81733472477625814623377242303
3.7194119011044860227054379313
3.62191150002105499477485566335
3.52483355618398049941503338401
3.4281781204182739521919093125
3.33194525877478080053138718934
3.23613505162020906606952590564
3.14074759275707379610622973346
3.04578298857233874138598380368
2.95124135721358967272890536741
2.85712282779162419702577386428
2.76342753960839087899380636567
2.67015564140925605523756053851
2.57730729065862006971761404167
2.48488265283794588515598573152
2.39288190076530224647315013257
2.30130521393556089660941961714
2.21015277788042287230073147983
2.1194247835474827319410710176
2.02912142669757177845008355024
1.93924290731965202079697315343
1.8497894290625618474007594138
1.7607611986829422373936004663
1.67215842550869888181272444628
1.5839813209173808923085105439
1.49623009782888090231422601878
1.40890497021188437370043686138
1.32200615260351786632220794398
1.23553385964166696105190613114
1.14948830560945449845705331931
1.06386970399138885207803141119
0.978678267040710141558514293665
0.893914205357479648535694997735
0.809577727476974266782861922064
0.725669039467963635043816638628
0.642188344540462701716866295704
0.559135842662566888541972336985
0.476511730185990787430236319555
0.394316199479944470570720787341
0.31254943857299404738049829079
0.231211630802565089649121518583
0.15030295447175899386668950308
0.0698235825131632813718412840092
-0.0102263178406527244985632002775
-0.0898465853802554379410749897507
-0.169037065236366844296984246559
-0.247797609191066620218541930116
-0.326128075983447860826808861009
-0.404028331609989457625498696473
-0.481498249619900273017214613196
-0.558537711405682722352047541093
-0.635146606489156187584322407321
-0.711324832803173833653070162196
-0.78707229696925986619822447659
-0.862388914571388044433460071617
-0.937274610426116333831556248514
-1.01172931884928693827695666528
-1.08575298391949557963326763637
-1.15934555973852878395422874615
-1.23250701068896307806359551961
-1.30523731168911538867932554479
-1.37753644844552955988100140112
-1.44940441770317975519719435504
-1.52084122749356758004000157614
-1.59184689738088604117273014735
-1.66242145870641994529622205923
-1.73256495483134902199057639318
-1.80227744137811693082367494984
-1.87155898647052637245153561039
-1.94040967097271776333175471344
-2.00882958872718634790684880787
-2.07681884679199020574465140022
-2.14437756567729935938881060091
-2.21150587958143409708703072954
-2.27820393662653868890135406436
-2.34447189909403489098537800296
-2.41030994365999799729716673304
-2.47571826163059670718987109167
-2.54069705917773672788747500658
-2.6052465575750468197202666251
-2.66936699343434491627067397955
-2.73305861894272100856047841487
-2.79632170210037266957017943568
-2.85915652695932841036651849468
-2.9215633938631934997336395085
-2.98354261968805244342031413377
-3.04509453808466200503973361996
-3.10621949972206845653760022118
-3.16691787253278267035707910887
-3.22719004195964670647643375165
-3.28703641120452570399201792017
-3.34645740147895915758699936872
-3.40545345225690604288372675181
-3.46402502152971875023309208697
-3.52217258606348139293580302185
-3.5798966416588487722772114706
-3.63719770341352310720936411755
-3.69407630598750657020213362578
-3.75053300387126871192040308522
-3.80656837165696900520528828736
-3.86218300431287599259906033523
-3.91737751746112588061295966532
-3.97215254765896488733964770681
-4.02650875268362121707517508806
-4.08044681182095420551556549376
-4.13396742615802995090744582414
-4.1870713188797746194234469181
-4.23975923556985858559401203552
-4.29203194451596664016150578798
-4.34389023701961166633504576834
-4.39533492771065144993526138295
-4.44636685486667064739680527697
-4.49698688073739238606798187361
-4.54719589187428651139711651625
-4.59699479946554412278091712117
-4.64638453967659075104612665983
-4.6953660739963133222832487527
-4.74394038958917892109905898288
-4.79210849965342630679582839374
-4.83987144378551414338531215844
-4.88723028835101297286432883194
-4.93418612686213108418280656231
-4.98074008036206760030134726039
-5.02689329781638931414346844563
-5.07264695651163104146148953682
-5.11800226246132251377013069536
-5.16296045081964809527897722731
-5.20752278630294886033677344239
-5.25169056361927979671061268462
-5.29546510790623808754433946932
-5.33884777517728155139080516646
-5.38183995277675936319547120336
-5.42444305984388011473531799948
-5.46665854778584507299623150126
-5.50848790076037712816613726822
-5.5499326361678783544604808799
-5.59099430515345129785046092575
-5.63167449311902101126161995478
-5.67197482024579643110430816162
-5.71189694202731087446771440644
-5.75144254981328217289256512554
-5.79061337136453317808025291197
-5.82941117141921300091542281938
-5.86783775227055829252512636322
-5.90589495435643204950166942869
-5.94358465686087471841030195376
-5.9809087783278986682955074205
-6.01786927728775226108827915503
-6.05446815289587362991548011931
-6.09070744558474670807080574389
-6.12658923772886285089259856627
-6.16211565432298035100657158063
-6.19728886367386103157324965153
-6.23211107810564765177886858824
-6.26658455467902778205048749046
-6.30071159592430877648883200881
-6.3344945505885041204398828534
-6.36793581439650335116229383598
-6.40103783082636547830620986782
-6.43380309189873885104578710261
-6.46623413898036814912499287826
-6.49833356360160096273359613368
-6.53010400828775153661544715754
-6.56154816740411686065270533705
-6.59266878801436946163478845447
-6.62346867075197094008144749229
-6.65395067070415931879224118932
-6.68411769830796029082748391431
-6.71397272025755596522084960496
-6.7435187604222130029807506123
-6.77275890077382318317442882159
-6.80169628232294125194871252487
-6.83033410606201490608224990794
-6.85867563391428713183830434171
-6.88672418968660866048366341421
-6.91448316002412437478714249615
-6.94195599536448796175104765367
-6.96914621088890923041527525727
-6.99605738746694290549046044034
-7.02269317259148020210447781505
-7.04905728129989802750975767425
-7.07515349707674715522301513103
-7.10098567273271089508470168605
-7.12655773125382897332537257074
-7.15187366661414526410478472308
-7.17693754454398852772539216416
-7.20175350324501607375557176402
-7.2263257540419223872654221776
-7.25065858195931634910296794451
-7.27475634621067635268372277549
-7.29862348058447285048292795651
-7.32226449371046827377289496462
-7.34568396918682474256173259054
-7.36888656554592361501029543176
-7.39187701603367276374991318266
-7.41466012817348299009100320472
-7.43724078308195827566150599912
-7.45962393449857608584451760966
-7.48181460748612783104501030378
-7.50381789675232042227953975156
-7.52563896453555859764999088947
-7.54728303798935682246372963438
-7.56875540598985703450246888916
-7.59006141527930032264097800812
-7.61120646584471165042058884793
-7.63219600541513925716203762679
-7.65303552294209987169530670861
-7.67373054090587821281375190031
-7.69428660626435825455788104102
-7.71470927983032293737699546313
-7.73500412382666581313447263631
-7.75517668732550316291863974442
-7.77523248922526389912010583362
-7.79517699835761226891679522183
-7.81501561024121286808662796498
-7.83475361990898303730676607388
-7.85439619012595007012348442022
-7.87394831418152997547579994903
-7.89341477227710822978699822699
-7.91280008032973312710077361244
-7.93210842976588257466022190914
-7.95134361657314710292445238891
-7.97050895749601089827726825978
-7.98960719078335196951099433055
-8.00864035829158857146759632676
-8.02760966498095461543807229656
-8.04651531086265540589976658114
-8.06535628919314218647456005541
-8.08413014307473980105458717687
-8.10283267047986570440328794477
-8.12145756488819814127105208444
-8.13999597495678087364779613051
-8.15843596156651288431392623033
-8.17676182367457665539018937118
-8.19495325487121545688901624629
-8.2129842792255429950952215687
-8.23082189613748174078868762867
-8.24842433674842247563560796742
-8.26573879466572024156942943375
-8.2826984343145093432016659347
-8.29921838951926362387051212293
-8.31519032311254251193874955815
-8.33047489057919802160224633154
-8.34489107333044190284429408253
-8.35820069923678219663807965791
-8.37008530862905283224264088387
-8.38011034587470061260704496814
-8.38766731917898846572250596245
-8.39187529597734359362542400852
-8.39140141339853295761848870695
-8.38410313056108203546933287428
-8.36621967701184860302163588069
-8.33015770273423906461404754239
-8.25591610211865126278597455688
-7.97689540840010386576322320091


==> anc/AggQ310.dat <==
# AggQ310
-828.908112190131585773452634039
-828.612206911726536346928383832
-828.598934041928175292533997998
-828.585193356099267839980592674
-828.570979015455389736164583514
-828.556286203491357837373479133
-828.541111261877295660919269102
-828.525451837696883891027508585
-828.50930704276321782282116299
-828.49267762578316875072215299
-828.47556615817732723235916118
-828.457977234399392097265640153
-828.43991768763614172780429376
-828.421396821806746068683011648
-828.402426660817990533294704064
-828.38302221606980492175870584
-828.363201773243114871203080485
-828.342987199439225900373095599
-828.322404271776446438499128756
-828.301483028585159321406672635
-828.280258144376728585956643585
-828.25876932979410900172263607
-828.237061757782396985253225848
-828.215186517245365650297703314
-828.193201095478757459558791829
-828.171169890692206599511284381
-828.14916475594851481282629684
-828.127265575860933513671136001
-828.105560877395371238617274032
-828.084148476124239076371166819
-828.063136159271083696785778482
-828.042642406869274821296820219
-828.02279715233276398504548514
-828.003742583701177136362741864
-827.985633986774012773979345613
-827.968640631288156946327332712
-827.952946701217857021381232861
-827.938752270185165795101235893
-827.926274322860006057625736316
-827.915747823100618739211748821
-827.907426829435320571570060174
-827.901585658313149096741317764
-827.898520095351911251325416855
-827.898548654585026622977411852
-827.902013885450865021753887117
-827.909283726977359676221708481
-827.920752908287709291574781244
-827.936844394186975223641402481
-827.958010874181175314216775765
-827.984736292826742510115101268
-828.017537418805449508721466497
-828.056965449564421386282321842
-828.103607647748814163608453544
-828.158089004982105242526709811
-828.221073927811531399443356116
-828.293267939829670517982379861
-828.375419393102990945463911657
-828.468321181079742089402898406
-828.572812444108058521949262673
-828.689780257565713301110949471
-828.82016129138060975963544908
-828.964943428400803827345616642
-829.125167327649522857339689889
-829.301927916969209979404575714
-829.496375797914028381849198118
-829.709718543987540566671447213
-829.94322187143659716620124931
-830.198210659799180418599673415
-830.476069797258654469254387806
-830.778244823575510419530438079
-831.106242340946598600208662565
-831.461630160577852483164255779
-831.846037150047065009751507333
-832.261152743676524471044419074
-832.708726075130228040700513083
-833.190564688296901733936076258
-833.708532779219204149046118831
-834.264548918383573170272913537
-834.860583199097907807396802166
-835.498653753960978883977916093
-836.180822577575237004721498151
-836.909190589682624329814842045
-837.68589186882238172416137997
-838.513086982434367834558242524
-839.392955335077396631346491609
-840.327686452118738950176502561
-841.319470111900492927477561205
-842.370485235026592858865197374
-843.482887435069914173916248199
-844.658795130705103436769103007
-845.900274115066207073267648113
-847.209320474049776314956303379
-848.587841741378998043879077805
-850.037636174561958949627730285
-851.560370032471144694440223925
-853.157552732199746028232495221
-854.83050976017548444391380441
-856.580353210300590953047487305
-858.407949820206931906358455184
-860.313886375640767131422280213
-862.298432352597280232671272884
-864.36149966718731576239779129
-885.828989441344019991236236118
-900.273364656224389541903146546
-910.528732227770947081169360536
-917.922653763570512176983856885
-923.21084625281685509326196982
-926.873546649453493995115182045
-929.238661633673723280516553166
-930.54179047301163373386980333
-930.958797165580375098287789056
-930.624919435248515894505600643
-929.646666264038602667270239812
-928.109581891560761389867256872
-926.083509380813341490226495947
-923.626273662971386934167119735
-920.786328288357136260792838157
-917.604701330122065765405369936
-914.116454530669976473850240813
-910.351796488032979519912810766
-906.336944927133993247015835356
-902.094803704765360170343639044
-897.64550082398546940536369965
-893.006820674750658319148921719
-888.194554735615613302190762524
-883.22278868032576895590815286
-878.104139353932396032669863251
-872.849951845905573579054042505
-867.470464516073226576630306922
-861.974948069799602400711730235
-856.371823458474726872185496642
-850.668762379951504190320247778
-844.872773386491873134293655347
-838.990276014818139702806700744
-833.027164890564377326836772343
-826.988865396109870983247214948
-820.88038220311903145899842999
-814.70634174175644832891126745
-808.471029494468402306573038785
-802.178422853566385565086884504
-795.8322201610940499876338571
-789.435866450826142880289380078
-782.9925763312615011534493633
-776.505354381644441687049901853
-769.977013377644384032154763549
-763.410190617183647779331429299
-756.807362578314881540310861027
-750.170858108645366100347626192
-743.502870318488816862008965888
-736.805467326812193908301432702
-730.08060198941930000828910413
-723.330120722091927080461645322
-716.555771517116828202574715899
-709.759211239372093651971837233
-702.942012277607661513058927927
-696.105668617465444211210321429
-689.251601394923892009877280359
-682.381163982035639444864412385
-675.495646650901309580535786919
-668.596280856658542999298128068
-661.684243175754322412468182993
-654.760658931819087546884942971
-647.826605537995469531662707933
-640.88311558152694276304025331
-633.931179673726322637746181532
-626.97174908607307423878916665
-620.005738191090991551093009818
-613.034026724798932330677909747
-606.057461885876843886638031009
-599.076860285221352559266895593
-592.093009758257319191944550864
-585.106671051204605140817012492
-578.118579391456043680934396784
-571.129445951288668136386338094
-564.139959213292897594962700744
-557.150786245152533727755419453
-550.162573890732385874575814472
-543.175949883821630216018388649
-536.191523890332179489395673549
-529.209888484255852773107429882
-522.231620062236235007637188023
-515.257279701205729674072259023
-508.287413963170955935176659462
-501.322555650896362404438248247
-494.363224517933215451309405187
-487.409927936165859153758449558
-480.463161523796573109795439668
-473.523409736462015289362026551
-466.591146423965940687955262257
-459.66683535492268025732167254
-452.750930711432004867525650908
-445.843877555746926906102302331
-438.946112270750311857771002954
-432.058062975922632830503637823
-425.180149920360679854888279448
-418.312785854294524256637733315
-411.456376380446629271178031053
-404.611320286481874429377699589
-397.778009859709686711921669659
-390.956831185118781544547573382
-384.148164427750611126422319174
-377.352384100348953567395918105
-370.569859317159662560832846117
-363.800954034695988709693479561
-357.046027280230676471343975857
-350.305433368725868550706399913
-343.579522108865379512724055604
-336.868638998810829630975376677
-330.173125412263182957058122225
-323.493318775374159233876715877
-316.829552735017558687571291288
-310.182157318898543044828496069
-303.551459087949164579384915731
-296.937781281430753244590817897
-290.341443955138000518676537264
-283.762764113075571485516653042
-277.202055832955700152547820927
-270.659630385844354453481329057
-264.135796350264084300932152951
-257.63085972104348515798899075
-251.145124013186225992503018756
-244.678890361016716915479030091
-238.232457612844648013991088953
-231.806122421376742967324440833
-225.400179330091070899414825894
-219.014920855777084808196104117
-212.650637567433146927906539093
-206.307618161702607085160569838
-199.986149535019470148320623659
-193.686516852625277430673227265
-187.409003614609992213930241208
-181.153891719121382385483516237
-174.921461522879597402969461345
-168.711991899126308947878094956
-162.525760293130893689945237144
-156.363042775369653793583706251
-150.224114092487969469993166355
-144.109247716149533239851673986
-138.018715889871404611138960603
-131.95278967393852521107405615
-125.911738988486528158511628239
-119.895832654837143128568779757
-113.905338435166222931604910617
-107.940523070580382475896122615
-102.001652317674431775703833045
-96.0889909836381872869584520912
-90.2028029599778473242252167218
-84.3433512549139055284703654417
-78.5108980245145400160576241769
-72.705704602620544394679132692
-66.9280315296151504256660240289
-61.1781385800895215324336092017
-55.4562847894522629930218401636
-49.7627284795289904481473357865
-44.0977272831958157778235684648
-38.4615381680885413829224549699
-32.854417459427393851333569225
-27.2766208619952696976928597113
-21.7284034813057035389055822974
-16.2100198439950972640215018544
-10.7217239174721623730752101681
-5.26376912885602190660545754333
0.163591616767011229363650776015
5.56010591873932044010200921176
10.9255218638531667701741488192
16.2595880099710215607228781722
21.5620533702200714218168523613
26.8326673977370238864096380196
32.0711799709403951648994529777
37.2773413793084630592999169739
42.4509023096420210685184755458
47.5916138327919766059518995303
52.6992273908326994923296241978
57.7734947846628487747202968804
62.8141681620161886194003634866
67.8210000058656495708951394582
72.7937431232046017851256916381
77.7321506341899837457134619944
82.6359759616325751715664972289
87.5049728208203179375572739951
92.3388952096611753850864108871
97.137497399132579837754795025
101.90053392402505182193066591
106.627759573968083710690709316
111.318929384726866480177060921
115.973798629758902141499246547
120.592122812019987278384936049
125.173657656009476011768964278
129.718159100045134603208572463
134.225383288758285723310519551
138.695086565800309024227625451
143.127025466751916895610157365
147.520956712226960936613440994
151.876637201162846487131022977
156.193824004289940235167605374
160.47227435777265012356166715
164.711745657015138153092294394
168.911995450624895822872352471
173.07278143452766943470695304
177.193861446227468858708587691
181.274993459205629128501931868
185.315935577453119895595533444
189.316446030130513789321624211
193.27628316635023154347161976
197.195205450075879783915210332
201.072971455133687023017701663
204.909339860331225057020188524
208.704069444678776973761429972
212.456919082708879694825210412
216.167647739889728726548770738
219.836014468128285890905583964
223.461778401359077547924995026
227.044698751214811489942549396
230.584534802775075555318904939
234.081045910389510333588248957
237.533991493571972361778594407
240.943131032962323178221657379
244.308224066352593730340574557
247.629030184774383141516033735
250.905309028644455934627833674
254.136820283965602682811653341
257.323323678579925899541016814
260.464578978471805970618109
263.560345984117891242859614046
266.610384526881542184004391198
269.614454465449241974857825215
272.572315682306565140931381166
275.483728080251372024025999911
278.34845157894197017608677253
281.166246111478054264873680642
283.936871621012303945450718299
286.660088057390584500680430319
289.335655373818758011219352282
291.963333523554173500563953247
294.542882456619963029652502674
297.074062116540327201378636201
299.556632437095048088244678003
301.99035333909152032383295473
304.374984727152642106077284362
306.710286486518957250760170267
308.996018479863487308828845197
311.23194054411773922118963838
313.417812487307419128661606342
315.553394085396426880981111254
317.638445079137748594861271674
319.672725170929906394620644899
321.655994021677665327399130618
323.588011247655737476492016328
325.468536417374262599625871797
327.297329048444883293943251688
329.074148604446270838096733506
330.798754491787995580753044724
332.470906056571673166598692115
334.090362581448355057938381239
335.656883282471168935413026282
337.170227305942251653966145044
338.630153725253054682030162893
340.036421537717139453485687042
341.388789661394617950158375318
342.687016931907432240517440273
343.930862099244705768213282616
345.120083824557439059542055576
346.254440676941863357003257605
347.333691130210807650509611793
348.35759355965247784158786536
349.325906238776091522446666322
350.23838733604385827574604493
351.094794911588843709307280546
351.894886913918305853400477994
352.638421176602145301971157039
353.325155414946165824697928179
353.954847222649900383228791946
354.527254068448818840695313384
355.042133292740798468038072431
355.499242104196806956113539198
355.898337576355820396339776899
356.239176644204075979437699283
356.52151610073884139610895825
356.745112593516970552276591199
356.909722621188608717347843629
357.015102530016510128193224601
357.061008510381537937918783536
357.047196593275030837116409625
356.9734226467788433468363218
356.839442372533998403159712599
356.6450113021990321996945007
356.389884793899263169664428873
356.073818028668380389277064889
355.696566006883922564144129301
355.257883544698408203410595463
354.757525270468081770442504071
354.195245621181460808094991396
353.570798838890106669896597182
352.883938967144298072049416042
352.134419847436563880673036304
351.321995115656331183576775953
350.446418198559268754606528854
349.507442310255256676347111956
348.504820448719292524417968647
347.438305392330055741548580534
346.307649696441297500593151966
345.112605689991706608386465211
343.852925472159426279294743165
342.528360909067965690515982054
341.138663630550868279022938791
339.683585026983170328350116659
338.162876246188413561466946632
336.576288190430769757972986776
334.923571513502699976760393575
333.20447661791951255369734439
331.418753652233210132914376389
329.566152508479134847627493718
327.646422819770141544813987773
325.659313958054361789405836528
323.604575032054077536829597886
321.48195488540481531649436807
319.291202095015513402523006569
317.032064969672521202109400649
314.704291548912279161633603688
312.307629602189818046153773069
309.841826628372729884331148203
307.306629855593023093788699555
304.701786241492308052669168523
302.027042473899096610634807384
299.282144971980673318685063622
296.466839887916045204579718014
293.580873109140943112344699046
290.623990261220778667166603381
287.595936711412910592669560217
284.496457572985603087426929916
281.325297710367735860119239631
278.082201745210727876946777613
274.766914063452352915757106925
271.379178823481254590088507799
267.918739965511125253143029402
264.385341222284826566576599853
260.778726131241347215216202096
257.098638048292584064511894274
253.344820163372690253948718819
249.517015517940378971066146379
245.614967024634359700817055166
241.638417489304307908649097329
237.587109635664767795662496962
233.460786132847552188690555001
229.259189626159987061654216686
224.982062771392276921341772443
220.629148273057953811789867754
216.200188926997531454435352793
211.694927667827952486223981324
207.113107621780170251441091076
202.454472165535398223180221675
197.718764991748546421640055861
192.905730182036748314066672847
188.015112288313563714231996315
183.046656423467681940292876538
178.000108362521438534028084874
172.875214655562420703722265353
167.671722753924739611542976518
162.38938115130985143393509035
157.027939541785747424590542893
151.587148996894742991634177469
146.066762164442307327399550082
140.466533491942580077264998276
134.78621947817294279412964582
129.025578956855707305097377916
123.184373417158818804232412509
117.26236736651333671369275268
111.259328742213275908548146995
105.175029379430855219204735999
99.0092455446950513086537249841
92.7617585456044309546163470396
86.432355429654545475468927604
80.0208297876564173699738867064
73.526982680436726023695654277
66.9506237115136051827226302091
60.2915722734606825453473762958
53.5496590020070524120436693633
46.7247274799761356772309041557
39.8166362434888158670883139937
32.825261156193816279139968149
25.7504982346743086910204967457
18.5922670310571027087345155991
11.3505147092570674511880000163
4.02522099213613948702740539835
-3.38359578764582163200823903562
-10.8758712239965149178346823898
-18.4514855456127560938754968743
-26.1102519307822789141057939436
-33.8519016492255257652997458265
-41.6760649414162980111050914449
-49.5822460927759216784619133554
-57.5697904954288028111486970192
-65.6378405250452204292164240015
-73.7852757257404297397497652841
-82.0106312589400126874378667556
-90.3119882386863289866975929346
-98.6868379028803934961000741724
-107.131978351890818258124217331
-115.643862835492266158280212852
-124.222961920493502757236134558
-133.060607383701603749781333153


==> anc/AggQ311.dat <==
# AggQ311
-30.5567561269710138150353327773
-30.5693730211613131373356177352
-30.5701882958615172307334447817
-30.5710550538221510152635804404
-30.5719764532459831319841528197
-30.5729558388517023151326354649
-30.5739967523242159640331773282
-30.5751029433057554036104467932
-30.5762783809521524838724919152
-30.5775272660794422220447063973
-30.5788540439267328119086624719
-30.5802634175620638106162575354
-30.5817603619587415270814923299
-30.5833501387703929710830880605
-30.5850383118337110628223164221
-30.5868307634285684835800554466
-30.5887337113258493108155327686
-30.5907537266539795276823882539
-30.5928977526157220413450711508
-30.5951731240873306604473916021
-30.5975875881326214486788602026
-30.600149325464909015283487898
-30.6028669728900587381465011121
-30.6057496467641117774598828221
-30.6088069674990351207445321071
-30.6120490851501197820962466927
-30.6154867061183814516619645278
-30.6191311210009928837828220455
-30.6229942336222783093348923713
-30.6270885912771079197523581113
-30.6314274162176242469417622407
-30.6360246384130897066998649145
-30.640894929611241647159887101
-30.6460537387278521318152840888
-30.6515173285891866983548087362
-30.6573028140497098103141526217
-30.663428201504662933954750053
-30.6699124298140102426791396787
-30.6767754126506707347578166146
-30.6840380822818955569541839938
-30.6917224347880646263893246169
-30.6998515767180237780188665626
-30.7084497731743165685526792074
-30.717542497315234788323649982
-30.7271564812534671682579634987
-30.7373197683232124102981388912
-30.7480617666788833564859905314
-30.7594133041789038061679522442
-30.7714066844975252662762074464
-30.7840757443960019743730600388
-30.7974559120717902276744442128
-30.8115842664906109714665132824
-30.8264995975911586641648716449
-30.8422424672358780296601820644
-30.8588552707634844700350335466
-30.8763822989796925719244173124
-30.89486980040185740924396891
-30.9143660435508408772843981503
-30.9349213790593047171171022821
-30.9565883013397173255384745396
-30.9794215095275571167879720475
-31.003477967385416146478156852
-31.0288169618218706109709761561
-31.0555001596450089895698262967
-31.0835916621343170066452677284
-31.1131580569761392352230405639
-31.1442684670671044352612905188
-31.176994595646658057056894007
-31.2114107671741430709074364014
-31.2475939633176737023072235631
-31.2856238533713343472962752857
-31.3255828183640034059890331028
-31.3675559680673643002863239738
-31.4116311500524618641364901512
-31.457898949883556550339521209
-31.5064526814751169837591064673
-31.5573883665727037095954320949
-31.6108047022514036165007934093
-31.6668030152565904324309400725
-31.7254872019413774542779414678
-31.786963652483516599808666313
-31.8513411579920687264976688688
-31.9187307990413803570291085533
-31.9892458140972862665031766105
-32.0630014462286372172846837971
-32.1401147664269442353009681082
-32.220704471788956565630141202
-32.3048906567522854535871490602
-32.3927945555138101158258316703
-32.4845382537057502975588518601
-32.5802443673563014353782499147
-32.680035687122099159167072572
-32.7840347857501712715897188442
-32.8923635867092851172925157367
-33.0051428919267294203571088936
-33.1224918665787987892088034031
-33.2445274789139929195519465645
-33.3713638931398225906452215938
-33.5031118134799589536783490708
-33.6398777776113042996500080353
-33.7817633978236329951511016144
-33.9288645484111687716863270658
-35.4711670852332689356962235082
-36.5768927226796892046309591076
-37.4471483907720867762710326489
-38.1647954606218977014975158866
-38.7737766772985970756167649391
-39.300736159584582526460386307
-39.7632598600267435920329194231
-40.1736609541152178088719747508
-40.54094514289222518930972782
-40.8719242604421064632916584937
-41.1718903272908065710906363073
-41.44504520858078695351214147
-41.6947861585864417854692734377
-41.9239022340287969722620159316
-42.134713359049294440358325258
-42.3291712408235835128136163604
-42.5089341735253304299132782674
-42.6754235234659974282164126235
-42.8298670822228984800025016021
-42.9733328250791420495000713911
-43.1067555396480693735445901986
-43.2309580754949316555142774522
-43.3466684799312748477259514838
-43.4545339485121078783380527596
-43.5551322813459061633881035944
-43.648981366245468421606029749
-43.7365470861529070982718266135
-43.8182499572761469221641544836
-43.8944707365684267095084893064
-43.9655551860926175926305748703
-44.031818142920066060735050933
-44.0935470133231897643080967869
-44.1510047868438176732447398076
-44.2044326476979133715620465884
-44.2540522466986509870615263704
-44.3000676855468673425873249551
-44.3426672562813207656596324662
-44.3820249713970220534128565378
-44.4183019142456547997821359659
-44.451647434535154611317832999
-44.4822002098203741513525706688
-44.5100891906484424004224082697
-44.5354344443542540575115589498
-44.5583479102860716458467186409
-44.5789340773935509775082411667
-44.597290593563074477643063333
-44.6135088147841086033380313918
-44.6276743011320121439578139827
-44.6398672656222860403526876913
-44.6501629812002596489311589813
-44.6586321504555013777507743282
-44.6653412420728777791163708232
-44.670352797536597324469866508
-44.6737257111769216472739516713
-44.6755154862808748192500451282
-44.6757744696693936587140775103
-44.6745520668665700251039829048
-44.6718949397457735053308821511
-44.6678471883273338157000524419
-44.6624505182187481013387053579
-44.6557443950273779422687390353
-44.6477661869341961713034575498
-44.6385512964926860210997962589
-44.6281332826072288457994117159
-44.6165439735483153928430586087
-44.6038135717760302181295641571
-44.589970751267074081273234616
-44.5750427479728875778208413817
-44.5590554439761711705863424796
-44.542033445859355108371859973
-44.5240001577505719580873751587
-44.5049778494697429571974131273
-44.484987720158914359712903292
-44.464049957746454939053295573
-44.4421837945636999761671266343
-44.4194075594047060958179719668
-44.3957387262946197392943515673
-44.3711939602094566463364146156
-44.3457891599695738553430454282
-44.3195394985105546208041172102
-44.2924594607184131701366103178
-44.2645628790007773842670395209
-44.2358629667518613590464270209
-44.2063723498564528849748777554
-44.1761030963666858101068392679
-44.1450667444749308295247959615
-44.1132743288966197274818207478
-44.080736405768127695993154764
-44.0474630761568959365348931854
-44.0134640082737107172454423711
-43.9787484584704013430557362201
-43.943325291100120710924267577
-43.9072029973117767936851435366
-43.8703897128450453026188990406
-43.8328932348876713673332395916
-43.7947210380524239426968375916
-43.7558802895270671088039855928
-43.7163778634470270759755072146
-43.6762203545370350969367079599
-43.635414091064889814495248731
-43.5939651471475853885404237834
-43.5518793544473737206072441443
-43.5091623132928517960346780066
-43.4658194032578718668456912214
-43.4218557932289477103066988561
-43.3772764509898607063103008297
-43.3320861523503424124021798575
-43.2862894898440142310349475876
-43.2398908810191892244415543838
-43.1928945763446766181002529632
-43.1453046667513673511641800911
-43.0971250908291112374466837398
-43.0483596416972156281755242049
-42.9990119735657952677326334098
-42.9490856080041772145178363135
-42.8985839399316076768580977112
-42.8475102433446142657953385667
-42.7958676767945427896623243215
-42.7436592886280079889008466281
-42.69088802200226856128235067
-42.6375567196868548030132060979
-42.5836681286621388256483096009
-42.5292249045249395027519380214
-42.4742296157106941964921044994
-42.4186847475412042770634824176
-42.3625927061064690440742271311
-42.3059558219886606416978834482
-42.2487763538358588517302239388
-42.1910564917927573302259213894
-42.1327983607951701471040262071
-42.0740040237348077487666628164
-42.014675484500453167264520148
-41.9548146909013510331700107729
-41.8944235374783224029272125341
-41.8335038682078363693097076494
-41.7720574791040037570220347524
-41.7100861207232078659489325572
-41.6475915005758512376317522223
-41.5845752854494748801077833487
-41.5210391036472964492755411736
-41.4569845471460157667675581098
-41.3924131736765490241808569812
-41.3273265087311764005982062571
-41.2617260475004209699932330007
-41.1956132567428191055026954275
-41.1289895765905935464777348524
-41.0618564222940993662691820945
-40.9942151859077797825462758181
-40.926067237920242637939567336
-40.857413928830949026684328717
-40.7882565906758925597837131331
-40.7185965385045407794686974026
-40.6484350718102089094766033863
-40.5777734759159401389512649758
-40.5066130233178756830912374601
-40.4349549749880116605988358524
-40.3628005816381581118287883926
-40.2901510849468380041713057113
-40.2170077187507905999411869202
-40.1433717102026738786017467525
-40.0692442808964946047017921595
-39.9946266479622319231830374954
-39.919520025131060864204292587
-39.8439256237725256807864342492
-39.7678446539049593651372307562
-39.6912783251803948438071392751
-39.6142278478451650971946693004
-39.5366944336773436531310282549
-39.4586792969021334429974285898
-39.3801836550862707651419895645
-39.3012087300124719642944325334
-39.2217557485349133037777553732
-39.1418259434166992822660983199
-39.0614205541502412370741104931
-38.9805408277614363953357653985
-38.8991880195985075018829219622
-38.8173633941063346919029675868
-38.7350682255870843157928621034
-38.6523037989479138955417203764
-38.5690714104365082329872573433
-38.4853723683651788407125493873
-38.4012079938242372700659794572
-38.316579621385332515068030062
-38.2314885997954234262819628337
-38.1459362926620389285684627114
-38.0599240791304617573844625708
-37.9734533545534553690137477467
-37.8865255311541386025070236721
-37.7991420386825985392948601526
-37.7113043250668187868899336656
-37.6230138570584880745152515748
-37.5342721208742425617085154847
-37.4450806228328845988165486606
-37.3554408899891108156082278922
-37.2653544707642733276623976585
-37.1748229355746895181792043495
-37.0838478774580082555885326676
-36.9924309126981335266131485776
-36.9005736814492002837107126099
-36.8082778483590918100383037725
-36.7155451031929830807248420283
-36.622377161457390434226799136
-36.5287757650252043512256326206
-36.434742682762179261631704037
-36.340279711155352054875709561
-36.2453886749438593482131185345
-36.1500714277526225669689338907
-36.0543298527293695055326100531
-35.958165863185461265781015385
-35.861581403240994309038387079
-35.7645784484746488085214835087
-35.6671590065787565525773995648
-35.5693251180200643272819714625
-35.4710788567066720037855893623
-35.3724223306616284761143710932
-35.2733576827036731452029247316
-35.1738870911356158323148445262
-35.0740127704408538386053774324
-34.973736971988531357673159403
-34.8730619847478536062105549469
-34.7719901360120758774067664618
-34.670523792132696257172392623
-34.5686653592643899906474754584
-34.466417284121233463507370578
-34.3637820547447764885984686069
-34.2607622012845330844124630431
-34.157360296791473220590669994
-34.0535789580251111116121607275
-33.9494208462747995895395289934
-33.8448886681958549086430775752
-33.7399851766611520594507328879
-33.6347131716288473300137228869
-33.5290755010269024829660794848
-33.4230750616551035557279627713
-33.3167148001052869779329730004
-33.2099977137005064774940046413
-33.1029268514538961601248301823
-32.9955053150480082450450617468
-32.8877362598354282735990136284
-32.7796228958614962325261074871
-32.6711684889099890080668443142
-32.5623763615726479731428989314
-32.4532498943434653736418195657
-32.3437925267386745916992508329
-32.2340077584434223986033418559
-32.1238991504861360470930703053
-32.0134703264416345769806313258
-31.902724973664072109169541468
-31.7916668445508412769765630428
-31.6802997578386073918681929249
-31.5686275999326885721390839217
-31.4566543262710439916499216791
-31.3443839627241817561977639866
-31.2318206070323498159183995975
-31.118968430281427913841657982
-31.0058316784189960008229962787
-30.8924146738121149735609645007
-30.7787218168484191834806026115
-30.664757587582187099265980731
-30.5505265474271269760398342561
-30.4360333408976885936904800194
-30.3212826974007902934461344611
-30.2062794330799328980529957166
-30.0910284527137588952308146243
-29.9755347516712067618982520788
-29.8598034179255067917440517267
-29.7438396341293665645539880464
-29.6276486797538015870096895901
-29.511235933293179989058316459
-29.3946068745391698496861117077
-29.2777670869264041499009307797
-29.1607222599528119365508580122
-29.0434781916777054869136098927
-28.9260407913008625829471119185
-28.8084160818260009641119985692
-28.6906102028122091964058778814
-28.572629413217075182802522822
-28.4544800943354410027951962426
-28.3361687528379114122126645492
-28.2177020239134539190316520197
-28.0990866745206516954126503051
-27.9803296067524075733052165375
-27.8614378613191489527291183375
-27.7424186211558506557069827104
-27.6232792151584766943920185957
-27.5040271220557437882456551916
-27.3846699744224305587343007125
-27.265215562840798053871409594
-27.1456718402170511281082030328
-27.0260469262601578715398871388
-26.9063491121307575308527442776
-26.7865868652683281294239425372
-26.6667688344052553783067501363
-26.546903854776946758543162333
-26.4270009535376713333214619167
-26.3070693553923796204163873124
-26.1871184884553716667967925529
-26.0671579903473385292296934662
-25.9471977145430061801581028354
-25.827247736982365251871656212
-25.7073183629592791836967703675
-25.5874201343021318180465392804
-25.4675638368621083060311342732
-25.3477605083257058151086519116
-25.2280214463691489932920543928
-25.1083582171735460376696060412
-24.9887826643208717923598759314
-24.8693069180922125395694773328
-24.7499434051911618294113145949
-24.6307048589168274981555264852
-24.5116043298126076281090470459
-24.3926551968187293973575919858
-24.273871178958532591164965075
-24.1552663475906334283781498134
-24.0368551392614402845237361829
-23.9186523691950286055968537444
-23.8006732454601375030025117746
-23.6829333838570471076812917026
-23.565448823570358131422957021
-23.448236043637250427659503635
-23.3313119802846760162851921545
-23.2146940451931779655543313633
-23.0984001447496576846415555475
-22.9824487003564821387821594987
-22.8668586698698770341877720192
-22.75164957024664584231136677
-22.6368415014849481112851285413
-22.5224551719522320300481165535
-22.4085119252015226730419191401
-22.2950337683862058709920035714
-22.1820434023933169340746450458
-22.0695642538262555401149787794
-21.9576205089799303967312412519
-21.8462371499647349298647227084
-21.7354399931506338913311375835
-21.6252557301191898413130419178
-21.5157119713297949961956417522
-21.4068372927269471460909070115
-21.2986612855384049790430870963
-21.1912146095398088428002048321
-21.0845290500902398566745998578
-20.978637579275656008856565463
-20.8735744215337024370025778112
-20.7693751241746428147603849769
-20.6660766332597979210483976079
-20.5637173753517231197471625728
-20.4623373457103673299359255977
-20.3619782035777602146947750972
-20.2626833752717030824040446582
-20.1644981658980683431985551034
-20.0674698805935137727284960864
-19.9716479563279210276033884926
-19.8770841054313384651171528081
-19.7838324721668444514574447133
-19.6919498038524001574029888398
-19.6014956382460858000094676774
-19.5125325091557617743837786734
-19.4251261725230528508954838143
-19.3393458555710499767645494159
-19.2552645320056276073537105485
-19.1729592267345955388812768278
-19.0925113541329521969612455406
-19.0140070945561428863159937977
-18.937537814611384864117458172
-18.8632005376712834562705309072
-18.7910984722941249089707318549
-18.721341607652530834544606921
-18.6540473868324293530679112845
-18.5893414710329022618433883947
-18.527358610385938597131688994
-18.4682436404703717708101756738
-18.4121526278114765191428751107
-18.3592541929985405173617942022
-18.3097310468715123500495947566
-18.2637817840093155468462677956
-18.2216229891673056578807329828
-18.1834917272988533851884111814
-18.1496485076886076295082461817
-18.1203808394396809396323357833
-18.0960075318943316705608407253
-18.0768839436873251497298189756
-18.0634084543245308714036827336
-18.056030532153985471512073535
-18.0552609176640872016346865685
-18.0616846559508424176137396079
-18.0759780380450492742922203233
-18.098931017969071392621283118
-18.1314774856984051645916314592
-18.1747371258522478831757820836
-18.2300749225401519305380811343
-18.2991885883491641583577905326
-18.3842422677857612546902261763
-18.488081410291223007472304491
-18.6146006541914717688410891851
-18.7694287781274421725059048077
-18.9613626560564910326037170123
-19.2059557696320837447463343421
-19.537872502032385866843281934
-20.1481481481481481481481481481


==> anc/AggQ320.dat <==
# AggQ320
399.891842684235593124834512213
399.810554886356189926679225826
399.805357319365962104290646485
399.799835644876178782017294401
399.793970285250750157485876434
399.787740529019806383039082702
399.781124468983850850366231032
399.774098937233397291870212337
399.766639436953865327359768379
399.758720070881979450396613256
399.750313466276477685996429236
399.741390696262612650649590277
399.731921197406746329575193225
399.721872683374329983611843805
399.7112110545217544261418575
399.699900303269988664520463817
399.687902415105634953823736525
399.67517726505305742150537172
399.661682509459634948505961186
399.647373472934996118369189358
399.632203030284368009180502368
399.616121483275968935483761551
399.599076432082760019086095431
399.581012641239908538351273509
399.561871899961079279486124372
399.5415928766592357988530379
399.520110967521084376906015846
399.497358138988718105190032289
399.473262764007511692027161573
399.447749451905980243990152768
399.420738871781255126610954055
399.392147569273161525828290194
399.361887776620727101936761219
399.329867215907438033947382501
399.295988895415824181817388063
399.260150899028143115407605053
399.222246168628195270101183351
399.182162279479799330894136835
399.13978120858035597681185844
399.094979096013405234001630747
399.047625999352321796343662009
398.997585641198485596735711061
398.944715149971611210184114515
398.8888647941076263827972894
398.829877709860771274528629238
398.767589622951666699505620117
398.701828564352198627716269773
398.632414580551419679546286433
398.559159438704512927623811323
398.481866327129438991411763123
398.400329551683436207959472423
398.314334228624308189381526817
398.223655974639654747646059195
398.128060594811119177666488219
398.02730376937056988913518238
397.92113074020113179617633056
397.80927599813834588295331175
397.691462972235662427119028241
397.567403722274144343899461658
397.436798635918828888490800224
397.299336132053797496976248748
397.154692371964730427486485198
397.002530980181631121663042442
396.842502776945504529046372004
396.674245524421019801924290334
396.497383688942474284338844457
396.31152822175252460332835234
396.116276360871902298579625099
395.911211456923333389980590456
395.695902825923676185159360128
395.46990563225430375418653371
395.232760805220278275467394262
394.983994992813036658461578329
394.723120556498107452042661658
394.449635611057600688929922754
394.163024113725443283599412163
393.862756007059935296686185776
393.548287420201290215378270428
393.219060933359235076153178139
392.874505910565023395464611982
392.514038905900566999400487459
392.137064148581675708807922843
391.742974112419071132239577625
391.331150175305955312415740801
390.900963374480053170567904626
390.451775263376304162287833962
389.982938875918319066019649249
389.493799804086341544904022604
388.983697394540155190794003308
388.451966069959905552449028271
387.89793678058823123623581689
387.320938591204766483282348789
386.720300408429581040528034016
386.095352852825262196840644537
385.445430279737097116027718157
384.769872952165310709554598082
384.068029368189814498428636267
383.339258744552799529956849466
382.582933656933244916386164787
381.798442836204610224217858408
380.985194118536363194823696449
380.142617545564456206728284228
371.321673231737716858200710208
364.976361167523191172417802061
359.940694672312734291871759671
355.742149607568192203504743513
352.133161614787183742798347787
348.965085300584955979041099344
346.140616555519132393699456963
343.592110918155919087835519036
341.270404348806024730682081876
339.138517407036749304148645423
337.167865506449346848261470851
335.335855442177028128357259927
333.624295531899210333588837558
332.018306771318714616371104412
330.505555041602502206568672535
329.075696073872947472049583314
327.719965513662862995449953392
326.430870434787507338427776968
325.201953342806821605703499324
324.027608978430397102248999611
322.902940240887347309816792457
321.823643541510728573805291092
320.785916604330078809583682776
319.786383601842923426279910415
318.822033830673762152310141908
317.890171072721353513161561261
316.98837146954890288781056838
316.114448238887126220968242381
315.266421934723883731941745549
314.442495232613594379306495933
313.641031434679285337788353828
312.860536052035615162296311224
312.099640948707873006670950553
311.357090629723130342009573443
310.631730333601083303941758895
309.922495650915419503815353514
309.228403439613381268773924646
308.548543847138631442871410876
307.882073281197538087956167786
307.228208196843207244463606543
306.58621958865734523613874024
305.955428094142152109652435487
305.335199628737648831899563607
304.724941484738607800891601021
304.124098836261057588683122175
303.532151600667580105180341663
302.94861161379581919150856389
302.373020082180487298141046704
301.804945280404955800128061435
301.24398046591757798728320254
300.689741987225003870397552999
300.141867564431886795278722396
299.600014723717248677892603027
299.063859369591321277564485312
298.533094480719946517402372727
298.007428916783938928110779368
297.486586325297620462997031202
296.970304138576989530909077108
296.458332652151317028659436297
295.950434176875617072495837017
295.446382257845029966362214238
294.94596095395227321684415398
294.448964172580043010429727645
293.955195054493563063291312372
293.464465404504599471053477395
292.976595163925929056424413127
292.491411921231957834088044764
292.008750457693375039901215335
291.528452325066943459146081607
291.050365452700557042628741287
290.574343781662684908665717456
290.100246923727858663100145191
289.627939843249068035264290067
289.157292560126524510646542351
288.68817987224260310316121497
288.220481095876948849426152861
287.754079822745549282952498526
287.288863692424616328969143369
286.824724179025786877352554632
286.361556391084669257091538764
285.899258883711215745828745252
285.437733482128744982369148362
284.97688511579951785997708998
284.516621662399334544286349896
284.056853800962332349854355988
283.597494873570613715836325876
283.138460755012044607917666825
282.679669729874003134311967739
282.221042376581442257501033888
281.762501457924730891042805268
281.303971817656686691959491587
280.845380282769308956020752321
280.386655571089227797019806813
279.927728203857045469047056494
279.468530422979772186650209414
279.008996112667645403314237679
278.549060725186942262664659185
278.08866121047910671375544218
277.627735949413757135933019715
277.166224690459045113640694356
276.70406848956751685247766741
276.241209653089190280079098945
275.77759168353609793801007906
275.313159228034144324034766174
274.847858029308864434839454174
274.381634879061618798897452865
273.914437573601983764162488924
273.446214871610652911582068359
272.976916453915109674928229606
272.506492885167711314646484101
272.034895577322684808915365803
271.562076754814916621925699703
271.087989421349357827486315406
270.612587328215397679548177721
270.135824944045713532448055894
269.657657425943911517706272749
269.178040591909756707114682606
268.696930894494977605254039261
268.214285395626539729317530671
267.730061742537936975013455598
267.244218144752466031126397621
266.756713352065645403541370413
266.26750663347693239771969966
265.776557757023693203434130669
265.283826970473006410996625605
264.789274982829341211836981505
264.292862946618459596783853658
263.794552440910057591985957772
263.294305455043693697141918406
262.792084373024462214236145608
262.287851958556663406463569496
261.781571340685409118725565374
261.273206000017688768141891231
260.762719755495913098933207458
260.250076751698357934109256924
259.735241446642253047742880728
259.218178600066507519772847869
258.698853262172237438016149827
258.177230762800369150413383812
257.653276701026635695418944414
257.126956935155269505152169401
256.598237573093624666454675045
256.067084963090840368666797601
255.533465684824486859255034107
254.997346540819919248468732458
254.45869454818780563058648852
253.917476930665996814865629868
253.37366111095256790462151932
252.827214703317489288710011137
252.278105506480978428869579573
251.726301496747146112586335818
251.171770821382083443760109229
250.614481792226040486830877246
250.054402879529825785050919887
249.491502706006009452552531248
248.925750041085942612471285755
248.357113795374013949037981406
247.785563015290951306830129744
247.211066877898343774416140638
246.633594685896908629384735848
246.053115862791358926841644157
245.469599948215042350644048552
244.88301659340782112402543268
244.293335556840947147131027619
243.700526699982956895419485132
243.104559983200867729101880918
242.505405461791201839229538476
241.90303328213559675827006313
241.297413677975982820390322427
240.688516966804518760858399401
240.076313546363677352269599756
239.460773891252064112768653384
238.841868549631734182961175787
238.219568140032945920347880485
237.593843348252455042879465356
236.964664924341610681697169379
236.33200367968066486897239024
235.695830484135850159691601926
235.056116263295916615307853136
234.412831995784949592052273909
233.765948710648413988781522258
233.1154374848094891127870341
232.461269440592871395125245346
231.803415743313330092668993043
231.141847598926404100850367045
230.476536251738726304114306752
229.807452982175555732887543851
229.134569104603187386883199947
228.457855965203995124021745253
227.777284939901944690729005376
227.092827432336491961407333654
226.404454871882855931526730916
225.712138711716727130160295299
225.015850426921540035551881188
224.315561512636502935124264171
223.611243482243640605332794577
222.902867865592164325919681678
222.190406207258540209647279013
221.473830064840680738308133456
220.753111007284735858490879037
220.028220613243009110251332681
219.299130469461571137084995689
218.565812169196187649849992175
217.828237310655221579083717458
217.086377495468209833381852826
216.340204327178853865642221954
215.589689409761200209302251236
214.834804346157822354514226166
214.07552073683884885700983623
213.311810178380714474095092396
212.543644262063541463237239562
211.770994572486087016223731041
210.993832686197220189925125684
210.212130170342917684323665487
209.425858581327792457863343606
208.63498946349019250478643196
207.839494347789929191777218845
207.039344750507715402256305384
206.234512171955413403968050394
205.424968095196210874673214823
204.61068398477386092516348933
203.791631285450138279672116166
202.967781420949679040211198757
202.139105792711385700565485583
201.305575778645592312820664099
200.467162731896196967729062591
199.623837979606980051419945728
198.775572821691337104672398243
197.922338529604664555181759441
197.064106345118645134269504766
196.200847479096687441958443133
195.332533110269780901281124871
194.459134384012033255530717901
193.580622411115162820743903498
192.696968266561221918308281701
191.8081429882928312859497985
190.914117575980207804679390928
190.01486298978426958823134013
189.110350149115103362247065762
188.200549931385079113551804974
187.285433170755896214400986758
186.364970656878843620048144758
185.439133133627554296347432467
184.507891297822530751701410997
183.571215797946714417233130455
182.629077232851366631688821398
181.681446150451523132670497531
180.728293046410277221041276644
179.769588362811139136859984428
178.805302486817710645201553667
177.835405749319904368704574317
176.859868423565926982166703813
175.878660723779234010422158274
174.891752803759651590007377604
173.899114755467847162730911214
172.900716607592316627608217462
171.89652832409803995853219174
170.886519802755940665162043007
169.870660873652266698158729102
168.848921297676991438691577506
167.82127076499031322485223628
166.787678893466310410001376879
165.748115227112786172740855663
164.702549234466313154413592873
163.650950306961462433526209281
162.593287757273174299281091509
161.529530817631199696567420546
160.459648638105511016188992045
159.383610284861549026263073348
158.301384738384139108367140083
157.21294089166887449489804077
156.118247548379726816683162864
155.017273420971604870928485155
153.909987128776541011858205966
152.796357196052140846221651343
151.67635204999088587268424342
150.549940018688830220126743654
149.417089329072181589372609465
148.2777681047802027518021509
147.131944364002813363696242184
145.979586017271212264396599909
144.820660865199777676616084771
143.655136596177436644607641244
142.482980784006625444711263193
141.304160885487889384660694858
140.118644237948093160925715573
138.926398056710131540611650582
137.72738943250194433358232358
136.521585328802549162082451525
135.308952579122710141483512394
134.089457884217759959415622286
132.863067809229986662755254495
131.629748780757884391028124541
130.389467083849448964264401084
129.142188858916574249899868985
127.887880098567473174634791001
126.626506644353907659525232754
125.358034183429864152259013768
124.082428245118155284957895996
122.799654197381262934347727791
121.509677243192562995724146893
120.212462416803886847611993494
118.907974579905178073878619887
117.596178417671794762011927508
116.277038434694786787237853086
114.950518950789243032825000538
113.616584096675554525769179235
112.275197809528174943685499536
110.926323828386178746643973948
109.569925689419618086173978528
108.205966721045361318984888608
106.834410038885756968484345084
105.455218540563105772570333578
104.068354900322538335319981286
102.673781563475485017900809536
101.271460740655486051214975398
99.8613544018776212400732468504
98.4434242703923376681310165807
97.0176318163239178975514246115
95.5839382500832574389894958514
94.142304515544005630804899492
92.6926912829704651011831284484
91.2350589416849379563071313017
89.7693675924614476432838698412
88.2955770396319495782585926127
86.8136467828902661624367162415
85.3235360087780372905236937427
83.8252035818359598949252991668
82.3186080354024928580724119946
80.8037075620410194722266327312
79.2804600035751804734178114518
77.748822840710707610178346765
76.2087531822205908566492885981
74.6602077536687907974983960633
73.1031428856459492474542621467
71.5375145014886423149762617679
69.9632781044516458472337655499
68.3803887643004267544750830173
66.7888011032886164211282484356
65.1884692814825433955315146877
63.579346981391978462151741562
61.9613873918630498889413938145
60.3345431911857907794734681486
58.6987665293649511077188970265
57.0540090094985071338533514796
55.4002216682036887844658448075
53.7373549550252742016934365478
52.0653587107553169250047817508
50.3841821445873150364055761791
48.6937738100210351200573768925
46.9940815794266900393052299293
45.2850526171688509156878393081
43.5666333511812510119360690421
41.8387694428733995548372012453
40.1014057552385383526092740443
38.3544863190197969532561901727
36.5979542967772661849996939895
34.8317519446829249768236463555
33.0558205718527045065742882559
31.2701004970052098654338555712
29.4745310022144613242960235869
27.6690502834991454500515485934
25.8535953979629188594264074047
24.0281022071688761768049724101
22.1925053163959213904515637454
20.3467380093849603921384341447
18.4907321781380056429209974701
16.6244182472828543117840692331
14.7477250924593475845135285918
12.8605799521197281627724166137
10.962908332064737822517034379
9.05463390195845270829717011499
7.13567838297838107616197399024
5.20596142566357769661721248846
3.26540047692401803554612867468
1.31391063507251578981291767462
-0.648595508357752351280057001609
-2.62220804133053575865337792537
-4.60701991992881162915415931658
-6.60312717423610032661996014533
-8.61062913269401251797843209091
-10.629628665803312737003453955
-12.660232449314706890264172194
-14.7025512456905848710309988247
-16.7567002001317856633459419556
-18.8227991429986366579395344243
-20.9009728824454824194899752458
-22.9913514565754619413258820137
-25.094070287631819144279777158
-27.2092701299171933107279615397
-29.33709660312718499106776302
-31.4776988964893956655613884294
-33.6312267768911183191404522229
-35.797823961599904819690388966
-37.9776130909879444928925674034
-40.1706589298828705075006043114
-42.3768638388879227992773636056
-44.5955696022890750223824663455
-46.8209425690629088271018497788


==> anc/AggQ330.dat <==
# AggQ330
149.865885236719720728561957531
149.862624122481982209986763945
149.862399421041933466419529344
149.862159473332808463534738749
149.861903263927238902275538068
149.861629711301930597386399398
149.861337663658584065043706168
149.861025894490469341276225404
149.860693097879967347707571705
149.860337883511605406200784443
149.859958771384292960359479816
149.859554186205603875435382285
149.859122451450052533232317094
149.858661783062370981099196693
149.858170282785812295720849122
149.857645931094479744668133621
149.857086579707610937599205221
149.856489943662629630248711185
149.855853592922613868650227617
149.855174943492616450240549968
149.854451248018010971935946821
149.853679585836722806700828631
149.852856852455838015066049757
149.851979748421663321600457119
149.851044767550835791449778584
149.850048184488550718230019153
149.848986041558389546932048644
149.847854134866585554279828419
149.846647999621862739251244794
149.845362894630222288128633237
149.843993785922230536416189507
149.842535329468482144398611386
149.840981852936971959575305335
149.839327336444108628606252069
149.837565392249042469617663059
149.835689243338859612563510773
149.833691700850014322796228315
149.831565140269132282283544844
149.829301476354020140159280552
149.826892136713361774469493517
149.824328033981170535516712191
149.821599536519600563015959486
149.81869643758120056441401562
149.815607922859121867190158736
149.812322536351170934853661478
149.808828144460926831573324885
149.805111898256428421899306384
149.801160193804176576787356335
149.796958630493395550179317566
149.792491967262657214186473035
149.787744076638094153066890088
149.782697896489514734037898014
149.777335379407786983184577585
149.771637439603879845699978304
149.765583897226941184437632891
149.759153419995752037700588685
149.75232346203482579591541565
149.745070199803317655523931718
149.737368465001771329385800311
149.729191674338552402298469277
149.72051175603459497700635324
149.711299072941812256380823171
149.70152234214718177761171503
149.691148550931098447206799217
149.680142868945076053892138132
149.668468556470249134380292223
149.656086868614355673429181573
149.642956955300935273464585883
149.629035756900318805959518348
149.614277895347568397377057805
149.598635560587796619348897078
149.582058392184186902888603185
149.564493355918478304554626185
149.545884615207578968757025889
149.526173397153231704646999149
149.505297853034153448438329071
149.483192913041670948563409229
149.459790135050419839244497488
149.435017547204981836047688509
149.408799484091197016614566242
149.38105641624706708025469924
149.351704772752389566039076395
149.320656756618223002152032054
149.287820152676627328625160026
149.253098127647453776446178987
149.216389022031821761183275984
149.177586133450806000593911924
149.136577491012187426483944201
149.093245620247244891082701083
149.047467298112746824290023527
148.999113297499716243004328817
148.948048120629259252682776034
148.894129720645722004147951045
148.837209210637501557963657843
148.777130559224667158086631399
148.713730271748675883462261259
148.646837055981239140956631857
148.576271471134965049602939896
148.50184555880569732396827628
148.423362454303179225146264683
148.340615976630203287063079955
148.25339019514787044803489136
147.245712858066468417507512417
146.405577889453058489762169267
145.66096328932604137014305397
144.980846460069679601766894007
144.348226581445626304424902522
143.752512158451717938230931977
143.186545554688944726036022503
142.645207854951864611534037668
142.124681667541493672234318785
141.622026829022035546548197611
141.134919925773530581441730433
140.661486085612941029278235699
140.200185828748218186501458171
139.749736349084531567496039283
139.30905517827812174385503144
138.877218884857792682405142719
138.453432159652861462910979608
138.037004252220551196668646772
137.627330721494116944781950452
137.22387910074861598635829554
136.82617749409511936098583876
136.433805401387926608297882088
136.046386259921824354781239966
135.663581324903669466025418334
135.285084605502094450969412475
134.910618641619347182859313545
134.539930956484113755253405
134.172791057154484406008463613
133.808987882737900951119113093
133.448327621133317628676110887
133.090631831171044840848724674
132.735735819440851561604480083
132.383487230774733319367997201
132.033744818953700690131905747
131.686377370228027691042767009
131.34126275704151849571984755
130.998287103205251088502909513
130.657344044881146530019291119
130.318334074267773346766759933
129.981163954950763508897258929
129.645746199581506136464531417
129.3119986019531751201637751
128.979843816709706029318654094
128.64920898089609377723383937
128.320025372373071812688668508
127.992228100804376877126591398
127.665755827503284000420366251
127.340550510915367935060153703
127.016557174931463003519591092
126.693723697580726549959801999
126.372000617958515671045953853
126.051340959505636254890528348
125.731700067981156631660489748
125.413035462665973270512892298
125.095306699503307102866736219
124.778475245029160120946032991
124.462504360073705717635097182
124.147358992326336612606256522
123.833005676954936577091088678
123.519412444555807131315838154
123.206548735786203673160944696
122.894385322098006977090856228
122.582894232049859926130523407
122.272048682727147454785269231
121.961823015845356603049569788
121.652192638153367474167657898
121.34313396578973531515530247
121.034624372277581581525170325
120.726642139872795649413783041
120.419166414006273022536225455
120.112177160584240214648747305
119.80565512593165408844539216
119.499581799182487366292451429
119.193939376937660902384315692
118.888710730026666009102144453
118.583879372222719874593378429
118.27942943077377487368623197
117.975345618623000052882112539
117.671613208202595190802740112
117.368218006694094928194856305
117.065146332656770121101453761
116.762384993933422262025125677
116.459921266749871258503719241
116.157742875930825234380399546
115.855837976160653999876170452
115.554195134222919494462545306
115.252803312157395096999245109
114.951651851277774343469469567
114.650730456997366880828590682
114.35002918441383998859154313
114.049538424607518732734142237
113.749248891610934636817142901
113.449151610010236714634652624
113.149237903141772362036636277
112.849499381849629283174320792
112.549927933772221673974836067
112.250515713128120876223407954
111.951255130973287637017631658
111.652138845903673529015003305
111.353159755178835303015466567
111.054310986243759110486117163
110.755585888627531778433220276
110.456978026198832848882416272
110.158481169759462285962875859
109.860089289958272232536185545
109.561796550508943917532025721
109.263597301696049116903770724
108.965486074154765246406567879
108.667457572910479505454986538
108.369506671665325338625908111
108.07162840731944826591406267
107.773817974715501914034913302
107.476070721595532580874903024
107.178382143760025298868924977
106.880747880419459266866707731
106.583163709729258576105327426
106.285625544499528014896598703
105.988129428071435838092271359
105.690671530352547978124285977
105.393248144003833325220402081
105.095855680771449325139105161
104.798490667956782996109887043
104.50114974501856618048570849
104.203829660301206925310050854
103.906527267883782720750635889
103.60923952454442720345684279
103.31196348683511104528355654
103.014696308262071200786618485
102.717435236567381503163390487
102.42017761110738272749277384
102.122920860323902563590503001
101.825662499304396277043999346
101.52840012742732794658731213
101.231131426089290756034399845
100.933854156510533547293798729
100.636566157615720319771042119
100.339265343986900160864568453
100.04194970388580774349446381
99.7446172973427495248844156843
99.4472662543094585880310953309
99.1498947728734221144602561995
98.8525011175313001663999396846
98.5550836175191631642924786674
98.2576406651973785229101152116
97.960170714488074684690434961
97.6626722793632035695180531738
97.3651439323813105335957999367
97.0675843032712045655041475468
96.7699920775608008972393472798
96.4723659952494837082953749353
96.1747048495224083733024853726
95.8770074855052309562017045433
95.5792727990578175814582718908
95.2814997356055480984959230624
94.9836872890068872713295603676
94.6858345004559527328560923618
94.3879404574188622943008552868
94.090004292602694037718745255
93.7920251829559410775584501039
93.4940023486993890825456984467
93.1959350523863887205585876673
92.8978225979915372388639993387
92.5996643300268235256897161505
92.301459632684329316187613915
92.0032079290046158002837798913
91.7049086800699598502732652707
91.4065613842216374958727596066
91.1081655763004842126877609303
90.8097208269099921311874143765
90.5112267417012334876978866111
90.2126829606789275931464190472
89.9140891575279953522060585469
89.6154450389599709845893043522
89.3167503440786651377980300185
89.0180048437644970899267302791
88.7192083400769362725753613317
88.4203606656745149453335213584
88.1214616832518945699217266979
87.8225112849934883068336494685
87.5235093920431611309127244362
87.2244559539895473733263894787
86.9253509483665430825135589049
86.626194380168547490665399834
86.3269862813800441082004510103
86.0277267105191275779123412564
85.7284157521945974328515682067
85.4290535166762543459406335842
85.1296401394780483618254844279
84.8301757809537419882480942458
84.530660625904763919772856984
84.231094883199941594346070194
83.9314787854068127651568117578
83.6318125884342278278154897715
83.3320965711859657962211663344
83.0323310352250975889849423767
82.7325163044488406903875762796
82.4326527247736593032365880359
82.1327406638303738325477144496
81.8327805106690529448831239717
81.5327726754734705539306115339
81.232717589284918903361091206
80.9326157037351774674115035388
80.6324674907884456816964167648
80.3322734424920555646121366159
80.0320340707357881060208869586
79.7317499070196248968802230301
79.4314215022297738628663080681
79.1310494264228151581706971805
78.8306342686178202834872447996
78.5301766365963043253498197364
78.2296771567098778827014949112
77.9291364736954717608323155943
77.6285552504980138822910806162
77.3279341681004440984695495186
77.0272739253609586934468977628
76.7265752388573823623199835742
76.4258388427385713283836200847
76.1250654885827570457378254009
75.8242559452627456245995450328
75.5234109988178937240578088335
75.222531452332787189385496078
74.9216181258225541763569896216
74.6206718561247499112841063451
74.3196934967977555905723477155
74.0186839180256392353681822718
73.7176440065294315931396111426
73.4165746654847754266205194169
73.1154768144459117592768437576
72.8143513892759718631696432985
72.5131993420835489876939529766
72.2120216411655290441266160177
71.9108192709561646892715809148
71.6095932319823824999050994688
71.308344540825318206482003165
71.007074230088080268104200122
70.7057833483697474296831113444
70.4044729602456113153548028198
70.1031441462536805885568558255
69.8017980028874687580228189565
69.5004356425950933398398743404
69.1990581937847198084958292179
68.8976668008363895946910950473
68.5962626241202773251500163374
68.2948468400214285606682537991
67.9934206409710354845424079718
67.6919852354843143361738110867
67.3905418482050548863539966207
67.0890917199569189244040625671
66.7876361078015715864341543866
66.486176285103736412512566964
66.1847135416032722937126190561
65.8832491834943779723199303353
65.5817845335120375078921481435
65.2803209310258281338566218134
64.978859732141220223189358918
64.6774023098085076760138519904
64.3759500539395159569923296031
64.0745043715322442674503519565
63.7730666868036079588237978822
63.4716384413304573041173099696
63.1702210941990591679142439539
62.8688161221632389799140278583
62.5674250198113917504787170898
62.2660492997425826995083662383
61.9646904927519704343089494541
61.6633501480257985422001968494
61.362029833346214995884512482
61.0607311353061929429016158269
60.7594556595348413062408059002
60.4582050309334092055637259236
60.1569808939223045646892292377
59.8557849126994644514233552709
59.5546187715104327543845682905
59.2534841749305197958479399987
58.9523828481594384715540481908
58.6513165373288325640434704155
58.3502870098231350662927779493
58.0492960546142177533047448535
57.7483454826103179324889505639
57.447437127019754376854096833
57.1465728437299719924755462669
56.8457545117024838947741351548
56.544984033384310375946377363
56.2442633351365468559183542218
55.9435943676807274480792174733
55.6429791065636873753371361081
55.3424195526416662890906247941
55.041917732584435732655432113
54.7414756994002777235009273251
54.4410955329826878913024997583
54.1407793406797260025681937298
53.840529257886989245412834651
53.5403474486652395761605600022
53.2402361063837759990744490181
52.9401974543907061397489608444
52.6402337467113391836624332731
52.3403472687759945125035561148
52.0405403381785975394935128113
51.7408153054675167101266728134
51.4411745549701838205912611607
51.1416205056531341751208672307
50.8421556120192041605747841743
50.5427823650437321133184173804
50.2435032931517244932730139663
49.9443209632380740231876493646
49.645237981733050321246277232
49.3462569957154274454634782509
49.047380694075767549858832501
48.7486118087325464820690086937
48.4499531159039866823723008034
48.1514074374386563338857194694
47.8529776422081026401575037454
47.5546666475650127787108933517
47.2564774208706400538160904887
46.9584129810954967700438972197
46.6604764004976012753957294116
46.3626708063828765908498378596
46.0649993829526343954458548036
45.7674653732434434761568719909
45.4700720811650789760615257696
45.1728228736426811087381647414
44.8757211828697230493449726009
44.5787705086789014817781465886
44.2819744210386242704188375261
43.985336562683382967030439724
43.6888606518869690028406206422
43.392550485388227792754740591
43.0964099414798517251234828456
42.8004429832715991623001818758
42.5046536621403012028618540181
42.2090461213800913066830349713
41.9136246000674765661074720902
41.6183934371571765859332973338
41.3233570758261015722263914968
41.0285200680844423563524111685
40.7338870796746211217055217098
40.439462895280824756486325752
40.1452524240740384485494116034
39.8512607056199445399411750576
39.5574929161797843166084805554
39.2639543754373369870124179465
38.9706505536885952652743243941
38.6775870795345624349908667433
38.3847697481219215551388206641
38.0922045299812034283066867933
37.7998975805175875746128643285
37.507855250215705072063208689
37.2160840956268855670800186992
36.9245908912153345967802076777
36.6333826421488968535561348511
36.3424665981305399418649605668
36.0518502683786997739670741474
35.7615414378784230777060292888
35.4715481850411354949750530107
35.1818789009292285985155522301
34.8925423102229453741724126373
34.6035474941317949658694529859
34.3149039154816039830801816467
34.0266214462421186597945958025
33.7387103977997961594170324578
33.4511815543272786926621161288
33.1640462096565330367176145951
32.8773162081286283951410400468
32.5910039899719525926498293634
32.3051226418552667163571806253
32.0196859533760859470052164183
31.7347084803831781109554480963
31.4502056162005516366884307335
31.1661936720269830881699644093
30.8826899680400832091904035142
30.599712937050453104087312498
30.3172822429472654883629998616
30.0354189166751328259546056668
29.754145513115062773849220974
29.4734862930527448300345892702
29.1934674354646512573998022509
28.9141172867190209251472016603
28.6354666550911421524087830756
28.3575491613969201436898715289
28.0804016597971250779693738166
27.804064747273462846230789135
27.5285833864621667126936278615
27.2540076752714355922246666131
26.9803938092897697236759234915
26.7078053014719794257822362086
26.4363145513595498161484115093
26.1660048989087289527690707657
25.8969733659747827123113973854
25.6293344001032783463435137913
25.363225125800581401154337375
25.0988129489923096811453628431
24.8363070034407564554534672131
24.5759762265037498840885485645
24.3181797039566177031423483101
24.0634219098565251601225211222
23.8124653173645972909876863016
23.5666030475154886912613024753
23.3285554135361242713283365464
23.1111111111111111111111111111


==> anc/AggQ331.dat <==
# AggQ331
-1.18518518518518518518518518519
-1.18524633533036313994462047788
-1.18525091079339861393684854956
-1.18525582597780053520296817586
-1.18526110587458202786302504485
-1.18526677729241753455871608526
-1.18527286898797812266554907034
-1.18527941180544255881193127282
-1.18528643882581447154210034928
-1.18529398552671775206828404538
-1.18530208995338680828389901775
-1.1853107929016155396236887456
-1.1853201381134790993604707029
-1.18533017248669582344745942512
-1.18534094629855330567460292571
-1.1853525134453826701850403908
-1.18536493169862882475491053183
-1.18537826297863207022103628617
-1.18539257364730809973984370664
-1.1854079348209893610431766722
-1.18542442270477119853678863696
-1.18544211894979137104802688547
-1.18546111103496169427751848208
-1.1854814926747659312584080316
-1.1855033642548389034920158412
-1.18552683329714838103108839128
-1.18555201495671389923751344531
-1.185579032551915516730877238
-1.1856080181305709517402598042
-1.18563911307409179541023101258
-1.1856724687421688863868352388
-1.18570824716058372876816244175
-1.18574662175489733302351070952
-1.18578777813293034299832012377
-1.185831914919119064270985
-1.18587924464401130660910476503
-1.18592999469235406414422344082
-1.18598440831342223749298165163
-1.18604274569744409354817411706
-1.18610528512219518304823564927
-1.18617232417405819170782000088
-1.18624418104808185743585150837
-1.18632119593181777951073211519
-1.18640373247796977049819948555
-1.18649217937115640555455742643
-1.18658695199436359846441399325
-1.18668849420095030702198414694
-1.18679728019836669597131496081
-1.18691381655005003279528295387
-1.18703864430227893273376226439
-1.18717234124309086734834808455
-1.18731552430070054435995452185
-1.18746885208919715384702758875
-1.18763302760964569803427404848
-1.18780880111507064280636467942
-1.18799697314815771487707816631
-1.18819839776087036456145623489
-1.18841398592553951984672570651
-1.18864470914734679939832086594
-1.18889160328848005410855109755
-1.18915577261459335795628401084
-1.1894383940745483891039887829
-1.18974072182474714435192442363
-1.19006409200968328028180333509
-1.19040992781063674831865241157
-1.19077974477470892752677060582
-1.19117515643663771109340374583
-1.19159788024603788416490243847
-1.19204974381287486126357943183
-1.19253269148409189636326413863
-1.19304879126436388720588457503
-1.19360024209393563569603761994
-1.19418938149640871705371746338
-1.19481869360915775094921487942
-1.19549081760877156491984371318
-1.19620855654351403440481162148
-1.19697488658426857373395372444
-1.19779296670475332084014617296
-1.19866614880095359711699681996
-1.19959798825869536183192436772
-1.20059225497705771598940196614
-1.20165294485387204788800523796
-1.20278429173785650715054563887
-1.20399077984996180681487555924
-1.20527715667423081877758082331
-1.20664844631587123875456714482
-1.20810996332127720721105842709
-1.20966732695137992765904490474
-1.21132647589592511832960710992
-1.21309368341203110657532957536
-1.21497557286563864690233364316
-1.21697913364918399870675668469
-1.2191117374429713329463584098
-1.22138115478124936056093953137
-1.22379557187687010515896488669
-1.22636360765058506889505347331
-1.22909433090247649843777890245
-1.23199727755369130562725581087
-1.23508246787650691723320829547
-1.23836042361977956207451357683
-1.24184218492497813504377272536
-1.2455393269152681711625199795
-1.28979794062334680954091016943
-1.32814321127270535126605982565
-1.36272459320168164891099698908
-1.39455740054956869920531707161
-1.4242364909545333966825841309
-1.45215287348302379479551863617
-1.47858300512743117240488698978
-1.50373251344384764875906134914
-1.52776017072198929901318721067
-1.55079214881443219751912823682
-1.5729310294622219084240535423
-1.59426177935442265338181501294
-1.61485586861988616294700868596
-1.63477420159662015429461940959
-1.65406925897252575367956468871
-1.67278669960792005467759947525
-1.6909665821045840985197730242
-1.70864431248541072875092629316
-1.72585139055368467194634700364
-1.74261600560204106766992108234
-1.75896351758138964096013523462
-1.77491684993695385901443008525
-1.79049681344444829845530051813
-1.80572237551993113037725526406
-1.82061088598445649434893973665
-1.83517826771685968682494928027
-1.84943917874377517944179768618
-1.86340715090494855880893271112
-1.87709470916299743074957081312
-1.89051347480840617288048829219
-1.9036742551777972306047795713
-1.91658712200981980817611995209
-1.92926148017449791799518542736
-1.94170612820373439436771362547
-1.95392931180443800534557775609
-1.96593877133761468754727469927
-1.97774178408629987485850049571
-1.98934520200444690704767921499
-2.00075548553170974929530813637
-2.01197873397073085144364265914
-2.02302071285037417402087060518
-2.03388687863743046705662135606
-2.04458240110837686964415305812
-2.05511218364997588578728672112
-2.06548088172139512349744647333
-2.07569291967994980873994681287
-2.08575250614657061057973640974
-2.09566364806491305605602892979
-2.10543016358902642130360004539
-2.1150556939181770846342392151
-2.12454371418335229837382439927
-2.13389754347780680711500265048
-2.14312035411346772153201549661
-2.1522151801758419105747792484
-2.16118492544207379339411750509
-2.17003237071981113724617419615
-2.17876018065841037753394861663
-2.18737091007863126155966377759
-2.19586700986223182033491561963
-2.20425083243869261708580833754
-2.21252463690260049937505901523
-2.22069059379194398820119176829
-2.228750789554661263152001427
-2.23670723072819132494719969609
-2.244561847854469627556437994
-2.252316499150747002849556689
-2.25997297395476540716590411146
-2.26753299596117019880520535682
-2.27499822626455397410013887976
-2.2823702662231919985656197787
-2.28965066015632699707696588187
-2.29684089788677667342898497727
-2.30394241713965781395635496289
-2.31095660580713478032592491089
-2.31788480408829757774172270677
-2.32472830651254665579355141335
-2.33148836385420035796050725999
-2.33816618494543958530862691717
-2.34476293839415667312599975494
-2.35127975421277627984174497177
-2.35771772536366044443350860215
-2.36407790922629360150442913368
-2.37036132899106243890792917551
-2.37656897498409663874165379908
-2.38270180592731671859842912812
-2.38876075013754166605217117668
-2.39474670666823939843340826145
-2.40066054639725509571829373933
-2.40650311306362418295504196645
-2.41227522425636641381749069348
-2.41797767235796353811665788338
-2.42361122544504398950033414819
-2.42917662814863261086221712207
-2.43467460247617047461898927526
-2.44010584859736829497163232371
-2.44547104559582581136629197345
-2.45077085218822797792701538121
-2.45600590741281603427999600523
-2.46117683128872684271772480432
-2.46628422544769660375625224243
-2.4713286737395346139560034001
-2.47631074281268856622282901251
-2.48123098267114452103449413023
-2.48608992720883164744165892435
-2.49088809472263373439134502674
-2.49562598840504593017712265105
-2.5003040968174558367348136979
-2.5049228943449726510496410184
-2.50948284163367621930314261466
-2.51398438601110938555988661584
-2.51842796189079163242223818338
-2.5228139911614895025211467778
-2.52714288356193945127003930799
-2.53141503704168142366347628503
-2.53563083810862639666409468407
-2.53979066216394822314231400502
-2.54389487382485920513169933336
-2.54794382723579977646032063951
-2.55193786636854536117509226632
-2.55587732531170777771501892534
-2.55976252855008437140090120575
-2.56359379123428527942753312561
-2.56737141944104777048926353682
-2.57109571042462636954613137698
-2.57476695285962839738975923894
-2.57838542707564655068029604846
-2.58195140528402315236758885324
-2.58546515179706465112038542083
-2.58892692324000978229478260269
-2.59233696875604046694667923118
-2.59569553020461096812483663677
-2.59900284235335799739454316828
-2.60225913306384232472367159429
-2.60546462347136095001817603026
-2.60861952815905800602081131648
-2.61172405532655224386909740309
-2.6147784069532891706261141373
-2.61778277895681663105125381302
-2.62073736134617382432804646772
-2.62364233837057539288459079303
-2.62649788866356428907582527384
-2.62930418538279959224158758594
-2.632061396345638290938497911
-2.63476968416066324182085948278
-2.63742920635530304789591920152
-2.64004011549968344611653017237
-2.64260255932684394006400967639
-2.64511668084944784145188608906
-2.64758261847310857898243608933
-2.65000050610645008027947902708
-2.65237047326801421863951294214
-2.65469264519012372843757570733
-2.65696714291980461920122787001
-2.65919408341686794734153679849
-2.66137357964924682568224403039
-2.66350574068568075425550878643
-2.66559067178583573191274111384
-2.66762847448794514825294399684
-2.66961924669405315082797150146
-2.67156308275293902564982823444
-2.67346007354079811225172384786
-2.67531030653975189091286774553
-2.67711386591425712251050262417
-2.67887083258548128454356206411
-2.68058128430370902425874972518
-2.68224529571884193590490555369
-2.68386293844905165865370706688
-2.68543428114764407964948909257
-2.68695938956819030825352254693
-2.68843832662797805834754377963
-2.68987115246983513131555569548
-2.69125792452237482901460530626
-2.69259869755871133986872040391
-2.69389352375369142856917952824
-2.69514245273968711732038214826
-2.69634553166099247089245297175
-2.69750280522686608585500566356
-2.69861431576325943335435608034
-2.69968010326326981189067069274
-2.70070020543635532912408476776
-2.70167465775634804729418354079
-2.7026034935083001930049441509
-2.70348674383419714665499414432
-2.70432443777756978754024129048
-2.70511660232703767558753425003
-2.7058632624588134978588285446
-2.70656444117819819555460317711
-2.70722015956009521349160858158
-2.70783043678857137726661655071
-2.70839529019549100195795786003
-2.70891473529824896874938427814
-2.70938878583662767084713487417
-2.70981745380880192613005889858
-2.71020074950651517981781689436
-2.71053868154944957481829947807
-2.71083125691881174913524647055
-2.71107848099015552764844062339
-2.71128035756546200864184601148
-2.71143688890449690261929445654
-2.71154807575546436122949627689
-2.71161391738497593658366561656
-2.7116344116073527349937667738
-2.71160955481327827333151038733
-2.71153934199781900999030235312
-2.71142376678782900504336729836
-2.71126282146875466488488267038
-2.71105649701085504470378135775
-2.71080478309485271688988018424
-2.7105076681370297642569769949
-2.71016513931378302316373847766
-2.70977718258565228262381913933
-2.70934378272083474075069896389
-2.70886492331819862883371422901
-2.70834058682980853546655418907
-2.70777075458297459794723715865
-2.70715540680183737515961016465
-2.70649452262849987487130943523
-2.70578808014371787840173268223
-2.7050360563871593865041597556
-2.70423842737724370166451320002
-2.70339516813057036345791343356
-2.70250625268094786475167086632
-2.70157165409803179704343657419
-2.70059134450558180273423245736
-2.69956529509934645033023450401
-2.69849347616458489513000354435
-2.69737585709323394258354960249
-2.69621240640072889391650550033
-2.69500309174248632351868677293
-2.69374787993005671473441858608
-2.69244673694695466480579665344
-2.69109962796417416056322574331
-2.68970651735539622379354019244
-2.68826736871189602881741632896
-2.68678214485715640445616376901
-2.68525080786119444805334348173
-2.68367331905460780033713975257
-2.68204963904234695647092105476
-2.68037972771721982045531748718
-2.6786635442731345469359069513
-2.67690104721808655626355642337
-2.67509219438689545518347057712
-2.67323694295369744663419058639
-2.67133524944419866766530418889
-2.66938706974769475428437806159
-2.6673923591288617959770325792
-2.66535107223932371057187070644
-2.66326316312900094191195016203
-2.66112858525724525832078961228
-2.65894729150376530897727971619
-2.65671923417934747797837682161
-2.65444436503637646182147120108
-2.65212263527915988538119024186
-2.64975399557406116386322501865
-2.64733839605944471374053563325
-2.64487578635543751414884575954
-2.64236611557351092156161396591
-2.63980933232588654468619770712
-2.63720538473476989333453811472
-2.63455422044141542443833791046
-2.63185578661502652031832296521
-2.62911002996149384870059013323
-2.62631689673197547072383655253
-2.62347633273132198222568527316
-2.62058828332634989486317358007
-2.61765269345396638704301873357
-2.61466950762914848014515268758
-2.61163866995277962305413110821
-2.60856012411934659750547189815
-2.60543381342449958814797186462
-2.60225968077247819446082369184
-2.59903766868340609669009877511
-2.59576771930045702472894498229
-2.59244977439689461730755291754
-2.58908377538298869893219432135
-2.58566966331281044366873578515
-2.5822073788909088380579016217
-2.57869686247887080013168163218
-2.57513805410176725762863440367
-2.57153089345448743603785347311
-2.56787531990796355599586566642
-2.56417127251528808977788593002
-2.56041869001772567812612473469
-2.55661751085062176140594585967
-2.55276767314920993303952213085
-2.54886911475431997830131452903
-2.54492177321798851783640677737
-2.54092558580897413264874495195
-2.53688048951817880576998473343
-2.53278642106397747533026891653
-2.52864331689745745428014715352
-2.52445111320756943352924834475
-2.52020974592619174774436800437
-2.51591915073310954646035606611
-2.51157926306091047747544586349
-2.50719001809979845470312748641
-2.50275135080232704871079965444
-2.49826319588805400506745425874
-2.49372548784811836332551085211
-2.48913816094974161795328717634
-2.48450114924065433179281340127
-2.47981438655344958262178062674
-2.47507780650986459412800604612
-2.4702913425249918740401633974
-2.46545492781142115428053042031
-2.46056849538331340079558465749
-2.45563197806040813416043275408
-2.45064530847196527612582361586
-2.44560841906064271196493129512
-2.44052124208631073376476274577
-2.43538370962980450567800008591
-2.43019575359661566858985022894
-2.4249573057205241786460268493
-2.41966829756717145161775260545
-2.414328660537575863133492821
-2.40893832587159163337127859056
-2.40349722465131210386661106737
-2.39800528780441839363611056874
-2.39246244610747440183371028565
-2.38686863018916910463208414467
-2.38122377053350707494528268651
-2.37552779748294813496771109454
-2.36978064124149703328843081964
-2.36398223187774402053743099424
-2.35813249932785718012143766771
-2.35223137339852735360074705985
-2.34627878376986648363551297402
-2.34027465999826018118019886979
-2.3342189315191753077191049495
-2.32811152764992334780484706054
-2.32195237759238033197650021649
-2.31574141043566405528617604259
-2.30947855515876932214367178293
-2.3031637406331619339903330156
-2.29679689562533212242746316997
-2.29037794879930811684375962828
-2.28390682871913052230284031808
-2.27738346385128817045863392967
-2.27080778256711609355612864891
-2.26417971314515625914078975723
-2.2574991837734816909351347334
-2.25076612255198458943894703323
-2.24398045749462905416404484422
-2.23714211653166899801919875785
-2.23025102751183183320967895212
-2.22330711820446849710313622386
-2.2163103163016703758333669919
-2.2092605494203536729604173805
-2.20215774510431176027403063194
-2.19500183082623603781236378108
-2.18779273398970582036406141465
-2.18053038193114775812417931275
-2.17321470192176528977823300616
-2.1658456211694386170890674556
-2.15842306682059568105368966742
-2.15094696596205461087718186419
-2.1434172456228381083739414008
-2.13583383277596022194851100067
-2.12819665434018595602501535874
-2.12050563718176415368166109308
-2.11276070811613408230094385814
-2.10496179390960614426329770682
-2.09710882128101712708817431329
-2.08920171690336039995830574494
-2.08124040740539145624662921659
-2.07322481937320919449757100231
-2.06515487935181332329172244691
-2.05703051384663826854210208991
-2.04885164932506395502797545391
-2.04061821221790382736546981143
-2.03233012892087046913992534354
-2.02398732579601917258009285976
-2.01558972917316980493602208529
-2.00713726535130731162795594061
-1.99862986059996119025999784504
-1.99006744116056426373706166717
-1.98144993324779107498402465652
-1.97277726305087622013952419239
-1.96404935673491293158097394046
-1.95526614044213221672968956896
-1.94642754029316285328313355102
-1.93753348238827253632289562349
-1.928583892808590467649859346
-1.91957869761731167269985986304
-1.91051782286088332549186070974
-1.90140119457017335725416753033
-1.89222873876162161966040364847
-1.88300038143837386898389549728
-1.87371604859139883294480184263
-1.86437566620058861757686302164
-1.85497916023584270707818399024
-1.84552645665813580533118097967
-1.83601748142056976357894222571
-1.8264521604694098346270467274
-1.8168304197451054898996603462
-1.80715218518329603171483460063
-1.79741738271580122925475784301
-1.78762593827159720289067649019
-1.77777777777777777777777777778


==> anc/AgqQ200.dat <==
# AgqQ200
-16.987654320987654320987654321
-16.9876252839528888893333335062
-16.9876229208420539905006798088
-16.987620365415014897252952106
-16.9876176020205737025398613549
-16.9876146137337974031474625623
-16.9876113822523581180938082015
-16.987607887784437226472499006
-16.9876041089275068788180754212
-16.9876000225372464639356131386
-16.9875956035857911941182914162
-16.9875908250084446357562991902
-16.9875856575379163593945379584
-16.9875800695250694806428957631
-16.9875740267450802430916102612
-16.9875674921878224505737202447
-16.9875604258311929416158969486
-16.9875527843959898220786550069
-16.9875445210808421930176160371
-16.9875355852755679378535439322
-16.9875259222512040178840611007
-16.9875154728248108589986442459
-16.987504172996997920344604211
-16.9874919535599504716352637804
-16.9874787396735569468298755222
-16.9874644504070408818637008541
-16.9874489982432901867923846128
-16.987432288542848054656449487
-16.9874142189642827718691779337
-16.9873946788373865555097769881
-16.9873735484853646660647797546
-16.9873506984918636613801653595
-16.9873259889083498565024432628
-16.9872992683969837668075622903
-16.9872703733037413022816685442
-16.9872391266561053311327965426
-16.9872053370791893265744529339
-16.9871687976236553245468818665
-16.9871292844982482953974970928
-16.9870865556991849636810709171
-16.9870403495280035231201626586
-16.9869903829887977237347148111
-16.9869363500550202764640547113
-16.9868779197952419089420955074
-16.9868147343463888289931167445
-16.9867464067220475275256866319
-16.9866725184424160683529389803
-16.9865926169713890937113539699
-16.9865062129450830440616314132
-16.9864127771748313302024288518
-16.9863117374062985998704162061
-16.9862024748148703714506466059
-16.986084320215860041087779469
-16.9859565499663297431967502126
-16.9858183815334340950372705591
-16.9856689687021549560196943671
-16.9855073963930885197864852958
-16.9853326750585598601620802173
-16.9851437346227599079238823782
-16.9849394179288100020799376946
-16.9847184736526426210032563032
-16.9844795486403252629496555767
-16.9842211796219278326685212699
-16.9839417842512208150369538064
-16.9836396514163687566730522998
-16.9833129307623260368498040064
-16.9829596213608224701559229272
-16.9825775594586156398973016048
-16.9821644052290533478423781566
-16.9817176284458989693664594827
-16.9812344929917878598582369347
-16.9807120401065643366277665284
-16.9801470702730530256084253224
-16.9795361236294989231257436837
-16.9788754587889170613226137142
-16.9781610299358708425105335861
-16.9773884620606892489008458817
-16.9765530241797738931696042614
-16.9756496003783688696870708597
-16.9746726584988957883128970224
-16.9736162162836135717528656971
-16.9724738047648616322623249074
-16.9712384286793932026045556636
-16.9699025236652028854153142369
-16.9684579099796910793701778801
-16.9668957424568715987492947949
-16.9652064563984922444528739902
-16.9633797090692663249008607053
-16.9614043164397607707819878819
-16.9592681847916969862501679088
-16.9569582367693254276207375866
-16.9544603314269528066594123156
-16.9517591777864368152493833919
-16.948838241379307798526248123
-16.9456796432059047313343138645
-16.9422640504982824622048781533
-16.9385705586243991302878124492
-16.9345765634179488651990487011
-16.9302576231608674473375867029
-16.9255873093836886728468317687
-16.9205370455822257646682850784
-16.915075932877131091400576728
-16.8425259815898003452242577263
-16.7700045090367668671861214061
-16.6975115572933951604932108007
-16.6250471686004364217586319616
-16.5526113853651667284634006217
-16.4802042501625365845501136041
-16.4078258057363319720620896446
-16.3354760950003470591022993144
-16.2631551610395687167914664426
-16.1908630471113730003551317003
-16.1185997966467337519662039718
-16.0463654532514434855135918614
-15.9741600607073467160599358022
-15.9019836629735858993933056069
-15.8298363041878601497700697222
-15.757718028667696906690088314
-15.6856288809117367243420674115
-15.6135689056010313602074985399
-15.5415381476003553422172893337
-15.4695366519595311968171870001
-15.3975644639147685233176601181
-15.3256216288900171029823184167
-15.2537081924983342344475303743
-15.181824200543266490265993354
-15.1099696990202460926300031963
-15.0381447341180021096574774171
-14.9663493522199866770168620443
-14.8945835999058164531273873317
-14.8228475239527295197002608144
-14.7511411713370579429858652278
-14.6794645892357162147634717742
-14.6078178250277057958550355174
-14.5362009262956359887650013321
-14.4646139408272613699454516279
-14.3930569166170360161621518468
-14.3215299018676847634939236872
-14.2500329449917917416371740128
-14.1785660946134064304112533952
-14.1071293995696674896705866527
-14.0357229089124446182282349842
-13.9643466719099987018847952398
-13.8930007380486605152384514586
-13.8216851570345282466287586504
-13.7503999787951841203406088547
-13.6791452534814303950681148036
-13.6079210314690450226132189124
-13.5367273633605572558731303901
-13.4655642999870435003567121494
-13.3944318924099437087652506062
-13.323330191922898623580283664
-13.2522592500536081781230451404
-13.1812191185657113721893913741
-13.110209849460687944123667619
-13.0392314949797821670777862924
-12.9682841076059491032108451934
-12.8973677400658236557230136466
-12.8264824453317127648883461435
-12.755628276623611100657922836
-12.6848052874112406109506317107
-12.6140135314161142914374598959
-12.5432530626136245494599096633
-12.4725239352351565417077564497
-12.4018262037702268724195828292
-12.3311599229686480461652211551
-12.2605251478427190767263954668
-12.1899219336694426612145600682
-12.1193503359927693363573943301
-12.0488104106258690418519573662
-11.9783022136534305238275829222
-11.9078258014339890197897827484
-11.8373812306022826749324365954
-11.7669685580716381484142257988
-11.6965878410363858771016028773
-11.6262391369743054733897145839
-11.5559225036491017430298932068
-11.4856379991129118184230382236
-11.4153856817088439125880250254
-11.3451656100735482089889617735
-11.2749778431398204126106023271
-11.204822440139238498113621436
-11.1346994606048332015870586661
-11.0646089643737928133505182815
-10.9945510115902028404503460575
-10.9245256627078211189488637495
-10.8545329784928889678309078845
-10.7845730200269789883546859856
-10.7146458487098801249618459073
-10.6447515262625206164423970245
-10.5748901147299294789317064598
-10.5050616764842371755074447207
-10.4352662742277161406625512681
-10.365503970995861841764771286
-10.2957748301605150737830903418
-10.2260789154330261980757534375
-10.15641629086746205090307824
-10.0867870208638562625608374171
-10.0171911701715037436367801112
-9.9476288038923001108843962268
-9.87809998748412684159513968075
-9.80860478676428296214420160124
-9.73914326791296409359710062443
-9.66971549747678969490674173176
-9.60032154237237936231547526215
-9.53096146988997906211674601024
-9.46163534769713819293924938091
-9.39234324384243839320662121242
-9.32308522675927502941153218575
-9.25386136526969232133904284945
-9.18467172858827308139507780856
-9.11551638632608406675726166906
-9.04639540849467796518299425524
-8.97730886551015305799992147167
-8.90825682819727162708381687516
-8.83923936779363819651582628307
-8.77025655595393872412312587891
-8.70130846475424188326299076535
-8.63239516669636360102938089643
-8.56351673471229604556339098447
-8.49467324216870228235492191882
-8.42586476287147784735405581548
-8.35709137107038051338892456435
-8.28835314146372955583517684734
-8.21965014920317585372407855868
-8.15098246989854419353624699858
-8.08235017962274917483128498419
-8.01375335491678614963628858419
-7.94519207279479866118540335886
-7.87666641074922388219629614268
-7.8081764467560175884165721355
-7.73972225927996023970380043035
-7.67130392728004577844797550558
-7.60292153021495479373709998791
-7.53457514804861373933843281373
-7.46626486125584193435430502493
-7.39799075082808811734799889151
-7.3297528982792583678590380142
-7.26155138565163725357670823042
-7.1933862955219041070554754792
-7.1252577110072463827773895546
-7.05716571577157209363727105003
-6.98911039403182337559074996852
-6.92109183056439328030896757002
-6.85311011071164794827457584931
-6.7851653203885563688809478144
-6.71725754608942998981146401528
-6.64938687489477449533150163546
-6.58155339447825613217745417179
-6.51375719311378502253196506423
-6.44599835968271796619192937373
-6.3782769836811832985275028572
-6.31059315522753043725973844756
-6.24294696506990681951936418231
-6.17533850459396500115665291286
-6.10776786583070276292588925537
-6.04023514146443914304084435545
-5.97274042484092939276778792779
-5.90528380997562193127016165194
-5.83786539156206045792766493393
-5.77048526498043446490900333667
-5.70314352630628147997220273057
-5.63584027231934445939307185816
-5.5685756005125878436787269656
-5.5013496091013758844106161695
-5.43416239703281694928583179853
-5.36701406399527761429658432228
-5.29990471042807045711990662533
-5.23283443753131957430200546178
-5.16580334727600795683810073183
-5.09881154241421097439811717448
-5.03185912648952033786557629301
-4.96494620384766303318141744502
-4.89807287964731984686203130437
-4.8312392598711482351433984274
-4.7644454513370144246491632669
-4.69769156170943977295470170265
-4.63097769951126656259372298354
-4.56430397413554855210798279901
-4.49767049585767176286125086953
-4.43107737584771114072079688135
-4.36452472618302889755678496128
-4.29801265986112050903438499101
-4.23154129081271452259666402328
-4.1651107339151325130896656017
-4.09872110500591571340595133642
-4.03237252089672504407137718221
-3.96606509938752146913531723867
-3.89979895928103381632199488063
-3.83357422039752141744743492702
-3.76739100358983915090316171973
-3.70124943075881270186808452865
-3.63514962486893209816226285963
-3.56909170996437183064366148208
-3.50307581118534612713058317396
-3.43710205478480821838376820271
-3.3711705681455027140961510693
-3.3052814797973804965262569641
-3.23943491943538583980375221952
-3.17363101793762577448354507389
-3.10786990738393204010019479181
-3.04215172107482630377179663731
-2.97647659355089967084015781675
-2.9108446606126178746550308263
-2.84525605934056390748369196796
-2.7797109281161302437501146915
-2.71420940664267321100635081376
-2.64875163596714248386912305773
-2.58333775850219911230600769578
-2.51796791804883594885100449148
-2.45264225981951481032778493643
-2.38736093046183519925747286935
-2.32212407808274991916350757647
-2.25693185227334344733833876794
-2.19178440413418947922945690232
-2.12668188630130463140682487906
-2.06162445297271588611128158966
-1.99661225993565998072779216225
-1.93164546459443359130812966127
-1.86672422599891383167325603861
-1.8018487048737692899072735951
-1.73701906364838255352930526952
-1.67223546648750593468388105786
-1.60749807932267289878521120135
-1.54280706988438852572535711824
-1.47816260773512319363307354129
-1.41356486430313457295933642577
-1.3490140129171439551709860079
-1.28451022884189391745820616452
-1.22005368931461534461247857932
-1.15564457358243289372842968392
-1.09128306294073909886323185392
-1.0269693407725684736142398662
-0.962703592589004182246207536648
-0.898486006070651117152548139704
-0.83431677111021054486039338607
-0.770196079856192867436883327575
-0.706124126757806494145153473114
-0.642101108611062332835583542557
-0.578127224606134995337240381292
-0.51420267637602346973838699682
-0.450327668046555748835338660761
-0.386502406287783722341795807647
-0.322727100366816545091640572714
-0.259001962202142689108876563727
-0.195327206419492979014891493056
-0.131703050409299103054854516944
-0.0681297143858043916351421986462
-0.00460742144788606760171581956256
0.058863602358349296145115291494
0.122283127975132719013766158844
0.185650923266694972462256691781
0.248966752950953844126290726784
0.312230378529153314615132097172
0.375441558213378219309011910942
0.438600046851864565508126447991
0.50170559585202209731352217253
0.564757953101081936390310658762
0.627756862884278165189070528709
0.690702065800468048487497210004
0.753593298675091196670804688489
0.816430294470363346553108069428
0.879212782192595558393462244862
0.941940486796524485733717920103
1.00461312908653395137374073204
1.06723042561464234065254125058
1.12979208857512428343945009961
1.19229782569562871874767105244
1.25474734012464869912097450182
1.31714033031519117282462976864
1.3794764899044874556361905715
1.44175550758957714411898047372
1.50397706699858980015961679468
1.5661408465575398216398700317
1.62824651935244047348874957249
1.69029375298653305164657751589
1.75228220943241655161323751196
1.81421154487885197228674387805
1.8760814095720034606124939023
1.93789144765086584562239420105
1.99964129697661467049279721667
2.06133058895560055299524628194
2.12295894835569452846189701115
2.18452599311567489065931551948
2.24603133414732887506747180472
2.30747457512992425061897704747
2.36885531229668641839091571281
2.43017313421289587071390590886
2.49142762154519874593245523706
2.55261834682169961879612336333
2.61374487418238048151739224459
2.67480675911936297355081842543
2.73580354820650217616899177838
2.79673477881776955633674565278
2.85759997883384976584579032864
2.91839866633634080476644139194
2.97913034928890935617453763945
3.03979452520471268801908833713
3.10039068079935517541469788485
3.16091829162860097947067997598
3.22137682171001446116847643966
3.28176572312764621982491376379
3.3420844356188249066311931861
3.40233238614205282522795003322
3.46250898842493640984593077925
3.52261364249101054608438191433
3.58264573416423790694415707784
3.6426046345498805078211132212
3.7024896994903499776389681992
3.76230026899454498044196873464
3.82203566663907811970622625915
3.88169519893967976191116050576
3.94127815469094169211976639137
4.00078380427242843859258941492
4.06021139891903745180065494989
4.11956016995332995931972193625
4.17882932797738097964945138665
4.2380180620215082609968135341
4.2971255386470342520267666042
4.35615090100001086733816771286
4.41509326781259183497702333966
4.47395173234846963144663284899
4.53272536128850098678595122818
4.59141319355232394968649464814
4.65001423905141747782731176073
4.70852747736866801963553840543
4.76695185635908270635876918443
4.8252862906658212105467336907
4.88352966014520311845405960669
4.94168080819377923457097040591
4.99973853996992727250770589417
5.0577016205017377249964707536
5.11556877267218620723527337138
5.1733386750717349664164564468
5.23100995970755797935603753719
5.28858120955752904709859165
5.34605095595593672094937972285
5.40341767579657790893804551685
5.4606797885374154002825204112
5.5178356529893423312646114869
5.5748835638697545901178967585
5.63182174809956232026080129017
5.68864836081994157017601882466
5.74536148110249903600357931069
5.80195910732355281485187352033
5.85843915216986882941111003299
5.91479943723937603409736139423
5.97103768719604316181791327123
6.02715152343315262074778015401
6.08313845719355522141394253641
6.13899588208901669297014720498
6.19472106595333564628217130209
6.25031114195535858724358816745
6.3057630988881445148210030747
6.3610737705391041215619641053
6.41623982403267321229854216623
6.47125774702163416381520649203
6.52612383358515756816441107923
6.58083416867049254680084334691
6.63538461089036954699654694732
6.689770773458833172159761216
6.74398800301345599422555007621
6.79803135603053303280965924154
6.85189557249046926745970636421
6.90557504639133029131621187607
6.95906379263713685592115360161
7.01235540974104204019034474321
7.06544303767832921251501236692
7.11831931009545234185462921492
7.17097629992295795945153081311
7.22340545724407325981291022701
7.27559753802651182450739864858
7.32754252201874028174950399344
7.37922951772502279608967912876
7.43064665188104369905943011809
7.48178094021983933767264368224
7.53261813549946922636051202418
7.58314254769443775876848309402
7.63333682984104448101994536904
7.68318172114244352307196474422
7.7326557363940482848000202573
7.78173478730772138443896546005
7.83039171648140851918170532782
7.87859571795221294242817455175
7.92631160851215902024140108062
7.97349889971337220451809382737
8.02011059923360097669564512164
8.06609163782083818853751097098
8.11137676716169444453521756541
8.15588769182824474342616165652
8.1995290610056924846125778332
8.24218270641328436628988082751
8.28369907608716077413812471281
8.32388397017544461764947498553
8.3624769392491711438642275003
8.3991137664717203964917761022
8.43325550954070399939237622963
8.46403731092540601598722437417
8.48988217392874626793284288926
8.50713573403366468674956288232
8.49382716049382716049382716049


==> anc/AgqQ210.dat <==
# AgqQ210
-18.962962962962962962962962963
-18.9629345185191111111111110519
-18.9629322036347513922203859885
-18.9629297003589611278360331709
-18.9629269933599466781143449755
-18.9629240660581725567528012598
-18.96292090052481692745847713
-18.9629174773719631462081286467
-18.9629137756338548079826924947
-18.9629097726384870236683958697
-18.9629054438687474655452941014
-18.9629007628122567157366142205
-18.9628957007989882391737510729
-18.9628902268256734571466958242
-18.9628843073659164609662813666
-18.9628779061648553819675915879
-18.9628709840171127879987828809
-18.9628634985266751280103004051
-18.9628554038472305685585715746
-18.9628466504013748811284061635
-18.9628371845769656141615518147
-18.9628269483987648259079955683
-18.9628158791733593065416347207
-18.9628039091051835535013563675
-18.9627909648812937804037810936
-18.962776967222349853231950829
-18.9627618303970550857410593143
-18.9627454616970800216664008223
-18.9627277608692543137607134349
-18.9627086195015490967893540424
-18.9626879203590892406301754966
-18.9626655366661288274029149153
-18.9626413313295922489068922755
-18.9626151560994254408934945329
-18.9625868506606147672538317591
-18.9625562416513125701545195616
-18.962523141601055848772175342
-18.9624873477825751483149633041
-18.9624486409701615357604535129
-18.9624067840969872686547986368
-18.9623615208031569242386816854
-18.9623125738655965588367024906
-18.9622596435001648143462339252
-18.9622024055255873489290648224
-18.9621405093779697513405826872
-18.9620735759637290216713475971
-18.9620011953377941631284707986
-18.9619229241928563716494867065
-18.9618382831442921816707985337
-18.9617467537941316435156618573
-18.9616477755560905107657166127
-18.9615407422222222218518333325
-18.9614249982501632126163492405
-18.9612998347482341111617337841
-18.9611644851338091708791953045
-18.9610181204383655687197364101
-18.9608598442304606895657906252
-18.9606886871255459947330683559
-18.9605036008489962178392909406
-18.9603034518159969657438628206
-18.9600870141889755893652111152
-18.9598529623700613323926202862
-18.9595998628826016984908889932
-18.9593261655920215433849103064
-18.959030194212266722765419014
-18.9587101360397004783062430514
-18.9583640308515913822446617577
-18.9579897589012176753404764561
-18.9575850279360829666477984422
-18.9571473591597587232660067871
-18.9566740720514032296326302286
-18.9561622679500152416276838068
-18.9556088123029207011468495996
-18.9550103154698164514082643586
-18.9543631119648560015405138421
-18.9536632380097050887615192443
-18.9529064072601607682143911718
-18.9520879845577539959218352575
-18.951202957545674032586174894
-18.9502459059752898502430076157
-18.9492109685154194850109476307
-18.9480918068612269350352216651
-18.9468815669231147989242505999
-18.9455728368581289351739533262
-18.9441576016870904501854839726
-18.9426271942198030032773935003
-18.9409722419881230265119478485
-18.9391826098622900836722787195
-18.9372473379995463308198911353
-18.9351545747455681213953978829
-18.9328915040784166529141781632
-18.9304442671514018039674568698
-18.9277978774552426928625980242
-18.9249361290809826806956026225
-18.9218414975230409125321303802
-18.9184950324163037596447209394
-18.9148762415520043178675854347
-18.9109629654640114144189676242
-18.9067312418197330595005557121
-18.9021551587877895539226110078
-18.8972066964875581564170168592
-18.89185555555323494127702113
-18.8207555555183325363618245991
-18.7496629627740476159279045071
-18.6785777771792080387708222611
-18.6074999985349604479931740141
-18.5364296265840437345026668412
-18.4653666610100530327119890758
-18.3943111014366941080244922265
-18.3232629474270279933028414621
-18.2522221984827057290847960196
-18.1811888540431930598301465588
-18.1101629134849849359545356561
-18.039144376120809668828367509
-17.968133241198822583291195103
-17.8971295079017890095527528163
-17.8261331753462564536200479226
-17.7551442425817157826044761444
-17.6841627085897512584225962208
-17.6131885722831792505077690225
-17.5422218325051754551960905883
-17.4712624880283904464376471929
-17.4003105375540533794117840367
-17.3293659797110636654914645798
-17.2584288130550704338055286185
-17.1874990360675395913873231392
-17.1165766471548082905723346023
-17.045661644647126608914612022
-16.9747540267976862434304170406
-16.9038537917816360174461117147
-16.8329609376950839947241989836
-16.7620754625540859918650261986
-16.6911973642936202762302683102
-16.6203266407665482328062010311
-16.5494632897425607795181880767
-16.4786073089071103065209275492
-16.4077586958603279109199711293
-16.3369174481159256942269383636
-16.2660835631000838856117400106
-16.1952570381503225496879913143
-16.1244378705143576331505781535
-16.0536260573489411000749224078
-15.9828215957186849010837084184
-15.9120244825948685168864540051
-15.8412347148542298118980524462
-15.7704522892777389287419311855
-15.6996772025493549494393617954
-15.6289094512547650439762430523
-15.558149031880105821719828286
-15.4873959408106665958277752281
-15.4166501743295742653478874953
-15.3459117286164595141462460291
-15.2751805997461040201212768051
-15.2044567836870683623587724761
-15.1337402763003003079550065241
-15.0630310733377231541787945715
-14.9923291704408037954555312422
-14.9216345631391001783336393562
-14.8509472468487878011332000898
-14.7802672168711649083743860851
-14.7095944683911360233361988001
-14.63892899647567345520032473
-14.5682707960722564101869812285
-14.4976198620072873288856278595
-14.42697618898448506461947435
-14.3563397715832545101548133483
-14.2857106042570322723702252759
-14.2150886813316079866324079298
-14.1444739970034208545804203451
-14.0738665453378309807940210362
-14.003266320267365075409920683
-13.9326733155899360811474234978
-13.8620875249670362744072299843
-13.7915089419219033811091076534
-13.7209375598376592387305531073
-13.6503733719554205265941684214
-13.5798163713723810768208039177
-13.5092665510398652685129677084
-13.4387239037613519976527966575
-13.368188422190468704885082781
-13.2976600988289549328023394971
-13.2271389260245948735493807073
-13.1566248959691183565128950523
-13.0861180006960697145503599213
-13.0156182320786439556354902337
-12.9451255818274896549471878449
-12.8746400414884779702983710075
-12.8041616024404371713826253105
-12.7336902558928520606026097205
-12.6632259928835276502266243199
-12.5927688042762164472905117245
-12.5223186807582086840126867271
-12.4518756128378848175118781433
-12.381439590842229608301169146
-12.3110106049143070723689111129
-12.2405886450106955866375530288
-12.1701737008988824122055744497
-12.0997657621546168840154345462
-12.0293648181592214994413410999
-11.9589708580968601217439678744
-11.8885838709517624973839399637
-11.8182038455054042688105535371
-11.7478307703336416465350316634
-11.6774646338037998860465058036
-11.6071054240717146964213360022
-11.5367531290787256882994300301
-11.4664077365486209492415726189
-11.3960692339845318143256876401
-11.3257376086657768791732482658
-11.2554128476446542814050894404
-11.185094937743181254793561057
-11.1147838655497799380897010706
-11.0444796174159083976438144488
-10.9741821794526357994889045164
-10.9038915375271606425016664234
-10.8336076772592709395775077133
-10.7633305840177452084360186238
-10.6930602429166931076925849953
-10.6227966388118345271709076732
-10.5525397562967159140699075796
-10.4822895796988625885160304161
-10.4120460930758657732068016634
-10.3418092802114030322613852008
-10.2715791246111907840158866085
-10.2013556094988675213114615731
-10.1311387178118063407973859673
-10.0609284321968553498837309998
-9.99072473500600448620291566995
-9.92052760829197724974903603604
-9.8503370338037458122304240835
-9.78015299298196793156533188129
-9.70997546695434406184293211491
-9.63980443653089301043089797117
-9.56963988219914445420451895037
-9.49948178411924658606734947971
-9.42933012211898712099533567267
-9.359184875688725847729575095
-9.28904602397623686793043221138
-9.21891354578145861904945090517
-9.14878741955114973033581191758
-9.07866762337344871323000496397
-9.00855413497233543786648562523
-8.93844693170199229646540605046
-8.86834599054106290199550282368
-8.79825128808680611658870520112
-8.72816280054914314873308984327
-8.65808050374459540121377012391
-8.58800437309011069305863155084
-8.5179343835967754183230435519
-8.44787050986341014235831843172
-8.3778127260700460721942084481
-8.30776100597127977176521861968
-8.23771532288950342486163565356
-8.16767564970800787882206823807
-8.09764195886395563003931272218
-8.0276142223412208382530379761
-7.95759241166309338027942634135
-7.88757649788484387520314028655
-7.81756645158614653205222855821
-7.7475622428633565875100969731
-7.67756384132163901520557214031
-7.60757121606694509947422602797
-7.53758433569783337510992958294
-7.46760316829713134042992097297
-7.39762768142343425386064284756
-7.32765784210243722411247413346
-7.25769361681809670074245327058
-7.18773497150361736539412919069
-7.11778187153226031413733529384
-7.04783428170796830798790062399
-6.97789216625580375174321630953
-6.90795548881219494059425916238
-6.83802421241498598943297841951
-6.76809829949328573122522558536
-6.69817771185711073811726255481
-6.62826241068681748193593288986
-6.55835235652231850927016756123
-6.48844750925207736021940448152
-6.41854782810187680899065726423
-6.34865327162335484864112495762
-6.2787637976823026812106366297
-6.20887936344671880807326268182
-6.13899992537461314335726626483
-6.06912543920155489552577258321
-5.99925585992795777845664673612
-5.92939114180609592337919698328
-5.85953123832684366657767527976
-5.78967610220613218460698387948
-5.71982568537111573862350965889
-5.64997993894604007204120746013
-5.5801388132378052807956166976
-5.51030225772121524273958299251
-5.44047022102390545179410281593
-5.37064265091094085311217609481
-5.30081949426907501734464969773
-5.23100069709066172477140532959
-5.16118620445720975320960584606
-5.09137596052257137684705976082
-5.02156990849575478606952702846
-4.95176799062335033053395120841
-4.88197014817156016874375649963
-4.81217632140782057674570714815
-4.74238644958200582580718171058
-4.6726004709072021835423273876
-4.60281832254004022440599596447
-4.53303994056057325321125868913
-4.46326525995168924876905377175
-4.3934942145780433232889233281
-4.32372673716449726618055780857
-4.25396275927405229768907649587
-4.18420221128526069768246808831
-4.11444502236910149715324372666
-4.04469112046530492382814216187
-3.97494043225810977789193378738
-3.9051928831514373783764325762
-3.83544839724346516435416958706
-3.76570689730058245677391162019
-3.69596830473071028560164663292
-3.62623253955596656185574017676
-3.55649952038465722406647837288
-3.48676916438257331251084724094
-3.41704138724357322107764106766
-3.34731610315942864454880645227
-3.27759322478891197711823103656
-3.2078726632261021247181043983
-3.13815432796788486772186900061
-3.06843812688062305030098906451
-2.99872396616597097650812579226
-2.92901175032580645933333351744
-2.85930138212625299573267097122
-2.7895927625607635260633707939
-2.71988579081223617847696996149
-2.65018036421413129551325466822
-2.58047637821055788917973851293
-2.51077372631529646984739993257
-2.44107230006972394086727387223
-2.37137198899960494229991702068
-2.30167268057071266078984665397
-2.23197426014324069549314708491
-2.16227661092496607899637512769
-2.09257961392312199409051993239
-2.02288314789493709863974894335
-1.95318708929679666796651408357
-1.88349131223197898330584075142
-1.81379568839691853188011181636
-1.74410008702594563468880545242
-1.67440437483445007761667355421
-1.60470841596041418508687407848
-1.53501207190425853807945860682
-1.46531520146694119444649414239
-1.39561766068624881329891370866
-1.32591930277121551066360808209
-1.25621997803460257415099804425
-1.18651953382336933297428424674
-1.1168178144470625091804243524
-1.04711466110404825835158138169
-0.977409911805507835156683762645
-0.907703401297114382066244015599
-0.837994960978304728899618613437
-0.768284418819056296634573227184
-0.698571599274075210407042912095
-0.628856323194297532498274088556
-0.559138407735601114231219775877
-0.489417666264620923157269909805
-0.419693908261555814922647196281
-0.349966939219849573046438134045
-0.28023656054262361880559262976
-0.210502569435733080717966072048
-0.140764758797311890797566152013
-0.0710229171036662236359782113665
-0.00127682829136889390778386871124
0.0684737283645997438738382606806
0.138228978376826316152305003327
0.207989152175724181181603643929
0.277754485244256553276959873743
0.347525218257309953761122582966
0.417301597225914259130027498041
0.487083873646515474881265061983
0.556872304655517797981974427031
0.626667153189322580712643911562
0.696468688150103515143088963792
0.766277184577569765476657805582
0.836092923826981933075024345739
0.905916193753699698016916181059
0.975747288904554797472722097864
1.04558651071635873532499572233
1.11543416772187133446162672886
1.18529057576357401336671971825
1.25515605821561056807868707725
1.32503094621427835152696634762
1.39491557889747415372216408946
1.46481030365352189467963697983
1.53471547637983355180720561222
1.60463146175188066812859392319
1.67455863350298145016756176409
1.74449737471543799820747805558
1.81444807812358976221478948262
1.88441114642938304197469572249
1.95438699263109242194337216743
2.02437604036586863738069575577
2.09437872426682871283783075123
2.16439549033544852003593359882
2.23442679633006541314583951585
2.30447311217134958170554150044
2.37453492036565750618052853045
2.44461271644723972745430320223
2.51470700944033839893682417226
2.58481832234227816202766237177
2.65494719262872719351311581826
2.72509417278238428000459371723
2.79525983084643298901602868241
2.86544475100419598960126482213
2.93564953418652194595078265459
3.00587479870854484735266991704
3.07612118093757190131548998139
3.1463893359939820371772609321
3.21667993848715356831291299559
3.28699368328858766535975277686
3.35733128634455513627866064787
3.42769348553076885327782024018
3.49808104155177441524067152604
3.56849473888795885069806414803
3.63893538679330309414767554567
3.70940382034725055476117802452
3.77990090156433351855190284353
3.85042752056549382100968754665
3.92098459681535693103312029091
3.99157308043007236892345924614
4.06219395356072169418208856784
4.1328482318577220321533805913
4.20353696602212264980795455376
4.27426124345020939797223191336
4.3450221899784025214141205597
4.41582097173606376119659557548
4.48665879711452606085527303711
4.55753691886143175985933471107
4.62845663631032228488412571002
4.6994192977563747330003678071
4.77042630299024062623953780151
4.84147910600312354436850786255
4.91257921787755144393106573867
4.98372820987977482148003947013
5.05492771677137491249458698346
5.12617944035952162707115743561
5.19748515330740765218643929896
5.26884670322873650288183446999
5.34026601709279720141197543111
5.4117451059696621691075331979
5.48328607014845108377735444508
5.55489110466547443642817174549
5.62656250528347999867098832089
5.6983026749682604459160246564
5.77011413091464415554546875854
5.84199951218050640533065059445
5.91396158799505121360856701883
5.98600326681640013824965858726
6.05812760622369406532275907503
6.13033782374072136288425843095
6.2026373087018383188941597453
6.27502963528701950926508763654
6.34751857687172335706872470117
6.42010812185944188498140949611
6.49280249119101401817537814454
6.56560615775587399559913018426
6.63852386796744527438958284246
6.71156066580920866622237642148
6.7847219197112494296942924548
6.85801335268144712420763229267
6.93144107619362343318249652501
7.00501162843038341861568250861
7.0787320175955676487415892306
7.15260977115602642244660527503
7.22665299205251105600571871186
7.30087042314501405388917791975
7.37527152144245418852976709577
7.4498665440284995401426402332
7.52466664805949259086998284113
7.59968400781124606955330742799
7.67493195253681598160130360568
7.7504251299348643947887852275
7.82617970141473237399947263845
7.90221357722058647779892067905
7.97854670205088896664629033391
8.05520140539366091839391202499
8.13220283587215869938228453139
8.20957950621138785475840142206
8.28736398620024199579056127843
8.36559379722740707317516493398
8.44431258699465469089014569563
8.52357170280901639532467497684
8.6034323473078714793915653935
8.68396861239981377711959866174
8.76527188761033706571432496058
8.84745751812152551711962105805
8.93067535469714979196005532428
9.01512752513347337425568980028
9.10110089740613343095968241568
9.1890334908751830072530007848
9.27967584970695057162838522498
9.37462373080723362235065331533
9.48148148148148148148148148148


==> anc/AgqQ220.dat <==
# AgqQ220
-3.55555555555555555555555555556
-3.55555022222222222222222222222
-3.55554978818138595399127478127
-3.5555493188171532704305900762
-3.5555488112548123240506773948
-3.55554826238569957967807170005
-3.5555476688481602045486993421
-3.55554702700695896436260068763
-3.55554633293101552335844867612
-3.55554558236932778395527040392
-3.55554477072493580380733370918
-3.55554389302676682725628762207
-3.55554294389918899064074930894
-3.55554191752908722725426053854
-3.555540807630259721975977281
-3.55553960740491685478769504663
-3.55553830950204682602467159032
-3.55553690597239296559514252258
-3.55553538821976697600782303007
-3.55553374694839991776599748174
-3.55553197210600847807506259998
-3.55553005282222782123593649849
-3.55552797734203394083186221496
-3.55552573295374774605265907781
-3.55552330591117992928527707882
-3.55552068134943977618333194007
-3.55551784319389227302092084386
-3.55551477406170590156010780123
-3.55551145515538813189687750745
-3.55550786614765655085995908898
-3.55550398505694049696432628949
-3.55549978811275068764992072967
-3.55549524961009226909904862634
-3.55549034175202961325246531043
-3.55548503447943861973273523912
-3.55547929528690380778398086177
-3.55547308902363262442902811608
-3.55546637767816763009345594441
-3.55545912014557798991900258107
-3.55545127197570439011434268152
-3.55544278510091545673551061458
-3.55543360754170826852984816827
-3.55542368308834985735454889552
-3.55541295095660984808430853545
-3.55540134541547570610503675795
-3.55538879538457046256236751929
-3.55537522399880722451018755225
-3.55536054813761411246902697937
-3.5553446779158462726476277799
-3.555327516133266956173988252
-3.55530895767922590593539970567
-3.55528888888888888888888888889
-3.55526718684707547734151684129
-3.55524371863544129930728158775
-3.55521834051839398031164751801
-3.55519089706275676168136278045
-3.55516122018578800521274488277
-3.55512912812572599590781215917
-3.55509442432855394570021158377
-3.55505689624416697554129797369
-3.55501631402456796814446323665
-3.55497242911611914059215888118
-3.55492497273722730981524322485
-3.55487365423213914049080470473
-3.55481815929076387657664182771
-3.55475814802362051716253010922
-3.55469325288011907901135729401
-3.55462307639742605753490390685
-3.55454718876612657816892928121
-3.55446512519777366607765186455
-3.55437638307820168153090777692
-3.55428041888916883957460270245
-3.55417664487947481937088852575
-3.5540644254651650804107316681
-3.5539430733367742420416317186
-3.55381184524976658694437478111
-3.55366993747239142882381997059
-3.55351648086307285578316783937
-3.55335053554718437262165315005
-3.55317108516060532077573222672
-3.55297703062480262599409225247
-3.55276718341531216027381426145
-3.55254025828239123273020909499
-3.55229486537925844040104329906
-3.55202950174970876441453973364
-3.55174254212296816697682086604
-3.55143222895940899922918358202
-3.55109666168615928245057499828
-3.55073378505667727372790683112
-3.5503413765629972834949118536
-3.54991703282355061455330850694
-3.54945815486319120427018619124
-3.54896193219527064550522255375
-3.54842532560827018199320455007
-3.54784504855156308302961567507
-3.54721754700630090589615374238
-3.54653897771813900328715539044
-3.54580518465848340122912674626
-3.54501167357009141015916677263
-3.54415358444112558647719037784
-3.54322566173907307454776306119
-3.54222222222222222222222222222
-3.52888888888888888888888888889
-3.51555555555555555555555555556
-3.50222222222222222222222222222
-3.48888888888888888888888888889
-3.47555555555555555555555555556
-3.46222222222222222222222222222
-3.44888888888888888888888888889
-3.43555555555555555555555555556
-3.42222222222222222222222222222
-3.40888888888888888888888888889
-3.39555555555555555555555555556
-3.38222222222222222222222222222
-3.36888888888888888888888888889
-3.35555555555555555555555555556
-3.34222222222222222222222222222
-3.32888888888888888888888888889
-3.31555555555555555555555555556
-3.30222222222222222222222222222
-3.28888888888888888888888888889
-3.27555555555555555555555555556
-3.26222222222222222222222222222
-3.24888888888888888888888888889
-3.23555555555555555555555555556
-3.22222222222222222222222222222
-3.20888888888888888888888888889
-3.19555555555555555555555555556
-3.18222222222222222222222222222
-3.16888888888888888888888888889
-3.15555555555555555555555555556
-3.14222222222222222222222222222
-3.12888888888888888888888888889
-3.11555555555555555555555555556
-3.10222222222222222222222222222
-3.08888888888888888888888888889
-3.07555555555555555555555555556
-3.06222222222222222222222222222
-3.04888888888888888888888888889
-3.03555555555555555555555555556
-3.02222222222222222222222222222
-3.00888888888888888888888888889
-2.99555555555555555555555555556
-2.98222222222222222222222222222
-2.96888888888888888888888888889
-2.95555555555555555555555555556
-2.94222222222222222222222222222
-2.92888888888888888888888888889
-2.91555555555555555555555555556
-2.90222222222222222222222222222
-2.88888888888888888888888888889
-2.87555555555555555555555555556
-2.86222222222222222222222222222
-2.84888888888888888888888888889
-2.83555555555555555555555555556
-2.82222222222222222222222222222
-2.80888888888888888888888888889
-2.79555555555555555555555555556
-2.78222222222222222222222222222
-2.76888888888888888888888888889
-2.75555555555555555555555555556
-2.74222222222222222222222222222
-2.72888888888888888888888888889
-2.71555555555555555555555555556
-2.70222222222222222222222222222
-2.68888888888888888888888888889
-2.67555555555555555555555555556
-2.66222222222222222222222222222
-2.64888888888888888888888888889
-2.63555555555555555555555555556
-2.62222222222222222222222222222
-2.60888888888888888888888888889
-2.59555555555555555555555555556
-2.58222222222222222222222222222
-2.56888888888888888888888888889
-2.55555555555555555555555555556
-2.54222222222222222222222222222
-2.52888888888888888888888888889
-2.51555555555555555555555555556
-2.50222222222222222222222222222
-2.48888888888888888888888888889
-2.47555555555555555555555555556
-2.46222222222222222222222222222
-2.44888888888888888888888888889
-2.43555555555555555555555555556
-2.42222222222222222222222222222
-2.40888888888888888888888888889
-2.39555555555555555555555555556
-2.38222222222222222222222222222
-2.36888888888888888888888888889
-2.35555555555555555555555555556
-2.34222222222222222222222222222
-2.32888888888888888888888888889
-2.31555555555555555555555555556
-2.30222222222222222222222222222
-2.28888888888888888888888888889
-2.27555555555555555555555555556
-2.26222222222222222222222222222
-2.24888888888888888888888888889
-2.23555555555555555555555555556
-2.22222222222222222222222222222
-2.20888888888888888888888888889
-2.19555555555555555555555555556
-2.18222222222222222222222222222
-2.16888888888888888888888888889
-2.15555555555555555555555555556
-2.14222222222222222222222222222
-2.12888888888888888888888888889
-2.11555555555555555555555555556
-2.10222222222222222222222222222
-2.08888888888888888888888888889
-2.07555555555555555555555555556
-2.06222222222222222222222222222
-2.04888888888888888888888888889
-2.03555555555555555555555555556
-2.02222222222222222222222222222
-2.00888888888888888888888888889
-1.99555555555555555555555555556
-1.98222222222222222222222222222
-1.96888888888888888888888888889
-1.95555555555555555555555555556
-1.94222222222222222222222222222
-1.92888888888888888888888888889
-1.91555555555555555555555555556
-1.90222222222222222222222222222
-1.88888888888888888888888888889
-1.87555555555555555555555555556
-1.86222222222222222222222222222
-1.84888888888888888888888888889
-1.83555555555555555555555555556
-1.82222222222222222222222222222
-1.80888888888888888888888888889
-1.79555555555555555555555555556
-1.78222222222222222222222222222
-1.76888888888888888888888888889
-1.75555555555555555555555555556
-1.74222222222222222222222222222
-1.72888888888888888888888888889
-1.71555555555555555555555555556
-1.70222222222222222222222222222
-1.68888888888888888888888888889
-1.67555555555555555555555555556
-1.66222222222222222222222222222
-1.64888888888888888888888888889
-1.63555555555555555555555555556
-1.62222222222222222222222222222
-1.60888888888888888888888888889
-1.59555555555555555555555555556
-1.58222222222222222222222222222
-1.56888888888888888888888888889
-1.55555555555555555555555555556
-1.54222222222222222222222222222
-1.52888888888888888888888888889
-1.51555555555555555555555555556
-1.50222222222222222222222222222
-1.48888888888888888888888888889
-1.47555555555555555555555555556
-1.46222222222222222222222222222
-1.44888888888888888888888888889
-1.43555555555555555555555555556
-1.42222222222222222222222222222
-1.40888888888888888888888888889
-1.39555555555555555555555555556
-1.38222222222222222222222222222
-1.36888888888888888888888888889
-1.35555555555555555555555555556
-1.34222222222222222222222222222
-1.32888888888888888888888888889
-1.31555555555555555555555555556
-1.30222222222222222222222222222
-1.28888888888888888888888888889
-1.27555555555555555555555555556
-1.26222222222222222222222222222
-1.24888888888888888888888888889
-1.23555555555555555555555555556
-1.22222222222222222222222222222
-1.20888888888888888888888888889
-1.19555555555555555555555555556
-1.18222222222222222222222222222
-1.16888888888888888888888888889
-1.15555555555555555555555555556
-1.14222222222222222222222222222
-1.12888888888888888888888888889
-1.11555555555555555555555555556
-1.10222222222222222222222222222
-1.08888888888888888888888888889
-1.07555555555555555555555555556
-1.06222222222222222222222222222
-1.04888888888888888888888888889
-1.03555555555555555555555555556
-1.02222222222222222222222222222
-1.00888888888888888888888888889
-0.995555555555555555555555555556
-0.982222222222222222222222222222
-0.968888888888888888888888888889
-0.955555555555555555555555555556
-0.942222222222222222222222222222
-0.928888888888888888888888888889
-0.915555555555555555555555555556
-0.902222222222222222222222222222
-0.888888888888888888888888888889
-0.875555555555555555555555555556
-0.862222222222222222222222222222
-0.848888888888888888888888888889
-0.835555555555555555555555555556
-0.822222222222222222222222222222
-0.808888888888888888888888888889
-0.795555555555555555555555555556
-0.782222222222222222222222222222
-0.768888888888888888888888888889
-0.755555555555555555555555555556
-0.742222222222222222222222222222
-0.728888888888888888888888888889
-0.715555555555555555555555555556
-0.702222222222222222222222222222
-0.688888888888888888888888888889
-0.675555555555555555555555555556
-0.662222222222222222222222222222
-0.648888888888888888888888888889
-0.635555555555555555555555555556
-0.622222222222222222222222222222
-0.608888888888888888888888888889
-0.595555555555555555555555555556
-0.582222222222222222222222222222
-0.568888888888888888888888888889
-0.555555555555555555555555555556
-0.542222222222222222222222222222
-0.528888888888888888888888888889
-0.515555555555555555555555555556
-0.502222222222222222222222222222
-0.488888888888888888888888888889
-0.475555555555555555555555555556
-0.462222222222222222222222222222
-0.448888888888888888888888888889
-0.435555555555555555555555555556
-0.422222222222222222222222222222
-0.408888888888888888888888888889
-0.395555555555555555555555555556
-0.382222222222222222222222222222
-0.368888888888888888888888888889
-0.355555555555555555555555555556
-0.342222222222222222222222222222
-0.328888888888888888888888888889
-0.315555555555555555555555555556
-0.302222222222222222222222222222
-0.288888888888888888888888888889
-0.275555555555555555555555555556
-0.262222222222222222222222222222
-0.248888888888888888888888888889
-0.235555555555555555555555555555
-0.222222222222222222223295277526
-0.208888888888888888889648749391
-0.195555555555555555556092407891
-0.182222222222222222222600639932
-0.168888888888888888889155004181
-0.155555555555555555555742251909
-0.142222222222222222222352885947
-0.128888888888888888888980113641
-0.115555555555555555555619087736
-0.102222222222222222222266357197
-0.0888888888888888888889194707826
-0.0755555555555555555555766915267
-0.0622222222222222222222367915669
-0.0488888888888888888888989050449
-0.0355555555555555555555624228916
-0.0222222222222222222222269177479
-0.00888888888888888888889209051772
0.00444444444444444444444226758529
0.0177777777777777777777763019231
0.0311111111111111111111101134301
0.044444444444444444444443772002
0.0577777777777777777777773259074
0.0711111111111111111111108083867
0.0844444444444444444444442422659
0.0977777777777777777777776431747
0.111111111111111111111111021783
0.124444444444444444444444385356
0.13777777777777777777777773882
0.151111111111111111111111085513
0.164444444444444444444444427681
0.177777777777777777777777766838
0.191111111111111111111111103997
0.204444444444444444444444439835
0.217777777777777777777777774802
0.231111111111111111111111109197
0.244444444444444444444444443218
0.257777777777777777777777776995
0.271111111111111111111111110613
0.284444444444444444444444444129
0.297777777777777777777777777579
0.311111111111111111111111110986
0.324444444444444444444444444366
0.337777777777777777777777777729
0.351111111111111111111111111081
0.364444444444444444444444444426
0.377777777777777777777777777766
0.391111111111111111111111111104
0.40444444444444444444444444444
0.417777777777777777777777777775
0.43111111111111111111111111111
0.444444444444444444444444444444
0.457777777777777777777777777777
0.471111111111111111111111111111
0.484444444444444444444444444444
0.497777777777777777777777777778
0.511111111111111111111111111111
0.524444444444444444444444444444
0.537777777777777777777777777778
0.551111111111111111111111111111
0.564444444444444444444444444444
0.577777777777777777777777777778
0.591111111111111111111111111111
0.604444444444444444444444444444
0.617777777777777777777777777778
0.631111111111111111111111111111
0.644444444444444444444444444444
0.657777777777777777777777777778
0.671111111111111111111111111111
0.684444444444444444444444444444
0.697777777777777777777777777778
0.711111111111111111111111111111
0.724444444444444444444444444444
0.737777777777777777777777777778
0.751111111111111111111111111111
0.764444444444444444444444444444
0.777777777777777777777777777778
0.791111111111111111111111111111
0.804444444444444444444444444444
0.817777777777777777777777777778
0.831111111111111111111111111111
0.844444444444444444444444444444
0.857777777777777777777777777778
0.871111111111111111111111111111
0.884444444444444444444444444444
0.897777777777777777777777777778
0.911111111111111111111111111111
0.924444444444444444444444444444
0.937777777777777777777777777778
0.951111111111111111111111111111
0.964444444444444444444444444444
0.977777777777777777777777777778
0.991111111111111111111111111111
1.00444444444444444444444444444
1.01777777777777777777777777778
1.03111111111111111111111111111
1.04444444444444444444444444444
1.05777777777777777777777777778
1.07111111111111111111111111111
1.08444444444444444444444444444
1.09777777777777777777777777778
1.11111111111111111111111111111
1.12444444444444444444444444444
1.13777777777777777777777777778
1.15111111111111111111111111111
1.16444444444444444444444444444
1.17777777777777777777777777778
1.19111111111111111111111111111
1.20444444444444444444444444444
1.21777777777777777777777777778
1.23111111111111111111111111111
1.24444444444444444444444444444
1.25777777777777777777777777778
1.27111111111111111111111111111
1.28444444444444444444444444444
1.29777777777777777777777777778
1.31111111111111111111111111111
1.32444444444444444444444444444
1.33777777777777777777777777778
1.35111111111111111111111111111
1.36444444444444444444444444444
1.37777777777777777777777777778
1.39111111111111111111111111111
1.40444444444444444444444444444
1.41777777777777777777777777778
1.43111111111111111111111111111
1.44444444444444444444444444444
1.45777777777777777777777777778
1.47111111111111111111111111111
1.48444444444444444444444444444
1.49777777777777777777777777778
1.51111111111111111111111111111
1.52444444444444444444444444444
1.53777777777777777777777777778
1.55111111111111111111111111111
1.56444444444444444444444444444
1.57777777777777777777777777778
1.59111111111111111111111111111
1.60444444444444444444444444444
1.61777777777777777777777777778
1.63111111111111111111111111111
1.64444444444444444444444444444
1.65777777777777777777777777778
1.67111111111111111111111111111
1.68444444444444444444444444444
1.69777777777777777777777777778
1.71111111111111111111111111111
1.72444444444444444444444444444
1.73777777777777777777777777778
1.75111111111111111111111111111
1.76444444444444444444444444444
1.77777777777777777777777777778


==> anc/AgqQ300.dat <==
# AgqQ300
2103.42757982657281168223542486
2103.4061575057085449301690539
2103.40410448693618218696592029
2103.40187613153437086994801237
2103.39945855871826870127954421
2103.39683685259672464536059789
2103.39399498904980714175023244
2103.39091575771714230218350551
2103.38758067878980731379506563
2103.38396991428065606430943982
2103.38006217342915442172837668
2103.37583461187703129449195695
2103.37126272423026708656613726
2103.36632022960110087044995608
2103.36097894970079788898189915
2103.35520867902983519121412717
2103.34897704668688964362437442
2103.34224936929150262550358678
2103.33498849448750191536955154
2103.3271546344651352731110831
2103.31870518890936292962753346
2103.30959455674981783889931214
2103.29977393605452275710522691
2103.28919111137450111800791987
2103.27779022780988300301943006
2103.26551155102993670102178032
2103.2522912124395986939693668
2103.23806093864347862956675089
2103.22274776431492929271578679
2103.20627372753254335004090973
2103.18855554659931770274124694
2103.16950427731066218670070457
2103.14902494958637237271509911
2103.12701618232858750346522106
2103.10336977531256638084460371
2103.07797027685978974703449237
2103.05069452598339225208720745
2103.02141116763419691048073451
2102.98998013961162819328983109
2102.95625212963747663722183963
2102.92006800102184014758276348
2102.88125818527953922770391388
2102.83964203998186159536550918
2102.79502717005260472901568578
2102.74720871063902378813042572
2102.69596856960743028745994179
2102.64107462762979924671857731
2102.5822798937418066560070659
2102.51932161416421412078315923
2102.45192033208842402911649559
2102.37977889603332804777147594
2102.30258141428424614087262964
2102.21999215282578424833247091
2102.13165437407880670752789133
2102.03718911364740264210252835
2101.93619389217469852818770175
2101.8282413592966015668496678
2101.7128778665700130618119067
2101.58962196613668146772005245
2101.4579628317656134503004213
2101.31735859879575622678055084
2101.16723461937641612590575134
2101.00698162927547590917084637
2100.83595382239478051618114738
2100.6534668289979106359077802
2100.4587955935177529223472794
2100.25117214766955951145182454
2100.02978327444927309983446771
2099.79376805844642518786378622
2099.54221531774547582693168734
2099.27416091252855866527298777
2098.98858492532564305444904134
2098.68440870768444325002841927
2098.36049178785119721627110465
2098.01562863386377881919576293
2097.64854526625942546094453008
2097.25789571438942135972316285
2096.84225831011095141070290633
2096.40013181239039935025503559
2095.92993135610073969339712389
2095.42998421802623609388835032
2094.89852539279798685370758052
2094.3336929711712022484601357
2093.73352331271634596169311055
2093.09594600462790889998227997
2092.41877859795264586056954626
2091.69972111209913750217022084
2090.93635029800753942497014461
2090.12611364982674248089888224
2089.26632315435962654613908688
2088.35414876688864829761675535
2087.38661160127586710041519645
2086.3605768214350112350955583
2085.27274622038869076086045524
2084.11965047214069865440237785
2082.89764104049969342962037452
2081.6028817277733681047866163
2080.23133984489707780883602483
2078.77877698305195534914705935
2077.24073936514734268952686735
2075.61254775367175041858309524
2073.88928688933453069465663095
2053.56885450211408034162915995
2036.20209550539748402111485895
2020.58723394462530629593753725
2006.18864573297146560799120283
1992.70612542494580284348441545
1979.94940635175224508947905811
1967.78808537177887413909719842
1956.12777221461528600347463492
1944.8973253586253497238519102
1934.04142623093964962284279641
1923.51597765234822835926067097
1913.28510757194777027667636089
1903.31913845540683471290795188
1893.59316491749921859742432709
1884.08602938294695539474964008
1874.77956673878083813195079392
1865.65803585420706193087345964
1856.70768405244999335516608163
1847.9164081706127547714900559
1839.27348709436413280192788243
1830.7693680573977333203108047
1822.39549398131271280402052248
1814.14416255951655501156187038
1806.00841018994816843796374083
1797.98191557193812485346217692
1790.05891901979197966097522936
1782.2341544532026205304010532
1774.50279169881013515162368694
1766.86038724403246819223651919
1759.30284196940874939630983377
1751.82636468130034463678447705
1744.42744049581447680123023701
1737.10280330379643620834573436
1729.84941168775005770719738877
1722.66442777349199563914919761
1715.54519858884937853289800741
1708.48923957375126228561831769
1701.49421994441502119310962293
1694.55794966187216202030525869
1687.67836779403337667016264478
1680.85353209258095688271630254
1674.08160963254164336720176308
1667.36086838449043081569078186
1660.68966960780059705785418568
1654.06646096885113979088180009
1647.48977030116075912592068113
1640.95819993546427909904639878
1634.47042153712775205881289334
1628.02517139629234962133202303
1621.62124612297279690413546164
1615.25749870520054942106264044
1608.93283489334896494665108569
1602.6462098781344268173303573
1596.39662523355906003200812312
1590.18312609933500004115551429
1584.00479858018032938490414361
1577.86076734186413455874437866
1571.75019338605423252561685627
1565.67227198792947676213183731
1559.62623078219598240929359857
1553.61132798462434019165326825
1547.62685073752949579343963709
1541.67211356876913319525089546
1535.74645695485951968966795083
1529.84924597971649000242584281
1523.97986908133787872142155567
1518.13773687946459039494683131
1512.32228107790128368435368061
1506.53295343575356949924814186
1500.76922480235469298156381831
1495.03058421111785160770111236
1489.31653802796666731828956395
1483.62660915037118059064048163
1477.96033625335470679095776382
1472.31727307914205555625993721
1466.69698776739553265705583117
1461.09906222323496173071790038
1455.52309152046444848079365338
1449.96868333763420591257045827
1444.43545742475262649162632949
1438.92304509863383922829522191
1433.43108876502092385817289911
1427.95924146576627826863094497
1422.50716644947969052555373819
1417.07453676417264842212982561
1411.66103487053539371914849672
1406.26635227458214786169620417
1400.89018917849065325005033588
1395.53225414854545261944588901
1390.19226379917085357516454459
1384.86994249210991086620098237
1379.56502204987055858083568212
1374.2772414826197359631310285
1369.00634672776142269312631037
1363.7520904014853371296737697
1358.5142315616200199283313812
1353.29253548116745636728666757
1348.08677343193658306460804743
1342.89672247773024989647410733
1337.72216527657471198278269152
1332.56288989151273311892169422
1327.41868960951109417628107743
1322.28936276806090262595984455
1317.17471258907476080792954142
1312.07454701970872432674564827
1306.98867857975920801128312846
1301.91692421530570307997593406
1296.85910515828947235548819772
1291.81504679173639746277688773
1286.78457852034896078079176692
1281.76753364620804516543004811
1276.76374924933990834321934118
1271.77306607291741185083490341
1266.79532841287742577047330417
1261.8303840117483539874984662
1256.8780839564929888704772928
1251.93828258018246308323657592
1247.01083736732696937119732994
1242.09560886269821242368041878
1237.19246058348728255329259095
1232.30125893464983795751885786
1227.42187312729818676641738946
1222.55417510000710523844108308
1217.69803944290704514922315108
1212.85334332444480013755472126
1208.01996642069774393461091917
1203.19779084713344747732434796
1198.38670109271184958564305848
1193.58658395623221821969681312
1188.79732848483191587228263997
1184.01882591454849155096688174
1179.25096961286087993803838267
1174.49365502312951137944529718
1169.74677961085893894881552164
1165.01024281171018455525108709
1160.28394598119340757812786651
1155.56779234597471862176408867
1150.86168695673400869380260303
1146.16553664251355069193777041
1141.47924996649986511917235005
1136.80273718318393438954600977
1132.13591019684730829812241515
1127.47868252132397502964917684
1122.83096924099008478224087253
1118.19268697293571352802663272
1113.56375383027484902731800222
1108.9440893865516759555266009
1104.33361464120303751380764745
1099.73225198603866244437561893
1095.13992517270237390109523804
1090.55655928107904477151550133
1085.98208068861353715948030109
1081.41641704050926590414842447
1076.85949722077536107011253053
1072.31125132409267590181885764
1067.7716106284700981851607553
1063.24050756866377748981117134
1058.71787571033298137890218557
1054.20364972490734319309273138
1049.69776536514126510400069533
1045.20015944133219529316335381
1040.71076979818040970834818147
1036.22953529226879910499460295
1031.75639577014199309578352491
1027.29129204696494668582029229
1022.83416588574187313314002364
1018.38495997707713170799982028
1013.94361791946037169526789965
1009.51008420005889636546690704
1005.0843041760008441183374069
1000.66622405613338998338977618
996.255790883240750473492024646
991.85295251670732968679269705
987.45765761561187572817174507
983.069855622239025099179080801
978.689496745995099750282418897
974.316531947715488009906671444
969.95091292435138755666014521
965.592592094024116889572446359
961.241522581435612234058216537
956.897658203624120311978821833
952.560953456054474673796337093
948.231363499032705070845598136
943.908844144435076330102423005
939.593351842741986040958431398
935.284843670367469698384984482
930.98327731727536836277520882
926.688611074873507957046077438
922.400803824177521561290648343
918.119815024236216992619967227
913.845604700810652055678698872
909.578133435299329576484567426
905.31736235390216412479264376
901.063253117016102602611872259
896.815767908855502022839919209
892.574869427290580196870477571
888.340520873897459049693440066
884.11268594421351622420722602
879.89132881819194884535303271
875.676414150849634095654414794
871.46790706310254489820612202
867.265773132783145788253863165
863.069978385834354243830202678
858.880489287674806590139527826
854.697272734730315329898823602
850.520296046126546609304218445
846.349526955538082722195096611
842.18493360318916528815558177
838.026484528001540208375891577
833.874148659884945891017077595
829.727895312165901721208096389
825.587694174150564496384496498
821.453515303817526713665983595
817.325329120636532332415721031
813.203106398509183084247979025
809.086818258827801699256478459
804.976436163648707688603662865
800.871931908976246690372120354
796.773277618153995961571757289
792.680445735359646491805283787
788.593409019200136524475446303
784.512140536403682094703371673
780.436613655605417618621967244
776.366802041223423680063862719
772.302679647421980036045273579
768.244220712158939574684857111
764.19139975131417357592161727
760.144191552896090209167173793
756.102571171323276810444915536
752.066513921778362167373371418
748.035995374631237851516877695
744.010991349928817617436552258
739.991477911948551074888969649
735.977431363812942269132091134
731.968828242162355503779489382
727.965645311883419736178849627
723.967859560890369187499485301
719.975448194956681454765703581
715.988388632594395401689252229
712.006658499978509446598702275
708.030235625913876561824138321
704.059098036842025347853245527
700.09322395188534694116365957
696.132591777926095245990475354
692.177180104717653031878076542
688.22696770002551879042465935
684.281933504795468871063573266
680.342056628346346287021486117
676.407316343584921663850681702
672.477692082240263052520754454
668.553163430115039707335222352
664.633710122351170370793323946
660.719312038707209078392615544
656.809949198844840911076608086
652.905601757621836429059747358
649.006250000388786636524477528
645.111874338286910173084176557
641.222455303544190917132929122
637.337973544767067223752102842
633.458409822224853504021884579
629.583745003124030674222069781
625.713960056869494045539911823
621.849036050309795362454171876
617.98895414296335979738596541
614.133695582222598628113623822
610.283241698532773911228834162
606.437573900542402558315918728
602.596673670221913650247837282
598.760522557947194407172583587
594.929102177544576774577875553
591.102394201293727884945228031
587.280380354884813493604009307
583.463042412326203637594762823
579.65036219079888398567047359
575.84232154545362438034946105
572.03890236414683764926003441
568.240086562110936598084447556
564.44585607655486489092160372
560.656192861190337959423571171
556.871078880679182826442003911
553.090496104997010432578804102
549.314426503708290346387244695
545.542852040147725233805827749
541.775754665502640753305894468
538.013116312790915204011634081
534.254918890728771838260930689
530.501144277482544790573268983
526.751774314298306583586401865
523.006790799003010638740870871
519.266175479370555614467264507
515.529910046345919165182194223
511.797976127120236287300291952
508.070355278049411199987700271
504.347028977408551085120445706
500.627978617974194351028490156
496.91318549942597473949286474
493.202630820559014901955194086
489.496295671297978354145095556
485.794161024503326295436083841
482.096207727559924963833174215
478.402416493737729305396500117
474.712767893313829093106022578
471.027242344444683577364200189
467.345820103776889659280650825
463.668481256784325859979172219
459.995205707818989481580413715
456.325973169862296859393377615
452.660763153963046127168777527
448.999554958347648216962026038
445.342327657187614804352292945
441.68906008900865169105575522
438.0397308447250430278218933
434.394318255282326446149911993
430.75280037889055256377224963
427.115154987829695857605721565
423.481359554808039475241498045
419.851391238853596718929364495
416.225226870717859967919003592
412.602842937770387885950876547
408.984215568361959145485127662
405.369320515633242130945163835
401.758133140745163241987485973
398.150628395506411428395408896
394.546780804372805575797367811
390.946564445792589082068651326
387.349952932871120318257923859
383.756919393327920313924837203
380.167436448718646097888654915
376.581476192894311191375678554
372.999010169670011757973379509
369.420009349675583541838502344
365.844444106361065897803647877
362.272284191130650960202815676
358.703498707580027676967475762
355.138056084813787468678046095
351.575924049821955416160423309
348.01706959889788623076930315
344.461458968083884122588597631
340.909057602636170509191807138
337.359830125507475180797678509
333.813740304853857277149919621
330.27075102058272576132578257
326.730824229971853334993229227
323.193920932404982780266628844
319.660001133289042593661803075
316.129023807241789483569808758
312.600946860667818814464367367
309.0757270938764804796840437
305.553320162938717478951533961
302.033680541532941975404581877
298.516761483094917003727940467
295.002514983665864963952617912
291.490891745929955078828408656
287.981841145051009907318088458
284.475311197063807306384845066
280.971248530754117200307143826
277.469598364181622366581589167
273.97030448727125387856686871
270.473309252234059537573324708
266.978553573994859131351285804
263.485976943321526783345274797
259.995517455996646842987357216
256.507111862181231332566625865
253.020695641137262734948413058
249.536203107759961559855380208
246.053567558999335536045762687
242.572721470326234036424781752
239.09359675505733582246225787
235.616125102779440216596041834
232.140238417553839655478639031
228.665869382374171025612306297
225.192952183960493140631206701
221.721423442043290587499092504
218.251223400727901828503114577
214.782297457614100708613107973
211.314598130914662961539822678
207.848087598537960644579179821
204.382740989896926895865252572
200.918550676937331914762683825
197.455531904423978514579797489
193.993730234585762997697166164
190.533231479337903502794608959
187.074175089036828478604191624
183.616772416831588459922169004
180.161331977728088539597350489
176.708294937056572046177293553
173.258285890281046180570416888
169.812187084210124624714191538
166.371249640135247927202767153
162.937265224367983228948909313
159.512840586121564217042153572
156.101856026034094165142994912
152.710273468016503226747591534
149.34766268204526310800026523
146.030361686157772493686084713
142.788924255893353523635406127
139.689515555096575300719931314
136.921955523352374042615066619
136.455201888561545206185019201


==> anc/AgqQ301.dat <==
# AgqQ301
-11.7952885743782834000466661938
-11.7952787826741954941853517238
-11.795277985798792291358984834
-11.7952771240714652613616268859
-11.7952761922143779134739325562
-11.7952751845201669228715221686
-11.7952740948169856758972309334
-11.7952729164307028950657246786
-11.795271642144024804585554877
-11.7952702641522904518669442806
-11.7952687740156694211392573227
-11.7952671626074691370284361813
-11.7952654200582351236651383012
-11.7952635356953018125278749385
-11.7952614979774236217890815055
-11.7952592944240858905697705077
-11.7952569115390626584409907014
-11.7952543347277530338989956639
-11.7952515482077897792582988149
-11.7952485349123725197064626138
-11.7952452763857334083427762731
-11.7952417526700948734617651966
-11.7952379421834269434246769359
-11.7952338215872552683489395798
-11.795229365643709990604151371
-11.7952245470609396835717246552
-11.7952193363259432756032121141
-11.7952137015237957658596146595
-11.7952076081421601472449280655
-11.7952010188598877668008201625
-11.7951938933184118216977811276
-11.7951861878745332100529438124
-11.7951778553330838819391638874
-11.7951688446578294658125229697
-11.7951591006588395204801239525
-11.7951485636544094618534961905
-11.7951371691054621490584920192
-11.7951248472201883252077242636
-11.7951115225265025547220779562
-11.7950971134096938566686584213
-11.7950815316124366849828009848
-11.7950646816940969344957108503
-11.7950464604460178309521746829
-11.7950267562592003509550659155
-11.7950054484405005442617515265
-11.7949824064731499887052861489
-11.7949574892170636407263047523
-11.7949305440440294339889901296
-11.7949014059024738315758686811
-11.7948698963060646706970854137
-11.7948358222399443637198871212
-11.7947989749778799233594912237
-11.7947591288030682086137374161
-11.7947160396247418242258477262
-11.7946694434820795476774088576
-11.7946190549262309918899709552
-11.7945645652705140906752153745
-11.794505640698031204024658716
-11.7944419202150700712056772511
-11.7943730134377039495499866551
-11.7942984981979750548449207219
-11.7942179179549303440124676442
-11.7941307789945716753779090069
-11.7940365474014757644055254694
-11.7939346457834247822964833706
-11.7938244497288568617534229069
-11.7937052839752873352220640346
-11.7935764182650555373204384593
-11.7934370628628068220223704162
-11.7932863637070124224880924958
-11.7931233971655471464948076558
-11.7929471643628716600920235552
-11.7927565850436859341486924638
-11.7925504909350155123431446595
-11.7923276185655431929502363579
-11.7920866014975843184205282168
-11.791825961923401007597875373
-11.7915441015735340740824817068
-11.7912392918804734179032423695
-11.7909096633362581181363670537
-11.7905531939774631752291107499
-11.7901676969254545542788133155
-11.7897508069037380399561797716
-11.7892999656476466965757459003
-11.7888124061144583584684412748
-11.7882851353942556544511298253
-11.7877149162133783180160448835
-11.7870982469131066782407217953
-11.7864313397761852943680596121
-11.7857100975628682261008670745
-11.7849300881062555634142189537
-11.784086516803698294351945659
-11.7831741968268684972607139942
-11.7821875168576054132390657573
-11.7811204061397229489438472731
-11.7799662966184531580810883862
-11.7787180819189386521819355937
-11.777368072892990632914708007
-11.7759079494389921635783256061
-11.7743287082731171402125287881
-11.7726206063006943286831206596
-11.7707730992042803520392469331
-11.7461851032302106815914892622
-11.7215244932859795288106701384
-11.6967911758132645342369078806
-11.6719850568627212039734475976
-11.647106042091160382753779713
-11.6221540367586974838234322148
-11.5971289457258731192087521485
-11.5720306734507447685461273034
-11.5468591239859491191510226412
-11.5216142009757347044150032571
-11.4962958076529644619286287724
-11.470903846836087826936730982
-11.445438220926081970838079828
-11.4198988319033617884417083023
-11.3942855813246582315850629197
-11.3685983703198645805024822208
-11.342837099588850238004040466
-11.3170016693982416250822349009
-11.2910919795781697500049975789
-11.2651079295189840162756774735
-11.2390494181679318280415107528
-11.2129163440258035446091649448
-11.1867086051435423286766362313
-11.1604260991188184257124683117
-11.1340687230925674046032547642
-11.10763637374549188224593017
-11.0811289472945262471796293258
-11.0545463394892638896300131882
-11.0278884456083464374739711933
-11.0011551604558144896214888419
-10.9743463783574193301511217791
-10.9474619931568950982227742871
-10.9205018982121908803230968738
-10.8934659863916621827714726556
-10.8663541500702212336248541188
-10.8391662811254455541641574735
-10.8119022709336442310199542291
-10.7845620103658813106971656953
-10.7571453897839557287836243292
-10.729652299036337176471883877
-10.7020826274540572971836125052
-10.6744362638465555960572682649
-10.6467130964974794348384145645
-10.6189130131604374742937641546
-10.5910359010547059156505189439
-10.5630816468608868817373687077
-10.5350501367165182674680838097
-10.5069412562116343780583323339
-10.4787548903842766618964017884
-10.4504909237159538332940222967
-10.4221492401270506684194623329
-10.3937297229721847455563645527
-10.3652322550355103884331441253
-10.3366567185259690587237886625
-10.3080029950724854309260446176
-10.2792709657191083696715770725
-10.250460510920096016108931375
-10.2215715105349441763180412909
-10.1926038438233571907585021777
-10.1635573894401604495165856056
-10.1344320254301537035915793368
-10.1052276292229043076438935591
-10.0759440776274795145087104362
-10.0465812468271169263528239209
-10.017139012373832191611594744
-9.98761724918296302078032058692
-9.95801583152764857774229199007
-9.92833463303324328658667268597
-9.89857352667166407679520899272
-9.86873238475567007224952912969
-9.83881107893307371172211843948
-9.80880948018088227035540906193
-9.77872745879936873309603460183
-9.7485648844060709521261705534
-9.71832162592971800101176839847
-9.68799755160408261855890690277
-9.65759252896175861522468520064
-9.6271064248278620943580636972
-9.59653910531365531953854563924
-9.56589043581009203782603143813
-9.53516028098128304682273017908
-9.50434850475788077106654399243
-9.47345497033038159041341303378
-9.44247954014234463971197063088
-9.41142207588352577521543609049
-9.38028243848292537880056075838
-9.34906048810174864615889274288
-9.31775608412627697967853583144
-9.28636908516064908073148332283
-9.2548993490195503095086675338
-9.22334673272080885338785379205
-9.19171109247789721706379841339
-9.15999228369233751930064714955
-9.12819016094600905216791381112
-9.09630457799335652897765115708
-9.06433538775349741683525995884
-9.03228244230222671873296480567
-9.00014559286391753843602463307
-8.96792468980331572901945537573
-8.93561958261722689278912447062
-8.90323011992609396644670847634
-8.87075614946546359071381875747
-8.83819751807733942819666815461
-8.80555407170142055702846719158
-8.77282565536622303075119761577
-8.74001211318008265696979317235
-8.70711328832203700850770503899
-8.6741290230325846410903274796
-8.64105915860431945095811439855
-8.60790353537243806424003497815
-8.57466199270511810737517786942
-8.54133436899376516432995208037
-8.50792050164312618179380989344
-8.47442022706126703792029591952
-8.44083338064941194348424528424
-8.40715979679164229652099945462
-8.37339930884445256256958637301
-8.33955174912616070252801839709
-8.30561694890617061881335247377
-8.27159473839408403796911509898
-8.23748494672865919404429780055
-8.20328740196661362194651563628
-8.1690019310712683135111552796
-8.1346283599010304311913729534
-8.10016651319771171502243848382
-8.06561621457467965780877369601
-8.03097728650483846128248476521
-7.99624955030843672224634977802
-7.961432826140698732398888586
-7.92652693297927620859974322703
-7.89153168861151720172415455933
-7.8564469096215488619283952786
-7.82127241137717066605466097429
-7.78600800801655463899361461509
-7.75065351243474902504339121382
-7.71520873626998178760158632103
-7.67967348988976023584602509207
-7.64404758237676299534358923294
-7.60833082151452045571485447023
-7.57252301377287974251461756003
-7.53662396429325017230142467668
-7.50063347687362505939773438969
-7.46455135395337565001899168181
-7.42837739659781286420506076127
-7.39211140448251242824926124933
-7.35575317587739888001437862504
-7.31930250763058382657469776213
-7.28275919515195372794898661005
-7.24612303239650237220943375228
-7.20939381184740309588086920223
-7.17257132449881568919612600381
-7.13565535983842280835511451382
-7.09864570582969059635533305484
-7.06154214889384809012127632552
-7.02434447389157986446048387514
-6.98705246410442623271055839519
-6.94966590121588518970718373745
-6.91218456529221014478692921901
-6.87460823476289735082552756472
-6.83693668640085678968342781314
-6.79916969530226012476264658495
-6.76130703486605917754482994177
-6.72334847677316822684804702741
-6.68529379096530326697253765238
-6.64714274562347119376193552757
-6.60889510714610171573983656964
-6.57055064012681461074017025194
-6.53210910733181476667638849092
-6.49357026967690725812605496489
-6.45493388620412451807513163298
-6.41619971405795746629510468114
-6.37736750846118225223466035262
-6.33843702269027406080784996076
-6.29940800805039921385758750604
-6.26028021384997657816471243951
-6.22105338737479906244903464905
-6.18172727386170575065226232061
-6.14230161647179497667787151043
-6.10277615626316839645572082616
-6.06315063216319585645664263429
-6.02342478094029059335226928386
-5.98359833717518402713632959471
-5.94367103323168912942396199161
-5.90364259922694105954323557171
-5.86351276300110346313522455554
-5.82328125008652852098153769501
-5.78294778367635851936529211939
-5.74251208459255638711500531489
-5.70197387125335230823983284023
-5.66133285964009317238473476639
-5.62058876326348126784732458607
-5.57974129312918825322163298374
-5.53879015770283006346994452565
-5.49773506287428801395856174216
-5.45657571192136096129663298476
-5.41531180547273296224162690231
-5.37394304147024044101522915505
-5.33246911513042243062516226576
-5.29088971890533699470784106922
-5.24920454244262646246951797961
-5.20741327254481361996385816211
-5.16551559312781049563353348251
-5.12351118517862085617084713599
-5.08139972671221698970153974692
-5.03918089272757079642513978104
-4.99685435516281863148610943578
-4.95441978284953875030622271003
-4.91187684146611959215444458996
-4.86922519349019650260978347335
-4.82646449815013383899684029826
-4.78359441137552872402121404876
-4.74061458574671201084557159207
-4.69752467044322129683331925743
-4.65432431119122007221320263131
-4.61101315020983631301227640523
-4.56759082615639302375176830031
-4.52405697407050240354141159637
-4.48041122531699444823748533001
-4.43665320752764991009414343829
-4.39278254454170661363177365887
-4.3487988563451071710118555911
-4.30470175900845515073085611984
-4.26049086462364572855317137455
-4.21616578123913578786047827799
-4.17172611279381733650297152334
-4.12717145904945696722992130756
-4.08250141552166290721474065209
-4.03771557340933997736057483551
-3.99281351952259151218520542024
-3.9477948362090259742653756547
-3.90265910127842463151063475464
-3.85740588792572524888482185433
-3.81203476465227527645335207817
-3.76654529518530649056031061508
-3.72093703839558146217949315241
-3.67520954821316058357577353614
-3.62936237354123667877902461458
-3.5833950581679824523114593177
-3.53730714067635419129129384643
-3.49109815435179322549642456838
-3.44476762708776466510447496378
-3.39831508128907087337359922884
-3.35174003377287498807789156373
-3.30504199566736757748256498714
-3.2582204723080072002833297827
-3.21127496313126323030424509195
-3.16420496156578680171823406735
-3.11700995492093312479062276073
-3.06968942427255571110229266329
-3.02224284434599022609629338698
-2.97466968339614275066451970773
-2.92696940308459417693124978695
-2.87914145835362928111897090142
-2.83118529729709570234317689003
-2.78310036102799460445991459731
-2.73488608354270120220262274313
-2.68654189158170958608848576952
-2.63806720448679237587974539659
-2.58946143405446166232536848197
-2.54072398438561345367726345078
-2.49185425173123341886760395968
-2.44285162433403710462378348387
-2.39371548226591299011594994192
-2.34444519726103172044303820023
-2.29504013254447961933921417602
-2.24549964265626911137848161686
-2.19582307327057297358066236033
-2.14600976101002337401309228018
-2.09605903325491042847142632019
-2.04597020794710850270689007826
-1.99574259338855169337494552483
-1.94537548803407282163791292442
-1.89486818027841285414951847736
-1.8442199482371999111949041188
-1.79343005952168891445329355853
-1.74249777100704444973575372045
-1.69142232859394055477489621047
-1.64020296696324186941584185471
-1.58883890932352088510468446489
-1.53732936715115588109095617941
-1.48567353992274351387999263662
-1.43387061483954891069600275211
-1.3819197665437044823875543489
-1.3298201568258564904523431727
-1.27757093432394564954780844412
-1.22517123421279469255621422844
-1.17262017788416184021000130982
-1.11991687261690447029344492222
-1.06706041123688193993701105622
-1.0140498717662104444766136497
-0.960884317061465962250431136173
-0.907562794440413699548051048392
-0.854084335296823975209672770312
-0.80044795470291513010561910692
-0.746652650998943771449956170451
-0.692697405369441422733547507083
-0.638581181405574402760186302284
-0.58430292465308045633025646953
-0.52986156214521125790178773309
-0.475256001920084360468346929684
-0.420485132521821416584671740223
-0.365547822484821508140384576784
-0.310442919800489137215128361642
-0.255169251365705803555951144933
-0.199725622412302077172466585492
-0.14411081591675362103814595442
-0.0883235919892896850249437728129
-0.0323626872415661373762057069782
0.0237731858679829119136867451683
0.0800853397120404407867753362204
0.136575112196515552337091293203
0.193243867487875806806624196818
0.250092996766756892862041661925
0.307123919008949750601874699621
0.364338081794912905265504580467
0.421736962149006941070179755725
0.479322067409698656907111430124
0.537094936132034384369949568523
0.595057139023735058009690783613
0.653210279916319703335865602652
0.711555996772718786745974028656
0.770095962732894019491428121766
0.828831887199036306388801574111
0.887765516961968058875294372099
0.946898637370429408716685086786
1.00623307354497917437745663169
1.06577069163828978251291441912
1.12551340014365955775520532215
1.18546315125360443842171013174
1.24562194227042252522762292923
1.30599181707064683317191215474
1.36657486762531166676989935588
1.42737323557795312589970291307
1.48838911388224069473850196074
1.54962474850109023311235543524
1.61108244016903362845568599362
1.67276454621951042563642518183
1.73467348247859414691673639036
1.79681172522646134787796206065
1.85918181322764337339467115275
1.92178634983075554979683621794
1.98462800513795955062343595063
2.04770951824386174939513327388
2.1110336995428590538772325996
2.17460343310308424497343076
2.23842167910403896740517454974
2.30249147633368998819731613333
2.36681594473918902612018785798
2.43139828802339200454236445415
2.49624179627691844665864705009
2.56134984863250544732599946819
2.62672591592474909746727555679
2.69237356333383561418159979171
2.7582964529863536035330882511
2.82449834647950952164337911176
2.89098310728674230004661264627
2.95775470299247578675510984869
3.02481720729108705283438794037
3.09217480166950719807165812518
3.15983177667344948197449317907
3.22779253263310744673576368881
3.2960615796940386231676179101
3.36464353696124240750588816674
3.43354313051707280898592077668
3.50276519001388463734373740971
3.57231464346663611052703258786
3.64219650977436330527168694912
3.71241588837625792009469158101
3.78297794528966088747246815501
3.85388789457235647449665325536
3.92515097398478469199019133624
3.99677241327815807404100311219
4.06875739307286624282997862916
4.14111099167728728462876758919
4.21383811637270614408599435419
4.28694341457330457950790046478
4.36043115874226778039559495944
4.4343050968316872483170811531
4.5085682570559609799979273385
4.58322269161430119271139372532
4.65826913794620869048253585196
4.73370656729269205461613287065
4.80953157724100380169825925922
4.88573756509269572934752869407
4.9623135881926742859628512563
5.03924276868718340369607434197
5.11650002090448290819768017608
5.19404874637351282926587177299
5.27183590965511535790350417886
5.34978448750630401100432438486
5.4277814824798643255765632161
5.50565807325422871769708722697
5.58315496168781386844940134683
5.65985764029086286087833835548
5.7350640684703799038125250001
5.80747766997203954672347379348
5.8743426320501011324525581956
5.92798474501548741759419513376
5.89764428718914170002333309689


==> anc/AgqQ310.dat <==
# AgqQ310
1493.07530203835698018429841674
1493.08008824332399766866348146
1493.07996189479364802886306547
1493.07979742773297397570579586
1493.07959041355010544066837217
1493.07933601589079401871578339
1493.07902895736248025979975152
1493.07866348376359152650708116
1493.07823332564419447506557141
1493.07773165701287045948254393
1493.07715105099275804599842353
1493.07648343221707906046149552
1493.07572002574109634218970817
1493.07485130223330423469832716
1493.07386691919368677887432347
1493.07275565793105190313801749
1493.07150535601471924809586808
1493.07010283489815950900953915
1493.06853382239350745123037368
1493.06678286965615037692670197
1493.06483326231777829396476583
1493.06266692538431900361649785
1493.06026432149201654912705119
1493.05760434209048882058516259
1493.05466419109586154743054658
1493.05141926052996145648873233
1493.0478429976329991248798585
1493.04390676290711817088909512
1493.03957967851656612467684325
1493.03482846643698590036242931
1493.02961727571136563381641306
1493.02390749813344724461822594
1493.01765757164080704583236939
1493.01082277065930984501133981
1493.00335498259812424012372335
1492.99520246964989244887707173
1492.98630961500389255327927605
1492.97661665253103238643375717
1492.96605937894818875309744048
1492.95456884741566807307292158
1492.94207104146532825408659077
1492.92848652809807868143332968
1492.91373008882797644133894036
1492.89771032738587189311061039
1492.88032925272843401715532705
1492.86148183592831315661258654
1492.84105553944808251587564676
1492.81892981722434595603585736
1492.79497558390891339453097387
1492.7690546515311309897557449
1492.74101913175921520420822121
1492.71071080184868118626721363
1492.67796043227257956857331322
1492.64258707393116410559639007
1492.60439730273770735776085616
1492.56318441927236402466709798
1492.51872760108715191086237069
1492.47079100513217828306521129
1492.41912281765608272674190509
1492.36345424881219313416926803
1492.30349846907599373344370004
1492.23894948444907509005422604
1492.16948094728966448827417535
1492.09474489947000560095837363
1492.01437044441614828489122136
1491.92796234443599568236813195
1491.83509953958660165852364207
1491.73533358417157239065011697
1491.62818699679384534742889487
1491.51315151971792647212569251
1491.38968628311867459730110657
1491.25721586961072307949901732
1491.11512827426339020590102525
1490.96277275511019118591062272
1490.79945756895953061586152633
1490.62444758710349030265560566
1490.43696178530445139318240079
1490.23617060221416503808433515
1490.02119316014631127043110957
1489.79109434188098554419705794
1489.54488171692726361998950404
1489.28150231040725444005914655
1488.99983920745097661109942296
1488.69870798570497118771855484
1488.37685296825761951597219981
1488.03294328896931771915788909
1487.66556876186440926304552838
1487.27323554589229548170210007
1486.85436159599535819218915077
1486.40727189102885084644755085
1485.93019342865999615258186441
1485.42124997692700605930788714
1484.87845657165997819847403116
1484.29971374845044368135871305
1483.68280149729994858844805167
1483.02537292747494424611775657
1482.32494762943913435671654721
1481.57890472001806043362349895
1480.78447555616584138502169102
1479.93873610184117928191993835
1479.03859893154822535370218087
1478.08080485304538012663728691
1466.47051959568812946879531289
1456.20476487893552132346053212
1446.77915651010505638175990328
1437.95647139992359772125105291
1429.59910654436574198118158516
1421.6175975522538794631609789
1413.94936611212440298014871144
1406.5483396337331559109425562
1399.37928319281145819121236218
1392.41444620209663954723252271
1385.63145424545279581942794653
1379.01191885841633946851615721
1372.54048464533372517674609145
1366.20415496925056822016374889
1359.99180179069167776388072794
1353.89380111011749683167161272
1347.90175641074952896029238665
1342.00828520586875095378728062
1336.20685176779652445074088021
1330.49163426637062033038696527
1324.8574179584246069513552746
1319.29950838433455031813431062
1313.81366012921611255119635628
1308.39601783491970887159774745
1303.04306695748814297496367916
1297.75159235272368311333113715
1292.51864320600648465191812846
1287.34150314613817085142311481
1282.21766462740064643818528555
1277.14480685058727340413148739
1272.12077663758499626416695455
1267.14357178597593018552871216
1262.21132651792061607080441763
1257.32229870702272400418667881
1252.47485862220522643546965357
1247.6674789720263244467279775
1242.8987260687243625071731808
1238.16725196042591321190650657
1233.47178740377647944501149895
1228.81113556883744561868915891
1224.18416638427512342520726931
1219.5898114443051833275082793
1215.02705941006645877372969522
1210.49495184749284101128018187
1205.99257945165837398971519917
1201.51907861425144293495798581
1197.07362829650091713666882405
1192.65544717470183230501925736
1188.26379102961033604017972592
1183.89795035451136135140437947
1179.55724815980161054756070895
1175.24103795455225136160186644
1170.94870188778426680069883352
1166.6796490341578624481362011
1162.43331381049009618530449607
1158.20915451100910046304914791
1154.00665195056011351263547346
1149.82530820612431048935740514
1145.66464544801834808338770057
1141.52420485302944481946511756
1137.40354559252373210745123152
1133.30224388925818646852188252
1129.21989213724036925126539608
1125.15609807952546758355278688
1121.11048403932535306383672538
1117.08268620023696531581676682
1113.07235393178368742701102569
1109.07914915680905041350639236
1105.10274575757189104898786291
1101.1428290176701706941922206
1097.19909509717068299237636196
1093.27125053854701385675580453
1089.35901180123114825415921036
1085.46210482276748141758096788
1081.58026460472382663627485211
1077.71323482166419947224951519
1073.86076745162435731290895376
1070.02262242665474722521521425
1066.19856730210795819804074352
1062.38837694345013205581073292
1058.59183322946907709136222343
1054.80872477083695280220582556
1051.0388466430631564100100007
1047.28200013294415790588465022
1043.53799249768213887887279323
1039.80663673590396201662340862
1036.08775136986674349648386064
1032.38116023818657694101662992
1028.68669229847317553435273685
1025.00418143929572684889920799
1021.33346630094442436551108095
1017.67439010448824901678609406
1014.02680048866289236359324656
1010.39054935415348301685972703
1006.76549271486521899927175022
1003.15149055580131931511868958
999.548406697192067716446671427
995.956108664541293365118746881
992.374467564277564553588390014
988.803357964716797070598894507
985.242657782061020201839953067
981.692248171174811786359120787
978.15201342089651036305756097
974.621840853655829469776659625
971.10162072918302077228818682
967.591246152107335787101613034
964.090612983254290811195462633
960.599619754462210600886476469
957.118167586748772252230201842
953.646160111667845612358501687
950.183503395705879915764237948
946.730105867575463653012079547
943.285878248271527708912786047
939.850733483763008955680296212
936.424586680199678090084689742
933.007355041520294100456121079
929.598957809354308323489692038
926.199316205115031251912665422
922.808353374187520597442392875
919.425994332119473160836376131
916.052165912728127584801290842
912.686796718040630198785813363
909.329817069989500535767043948
905.981158963788773957912829559
902.640756022920112150103470026
899.308543455661672841629796227
895.984458013095831738581807908
892.668437948534965047167453361
889.36042297830744198706766945
886.060354243848754341719811271
882.768174275045334604211611532
879.483826954781095175277390535
876.207257484639067217277641837
872.938412351712737420174862866
869.677239296483781785069654984
866.423687281724884750161315045
863.177706462388216263727645743
859.939248156441924993475918576
856.70826481661869858261488761
853.484710003042047168158558037
850.268538356697489358629918176
847.059705573717265288754445005
843.858168380448573683645404974
840.663884509276633245269606244
837.47681267517510702570868054
834.29691255295760543463404813
831.124144755205102572984561485
827.958470810845164908111140031
824.799853144359903925819809335
821.648255055600528144662541446
818.503640700187287417514000448
815.36597507047447627377864663
812.235223977060995520773185043
809.111354030827764632787193388
805.994332625484033687546499149
802.884127920605364716150423241
799.780708825146740153146359744
796.684044981414912340049085612
793.594106749484734379676958426
790.510865192044810597496838196
787.434292059658375888998677335
784.364359776425858685678026594
781.301041426036103445835975805
778.244310738193726686894075016
775.194142075410556771969675097
772.150510420149563029868894451
769.113391362310115349234885323
766.082761087043832112783496532
763.058596362890673141850562145
760.040874530225316070560952349
757.029573490004220081683111332
754.024671692804130987477818567
751.026148128143116961951980804
748.033982314075545520219641042
745.048154287052720253720941734
742.068644592041190989783030879
739.095434272891034040701092608
736.128504862946670600661036882
733.167838375893051668864105363
730.213417296830287627188612787
727.265224573570040257805429249
724.323243608147225003090547462
721.387458248540792076608352128
718.457852780597567037717885317
715.534411920153335030702823498
712.617120805345548429959035756
709.705964989112225474949352533
706.800930431871787954139955755
703.902003494378759421207668292
701.009170930750412099018398929
698.122419881659610831933082878
695.241737867689256455519558091
692.367112782843879021992665157
689.498532888214073694240669229
686.635986805789609033647614874
683.779463512417169078166534899
680.928952333898817247434886494
678.084442939227391920998819699
675.245925334955160703923974374
672.413389859692173101833043583
669.586827178730859746399107482
666.766228278793530605686527396
663.951584462899524936477268927
661.142887345348862235085070468
658.340128846819336258945597208
655.543301189574083456167857186
652.752396892776742980117892528
649.967408767911408000324065586
647.18832991430464736261602946
644.415153714746952907479800566
641.647873831211041027369705799
638.886484200664507426811951024
636.130979030974401633812820753
633.381352796901352682375531295
630.637600236180939623805744693
627.899716345690060204012364829
625.167696377696108235482319358
622.441535836186824961671757688
619.721230473278742119317808161
617.006776285702184507296963071
614.298169511360847721439176778
611.59540662596401236116032439
608.898484339729499499674936357
606.207399594155513574481293451
603.522149558859558134198737492
600.842731628482647102969118328
598.169143419657069421662666998
595.501382768035998119062507995
592.839447725383266074886197964
590.183336556721659974581375614
587.533047737538111233699264641
584.88857995104418799338153001
582.249932085490315659772581105
579.617103231532174876175715129
576.990092679647745270082945971
574.368899917603480795658432885
571.753524627968117978784080369
569.143966685672631844258035595
566.540226155614865735789486121
563.942303290307370596200070779
561.350198527566996519154256567
558.76391248824478447025106277
556.18344597399470895359961431
553.608799965079823012660248424
551.039975618214355236803412832
548.476974264440304326027562575
545.919797407037070166132193115
543.368446719462651197686519518
540.822924043324926028014258901
538.283231386381522629938201433
535.749370920566760980680803731
533.221344980044134487983397041
530.699156059282771898550513737
528.182806811156294428868182823
525.672300045062452443533123933
523.167638725061891952825918575
520.668825968034363319035880551
518.175865041850642643015214367
515.688759363558390124571490269
513.207512497580119010136695182
510.732128153921393296362889882
508.262610186387311865172732833
505.798962590805270877531454141
503.341189503251924718065776976
500.889295198282188201951203984
498.443284087158038741399070265
496.003160716074786302238961103
493.568929764382380807994062275
491.140596042799220678949944773
488.71816449161581189633178482
486.301640178885503782561454347
483.891028298599394966061447677
481.486334168842360080159656599
479.087563229926993901328271675
476.694721042502104072367131109
474.307813285632205425001572579
471.926845754844277285213171889
469.551824360137839006137754992
467.182755123954177234200636036
464.819644179100319887015522076
462.462497766623095216476797312
460.111322233628338245160805652
457.766124031040009773463689552
455.426909711293673399091749345
453.093685925958431762320572669
450.766459423281052560789637989
448.445237045645615619843226234
446.130025726941582116826994039
443.82083248983272338410540529
441.517664442918846763740155323
439.220528777781716704843002309
436.929432765905987344403830795
434.644383755465334540010062186
432.365389167963296725972570882
430.092456494717600655673940245
427.825593293175955259571471769
425.564807183050439206356276837
423.310105842256679498772686354
421.061497002643013181710934191
418.818988445493734962860690703
416.582587996789352507177067009
414.352303522205489835003888833
412.128142921830688217465748459
409.910114124581842826947937962
407.698225082294370675074483776
405.492483763462418342858244303
403.292898146602472598689439914
401.099476213211617602278091081
398.912225940289371687753589994
396.731155292389515469138727798
394.55627221316556982479888524
392.387584616370573382249425765
390.225100376268517905664452237
388.068827317411196882594269128
385.918773203730274550606354995
383.774945726890052627805642662
381.637352493841658723213146195
379.506001013514157409243048956
377.380898682572340169856377614
375.26205277016462538140519916
373.149470401577528297865459965
371.043158540705469511683986828
368.943123971236194840425212902
366.849373276442685468039633974
364.761912817462037425651813282
362.680748709930262848002120144
360.605886798829174235256035031
358.537332631387300707238274449
356.475091427860973792178218464
354.419168050004106449068452709
352.369566967015540645373240014
350.326292218730890236721455803
348.289347375801252542347905327
346.258735496573654035028862021
344.234459080357230365532515324
342.216520016724454295285833737
340.204919530457680656926315017
338.199658121707254204265847442
336.200735500877703619157514748
334.208150517702285140508236889
332.221901083902365721950844286
330.241984088755707448345421534
328.268395306815296079081599457
326.301129296926378422444851085
324.340179291581989347097175228
322.385537075534280295948596783
320.437192852437827819527091175
318.495135098138741214554859739
316.5593503990361577888985283
314.629823273726259526138155733
312.706535975888050675844492218
310.789468276078532764105440779
308.878597219765039247852542555
306.973896858525191169255755648
305.075337950879082205207056629
303.182887628670323842758505807
301.296509024265853368372235834
299.41616085307847652789706619
297.541796945005711010688822495
295.673365717292243268017233891
293.81080958002207270888994148
291.954064263881122490679471363
290.103058057939887009102314495
288.257710942910147676598121537
286.417933602529927968334082002
284.583626292298373212375033638
282.754677540551419789861437634
280.930962651624452002406119432
279.112341974307298832791814009
277.298658890587142326261062112
275.489737469299998173575722563
273.685379716105074326720948325
271.885362334255396914599330112
270.089432888726313042473954066
268.297305237670357178356456347
266.508654057498859970122001249
264.723108237756652734459462363
262.940242854488692505270893874
261.159569338908640215750480943
259.380523331387639432148740459
257.602449533322142291303137581
255.824582617161083117280525882
254.046022890017613560728398278
252.26570486849666806925431002
250.482356112713421294224417674
248.694442419290628001685231283
246.900093496723007216490080989
245.097000020330877673933226622
243.282267510446847511895903625
241.452202876505063425579815621
239.601991739348804861084660892
237.725189972502687421810750121
235.812880195260445791482287505
233.85217751939254844153127882
231.823342000517954838346251324
229.69347661193473619759786031
227.399970348775059749994036546
224.789815237231854275069601916
220.820485521892380902763117017


==> anc/AgqQ311.dat <==
# AgqQ311
-15.012345679012345679012345679
-15.0123302716003950608395058272
-15.0123290177038762739895373688
-15.012327661761859709204447949
-15.0123261954696001707296102852
-15.0123246098464882914918405205
-15.012322895181046582038907866
-15.0123210409714490560508336843
-15.0123190358612001197469198064
-15.0123168675695787621791659545
-15.0123145228164220197755704941
-15.0123119872407870151295866348
-15.0123092453129933744834701176
-15.0123062802395072808840203381
-15.0123030738600845721524664602
-15.012299606536542875927469042
-15.0122958570324814975525702361
-15.0122918023832123262646536306
-15.0122874177551050611836630067
-15.012282676293485213513321884
-15.012277548958153217710518065
-15.0122720043455171523645032653
-15.0122660084962495663275598731
-15.0122595246872902245661086223
-15.012252513206920687604066486
-15.0122449311115329303540605771
-15.0122367319626020547034735121
-15.0122278655422518677374751763
-15.0122182775456709401741786796
-15.012207909248494923050993472
-15.0121966971471175149344915906
-15.0121845725697265959719104454
-15.0121714612556826612486723263
-15.0121572829006626934188419187
-15.0121419506647828228654595395
-15.0121253706406862449803654547
-15.012107441278337505651037065
-15.0120880527629989210827403901
-15.0120670863425779369779302646
-15.0120444136002238919910240001
-15.0120198956677170243378209282
-15.0119933823748295856084784739
-15.0119647113294463706234531378
-15.0119337069228074223885043624
-15.0119001792537765150164951759
-15.0118639229655424291412458909
-15.0118247159876229565455949815
-15.0117823181754606954838859982
-15.0117364698392714461329421411
-15.0116868901531265135478693239
-15.0116332754345152820357857549
-15.0115752972838395040122870351
-15.0115126005724309389742286532
-15.011444801266753970729045895
-15.0113714840754488719970469078
-15.0112921999047832489038317965
-15.0112064631069021433581811266
-15.0111137485039940010723626473
-15.0110134881701123249107059534
-15.0109050679509027699646744706
-15.0107878236998734302060919874
-15.0106610372081020778148778761
-15.0105239318023872698951974472
-15.0103756675848087500216238747
-15.0102153362844536750431828044
-15.0100419556896750516508068253
-15.0098544636266623705112990852
-15.0096517114473055129085172847
-15.0094324569863039368649360058
-15.0091953569441947938925067239
-15.0089389586494252258204777239
-15.0086616911487531164389930659
-15.0083618555711025712265023767
-15.0080376147054988171852600597
-15.0076869817288332121505873611
-15.0073078080139312906569853676
-15.0068977699426811882153833869
-15.0064543546427893377844372641
-15.0059748445600247278575239034
-15.0054563007705483985065166346
-15.0048955449300534813017618622
-15.0042891397479109436923466761
-15.0036333678652705790737695372
-15.0029242090060438524726347576
-15.0021573152588274843044139033
-15.0013279843360404364042756757
-15.0004311306437617226963369275
-14.9994612539818841306284230102
-14.9984124056791431186871850205
-14.9972781519512352667628941654
-14.996051534252490945270775367
-14.9947250263722843121815184481
-14.9932904880064108186842995125
-14.9917391145108846881872108882
-14.9900613825208374590727437943
-14.9882469910902475568261396995
-14.9862847979788946736029604809
-14.9841627506809846865365377685
-14.9818678117550800897400132393
-14.9793858779770196235476261128
-14.976701692796110831099276464
-14.9737987515296884344827971612
-14.935194950400646223131731461
-14.8965341918030094755043003976
-14.8578163915860491851864179048
-14.8190414652682629589518718793
-14.7802093280350986418386308553
-14.7413198947366552259615011869
-14.7023730798853607472338454022
-14.6633687976536268694497223588
-14.6243069618714798503676843987
-14.5851874860241675795366501797
-14.546010283249742372610801933
-14.5067752663366192018123224499
-14.4674823477211090370159308648
-14.4281314394849269666454875517
-14.3887224533526747621882556173
-14.34925530068929754464451473
-14.3097298924975142056368528312
-14.2701461394152212302022868708
-14.2305039517128695624790015796
-14.1908032392908141495755025431
-14.1510439116766357928708526033
-14.1112258780224349298378323025
-14.0713490471020969632037046835
-14.0314133273085287478630750204
-13.9914186266508658394313516321
-13.9513648527516501016726994868
-13.9112519128439772632502265287
-13.8710797137686140073254722501
-13.830848161971084170476021581
-13.7905571634987236202011090506
-13.7502066239977033729421922541
-13.709796448710020507055361064
-13.6693265424704564175317257309
-13.6287968097035019514671214355
-13.588207154420248955330017294
-13.5475574802152477569627699096
-13.5068476902633300969725655547
-13.4660776873163970157207030861
-13.4252473737001711934983328674
-13.3843566513109132326793325007
-13.3434054216121013616625082859
-13.3023935856310740312514921445
-13.2613210439556348647671740572
-13.220187696730619413639769945
-13.1789934436544231604810543434
-13.1377381839754902016871424221
-13.096421816488762031463615763
-13.0550442395320858387927485407
-13.0136053509825817182719679235
-12.9721050482529681849381981041
-12.9305432282878453721489714477
-12.8889197875599352803125752766
-12.847234622066278432740319083
-12.8054876273243862831283780325
-12.7636786983683487071585565268
-12.7218077297448958984305159167
-12.6798746155094139763961472192
-12.6378792492219136011532901304
-12.5958215239429508768641686775
-12.5537013322294998121868086033
-12.5115185661307755924382053648
-12.4692731171840079042388080882
-12.4269648764101635391114516255
-12.3845937343096174879164712701
-12.3421595808577717230904189429
-12.2996623055006208504103860365
-12.257101797150263796421013809
-12.2144779441803606817281840331
-12.1717906344215340140732292173
-12.1290397551567133184451258613
-12.0862251931164223044561144634
-12.043346834474007653788832353
-12.0004045648408084927103744923
-11.9573982692612655964304473755
-11.9143278322079693534463864259
-11.8711931375766454989563926887
-11.8279940686810776069227153814
-11.7847305082479653104171381814
-11.7414023384117171994701533705
-11.6980094407091773247604114491
-11.6545516960742842141098332852
-11.6110289848326612868792103507
-11.567441186696137528975851095
-11.5237881807571972682751120072
-11.4800698454833578668073200334
-11.4362860587114741220560601275
-11.3924366976419681451380365806
-11.3485216388329834584732306424
-11.3045407581944620297909080681
-11.2604939309821429329357278425
-11.2163810317914812989218110441
-11.1722019345514861930136673046
-11.1279565125184760252733254893
-11.0836446382697500729842955941
-11.0392661836971746636259422855
-10.9948210200006825366067202275
-10.9503090176816838707511311357
-10.9057300465363874325521952007
-10.8610839756490302674270045891
-10.8163706733850143226251770444
-10.7715900073839483560156752943
-10.726741844552593449692689376
-10.6818260510577104111715186115
-10.6368424923188073078652734116
-10.5917910330007853425165629666
-10.5466715370064812382781155999
-10.5014838674691042621645899495
-10.4562278867445659746058649184
-10.4109034564037007507900912965
-10.3655104372243750763620198718
-10.3200486891834835758068509957
-10.2745180714488296864692928591
-10.2289184423708888445977983485
-10.1832496594744520020300758289
-10.1375115794501472431117729335
-10.091704058145837221128339457
-10.0458269505578900818918554911
-9.99988011082232148912013161131
-9.95386339220580531183336603891
-9.90777664709655047813139454187
-9.86161972699504144235795334043
-9.81539248250463965376174507074
-9.76909476332204335428023794437
-9.72272641822760297095219736086
-9.67628729507548930465841768594
-9.62977724078371165134470678225
-9.5831961013239829245427735292
-9.53654372171142877881728425785
-9.4898199459941376626730285685
-9.44302461724254865639486827509
-9.39615757753867387520281442094
-9.34921866796515214092086175257
-9.30220772859413054601449239723
-9.25512459847597045227904427112
-9.20796911562777438258795283427
-9.16074111702173017786217088518
-9.11344043857326870272312674904
-9.06606691512903129206188854777
-9.01862038045464303691435669327
-8.97110066722228791149088999871
-8.92350760699808164388022845801
-8.87584103022923813074008955132
-8.82810076623102509110516928903
-8.78028664317350454618872165516
-8.73239848806805360062398554968
-8.68443612675366088588020660561
-8.63639938388299390848459782926
-8.58828808290823242407187234067
-8.54010204606666283304824001799
-8.49184109436602846467338934734
-8.44350504756963048350521446291
-8.39509372418117401528225928971
-8.34660694142935394830397812489
-8.29804451525217472106180173617
-8.24940626028099825712818783231
-8.20069198982431405397059698394
-8.15190151585122527326214583192
-8.10303464897464451624343556424
-8.05409119843419279857705505506
-8.00507097207879506474695256355
-7.95597377634896540220151060468
-7.90679941625877492992649668609
-7.85754769537749514475901457458
-7.80821841581090931130487961281
-7.7588113781822842775796708616
-7.70932638161299488822932255181
-7.65976322370279295016142117521
-7.6101217005097124813855269314
-7.56040160652960274256179034239
-7.51060273467528031192316840163
-7.46072487625529121758778239391
-7.41076782095227388652285097152
-7.36073135680091340625641302174
-7.31061527016547732354117963904
-7.26041934571692292322639906384
-7.21014336640956564024465279835
-7.15978711345729795751242946371
-7.10935036630934783230218961897
-7.05883290262556537287939389163
-7.00823449825122615550371402805
-6.9575549271913392288448102649
-6.90679396158444749801654849666
-6.85595137167590781332684163611
-6.80502692579063770899056646296
-6.75402039030531534395601106768
-6.70293152962001879012442725105
-6.65176010612929039204736826343
-6.60050588019261148609278446695
-6.54916861010427231547762717783
-6.49774805206262150984407785628
-6.44624396013867901355201749062
-6.39465608624409584488551654201
-6.34298418009844354820796945454
-6.29122798919581566199789569334
-6.23938725877072296686942625646
-6.18746173176326369830551076316
-6.13545114878354930804681654861
-6.08335524807536573498352713618
-6.03117376547904950004652399663
-5.97890643439355726899961660193
-5.92655298573770683115919053935
-5.87411314791056671982574081653
-5.82158664675097095046471482952
-5.76897320549613457422816567874
-5.7162725447393449360119897305
-5.66348438238670268658274153887
-5.61060843361288572600526855906
-5.55764441081590834921157126395
-5.50459202357084692255430667034
-5.45145097858250244099122710081
-5.39822097963696929747545398285
-5.34490172755207853742208789622
-5.29149292012668276993614792375
-5.23799425208874876187770826658
-5.18440541504222254876509114168
-5.13072609741263065582836629279
-5.07695598439137973096398759104
-5.02309475787871554653003113265
-4.96914209642530092635829231597
-4.91509767517237069541052526342
-4.86096116579042022939766998305
-4.80673223641638259749130599236
-4.75241055158924763990731045488
-4.69799577218407460038817390508
-4.64348755534434813803194443241
-4.58888555441262566990494156444
-4.5341894188594220416267975475
-4.47939879421027548361454901419
-4.42451332197093668167894310129
-4.36953263955062056770563505758
-4.31445638018325811449991532933
-4.25928417284668299353227628473
-4.20401564217968542001589137491
-4.14865040839686286089649717848
-4.09318808720119451203981359176
-4.03762828969426355491956959698
-3.98197062228404817383500575439
-3.92621468659019914512798837322
-3.87036007934671849262199143846
-3.81440639230195023072438440687
-3.7583532121157905800077664094
-3.70220012025402123080437317556
-3.64594669287966523906619748983
-3.58959250074126095555046392747
-3.53313710905794500376683417599
-3.47658007740123072290255510888
-3.41992095957336366726570416334
-3.36315930348213069105566268175
-3.30629465101199383310404503027
-3.24932653789141463629300726406
-3.1922544935562286759142990734
-3.13507804100892391318609523341
-3.07779669667367001886860387948
-3.0204099702469390075620350334
-2.96291736454355036746835077366
-2.90531837533796634191768066102
-2.84761249120065509581111515511
-2.78979919332933115870399756361
-2.73187795537487375136672208554
-2.67384824326171434742749499989
-2.61570951500247506740440917353
-2.55746122050662921838115408749
-2.49910280138294444595745262391
-2.44063369073545752081132003459
-2.38205331295271770268141344636
-2.32336108349002286959413752926
-2.26455640864435912663703106603
-2.2056386853217403703406313078
-2.14660730079662923226004472874
-2.08746163246310490552191779048
-2.02820104757742651389948467381
-1.96882490299162285315628605885
-1.90933254487772045315034050568
-1.84972330844220190576229206499
-1.7899965176302652019919079368
-1.73015148481943233963521668791
-1.67018751050203161258301284865
-1.61010388295605267889910962072
-1.54989987790384662493621186801
-1.48957475815811468623740624214
-1.42912777325459893346700396234
-1.36855815907085595415813725279
-1.30786513743046021927074610494
-1.24704791569194726667005287727
-1.18610568632176789851022649814
-1.1250376264504830994525031826
-1.06384289741138514618589813279
-1.00252064426068318820953068001
-0.941069995278341209948364737822
-0.879490061448602490311513395148
-0.81777993591917719184415639693
-0.755938693438008248475960441776
-0.693965389766464963790346089635
-0.63185906106774333792794451244
-0.569618723269176737040433303678
-0.507243371397079697025830995296
-0.444731978882660968113346387028
-0.38208349683744887252160686557
-0.319296853296572132213496089208
-0.25637095242813194582266703377
-0.193304673706785615731522174675
-0.130096871049537749221332165202
-0.0667463719116012147535899535628
-0.00325197634004578352678852001362
0.0603875440172031984573648566584
0.124173446949621700407156273643
0.188107020772386464475150021357
0.252189585467700162572852654181
0.316422493882337587748041308857
0.380807132984838007041876519343
0.445344925186017850328368451836
0.510037329726748061086426108435
0.574885844137233738373998742189
0.639892005772352427039568473171
0.705057393427954090083813276083
0.770383629043403231092792684887
0.835872379496054952736590248391
0.901525358493805425817491734765
0.967344328572347194243484184877
1.03333110320429530500796886992
1.09948754902793629803303581524
1.16581558820399407593565267903
1.23231720090951072335772215756
1.29899442797871334344497257187
1.36584937370158767370221471756
1.43288420879181436902998940873
1.50010117353675425691904128044
1.56750258114330572838892338572
1.6350908212947133562191561129
1.70286836393479615494533009774
1.77083776329760289417142856588
1.83900166220220907951276611875
1.90736279663426675733730764168
1.97592400063802832555590311976
2.04468821154491668155803067775
2.11365847556733800928440279346
2.18283795378936673029915670845
2.25222992858921657203867826076
2.32183781053209575803581142127
2.39166514577618400145370606164
2.46171562403912920532697469637
2.53199308717771797737555742801
2.60250153843931412338267271243
2.67324515245038579796790339082
2.74422828601507509229910437203
2.81545548980544454056170432174
2.88693152103492932640567425989
2.95866135721782782877705319879
3.03065021113060858936834756535
3.10290354710567438644800307483
3.17542709880533220822887304782
3.24822688864346405677774693701
3.32130924904524854699952857953
3.39468084576181406923007616136
3.46834870348759586990045121346
3.54232023406425276490574574278
3.61660326759728651133658491112
3.691206086861236214648881414
3.76613746542801266802615658034
3.84140671002247072759828256363
3.91702370769202035413376793668
3.99299897847585158853737739503
4.06934373437783324452807007502
4.14606994558992381902189032765
4.22319041508581715418721174815
4.30071886291494651324158020443
4.37867002178440395826605021214
4.45705974583309642677595071945
4.53590513489456952975689559536
4.61522467703339610407162245592
4.69503841275264289329111546992
4.77536812504378156831446890297
4.85623756043544346607867062801
4.93767268746155589255594720342
5.01970200060599981888391422324
5.10235687991976645777167578727
5.18567201933025671697245494093
5.26968594043116233657211989427
5.35444161363165651681971257182
5.43998721550801402124552587002
5.52637706086434345546374983818
5.61367276162643831267451509402
5.70194468421024986075176574
5.79127380551152719590208395021
5.88175411017477335525068506537
5.97349573670400263527065707039
6.06662918172599382697894758523
6.1613110360965969329007631067
6.25773200144540515423163445705
6.35612841433392509458073217214
6.45679937868987598258794810524
6.56013329421701199926895126351
6.66665105977326265054314993768
6.77708110903186784899175643757
6.89250132659760434689425988641
7.01464142753190401740826730105
7.14665540522892721722073397456
7.29585198872279408329099769214
7.50617283950617283950617283951


==> anc/AgqQ320.dat <==
# AgqQ320
523.302959270470547090524467751
523.297667661100583916579406618
523.29728940061096509445343444
523.296884331087076521825822196
523.296450570752636962496236433
523.295986107194264023136457372
523.295488788406279049022003341
523.294956313230522923359085158
523.294386221150998034935302503
523.293775881400534826232455831
523.293122481333897980873078461
523.292423014018787146420072995
523.291674264993039188967802793
523.290872798132991758542601961
523.290014940574409136279836587
523.289096766623587931392627545
523.288114080592238420348671702
523.287062398485462576899356914
523.285936928467606669611177924
523.284732550025938329462564211
523.283443791746967874200603305
523.282064807614783058162916864
523.280589351734975857356370051
523.279010751381588821524102049
523.277321878257975145829705654
523.275515117855527881345324495
523.273582336786865219671530403
523.271514847962234738663251552
523.269303373469592572051210847
523.266938005009994773632359676
523.264408161730577125822583565
523.261702545287463970489766902
523.258809091960402135885523858
523.255714921629726554148626503
523.25240628341439149619817065
523.248868497757205097767527647
523.245085894730042310674074066
523.241041748317637455527353161
523.236718206423524480742330634
523.232096216325750449035444251
523.227155445293082426353557023
523.221874196054503582543454284
523.216229316795791500754041167
523.210196105336827663495460868
523.20374820712193554286069185
523.196857506632915660018302621
523.189494011810465466123407259
523.181625731044261873705591961
523.17321854226506231899994148
523.164236053643659352911093527
523.154639455371312088310127113
523.14438736196427841112959497
523.133435644501182337791606253
523.121737252166063227475233511
523.109242022431953683079500769
523.095896479179600503248347575
523.081643618003350878560288162
523.066422677911139967460386889
523.050168898577794349261281113
523.032813262260358994875758729
523.014282219430705260084967958
522.994497397124116990254844773
522.973375288942704627263357099
522.950826925589176613467797955
522.926757524739505995151609357
522.901066118992159020742912115
522.873645160556580455860158606
522.84438010126432281104374056
522.813148946402314970431511437
522.779821780779025723977486543
522.744260265340408709799615131
522.706317102553218466811727125
522.665835468668244188073429058
522.622648410864878315288392246
522.576578207160857626576442552
522.527435686846595155111676557
522.475019509071843462186679052
522.419115397073042689923956243
522.359495325382123807522303135
522.295916657201231741110372113
522.22812122896223264563381094
522.155834378914351402210295726
522.078763916397168625421414968
521.996599028258744385952659436
521.909009118669006815676688064
521.815642578355840275092257885
521.716125479054523941627901642
521.610060188709188558911803257
521.4970239026965275089815417
521.376567086055719009057127019
521.248211821402816357076890211
521.111450056880969541753418817
520.965741748147749024044601456
520.810512888025277399106750062
520.645153417035252333647970968
520.469015007606319932896183705
520.281408714272269885572410699
520.081602481672328156771673958
519.868818501615017217120719801
519.642230409869590143805565294
519.400960312698130641908383626
519.144075632430393942064340389
516.008929527668305992004493566
513.196540212666176984174985856
510.579480701775139678712137724
508.100444533271205823828875496
505.726954226125093775548128768
503.438192881011443937081542527
501.21973640153983110688402536
499.061034398342228152218594046
496.954055640976789345376023477
494.892495989419302015054113233
492.871284975869546018720924804
490.886262798067213498733341265
488.933960238594162474119419442
487.011443684141922320283986005
485.116202924296341109219771843
483.246067982931426888517746111
481.39914620328292986778647067
479.573773803348885463696335917
477.768477987464030798311567216
475.981946901546152244253447248
474.213005512524059627831193511
472.460596028085109580844951533
470.723761842237630774185497446
469.001634251669842095809216764
467.293421373276317896571855774
465.598398827712197170498251958
463.915901852767747080472529224
462.24531858406668052203339273
460.586084296158818067425576109
458.937676439423138416527186771
457.299610340791923012395010944
455.671435461630316364009476105
454.052732125951272031106402052
452.443108647824701373829105872
450.842198799320533647121331534
449.249659570331257743623039117
447.665169179694734911364272219
446.088425303596127273604337655
444.519143492585278463541629058
442.957055752947083247021065433
441.401909271797122687671143183
439.853465268291648266678183316
438.311497955856835830600170094
436.77579360244976969529438718
435.246149677636710660350510158
433.722374076772029245580193742
432.204284413831420230083960286
430.691707375534252972854345249
429.184478130313551759196791445
427.682439786483800259770244513
426.185442894637584673207413569
424.693344989889390182586307
423.206010170093010404181307319
421.723308706599953492707494805
420.24511668450988220575613535
418.771315669698835080965977287
417.301792400203733257025301718
415.836438499798371869199311184
414.375150211821703405313345207
412.917828151517961694267743849
411.46437707532363587801569763
410.014705665691541536972230991
408.56872633017986514787976729
407.12635501365631890625266915
405.687511022576361154464749588
404.252116860391472012255189471
402.820098073230156749420182792
401.391383105071920817636318229
399.965903161703995829733906063
398.543592082813030215167124164
397.124386221620106446692260595
395.708224331518019826119191747
394.295047459215373954586497062
392.88479884393326044010234814
391.477423822237573879652413107
390.072869738123788856928303384
388.67108585800166476405212411
387.272023290255174317587848907
385.875634909078262400186087995
384.481875282310089906247852492
383.09070060301443021944549221
381.70206862456706603157800601
380.315938599032561371829483301
378.932271218627818305888127798
377.551028560084512883800718841
376.172174031735968442839386162
374.795672323166380741373543705
373.42148935727166115140222812
372.049592244591603271814876307
370.679949239782687491575656862
369.312529700109691573500956757
367.94730404584244019465482841
366.58424372245156293249702892
365.223321164504092915829671513
363.864509761166176507966588624
362.507783823226122505283195721
361.153118551556537764391354945
359.800490006939411495788981804
358.449875081182755880373691731
357.101251469461816339402067015
355.754597643821958147538558754
354.409892827784142091134465836
353.067116971997443290148604728
351.726250730886364870733491157
350.387275440243770836727812634
349.050173095723127547206444989
347.714926332186416488849571321
346.381518403866577020211937552
345.049933165305669727876292593
343.720155053032131135909971057
342.392169067942529910973127134
341.065960758355143654722269361
339.741516203704463291519726144
338.41882199884740760535574533
337.097865238953601628273824398
335.77863350495354667725726822
334.461114849519893646705009241
333.145297783558330933369233858
331.831171263185819863669327163
330.518724677175059033646610297
329.207947834845139480672536043
327.898830954379369635260087123
326.591364651552206764027417646
325.285539928848134013021728738
323.981348164956172810418500947
322.678781104624522642477227283
321.377830848860577188201669206
320.078489845462280375472586886
318.780750879867460788477499116
317.484607066308420507988726555
316.190051839259657222975872814
314.897078945167168473741714181
313.605682434448326184114542039
312.315856653751820086671425106
311.027596238467651986882756209
309.740896105477620678247573841
308.455751446137171230849976355
307.172157719479893749371273897
305.890110645636346859016167593
304.609606199459251367927632777
303.330640604347450930892424714
302.053210326261370185196494582
300.77731206792301775970510181
299.502942763193882722449303702
298.230099571624359320057287521
296.958779873168607108334127591
295.688981263059012559283429228
294.420701546834664689620724998
293.153938735518491878018764488
291.88869104093793046959827393
290.624956871184208613988661723
289.362734826205531618531174333
288.102023693529648457622336829
286.842822444111463467682063222
285.585130228301533149852039869
284.328946371931455846524511555
283.074270372512322274362676387
281.821101895542547882432351766
280.569440770921554133448103897
279.319286989465905431621906636
278.070640699524641874864632639
276.823502203690675606064332518
275.577871955605240574214722884
274.333750556852502271180056038
273.091138753941545748288153697
271.850037435373067188664237846
270.61044762878819675255687237
269.372370498196978547375296028
268.135807341284127613249173563
266.900759586789773958838428895
265.667228791962990120446687489
264.435216640085981629827464352
263.204724938066899332626692075
261.975755614099308861550858343
260.748310715386425889142152058
259.522392405928296209705672797
258.298002964370167366320426451
257.075144781910363577881707882
255.85382036026603825713041339
254.634032309695238561821741428
253.415783347073774299957114696
252.199076294025439223256244315
250.983914075104186392523384666
249.770299716026910981135154112
248.558236341955543690826265564
247.34772717582720597522215952
246.138775536731224585026737535
244.931384838331847644429055268
243.725558587335547617520934348
242.521300382001838199266869757
241.318613910696572437555498154
240.117502950486728327758391511
238.917971365775725782824926527
237.720023106978355331342532021
236.523662209234434191730813413
235.328892791160339568955696305
234.1357190536376021747255361
232.944145278637775134818918849
231.754175828082824667749194615
230.565815142740319245272544458
229.379067741152723423412788815
228.193938218600131207175426293
227.010431246095801725879689102
225.828551569413887190532183895
224.648304008148769620035041875
223.469693454805448698149630649
222.292724873920448395746116018
221.117403301212734699606815464
219.943733842764160965573606043
218.771721674228981094883183277
217.60137204007199395203458107
216.432690252834905233643195745
215.265681692430515392938161089
214.10035180546436425573382567
212.936706104583484662197043258
211.774750167851938865424141927
210.614489638152832543227628427
209.455930222616522163784158772
208.299077692074752118831047551
207.143937880540478529654510406
205.990516684713156970811070918
204.838820063509291573942104051
203.688854037618063098784396273
202.540624689081873620248069855
201.394138160901665509097716951
200.249400656666892409446375807
199.106418440210039969386243143
197.965197835285614192460926973
196.825745225273535478632039472
195.688067052906896745764511709
194.552169820024064498947404924
193.418060087345122378405998233
192.285744474272677601392348664
191.155229658717071854226510163
190.026522376946059623575420096
188.899629423459038718196987635
187.774557650885939862068421925
186.651313969910904776730538056
185.529905349220905155950677599
184.410338815479478412168464287
183.292621453325780086105038641
182.176760405399177404727823128
181.062762872389633696838576993
179.950636113114159280453794472
178.840387444619631074799898127
177.732024242312310617627536705
176.62555394011441844388274585
175.520984030648151965737993562
174.418322065447564150983336076
173.317575655198751494239136425
172.2187524700088320862988582
171.121860239704228083049010038
170.026906754158801641979639127
168.93389986365242950987352441
167.84284747926063900292878435
166.753757573275967213018392004
165.666638179661746001596339759
164.581497394539057812094089614
163.498343376707651655300222817
162.417184348201654920029365829
161.338028594880965060808457554
160.260884467059255850959262199
159.185760380169585907756321373
158.112664815468652750187013266
157.041606320780793903342220785
155.972593511282897691732075218
154.905635070331450553823337762
153.8407397503330151615997351
152.777916373659504555526799896
151.717173833609692135436344394
150.658521095418475926109502611
149.601967197315498324705579125
148.547521251634809816441174817
147.495192445977357216203183797
146.444990044428174180237991201
145.396923388830254380707747533
144.351001900117196219599920832
143.307235079706822678099750043
142.265632510958101284371809578
141.226203860693817701037281783
140.188958880791592583621021144
139.153907409845975681990862022
138.121059374904504229821970291
137.090424793280775120027187764
136.0620137744477528747839262
135.035836522014718719908815875
134.01190333579146095726537587
132.990224613943514153217283201
131.970810855242475354654974166
130.953672661415660613467053649
129.938820739599615637301531843
128.926265904902261574101554665
127.916019083078742067399192494
126.908091313326342187925614698
125.902493751204175176908166719
124.899237671683680784681340719
123.898334472336351160610661797
122.899795676665498715847715759
121.903632937589307288044350975
120.909858041082865634119101394
119.918482909987373329571506323
118.929519607995236368424649331
117.942980343820336211536855561
116.958877475563365093270980011
115.977223515282775765302534313
114.998031133782599592723002525
114.021313165629147485598306512
113.047082614409428460631539457
112.075352658245006092548085204
111.10613665557596969800298067
110.139448151230731379414072686
109.175300882798479315700553634
108.213708787322329966479670906
107.254686008332536064062438465
106.298246903240533278827225628
105.344406051116157218182641534
104.393178260872046135611603057
103.444578579881076932656547172
102.498622303054677824698588465
101.555324982412037242792314858
100.614702437172603955838857273
99.6767707644068690401415470746
98.7415463502832597349931322718
97.8090458819520847980488886149
96.8792863601108803532721626924
95.9522851122992477415919003604
95.0280598069753880855008630105
94.1066284684310645176704731122
93.188009492606710154859567143
92.2722216638739020799330861913
91.3592841728585002213278882082
90.4492166353844748092737049214
89.5420391126258963528771731712
88.6377721325628282107708392237
87.7364367128460470277174803724
86.8380543851857386516533274714
85.942647221390711975159389256
85.0502378611973959263472816593
84.1608495420421145180377217117
83.2745061309460778871337456581
82.391232158700422296279691
81.5110528565587557233224097938
80.6339941956673392372486117524
79.7600829294886320208898397578
78.8893466395028864946439509204
78.0218137845053108902780450682
77.1575137538536200677679692265
76.2964769250632779377245950166
75.438734726196230735036554546
74.5843197035444274374664824707
73.7332655951730953619338278696
72.8856074109619840846453795861
72.0413815198672820569587919116
71.2006257452246552264458426468
70.3633794690272740317302228173
69.5296837462447088292437476539
68.6995814304027348575588830809
67.8731173118247253611167635797
67.0503382701477267230883909016
66.2312934429770237943898805724
65.4160344128400778844807175102
64.6046154149541677912232613899
63.797093568744390971742174888
62.9935291365555904457348631854
62.1939858136130964123782101527
61.3985310540281129006526876653
60.6072364385463727634138742285
59.8201780908448357075049928718
59.0374371505445467232833338257
58.2591003127986591614579255682
57.485260446425745772797913162
56.7160173052130386477303043732
55.9514783503773250825049609466
55.1917597064665505388995786149
54.4369872785188083139108176787
53.6872980654908583600945388278
52.9428417144187837485419997984
52.2037823723204631731966866385
51.4703009097041616292682020386
50.7425976124788374062501993111
50.0208954706974963722935248485
49.3054442368796328320931090486
48.5965254897848763102837846632
47.8944590311193094511608099982
47.1996110783791172502233650018
46.5124049228301203959828469257
45.8333350419297303456698549117
45.1629861690982425189586035621
44.502059675919584463020855903
43.8514110930679697484376003273
43.2121052577797497437619331524
42.5855006676004945059466396058
41.9733850504424706239512482758
41.3782074357023189446435171009
40.8035100470662911107763045157
40.2548317114747292585250462261
39.7419653438033707887326566086
39.2867090629554499547916439044
39.0079934798676168609859392594


==> anc/AgqQ330.dat <==
# AgqQ330
96.7901234567901234567901234568
96.7888965642393294847031847344
96.7888090382831549408276476157
96.7887153241505904902752117077
96.7886149887952610530882368047
96.7885075692216824003767167299
96.7883925704421585352658049205
96.7882694632965174103216649683
96.7881376821256499867397843895
96.7879966222892358841264349117
96.7878456375174206741045980479
96.7876840370855530298619674602
96.7875110828003921226660388564
96.7873259857854543856805349175
96.7871279030523814329307512188
96.7869159338443747644000768994
96.7866891157368549858202322574
96.7864464204795605353464093814
96.786186749563300074297015409
96.7859089294935103149743719799
96.7856117067516434789158017146
96.7852937424242119510373746804
96.7849536064780479488857531324
96.7845897716589888624281437635
96.7842006069897697980650699502
96.783784370841388986363998178
96.7833392035506040243787304664
96.7828631195545120766704119131
96.7823539990113595140945643743
96.7818095788748100737611398401
96.7812274433868691965040942965
96.7806050139525091131895538472
96.7799395383567575179228217319
96.7792280792825949115581508211
96.7784675020854441469752911174
96.7776544617773221587077608391
96.7767853891708496682057992107
96.7758564761302707077690335645
96.77486365987341049300619169
96.7738026062650873684202313195
96.7726686920388815799843150178
96.7714569858803392442030948823
96.7701622283006422321240474718
96.7687788102254912794474641397
96.7673007502194173105098789118
96.7657216702609408591102686353
96.7640347699789269744011763819
96.7622327992551177239525774419
96.7603080290921501320562067321
96.7582522206403670328048227562
96.7560565922703838700964095192
96.753711784571666967356712948
96.7512078231502882220742439898
96.748534079091526476205928893
96.7456792269450647508322069549
96.7426312000821616779997454357
96.7393771432653300956810233884
96.7359033622617098107880079304
96.7321952703214474484541051367
96.7282373313319650188413324535
96.7240129994479796261251510569
96.7195046549854971416415863616
96.7146935363557083075937180685
96.7095596678017302554881620173
96.704081782687421272702286415
96.6982372420730109527193660369
96.6920019482969882162025607072
96.6853502532675299519187888761
96.6782548611496840859917445515
96.6706867251164903912249168171
96.6626149378131743967842516755
96.6540066151634245646143977005
96.6448267731254963931798759931
96.6350381969834104923862037163
96.6246013027347509043085681963
96.613473990111445150523870807
96.6016114867433322898369414456
96.5889661829462060069042554202
96.5754874565862545779166080294
96.5611214874412974119177153926
96.5458110604458172687330913476
96.5294953571713749304359233476
96.5121097348564223730183668996
96.4935854922596394074217037323
96.4738496215685279785209202017
96.4528245455499085598245823978
96.4304278390809522867700618087
96.4065719341482023951996913914
96.3811638073474108806501665615
96.3541046488586282076420992874
96.3252895118084827199966796814
96.2946069408645736270977758088
96.2619385788349257026788818114
96.2271587499680028039677271404
96.1901340185652683398212569319
96.1507227214280500783449001494
96.1087744725627567543118742943
96.0641296384624393829846689999
96.0166187821673010409352690473
95.9660620741809016267833424146
95.9122686681811799139177832086
95.8550360393145348900938822845
95.1593967713851736389863984709
94.538769497559420350818672273
93.9633676706125067428437497683
93.4198260337312360724998515024
92.9005849246742602916787133736
92.4008074164420776591188803906
91.9171473691026467588928296318
91.4471608798963033886178340492
90.9889901085854464539363954362
90.5411785611455401847421754993
90.1025561207711863571871957211
89.6721638489523980867131408385
89.2492027905559202186354358431
88.8329979510862411443704278923
88.4229722375910295936442745012
88.0186271571207875605154212351
87.6195282264162393312779129066
87.2252937454749070313158706817
86.8355860235970436498649002982
86.4501044266400466499093584729
86.068579798993478017917572705
85.6907699385399835797964499555
85.3164558888564780018872108381
84.9454388732939197175866869238
84.5775377386966556940823463191
84.2125868077919771150728329265
83.8504340622733477357736977813
83.4909395957247393896690950851
83.133974288437194661695543214
82.779418665998113160178499133
82.4271619110967110887384037787
82.0771010038626216270160200719
81.7291399706557633678854015611
81.3831892248592897346074176617
81.0391649861188562507789224251
80.6969887667885985874039677559
80.3565869162135674865900229552
80.0178902149959411237289117505
79.6808335126316337837273317455
79.3453554029216355329573558562
79.0113979324025953189793793729
78.6789063377382507438443231082
78.347828808594433185363195252
78.0181162730070192819832233585
77.6897222026614737309217626957
77.36260243584824444080189914
77.0367150161512707751723729569
76.7120200451761855601928637624
76.3884795478376994737879079593
76.0660573489080900216320611341
75.7447189596855487471796514575
75.4244314737763843550569206054
75.1051634711020575248412631212
74.7868849293434938798302478177
74.4695671421233843215945037315
74.153182643304160370076450968
73.8377051368466409749788713948
73.5231094317333463589342487888
73.2093713815123126953688376426
72.8964678280628924008766956491
72.5843765492253160027668060277
72.2730762099714282069884124449
71.9625463168255957222623198655
71.6527671752728341391017756926
71.3437198499161594986867472645
71.0353861271674193275074166082
70.7277484802757278321870558601
70.4207900365154061805189893774
70.1144945463712589779557613966
69.8088463545733174229638241779
69.5038303728460356645139924024
69.1994320542485032169807126372
68.8956373689926760081059981695
68.5924327816360571283201370741
68.2898052295537856848792107183
67.9877421026028151453421195191
67.6862312238978664684816102125
67.3852608316252014365249983688
67.0848195618260444615293120757
66.7848964320867456611777464008
66.4854808260775764411503464625
66.186562478886427599346421072
65.8881314630976803742803154817
65.5901781755701796841710770066
65.2926933248715888668395403178
64.9956679193294758583282385292
64.6990932556622981760346013615
64.4029609081560418036883958779
64.1072627183546481939883268315
63.8119907852345530463817637543
63.5171374558356773112962423425
63.2226953163230703504925350914
62.9286571834551211672973408512
62.6350160964358385836770519738
62.3417653091301664532108861322
62.0488982826226556536094608566
61.75640867810106992968707436
61.4642903500476660243252130035
61.1725373397219675328205768327
60.881143868919853440880970489
60.5901043339947126281898601013
60.2994133001272804440538935794
60.0090654958315779873299244908
59.7190558076851236894133133272
59.4293792752722845324112911701
59.1400310863302846863215007583
58.8510065720879961319894106761
58.5623012027882022569229964013
58.2739105833845544966033156287
57.9858304494049366201751306478
57.6980566629734137724158800707
57.4105852089833762212235617035
57.123412191414893069335183666
56.8365338297896709455564558402
56.5499464557573687118713182877
56.2636465098073531820919539145
55.9776305381002942876496008266
55.6918951894142924692272030141
55.4064372122005076320302577213
55.1212534517435189900320317703
54.8363408474218896610181290278
54.5516964300646399959181018788
54.2673173193995502916634673105
53.9832007215894176345993085773
53.6993439268525839740552757079
53.4157443071642338958767414505
53.1323993140351316612249337093
52.8493064763646285537257379961
52.5664633983649240482852777073
52.2838677575537083447143998886
52.0015173028124499260915493157
51.7194098525077204962447438641
51.437543292673071379677678802
51.1559155752490906562322052889
50.874524716379379348359078867
50.5933687947602882508755076493
50.3124459500423548365499477901
50.0317543812814724078415663744
49.7512923454379115964258670862
49.4710581559213977188201414614
49.191050181180526641236698559
48.9112668433348769354973479603
48.631706616848247450413068124
48.3523680272415171947721361069
48.0732496498436888306521003498
47.7943501085797382981505040116
47.5156680747939513119802263377
47.2372022661074828528633022105
46.9589514453089284782006038388
46.6809144192767464434604254534
46.403090037932417395575942104
46.1254771932232739015162247881
45.8480748181339754304880377485
45.570881885725645731078003096
45.2938974082017289424308868005
45.0171204359996583523244922927
44.7405500569074675598721507405
44.4641853952045080061504891959
44.1880256108254694867211750338
43.9120698985469314353461678857
43.6363174871957025431962524729
43.3607676388782347232715468332
43.0854196482304246123452026014
42.8102728416871417855160481919
42.5353265767708477009054050544
42.2605802413986931503506493158
41.9860332532075047192272247367
41.7116850588960925049543135226
41.4375351335843321567536712029
41.1635829801884942237101920407
40.8898281288123128765810400846
40.6162701361533043412955910966
40.3429085849238628867161415886
40.0697430832866789820068692417
39.7967732643040403140028650728
39.5239987854005917646083270772
39.2514193278391452231211799082
38.9790345962091442775265252782
38.7068443179274024197677883106
38.4348482427507464389194384514
38.1630461423002091878381730199
37.891437809596427916786546389
37.6200230586059158940368051908
37.3488017237978860997778440189
37.0777736597113164059031152404
36.8069387405319558595819579614
36.5362968596789814910870348427
36.2658479294010244834393012921
35.9955918803812935894571894392
35.725528661351532376366755268
35.4556582387145552340854770634
35.185980596175115114748041133
34.9164957343788636914220397943
34.6472036705591720460350872218
34.3781044381915871324516397087
34.1091980866557061219575464764
33.8404846809042573361329216281
33.5719643011391828166871272793
33.303637042494523683255461637
33.0355030147259152978963728561
32.7675623419065048981035928204
32.4998151621291097871464325466
32.2322616272144393896451606601
31.9649019024252094992525072834
31.6977361661859818715448416108
31.4307646098085669557649507037
31.1639874372228320205958253861
30.8974048647127612180456306476
30.6310171206576182518375840121
30.3648244452780662781730083748
30.0988270903871034728309615893
29.8330253191456763544663933584
29.5674194058228364645878912507
29.3020096355603093746976301669
29.0367963041413482248764585748
28.7717797177637470998759832846
28.5069601928168925224888621073
28.2423380556627341933399086181
27.9779136424205588347927791228
27.713687298755453607712490284
27.4496593796703480664753517219
27.1858302493015260027933051674
26.9222002807175008053481822795
26.6587698557211501324575620667
26.3955393646550077613819358117
26.1325092062096124426203639231
25.8696797872348154526429468916
25.6070515225539503058168388925
25.3446248347807697574735260658
25.0824001541390568066475584845
24.8203779182848178903347168933
24.5585585721309678523504649255
24.2969425676744175700336074809
24.0355303638254763319878362638
23.7743224262394821804736671274
23.5133192271505744634784409512
23.2525212452075237842592769347
22.9919289653115353904612672445
22.7315428784559428107778057786
22.4713634815677092243845641973
22.2113912773506546367081925636
21.9516267741303274339680866219
21.6920704857004392976501931202
21.432722931170782777738798599
21.1735846348165510490495632992
20.9146561259289795070726905095
20.6559379386672288968331689313
20.3974306119114296086670557607
20.1391346891168066165337279317
19.8810507181688042752696312665
19.6231792512391298307831831317
19.3655208446426340283486027379
19.1080760586949466266571796139
18.850845457570783934993297268
18.5938296091628446847679624549
18.337029084941209620456574801
18.0804444598131591445144626215
17.8240763119833221714024431633
17.5679252228140680323785080494
17.3119917766860518197151283581
17.0562765608588219605531693203
16.8007801653313970602961600075
16.5455031827027171463684006284
16.290446208031872367850591646
16.0356098386980099569307722354
15.7809946742598178256086794336
15.5266013163144805463447508357
15.2724303683560006383131939047
15.0184824356327750407971193107
14.7647581250043133904235795651
14.5112580447969812168615437511
14.2579828046586474188256736209
14.004933015412111364243758574
13.7521092889071806596469043522
13.4995122378712660374228072855
13.2471424757583548974342227301
12.9950006165962197921497406663
12.7430872748317125408527883363
12.4914030651739886760410093096
12.2399486024355005393819958428
11.9887245013705905292101884377
11.7377313765115087281047882288
11.4869698420016713768856455435
11.2364405114259683772475906704
10.9861439976379191633909256216
10.7360809125834668446508249383
10.486251867121190444362164354
10.236657470838704299641152882
9.98729833186500219327059916298
9.73817505667849150917236244197
9.48928824991044957926899268287
9.24063851414362035918638761045
8.99222644970565456515491007835
8.74405265445708035065392660333
8.49611772357347441837449882245
8.24842224932148506341347013697
8.0009668208283389319361635651
7.7537520238444421519695784288
7.50677844049866383621044922373
7.26004664904586564707996375069
7.01355722360621501662789121342
6.76731073389579158057467481068
6.52130774494796625515119265283
6.27554881682499998043647432739
6.03003450431927428056447337019
5.7847653566435282365792965978
5.53974191710943599806905802093
5.29496472279381531800849353782
5.05043430419171049872210367111
4.80615118485554227410734330401
4.56211588101946218087312251691
4.31832890120798951060689654926
4.0747907458279445663181100689
3.83150190674262220866521316395
3.58846286682707405564603247282
3.3456740995032856267735185593
3.10313606825394556792646361578
2.8608492261134071553274815522
2.61881401513433677680501262053
2.37703086582842915721735578891
2.13550019657944376411309055715
1.8942224130266800177575941084
1.65319790741685942705537081518
1.41242705792221922524388786716
1.17191022792244296774647364895
0.931647765247857173670472639867
0.691640001381107523922540771931
0.451887250614291212168860875558
0.212389809158261342412570855191
-0.026852045799467975453645260833
-0.265838057092104080457533936689
-0.504567988630484105287087667447
-0.743041626524134847234282029233
-0.981258780271538870731092824301
-1.21921928402513759409262457927
-1.45692299793713108353613875023
-1.69436980959272297408154195819
-1.93155963553811515962170838351
-2.16849242291128960534006960475
-2.40516815118443415400949919944
-2.6415868340277874318340513729
-2.87774852130570868284054906852
-3.11365330121693754171368458984
-3.34930130259231495151718419703
-3.5846926973647112672855104527
-3.81982770322757631721160969072
-4.05470658650041840523689982149
-4.28932966522166968250041088867
-4.52369731249184492569425369506
-4.75780996009269790424277019364
-4.99166810241128151988584246479
-5.22527230070149292367436139961
-5.45862318771991417774242223475
-5.69172147277764009307053905785
-5.92456794725543462813494205319
-6.15716349063611678363426802748
-6.38950907711571714669188022121
-6.62160578286387489310473408934
-6.8534547940144158730787768397
-7.08505741547937662776382766138
-7.31641508069430041520004628696
-7.54752936241990469361236344266
-7.77840198474579656199690234989
-8.00903483646653389326722531723
-8.23942998602992759381132499045
-8.469589698293235398932760379
-8.69951645336631499121858196844
-8.92921296787381541439231087424
-9.15868221903358678958972152653
-9.38792747202892926677251830811
-9.61695231125234860439729995728
-9.84576067612378396225614020308
-10.0743569023443646559626003928
-10.3027457696478064657874154769
-10.5309325573694308362694651843
-10.7589231094865705805869365656
-10.9867239112204243913145888637
-11.2143421798658147024843573429
-11.4417859732855855176769172565
-11.6690643205487339995593420413
-11.8961873806213066407992937402
-12.1231666370103235889786163515
-12.3500151390799675666994980653
-12.5767478048236091213049681295
-12.8033818058554418432591097418
-13.0299370643873638183707705166
-13.2564369058597877918222414157
-13.4829089330049892992948577576
-13.7093862234841245346734247664
-13.9359090154217346448491928303
-14.1625271564983165116124533129
-14.3893038028727327195420028852
-14.6163212802630190072823966249
-14.8436909569857607958898137689
-15.0715712790486879517201411878
-15.3002046652754271954337544526
-15.5300071592172233103008113923
-15.7618643669041406533397258672
-16.


==> anc/AgqQ331.dat <==
# AgqQ331
-2.37037037037037037037037037037
-2.37036681481481481481481481481
-2.37036652545425730266084985418
-2.37036621254476884695372671747
-2.37036587416987488270045159654
-2.3703655082571330531187144667
-2.3703651125654401363657995614
-2.37036468467130597624173379175
-2.37036422195401034890563245075
-2.37036372157955185597018026928
-2.37036318048329053587155580612
-2.37036259535117788483752508138
-2.37036196259945932709383287263
-2.37036127835272481816950702569
-2.370360538420173147983984854
-2.37035973826994456985846336442
-2.37035887300136455068311439355
-2.37035793731492864373009501505
-2.37035692547984465067188202005
-2.37035583129893327851066498782
-2.37035464807067231871670839999
-2.37035336854815188082395766566
-2.37035198489468929388790814331
-2.37035048863583183070177271854
-2.37034887060745328619018471921
-2.37034712089962651745555462671
-2.37034522879592818201394722924
-2.37034318270780393437340520082
-2.37034097010359208793125167163
-2.37033857743177103390663939265
-2.37033599003796033130955085966
-2.37033319207516712509994715312
-2.3703301664067281793993657509
-2.37032689450135307550164354028
-2.37032335631962574648849015941
-2.37031953019126920518932057451
-2.37031539268242174961935207739
-2.37031091845211175339563729627
-2.37030608009705199327933505404
-2.37030084798380292674289512101
-2.37029519006727697115700707639
-2.37028907169447217901989877885
-2.37028245539223323823636593035
-2.37027530063773989872287235696
-2.37026756361031713740335783863
-2.37025919692304697504157834619
-2.37025014933253814967345836817
-2.37024036542507607497935131958
-2.37022978527723084843175185326
-2.37021834408884463744932550133
-2.37020597178615060395693313711
-2.37019259259259259259259259259
-2.37017812456471698489434456086
-2.37016247909029419953818772517
-2.37014556034559598687443167867
-2.37012726470850450778757518697
-2.37010748012385867014182992184
-2.37008608541715066393854143945
-2.37006294955236929713347438918
-2.3700379308294446503608653158
-2.37001087601637864542964215776
-2.36998161941074609372810592079
-2.36994998182481820654349548324
-2.36991576948809276032720313649
-2.36987877286050925105109455181
-2.36983876534908034477502007282
-2.36979550192007938600757152934
-2.36974871759828403835660260457
-2.36969812584408438544595285414
-2.36964341679851577738510124304
-2.36958425538546778768727185128
-2.36952027925944589304973513496
-2.36945109658631654624725901717
-2.36937628364344338694048777873
-2.3692953822245161613610878124
-2.3692078968331777246295831874
-2.36911329164826095254921331373
-2.36901098724204857052211189291
-2.36890035703145624841443543336
-2.36878072344040354718382148448
-2.36865135374986841732939483498
-2.36851145561020810684920950763
-2.36836017218826082182013939666
-2.36819657691950562693402886604
-2.36801966783313917627635982243
-2.36782836141531211131788057736
-2.36762148597293933281945572134
-2.36739777445743952163371666552
-2.36715585670445151581860455408
-2.3668942510419981889966079024
-2.36661135521570040970220567129
-2.36630543657546080284679079416
-2.36597462146351376367014836917
-2.36561688373884678799546970004
-2.36523003236770872201974378338
-2.36481169800420060393076916159
-2.36435931847875933552477026029
-2.36387012310565560081941783084
-2.36334111571339427343944451509
-2.36276905629408372431812691856
-2.36215044115938204969850870746
-2.36148148148148148148148148148
-2.35259259259259259259259259259
-2.3437037037037037037037037037
-2.33481481481481481481481481481
-2.32592592592592592592592592593
-2.31703703703703703703703703704
-2.30814814814814814814814814815
-2.29925925925925925925925925926
-2.29037037037037037037037037037
-2.28148148148148148148148148148
-2.27259259259259259259259259259
-2.2637037037037037037037037037
-2.25481481481481481481481481481
-2.24592592592592592592592592593
-2.23703703703703703703703703704
-2.22814814814814814814814814815
-2.21925925925925925925925925926
-2.21037037037037037037037037037
-2.20148148148148148148148148148
-2.19259259259259259259259259259
-2.1837037037037037037037037037
-2.17481481481481481481481481481
-2.16592592592592592592592592593
-2.15703703703703703703703703704
-2.14814814814814814814814814815
-2.13925925925925925925925925926
-2.13037037037037037037037037037
-2.12148148148148148148148148148
-2.11259259259259259259259259259
-2.1037037037037037037037037037
-2.09481481481481481481481481481
-2.08592592592592592592592592593
-2.07703703703703703703703703704
-2.06814814814814814814814814815
-2.05925925925925925925925925926
-2.05037037037037037037037037037
-2.04148148148148148148148148148
-2.03259259259259259259259259259
-2.0237037037037037037037037037
-2.01481481481481481481481481481
-2.00592592592592592592592592593
-1.99703703703703703703703703704
-1.98814814814814814814814814815
-1.97925925925925925925925925926
-1.97037037037037037037037037037
-1.96148148148148148148148148148
-1.95259259259259259259259259259
-1.9437037037037037037037037037
-1.93481481481481481481481481481
-1.92592592592592592592592592593
-1.91703703703703703703703703704
-1.90814814814814814814814814815
-1.89925925925925925925925925926
-1.89037037037037037037037037037
-1.88148148148148148148148148148
-1.87259259259259259259259259259
-1.8637037037037037037037037037
-1.85481481481481481481481481481
-1.84592592592592592592592592593
-1.83703703703703703703703703704
-1.82814814814814814814814814815
-1.81925925925925925925925925926
-1.81037037037037037037037037037
-1.80148148148148148148148148148
-1.79259259259259259259259259259
-1.7837037037037037037037037037
-1.77481481481481481481481481481
-1.76592592592592592592592592593
-1.75703703703703703703703703704
-1.74814814814814814814814814815
-1.73925925925925925925925925926
-1.73037037037037037037037037037
-1.72148148148148148148148148148
-1.71259259259259259259259259259
-1.7037037037037037037037037037
-1.69481481481481481481481481481
-1.68592592592592592592592592593
-1.67703703703703703703703703704
-1.66814814814814814814814814815
-1.65925925925925925925925925926
-1.65037037037037037037037037037
-1.64148148148148148148148148148
-1.63259259259259259259259259259
-1.6237037037037037037037037037
-1.61481481481481481481481481481
-1.60592592592592592592592592593
-1.59703703703703703703703703704
-1.58814814814814814814814814815
-1.57925925925925925925925925926
-1.57037037037037037037037037037
-1.56148148148148148148148148148
-1.55259259259259259259259259259
-1.5437037037037037037037037037
-1.53481481481481481481481481481
-1.52592592592592592592592592593
-1.51703703703703703703703703704
-1.50814814814814814814814814815
-1.49925925925925925925925925926
-1.49037037037037037037037037037
-1.48148148148148148148148148148
-1.47259259259259259259259259259
-1.4637037037037037037037037037
-1.45481481481481481481481481481
-1.44592592592592592592592592593
-1.43703703703703703703703703704
-1.42814814814814814814814814815
-1.41925925925925925925925925926
-1.41037037037037037037037037037
-1.40148148148148148148148148148
-1.39259259259259259259259259259
-1.3837037037037037037037037037
-1.37481481481481481481481481481
-1.36592592592592592592592592593
-1.35703703703703703703703703704
-1.34814814814814814814814814815
-1.33925925925925925925925925926
-1.33037037037037037037037037037
-1.32148148148148148148148148148
-1.31259259259259259259259259259
-1.3037037037037037037037037037
-1.29481481481481481481481481481
-1.28592592592592592592592592593
-1.27703703703703703703703703704
-1.26814814814814814814814814815
-1.25925925925925925925925925926
-1.25037037037037037037037037037
-1.24148148148148148148148148148
-1.23259259259259259259259259259
-1.2237037037037037037037037037
-1.21481481481481481481481481481
-1.20592592592592592592592592593
-1.19703703703703703703703703704
-1.18814814814814814814814814815
-1.17925925925925925925925925926
-1.17037037037037037037037037037
-1.16148148148148148148148148148
-1.15259259259259259259259259259
-1.1437037037037037037037037037
-1.13481481481481481481481481481
-1.12592592592592592592592592593
-1.11703703703703703703703703704
-1.10814814814814814814814814815
-1.09925925925925925925925925926
-1.09037037037037037037037037037
-1.08148148148148148148148148148
-1.07259259259259259259259259259
-1.0637037037037037037037037037
-1.05481481481481481481481481481
-1.04592592592592592592592592593
-1.03703703703703703703703703704
-1.02814814814814814814814814815
-1.01925925925925925925925925926
-1.01037037037037037037037037037
-1.00148148148148148148148148148
-0.992592592592592592592592592593
-0.983703703703703703703703703704
-0.974814814814814814814814814815
-0.965925925925925925925925925926
-0.957037037037037037037037037037
-0.948148148148148148148148148148
-0.939259259259259259259259259259
-0.93037037037037037037037037037
-0.921481481481481481481481481481
-0.912592592592592592592592592593
-0.903703703703703703703703703704
-0.894814814814814814814814814815
-0.885925925925925925925925925926
-0.877037037037037037037037037037
-0.868148148148148148148148148148
-0.859259259259259259259259259259
-0.85037037037037037037037037037
-0.841481481481481481481481481481
-0.832592592592592592592592592593
-0.823703703703703703703703703704
-0.814814814814814814814814814815
-0.805925925925925925925925925926
-0.797037037037037037037037037037
-0.788148148148148148148148148148
-0.779259259259259259259259259259
-0.77037037037037037037037037037
-0.761481481481481481481481481481
-0.752592592592592592592592592593
-0.743703703703703703703703703704
-0.734814814814814814814814814815
-0.725925925925925925925925925926
-0.717037037037037037037037037037
-0.708148148148148148148148148148
-0.699259259259259259259259259259
-0.69037037037037037037037037037
-0.681481481481481481481481481481
-0.672592592592592592592592592593
-0.663703703703703703703703703704
-0.654814814814814814814814814815
-0.645925925925925925925925925926
-0.637037037037037037037037037037
-0.628148148148148148148148148148
-0.619259259259259259259259259259
-0.61037037037037037037037037037
-0.601481481481481481481481481481
-0.592592592592592592592592592593
-0.583703703703703703703703703704
-0.574814814814814814814814814815
-0.565925925925925925925925925926
-0.557037037037037037037037037037
-0.548148148148148148148148148148
-0.539259259259259259259259259259
-0.53037037037037037037037037037
-0.521481481481481481481481481481
-0.512592592592592592592592592593
-0.503703703703703703703703703704
-0.494814814814814814814814814815
-0.485925925925925925925925925926
-0.477037037037037037037037037037
-0.468148148148148148148148148148
-0.459259259259259259259259259259
-0.45037037037037037037037037037
-0.441481481481481481481481481481
-0.432592592592592592592592592593
-0.423703703703703703703703703704
-0.414814814814814814814814814815
-0.405925925925925925925925925926
-0.397037037037037037037037037037
-0.388148148148148148148148148148
-0.379259259259259259259259259259
-0.37037037037037037037037037037
-0.361481481481481481481481481481
-0.352592592592592592592592592593
-0.343703703703703703703703703704
-0.334814814814814814814814814815
-0.325925925925925925925925925926
-0.317037037037037037037037037037
-0.308148148148148148148148148148
-0.299259259259259259259259259259
-0.29037037037037037037037037037
-0.281481481481481481481481481481
-0.272592592592592592592592592593
-0.263703703703703703703703703704
-0.254814814814814814814814814815
-0.245925925925925925925925925926
-0.237037037037037037037037037037
-0.228148148148148148148148148148
-0.219259259259259259259259259259
-0.21037037037037037037037037037
-0.201481481481481481481481481481
-0.192592592592592592592592592593
-0.183703703703703703703703703704
-0.174814814814814814814814814815
-0.165925925925925925925925925926
-0.157037037037037037037037037037
-0.148148148148148148148863518351
-0.139259259259259259259765832927
-0.130370370370370370370728271927
-0.121481481481481481481733759955
-0.112592592592592592592770002787
-0.10370370370370370370382816794
-0.0948148148148148148149019239646
-0.085925925925925925925986742427
-0.0770370370370370370370793918239
-0.0681481481481481481481775714647
-0.0592592592592592592592796471884
-0.0503703703703703703703844610178
-0.0414814814814814814814911943779
-0.0325925925925925925925992700299
-0.0237037037037037037037082819278
-0.0148148148148148148148179451653
-0.00592592592592592592592806034515
0.00296296296296296296296151172353
0.0118518518518518518518508679487
0.0207407407407407407407400756201
0.0296296296296296296296291813347
0.0385185185185185185185182172716
0.0474074074074074074074072055911
0.0562962962962962962962961615106
0.0651851851851851851851850954498
0.0740740740740740740740740145223
0.0829629629629629629629629235705
0.0918518518518518518518518258803
0.100740740740740740740740723675
0.109629629629629629629629618454
0.118518518518518518518518511226
0.127407407407407407407407402665
0.136296296296296296296296293223
0.145185185185185185185185183201
0.154074074074074074074074072798
0.162962962962962962962962962145
0.17185185185185185185185185133
0.180740740740740740740740740409
0.189629629629629629629629629419
0.198518518518518518518518518386
0.207407407407407407407407407324
0.216296296296296296296296296244
0.225185185185185185185185185153
0.234074074074074074074074074054
0.242962962962962962962962962951
0.251851851851851851851851851844
0.260740740740740740740740740736
0.269629629629629629629629629627
0.278518518518518518518518518517
0.287407407407407407407407407406
0.296296296296296296296296296296
0.305185185185185185185185185185
0.314074074074074074074074074074
0.322962962962962962962962962963
0.331851851851851851851851851852
0.340740740740740740740740740741
0.34962962962962962962962962963
0.358518518518518518518518518519
0.367407407407407407407407407407
0.376296296296296296296296296296
0.385185185185185185185185185185
0.394074074074074074074074074074
0.402962962962962962962962962963
0.411851851851851851851851851852
0.420740740740740740740740740741
0.42962962962962962962962962963
0.438518518518518518518518518519
0.447407407407407407407407407407
0.456296296296296296296296296296
0.465185185185185185185185185185
0.474074074074074074074074074074
0.482962962962962962962962962963
0.491851851851851851851851851852
0.500740740740740740740740740741
0.50962962962962962962962962963
0.518518518518518518518518518519
0.527407407407407407407407407407
0.536296296296296296296296296296
0.545185185185185185185185185185
0.554074074074074074074074074074
0.562962962962962962962962962963
0.571851851851851851851851851852
0.580740740740740740740740740741
0.58962962962962962962962962963
0.598518518518518518518518518519
0.607407407407407407407407407407
0.616296296296296296296296296296
0.625185185185185185185185185185
0.634074074074074074074074074074
0.642962962962962962962962962963
0.651851851851851851851851851852
0.660740740740740740740740740741
0.66962962962962962962962962963
0.678518518518518518518518518519
0.687407407407407407407407407407
0.696296296296296296296296296296
0.705185185185185185185185185185
0.714074074074074074074074074074
0.722962962962962962962962962963
0.731851851851851851851851851852
0.740740740740740740740740740741
0.74962962962962962962962962963
0.758518518518518518518518518519
0.767407407407407407407407407407
0.776296296296296296296296296296
0.785185185185185185185185185185
0.794074074074074074074074074074
0.802962962962962962962962962963
0.811851851851851851851851851852
0.820740740740740740740740740741
0.82962962962962962962962962963
0.838518518518518518518518518519
0.847407407407407407407407407407
0.856296296296296296296296296296
0.865185185185185185185185185185
0.874074074074074074074074074074
0.882962962962962962962962962963
0.891851851851851851851851851852
0.900740740740740740740740740741
0.90962962962962962962962962963
0.918518518518518518518518518519
0.927407407407407407407407407407
0.936296296296296296296296296296
0.945185185185185185185185185185
0.954074074074074074074074074074
0.962962962962962962962962962963
0.971851851851851851851851851852
0.980740740740740740740740740741
0.98962962962962962962962962963
0.998518518518518518518518518519
1.00740740740740740740740740741
1.0162962962962962962962962963
1.02518518518518518518518518519
1.03407407407407407407407407407
1.04296296296296296296296296296
1.05185185185185185185185185185
1.06074074074074074074074074074
1.06962962962962962962962962963
1.07851851851851851851851851852
1.08740740740740740740740740741
1.0962962962962962962962962963
1.10518518518518518518518518519
1.11407407407407407407407407407
1.12296296296296296296296296296
1.13185185185185185185185185185
1.14074074074074074074074074074
1.14962962962962962962962962963
1.15851851851851851851851851852
1.16740740740740740740740740741
1.1762962962962962962962962963
1.18518518518518518518518518519


==> anc/AqgQ301.dat <==
# AqgQ301
1168.4097788127144683624778874
1168.6043782304229121448015785
1168.61394295686088074165176774
1168.62394159612356836271706945
1168.63439150077707095664772863
1168.64531056398513310004962737
1168.65671722553519408681869478
1168.66863047698907412139211687
1168.6810698658575111840900009
1168.69405549869038246714677148
1168.70760804296661505926383944
1168.72174872765948212060673631
1168.73649934234416471080271466
1168.75188223470510537505233952
1168.76792030629075516269779524
1168.78463700635278632486556796
1168.80205632359567147894458787
1168.82020277565067689522132925
1168.83910139607574028981698395
1168.85877771866935657795102211
1168.87925775887242962567860202
1168.90056799201701173112181095
1168.92273532816488908966884654
1168.94578708326202038347701263
1168.96975094631683188355297289
1168.99465494229124616172259081
1169.02052739037299748196165677
1169.04739685727618425503727485
1169.0752921051940404967442892
1169.10424203400348025862814978
1169.13427561729498053861858842
1169.16542183177371051297907478
1169.1977095795483709972041522
1169.23116760279285179480640958
1169.26582439023241032297416068
1169.30170807487047653087668252
1169.3388463223342394336417093
1169.37726620917670042020762385
1169.41699409042970592187459908
1169.45805545565640144395688103
1169.50047477270237015250984995
1169.54427531829220637352008369
1169.58947899456218509748840065
1169.63610613055976280968684844
1169.68417526767660382840410493
1169.73370292791337104891825819
1169.78470336380133067239717929
1169.83718828872755493781225314
1169.89116658632679929682866073
1169.94664399751359026698739393
1170.00362278363227063418510464
1170.06210136410026559316829495
1170.12207392681018392344400205
1170.18353000943904946826377621
1170.24645404968743575334314197
1170.31082490233698367848476304
1170.37661532087111811473323525
1170.44379140125010816023652415
1170.51231198526726575833982546
1170.58212802073733907196286813
1170.65318187558028283638466181
1170.72540660266279103275329986
1170.79872515204543071331416154
1170.87304952705405193152631613
1170.94827988034945831419848907
1171.02430354590815473450815407
1171.10099400254834931978016393
1171.17820976433824050208599439
1171.25579319290688694330629059
1171.33356922634051682537713682
1171.41134401898781786467550124
1171.48890348611535176779636661
1171.56601174694750430001481137
1171.64240945919301814139789765
1171.71781203770081877201912465
1171.79190774940014607859551327
1171.86435567616251044001957629
1171.93478353667421508639334012
1172.00278535782658507613726601
1172.06791898551501556906558582
1172.12970342408582881176553878
1172.18761599297996356583224817
1172.2410892883928754977603503
1172.28950793699875839210798211
1172.33220512797223210848557016
1172.36845890867975758744783364
1172.39748822850381767314644299
1172.41844871430270165669130305
1172.43042815999462786226799987
1172.43244171168366680070515296
1172.42342672861280436883101981
1172.40223729903231866774704393
1172.3676383888046258064956109
1172.31829959922432186697509931
1172.2527885091078492676220852
1172.16956357469349931074757491
1172.06696655928048094381090717
1171.94321446281513840392839071
1171.79639091979084192915112999
1171.62443703185117645485344308
1171.4251415993568089821747299
1171.19613071387480016058171424
1167.40342876755886697097917649
1162.99899270793091413906999175
1158.37518711384851904726045843
1153.65714993527602146202662199
1148.89864379082607752375099356
1144.12644850371521871903867305
1139.35508461848152071338920906
1134.59282042960855520971111225
1129.84447368534093198523982561
1125.11284749414843735389658056
1120.39951960402309470938099067
1115.70530022973997692284149339
1111.03050909657048503475673651
1106.37514884086075676656838047
1101.73901651943531011855788854
1097.12177688831646172381254832
1092.52301138635600206412943733
1087.94225130530328192781166748
1083.37900045584267989896568642
1078.83275073545887664362538874
1074.3029928297190674519661528
1069.78922353653734407344955737
1065.29095072398892565669983398
1060.80769661711631833497676802
1056.33899989831561184090277849
1051.88441696265457653209260264
1047.44352257084183826424760655
1043.01591007381646464802914114
1038.60119133448037504438999552
1034.19899643762106442034856323
1029.80897325432504453757956143
1025.43078690928054993109264419
1021.06411918632991707379099471
1016.70866789808036106302522629
1012.36414623834954786281047744
1008.03028213102387674374643756
1003.70681758505258087353454869
999.393508062436310811488290629
995.090121863938221430859524494
990.796439535661151495490151388
986.512253298458249779590738753
982.237366501274229578309354485
977.971593098874348479840143518
973.714757153951424074881080675
969.466692363265080548506951211
965.227241607229854928772515375
960.996256522205491323811638051
956.773597094635306023444344809
952.559131276112925609770927634
948.352734618423334361626542102
944.154289927592899762263659557
939.963686935988686874793792518
935.780821991525205571023212908
931.60559776306316597967854671
927.437922961117116339867476295
923.277712073024935122953211984
919.124885111770486237519453644
914.979367377690154329112628941
910.841089232333589857493067307
906.709985883788175684440454462
902.585997182815021197730218201
898.46906742918137581395064485
894.359145187610014586814348508
890.256183112800247483096930751
886.160137783007663586556895393
882.070969541700510017552839402
877.988642346839724136520109405
873.913123627357112541355988717
869.844384146432044935714447247
865.782397871191360820314299554
861.727141848480035952119642845
857.678596086371592439049785609
853.636743441107332638673673327
849.601569509172305013761265146
845.573062524233541609860485833
841.551213258682612280705605775
837.536014929539988506862801148
833.527463108493165359805489177
829.525555635854016695000276199
825.530292538233515777215855998
821.541675949743797851175536668
817.559710036548626094841711172
813.584400924593698213383158979
809.615756630357944864716720492
805.65378699447606740301390993
801.698503618091082490807906668
797.749919801803623657098437386
793.808050487092230988411571396
789.872912200085873520511721998
785.944522997576525948327679306
782.022902415165791237323005646
778.108071417445350831776080911
774.20005235011645975951401745
770.298868893958808613152550283
766.404546020563870087426866361
762.517109949752354883740518269
758.636588108599639345957345096
754.763009091997012831034938895
750.89640262468034297902238495
747.036799524661287020590966229
743.18423166799950127624192165
739.33873195485743230348753036
735.500334276782224065466429727
731.66907348516205750623964436
727.844985360806862715913898172
724.028106584605819412860748765
720.218474709216398041991515366
716.416128131741900038692901983
712.621106067356539804273511587
708.833448523839080204431359443
705.053196276977894957126221079
701.280390846812091672064291283
697.51507447467499465774356323
693.757290101007862636696842037
690.007081343913208542849455724
686.264492478418501605478214126
682.529568416422370616354991429
678.802354687296695992740997161
675.082897419119181070655300855
671.371243320512133810658581816
667.667439663064272349390017
663.971534264313394934845005965
660.283575471268729881410900176
656.603612144452707214840346028
652.9316936424427734071483307
649.267869806894706615406875905
645.612190948029684565622581844
641.964707830568112943519042454
638.325471660093941009365251119
634.694534069833875155494319222
631.071947107836552163130478117
627.45776322453735376659419262
623.852035260695134468993770668
620.254816435687696946209427474
616.666160336153385304753622848
613.086120904966677316662266601
609.514752430536143852471313405
605.952109536413608307074315751
602.398247171203782027126138964
598.853220598764074700192239334
595.317085388684682389996069856
591.789897407039441375150843161
588.271712807398304091872395129
584.762588022092645163873746538
581.262579753724941545936040979
577.77174496691469198696326188
574.290140880272748066276234274
570.817824958596522665866055788
567.354854905278822565861742818
563.90128865492332050955104173
560.457184366159939163429277525
557.022600414653665450962424956
553.597595386300549290373208626
550.182228070604866313241360503
546.776557454231640152159075153
543.380642714728926807432269081
539.99454321441446185682039346
536.618318494421461258475453348
533.252028268898548594695322873
529.895732419358956172347382547
526.54949098917431477582434476
523.213364178208507383653474124
519.887412337587216117360741339
516.571695964598939382248904927
513.266275697723397860982487239
509.971212311783383994928799346
506.686566713216240084529362454
503.412399935461275395527747411
500.148773134459552897793454086
496.895747584262591701698030976
493.653384672746642096856331845
490.421745897429296532831490438
487.200892861385302094880433251
483.990887269258538194718113062
480.791790923367217482764226451
477.603665719899458552434088151
474.426573645196465999051799986
471.26057677212063695887044069
468.105737256505993523482406702
464.962117333688417530968730517
461.829779315113238300542240601
458.708785585017795019261488031
455.599198597186663818996190867
452.501080871777305205137129139
449.414494992213950516306504313
446.339503602147606602337542601
443.276169402480115997135897801
440.224555148450265620287136352
437.184723646779990548707378288
434.156737752878770735406022387
431.14066036810436779076077386
428.136554437078096153045498918
425.144482945052868226136267055
422.164508915332296416718870257
419.196695406739176520971703697
416.241105511131716648440992927
413.297802350965913882421992658
410.366849076902517212405177332
407.448308865457049982975367999
404.542244916691398230136609398
401.648720451945502862877560355
398.767798711607723734805375706
395.899542952922472275265604365
393.044016447833736546498988806
390.20128248086314839565857045
387.371404347021266808204909395
384.554445349750774670337373828
381.750468798900307938518445109
378.959538008727656717450745344
376.181716295931096985586924438
373.417066977707629698805299436
370.665653369836920765611108414
367.927538784789750936414743515
365.202786529859798998349052231
362.491459905317594826947476558
359.793622202585490826023599494
357.109336702432511094461232477
354.43866667318794729850828617
351.78167536897257870369740643
349.138426027946401132769697159
346.508981870571755763958502313
343.893406097890753664599611886
341.291761889815895763037469941
338.704112403432790589782390445
336.130520771313873557206314895
333.571050099842031783832079481
331.025763467543037490223607712
328.494723923425690781966339764
325.977994485328569172101606221
323.475638138272276458943406031
320.987717832816077541101440254
318.51429648341779839264159695
316.055436966795861707645769752
313.611202120292318622007321868
311.181654740235725395014268664
308.766857580302700944760886234
306.366873349876986636900043123
303.981764712404813679323338169
301.611594283745365825882266697
299.256424630515105786120147835
296.916318268424712716868389581
294.591337660607355372756840002
292.281545215937000848821355148
289.987003287335432287159355527
287.707774170066620363466491713
285.443920100017062735237040883
283.19550325196067283251597266
280.962585737806764309214591496
278.745229604829640046399087369
276.543496833878254699765850443
274.357449337564377295761080744
272.187148958427635179465174615
270.03265746707577257085104724
267.894036560298405951266720862
265.771347859152504328289279971
263.664652907017764952167552142
261.574013167619994108033842605
259.499490023020538000078079854
257.441144771569740279420219903
255.399038625822330235372562174
253.373232710412568844460879721
251.363788059886898511643578177
249.370765616491756185518022047
247.394226227914118307790008505
245.434230644972249471385755333
243.490839519254024394945488488
241.564113400700084535267391149
239.654112735128975990635822512
237.760897861701293907915518488
235.884529010319729977820420798
234.02506629896178333860768811
232.18256973094175082867516288
230.357099192098459517942407333
228.548714447905042253125808777
226.757475140496884978489718424
224.983440785613692202148789981
223.226670769451423480960477001
221.487224345419648454557124449
219.765160630799649974411178571
218.060538603298373388672405228
216.373417097493074132624770351
214.703854801161254440049651144
213.051910251490202155577144379
211.417641831160149129282837675
209.801107764294752255726157373
208.202366112272265521675926214
206.62147476939041498001405902
205.058491458377608780418756446
203.513473725742709536477464363
201.986478936955164525022635561
200.477564271446828469365862802
198.986786717426321752859795405
197.514203066496241451879884284
196.059869908062980968496606681
194.62384362352831345468300226
193.206180380251251572535195925
191.806936125268008073180913828
190.426166578757144541474857988
189.063927227236205450283727044
187.720273316475287034373340875
186.395259844112080659922885512
185.088941551951953112408961145
183.801372917935575837149732629
182.532608147755485377599730617
181.28270116610174119207866889
180.051705607515537140409941832
178.839674806828210918960466639
177.646661789161572454142317385
176.472719259463827682598839595
175.317899591553597161534741508
174.182254816642607325328675986
173.065836611305552411259484898
171.968696284863372159720248791
170.890884766143747789140934656
169.832452589579968090865962455
168.793449880606438404710124383
167.77392634030597507585477816
166.773931229260621563175414857
165.79351335055401160214236347
164.832721031869258418227933587
163.891602106621931978087448153
162.970203894062859557456596127
162.068573178280204711859172577
161.186756186024496956424857176
160.324798563273943949009071818
159.482745350450397702575873624
158.660640956188696462128985987
157.858529129553685545036191164
157.076452930589944590240913725
156.314454699079014474615019261
155.572576021367610328857177301
154.850857695117797798688715181
154.149339691816250239867407019
153.468061116864326536750352284
152.80706016705362040850081339
152.166374085212612390648891179
151.546039111788852883587935456
150.946090433107428906279417244
150.366562126019984772902761653
149.807487098628892754658185236
149.268897026737858561793611611
148.750822285642781938510507893
148.253291876834474918679761102
147.776333349137170519662313846
147.319972713752816675303267298
146.884234352619988236748909759
146.46914091942674152297990635
146.074713232537559405472662337
145.700970159004129042328241617
145.347928488726209416428503513
145.015602797710083244290588405
144.704005299235425804292633687
144.413145681583724439475855052
144.143030930798879187347556072
143.893665136738765488547699419
143.665049280429848296277039618
143.457181000448725491955380267
143.270054335716599471609905362
143.103659441695143414437967504
142.957982276502748369665778954
142.833004252913497929338074281
142.728701851538504421797654528
142.645046189696809345085931883
142.582002539531177408781663928
142.539529787775212896151551046
142.51757982818447890421058655
142.516096875944464552084292897
142.535016691283356058582501617
142.57426569694505740890784744
142.633759970983523273155611603
142.713404092346044328318349233
142.813089811684823357414657762
142.932694513456135684334821383
143.072079427204628105638519169
143.231087535397275873296131856
143.40954111144943698422893956
143.607238803526218757768546112
143.823952155672772028540956954
144.059421425470513528726828922
144.313350513279283508431011972
144.585400757061793572057354837
144.875183260984989621082652199
145.182249303354463886900422767
145.506078190801346596934664881
145.846061659898737051381909152
146.201483522620846263189580257
146.571492618895135191114501569
146.95506611855027385518345359
147.350958510318570352316675787
147.757628651634138312043093314
148.173131847463525261807627379
148.594953487850730513080894808
149.019739156928545539725530227
149.4428272586910006575367712
149.857366406404431982043828483
150.252433365342256084636381458
150.608201139509265101913975226
150.878606059923492903380069783
150.754056768646231961030935426


==> anc/AqgQ311.dat <==
# AqgQ311
647.617971406613157718291432476
647.527673153824558127505536965
647.522816691595088603988567621
647.517714956820058140321911776
647.512356647064110409468970358
647.506730012300177171438266349
647.500822842122733554759943064
647.494622452939828078138142803
647.488115675172931969877236586
647.481288840495776403753003169
647.474127769145503214600410336
647.466617757341632745766394203
647.458743564850538022288160419
647.450489402735291592737836974
647.441838921332901922047265672
647.432775198503059324411241863
647.42328072819454341918101069
647.413337409377378165531791459
647.402926535390626458688555589
647.392028783757360100186058504
647.380624206519784678473886419
647.368692221148700095974838166
647.356211602082388951384729884
647.343160472950594344775519397
647.329516299539417924352088991
647.315255883552674089114368831
647.300355357224406624399895053
647.284790178835832072556856262
647.268535129187834670091078931
647.251564309077207450243892109
647.233851137821011164942764281
647.215368352868595779584674154
647.196088010534877271588611804
647.175981487881253571120370761
647.155019485761934708101995368
647.133172033043298592125972982
647.110408491991997672173287012
647.086697564813751876574366522
647.062007301308874384949397486
647.036305107592378606197087282
647.009557755805781120519471086
646.981731394724203598033927785
646.952791561135826757950027988
646.922703191840883025389797828
646.89143063608389445145762101
646.858937668195451715008775371
646.825187500178151155597035319
646.790142793925001117385884977
646.753765672707295845974385828
646.716017731512231695285691242
646.676860045747980321250462575
646.63625317776508716352455786
646.594157180567457205933364463
646.550531598003325896910557346
646.505335460635968954368396085
646.458527276394933920738725679
646.410065015000707849487402048
646.359906085038374514196696729
646.308007302428342708786182676
646.254324848904003505777720009
646.198814218956535954815673
646.141430153545344295480057499
646.082126558698072947322751998
646.020856406936088700863748908
645.957571619259007901218670405
645.892222925204532519986171712
645.824759698266785445233698942
645.755129763706737859946640675
645.683279175521432646025562163
645.60915195905376020812352684
645.532689815420774391085559669
645.453831783615192683589719721
645.372513855791066732171784232
645.288668540879914929186025913
645.202224371297180582976015124
645.113105347090047521784102604
645.021230311445773886943213493
644.926512251024196254980610884
644.828857514098354066165027029
644.728164938982778012129417792
644.624324884699412648574369837
644.517218155275988763492865128
644.406714808490558313369964103
644.292672839268531730180940087
644.174936727304629802612332527
644.05333583782142384430790871
643.92768266368834562325058147
643.797770896409953067825624842
643.663373312749556313890702923
643.524239462983690542713152643
643.380093145983904739087382311
643.230629655494289538954981809
643.075512781115228467968601206
642.914371546614843008025829676
642.74679666726791277383224922
642.572336706965548736527076752
642.390493914844759101335713438
642.200719720151602128444462516
642.002409862970145959646160205
641.794899137315948835575631728
641.577455721899680339389339223
641.349275072604412712875184906
638.688840379067626891781693357
636.314694334225191432063902199
634.038067739742962220118145399
631.805033618237860716427359643
629.594421417888127755295095289
627.396438827473016127796958318
625.20607310909884077387995923
623.020576067808106561650182286
620.838365546864690527536772178
618.658497302393183130506013571
616.480392354758200082248731398
614.303688318424432490608571983
612.128154776254834796113086859
609.953643432501582174126604881
607.780057935674610714583964555
605.607335205080715614750495209
603.435433674803202425543631108
601.264325794685248288080918855
599.093993201883556345811993664
596.924423594416422754088048947
594.755608703276303645236254388
592.587542980600650083580273121
590.420222757834897775191173675
588.25364571361719118013084044
586.087810545922649863207093823
583.922716778504211874957129693
581.75836465493717187432742274
579.594755088986242491080906216
577.431889650310245230129528528
575.269770571447463572348172007
573.10840076671206894968502343
570.947783856815775064747638465
568.787924195195789766097358387
566.628826893504975864569108762
564.470497844721476061157825866
562.312943743011164313708408752
560.156172099928417601430570909
558.00019125683842874925738664
555.845010393635638251614327764
553.69063953395114918541729268
551.537089547110354138519168863
549.384372147136569337698512051
547.232499889108472768916072872
545.081486163176399349203792764
542.931345186530484040090792113
540.782091993596010170729673223
538.633742424710681068574776452
536.486313113516623822154080528
534.339821473277906847287053886
532.194285682312951667470052719
530.049724668710903034216227943
527.906158094482052314144499992
525.763606339274914257262773807
523.622090483776573325982350761
521.481632292898419449626771928
519.342254198836323202600307058
517.203979284082573146154291228
515.066831264456417462839371265
512.93083447221071716383815175
510.796013839263928067580358378
508.662394880599285457206875116
506.530003677866575807501817502
504.398866863216157281755017607
502.269011603389854496895988686
500.140465584088929760457529254
498.013256994635455665001041376
495.887414512940022031905203717
493.762967290785749180598424003
491.639944939436000396665923938
489.518377515570945452787679828
487.398295507556184957276848435
485.279729822044967275705061087
483.162711770914084740911740932
481.047273058532296238125803811
478.933445769359064523758386742
476.821262355870497076492207701
474.710755626808619626766648138
472.601958735749474706710368604
470.494905169985008507226091065
468.389628739713274663703459417
466.286163567531131504217831565
464.184544078223329343348208989
462.084804988841667366613406517
459.98698129906773737878514045
457.891108281852656992936284148
455.797221474327121370901253248
453.705356668975064793757318833
451.6155499050642162099352144
449.527837460326852132457542048
447.442255842884092008762214947
445.358841783407142099323748073
443.277632227508971014150437599
441.198664328359990768206014268
439.12197543952141924503050358
437.047603107990111300852989291
434.975585067448764646666567884
432.905959231715531580448865456
430.838763688387197267822640755
428.774036692670218420710772506
426.711816661394051885574716841
424.652142167201339945414667857
422.595051932909657301088813277
420.540584826039663070467156709
418.48877985350463916349936561
416.439676156456533573801832686
414.393313005283763060877114764
412.349729794756164032692928265
410.308966039312612882710560364
408.271061368486967344006532422
406.236055522468108394167571553
404.203988347789987714024948018
402.174899793147708539805283357
400.148829905335787849459686401
398.125818825304865112453337879
396.105906784333237252688633003
394.089134100309710990038642187
392.07554117412437231719693607
390.06516848616397852944678265
388.0580565929087809620071601
386.054246123627686419812529833
384.05377777716876223386863052
382.056692318842183980229212933
380.063030577392816192080328049
378.072833442059704927654321868
376.086141859719846876383407953
374.102996832113682846087892434
372.123439413149844031192910532
370.14751070628675747433959116
368.175251861988792661356946081
366.20670407525470429366164538
364.241908583216197024827270217
362.280906662804506391825397274
360.323739628482956378927889771
358.37044883004351808597067765
356.421075650465455894738117415
354.475661503834207399186498549
352.534247833318701247899069531
350.596876109205373000486049401
348.663587826987193182545281593
346.734424505506073994119088149
344.809427685147071640979784623
342.888638926082850071967807138
340.972099806566919073117788162
339.059851921274205243233712032
337.151936879687558407350243428
335.24839630452883856420166422
333.349271830233269560082422429
331.454605101465785381601648406
329.56443777167813330969518536
327.678811501705535221368862074
325.79776795840174410713074335
323.921348813311367432721078441
322.049595741378362353979739992
320.182550419689640032646442829
318.320254526252747436379903544
316.462749738806625074871456408
314.610077733664468160928377257
312.762280184587746724909783158
310.919398761690467285822748879
309.081475130372784824478041672
307.248550950283099043982974862
305.420667874307793270031335894
303.597867547587797866383004134
301.780191606561182747011463125
299.967681678031005482024344024
298.160379378257662645032983609
296.358326312075012459606519765
294.561564072029556495308810537
292.770134237541987162193716158
290.984078374090426078260396217
289.203438032414696058128423583
287.428254747740986513139696035
285.658570039026288482485424098
283.894425408221991350268599417
282.135862339556048562366388709
280.382922298833134356540284228
278.635646732752227675729515795
276.894077068241073063438009495
275.158254711806981456497306443
273.428221048903446408513732312
271.704017443312063410608210892
269.985685236539251637633093873
268.273265747227288650301343587
266.56680027057917933840139169
264.866330077796890708735624387
263.171896415532494014292764771
261.483540505351765198579958201
259.801303543209803700601350549
258.125226698938238340756761055
256.455351115743597294515855138
254.791717909716427067167805736
253.134368169350752916829250461
251.483342955073480341305776746
249.838683298783344053958932527
248.200430203399017330576613088
246.568624642416000719060220739
244.943307559471914871748733459
243.324519867919827691164369661
241.712302450409251078202033893
240.106696158474447341161392379
238.507741812129689767955285524
236.915480199471125985293938573
235.329952076284896530167450517
233.751198165661164542608463473
232.179259157613715656142839288
230.614175708704790014706914118
229.055988441674810882848298487
227.504737945076676539995899273
225.960464772914284059280638362
224.423209444284955166135362205
222.893012443025435650544309649
221.369914217361140767703376744
219.853955179558319702846775678
218.345175705578812494436967128
216.843616134737072802622653934
215.349316769359129573126104672
213.862317874443159976254885307
212.382659677321344991702875549
210.910382367322677656781335696
209.445526095436392292664217822
207.988130973975680963473857185
206.538237076241360999250499818
205.095884436185154618039011545
203.661113048072238505778494684
202.233962866142717645948312512
200.814473804271673723791029137
199.402685735627434051379327307
197.998638492327702157959808286
196.602371865093185952151079141
195.213925602898353675032986144
193.833339412618941711305641966
192.460652958675831693870344209
191.095905862674907208668166263
189.739137703042492763557258725
188.390388014655969508380311316
187.049696288469153462880156965
185.717101971132012703153013449
184.392644464604290052877661277
183.076363125762587298140934024
181.768297266000455768249438735
180.4684861508210262717752336
179.176968999421698817778525076
177.893784984270399255375798261
176.618973230672895897300081986
175.352572816330654319463655626
174.094622770888692811194526794
172.84516207547288434982906389
171.60422966221613344624800428
170.371864413772837709625747845
169.148105162821024462067761648
167.932990691551532146311588177
166.726559731143584557158982959
165.528850961226083033510212578
164.339903009323917610030672811
163.159754450288572681344553636
161.98844380571227590735409964
160.826009543324910812050149561
159.672490076372883721328431373
158.527923762979104264079270131
157.392348905483205535931224392
156.265803749761095101403016679
155.148326484522891186483196875
154.039955240588259581722118616
152.940728090138125820487078044
151.850683045941693995066500812
150.769858060557657993478747087
149.698291025508442841894729828
148.636019770426263071688343266
147.583082062169731436149169736
146.539515603909694708608924588
145.505358034182913517997193752
144.480646925912140023655123218
143.465419785391080488754212527
142.459714051232659256119456798
141.463567093278926020765308119
140.477016211470869371758840562
139.500098634676316065090734616
138.53285151947400709173350395
137.575311948891848001727675311
136.627516931097231792948153609
135.689503398037227603447024069
134.761308204026317062379164345
133.842968124279242029737114718
132.934519853386402129946727168
132.036000003729107463752112226
131.147445103831850633081827457
130.268891596648612159103317687
129.4003758377800538931551769
128.541934093618285442725878248
127.693602539415708235032429107
126.855417257274249834961320077
126.027414234051096673738002172
125.209629359176815511017802039
124.402098422381521750731689138
123.604857111324505080669875623
122.817941009122458636345395605
122.041385591771175729531466288
121.275226225455276749234341482
120.519498163740206635145811489
119.774236544640398705578285136
119.039476387557131812555107164
118.315252590079212854893869634
117.601599924639193488187782643
116.898553035017376116661795901
116.206146432685377409806013659
115.524414492980494893848186949
114.853391451101560600654091722
114.193111397916362001776021491
113.543608275570060880544060597
112.904915872883341413385752837
112.277067820528265162962481011
111.660097585968998113735700248
111.054038468153698003521935538
110.458923591942903180784541698
109.874785902258740603561381482
109.301658157938163277719171436
108.739572925272228545958639691
108.188562571212129483100790096
107.648659256221282588122598271
107.11989492675124529828000898
106.602301307317574714579502752
106.095909892149931123878551782
105.600751936388761741761439153
105.116858446798755211143444469
104.644260171966917505653765695
104.182987591950564590883955653
103.733070907337733649808666854
103.294540027679457288778720218
102.867424559249995191279095471
102.451753792087442909736402297
102.047556686263101566691755749
101.654861857323554245185537962
101.273697560844508578152253669
100.904091676030078251788791575
100.546071688285229644030965893
100.199664670682546490998315895
99.8648972642371890099170364809
99.5417956568958574306579050001
99.2303855611366143001195015085
98.9306921900664619651843009131
98.6427402318924816143940082079
98.3665538226299693454041465091
98.1021565168971818040267623418
97.8495712566308318255141291851
97.6088203375391254747533462999
97.3799253730896423338719195613
97.1629072558074249873875950969
96.9577861156339056964423033658
96.7645812750693434768660178552
96.5833112007897883360248592733
96.4139934513936629360860603476
96.2566446208921873887346024319
96.1112802775112827501143376159
95.9779148973193420060148543259
95.8565617921342497114899887501
95.7472330310929492619257350912
95.6499393551861318792955595523
95.5646900839673755279123839717
95.4914930135380373992819486628
95.4303543047836764609774794063
95.3812783606914540206621506907
95.3442676914068192622852207744
95.3193227654869360762869147865
95.3064418455717424725162691018
95.3056208064138588014632708035
95.3168529328766250743456939024
95.340128695113973823524252919
95.3754354976724177981746863952
95.4227573986862976561224445773
95.4820747946500504367059679465
95.5533640654170028831792666576
95.6365971730565173513754456199
95.7317412069532822806347643839
95.8387578659934967958111490678
95.9576028667738198770556282426
96.0882252643871576251693512095
96.2305666693490620269194933747
96.3845603404503806586489305273
96.5501301285174679423511228803
96.7271892399127036387885030824
96.9156387806900645176015884933
97.1153660320652818454146438466
97.3262423945146445221357472227
97.5481209203989264309709024344
97.7808333322866386633820939649
98.0241863947054400124292798183
98.2779574696083770292048808076
98.5418890403526397397275542015
98.8156819397764433598788281808
99.0989869826816112916874696581
99.3913947385281480263426054547
99.6924234602256642894889044454
100.001506250330151865075403873
100.317982186576484073357800396
100.641108921448206810907460724
100.970164565569257399983795865
101.304951355948821754618282658
101.648812529581585815965298865
102.099424239809758616455664101


==> anc/AqgQ321.dat <==
# AqgQ321
114.447641836391491188838820148
114.461444657410497034219278909
114.462286038665048876077300516
114.463176763552766539455964223
114.46411957546418951551616297
114.46511735856221701461486313
114.466173144067247094902641953
114.467290116744526588087809819
114.468471621592941477364076077
114.469721170733566754437531579
114.471042450495278585698637433
114.472439328693601140287527063
114.47391586209770639299819136
114.475476304079097732807959495
114.477125112433976778115942807
114.478866957369606264191523808
114.480706729643128387482338417
114.48264954883926501703364153
114.48470077177110043058049769
114.486866000985714653552088563
114.48915109335378123491776074
114.491562168719351730671782485
114.494105618582903790281355936
114.496788114787313197805223958
114.499616618172704268894614109
114.502598387162118507591214664
114.505740986235598326201484039
114.509052294245589942318534531
114.512540512521505367162351599
114.516214172705824826127196697
114.520082144258244203989454776
114.52415364155805245016644063
114.528438230528135662619656291
114.532945834696721245333631559
114.537686740605169690696601038
114.54267160246176493508297921
114.547911445932517857693341267
114.553417670950451608904519152
114.559202053414651694825254879
114.565276745639507188304470504
114.571654275403010715739146505
114.578347543430692291278310032
114.585369819138703758367239825
114.592734734445714651706815564
114.600456275448594967298262511
114.608548771741314244831496456
114.617026883140048740836807998
114.625905583560129371742969259
114.635200141772153742972698235
114.644926098745298621929010968
114.655099241265579136975086674
114.665735571495484463138287576
114.67685127211905607468755936
114.68846266669304616358907314
114.700586174800286468077440606
114.713238261575801557792510096
114.726435381149510290649662245
114.740193913521574695561354873
114.754530094357582897128666693
114.769459937160804478811624587
114.784999147247752847805221297
114.801163026921257822333102662
114.817966371202229844991575159
114.835423353447331717254843026
114.85354740014492191765149145
114.872351054145964205607007065
114.891845825550192391853407394
114.912042029430771039836729969
114.932948609543110508395915025
114.954572947125500847109262798
114.976920653860961607687473741
114.999995348031317499670184766
115.023798412856173152197538786
115.048328735971360747046678031
115.073582428963775239247486687
115.099552525842512892192322919
115.126228659290125292705848219
115.153596713502843020752419364
115.181638452395074176533397388
115.210331121911617720496607465
115.239647025161133289696644037
115.269553069056766033299560931
115.300010281124725781590068627
115.330973295119348173284764071
115.362389804063992937855828636
115.394199979321312844452079438
115.426335854284177124747674781
115.458720671270034516016880118
115.491268190196876208367568862
115.523881957618257735491068526
115.556454534698018649014763677
115.588866682712242059040756564
115.620986504676323960688226928
115.652668541708304403484222819
115.683752822755172610571380322
115.714063866325774083380650002
115.743409632891006890700357903
115.771580426627642612482596392
115.798347745194391886423110414
115.823463076235339304173881117
115.846656639303647070006200072
115.867636071883906979223170541
115.898252016973157677266665478
115.695919864455541854346547589
115.388116443846262495948701042
115.021526118988346224891836123
114.618607701544247926189786151
114.191834208913443221774244979
113.748787467859957658462421311
113.294372228578166949180885367
112.831908956312112906516976167
112.363724402370639117066988037
111.891493330544098273054685531
111.416447110025618312203973011
110.939506639550835481004773464
110.461370103379205215491214011
109.982572649171570609001559161
109.503528004975537452231950421
109.024558134898873636578235421
108.545914770919005749508262468
108.067795304482876604503214369
107.5903546857442257966392828
107.113714447971127830790809334
106.637969629929818234070487525
106.163194140072163282585324016
105.689444951282407201771818538
105.216765408065850052137719266
104.745187853228741338271112373
104.274735727936511197768493036
103.805425260767729857196244142
103.3372668334953422826730075
102.870266090778585024277983203
102.404424845650360479707675642
101.939741821184931115478742321
101.476213260009062043072154644
101.013833426649963430625935686
100.552595022573193576045905688
100.09248952977354352572921374
99.6335074956634724527288322529
99.1756387695509312549179755439
98.7188726990577291476869616203
98.2631982932854136102038247537
97.8086043583004189343215562782
97.3550796095172275444758162107
96.9026127647562179576719257647
96.4511926211021371576133505801
96.0008081181589514238556654232
95.5514483898631403420718585982
95.1031028066614004814888126034
94.6557610095652893287564445202
94.209412937352719558222583741
93.7640488479849638037057270148
93.319659335140387875167408729
92.8762353406264143612841444872
92.4337681633143188713402202706
91.9922494651433985116002616215
91.5516712746585896311552611065
91.1120259884761070585373880209
90.6733063710129657070911647865
90.2355055527665491144508077997
89.7986170273882422711491517622
89.362634647759336051294386299
88.927552621246932869370285897
88.4933655042916024701519087437
88.0600681964563566628337969542
87.627655934047550405740007401
87.1961242834020864394951795923
86.7654691339213923136411635469
86.3356866909207076652553265875
85.9067734683519754493959608054
85.4787262814498279435136262934
85.0515422393425888151453072358
84.6252187376636999300450887158
84.1997534511933759229528542834
83.7751443265554631587029502464
83.3513895749903236565999818695
82.9284876652209857793271321351
82.5064373164267223720663006237
82.0852374913355653407118124329
81.6648873894449848198351597138
81.2453864403780007773498187297
80.8267342973803118310802932802
80.4089308309625829057421156178
79.9919761226907979578862926304
79.5758704591265285536844084508
79.160614325918069579636046079
78.7462084020426290146661068194
78.3326535541991114919355081561
77.9199508313504897250221027833
77.5081014594143002275660542275
77.0971068360994183637500051656
76.6869685258869524168116328397
76.2776882551528381760450202054
75.8692679074295067968921235747
75.4617095188038326630995524685
75.0550152734484388233330827628
74.6491874992833401911562878743
74.2442286637648346475234006962
73.8401413697985056008150385116
73.4369283517731730702924699007
73.0345924717126210274366082251
72.6331367155419339966842081072
72.2325641894652935530332987149
71.8328781164521134171819185313
71.4340818328284286490361046383
71.036178784970498507029970509
70.6391725260976325952654406536
70.2430667131613048524886874479
69.8478651038276787827896810935
69.4535715535507292526123416795
69.0601900127332104596682970054
68.6677245239727856925898795113
68.2761792193907017077439684498
67.8855583180404584890801714406
67.4958661233939934317202597279
67.1071070209029672614605755599
66.7192854756328069821979687227
66.3324060299672285873862102784
65.9464733013810289744344880544
65.5614919802790022905981379562
65.1774668278989006728894370794
64.7944026742764229059659264851
64.412304416270276816242869365
64.0311770156454221724172279356
63.6510254972126604138034331723
63.271854947022795634569543942
62.8936705106136478829400049383
62.5164773913082549693904215146
62.1402808485626526058505375844
61.7650861963616748160267050732
61.3908988016612671690789848922
61.0177240828758545047896187635
60.6455675084093524527124072043
60.2744345952284582194060892915
59.9043309074769008489849992067
59.5352620551293744779661702144
59.1672336926839200331694367831
58.8002515178915613905092018503
58.4343212705220412536343103523
58.0694487311645399563669883582
57.7056397200622970744128925167
57.3429000959800911830596773829
56.9812357551035673520716014152
56.620652629969435060372106235
56.2611566884255911749976158009
55.9027539326202535046379405352
55.5454503980192202409865376681
55.1892521524503993738417425165
54.8341652951747799406764239604
54.4801959559830437799202676939
54.127350294317042330553254431
53.7756344984153879892067942052
53.4250547844824336295247778333
53.0756173958799371360421836359
52.7273286023407302345255367408
52.3801946992037325400645348879
52.0342220066696726198996496988
51.6894168690768980059322896771
51.3457856541966755172234987763
51.0033347525474019898953229047
50.6620705767271635842815074965
50.3219995607640992697386899217
49.9831281594840408982749137778
49.6454628478949184903812341099
49.3090101205874349907321921581
48.973776491151529827599376824
48.6397684916081651470409054253
48.3069926718559826096401024821
47.975455599132392151546537928
47.6451638574886671399418757006
47.316124047278632912290658785
46.9883427846605477946969590142
46.6618267011117873626190164465
46.3365824429559539517520583378
46.0126166709020442621566270108
45.6899360595953183382101957
45.3685472971795232636758991873
45.0484570848701345975698823184
44.7296721365382879045131714518
44.4121991783050817143241860242
44.0960449481459418907115906691
43.7812161955047457085642140928
43.467719680917411943551369798
43.1555621756446709761483832505
42.8447504613137363139654379366
42.5352913295686060501437253916
42.227191581728729609947322139
41.9204580284557817004844894195
41.6150974894282916773171993638
41.3111167930238825837682849055
41.0085227760088799108533718724
40.7073222832350556744362270963
40.407522167343278717571045756
40.1091292884738472258540962087
39.8121505139832842974287134031
39.5165927181673820422152709597
39.2224627819902841017956524675
38.9297675928194006866803897067
38.6385140441659542256278261198
38.348709035430957516165862544
38.0603594716564298600850173078
37.7734722632816600657264059173
37.4880543259043284033849577752
37.2041125800463026137993736221
36.9216539509239258949275896754
36.6406853682226174311412825972
36.3612137658756084834567169161
36.0832460818466393310031568434
35.8067892579164444438738919495
35.5318502394728551767752832514
35.2584359753043510021571863915
34.9865534173968918511460127765
34.7162095207338655006793212978
34.4474112430989851355207241395
34.180165544881973223765875752
33.9144793888868686731652467106
33.6503597401427948818919759478
33.3878135657170267597438505725
33.1268478345301950723146587692
32.8674695171734665491758240293
32.6096855857275380949840568838
32.3535030135832831467079378632
32.098928775263887727489183301
31.8459698462483130542616818598
31.5946332027959206579616782338
31.3449258217720948673564884345
31.0968546804746961851211583251
30.8504267564611775422500058817
30.6056490273761936481516604873
30.3625284707795316522680292947
30.1210720639741890916572362123
29.881286783834422609989572846
29.6431796066335881885194788091
29.4067575078715906198729472191
29.1720274621017566713130568803
28.9389964427569428151908442976
28.7076714219746845394782648887
28.4780593704211900787446385128
28.2501672571139769129675191856
28.0240020492429445545627703863
27.7995707119896719684318741917
27.5768802083447224301099849731
27.3559374989227327066441135348
27.1367495417750571258934351878
26.9193232921997303635753135262
26.7036657025485056033516075305
26.4897837220307170919649435313
26.2776842965137079958428198927
26.0673743683195558430846133126
25.858860876017818679071021052
25.6521507542140153470560941221
25.4472509333335429970832202082
25.244168339400723995505850703
25.0429098938126628190680486215
24.8434825131075812356494170798
24.6458931087272870593115223158
24.4501485867734179787464117104
24.256255847757087351137453191
24.064221786341543380320642214
23.8740532910774367081988221749
23.6857572441302740872996994423
23.4993405209996174120726543118
23.3148099902295679047982770439
23.1321725131100546122547627033
22.9514349433684245002341695693
22.7726041268508082582223666567
22.5956869011927113641521676184
22.4206900954782539212917545301
22.2476205298874551718334985604
22.0764850153309293134978215903
21.9072903530713281879081162719
21.7400433343308334560178095982
21.5747507398839659011613608904
21.4114193396349423696137805636
21.2500558921787714269286000827
21.090667144345236919774730587
20.9332598307248741195127583532
20.7778406731759958043405011277
20.6244163803117753163789283812
20.4729936469663400981122304715
20.3235791536387722420234699443
20.1761795659138519328374815334
20.0308015338583150585259749543
19.8874516913913274276922398989
19.746136655627804647266338398
19.6068630261931284502028044548
19.4696373845077267548100090684
19.3344662930398955917455090649
19.2013562945251458246114455393
19.0703139111502558521203020688
18.941345643700102710789476214
18.8144579706652276502510021317
18.6896573473079677338893610682
18.566950204684851678528004312
18.4463429486228152835336436556
18.3278419586466386439304041537
18.2114535868548430561955991653
18.097184156741109194951699615
17.985039961958088764900514273
17.8750272650202783230272713061
17.7671522959424051264636172015
17.6614212508095393829604402602
17.5578402902748937295726187495
17.456415537980997567725505113
17.3571530788996393120675889638
17.2600589575856517682821879869
17.1651391763392726534838146962
17.0723996932714414132697734671
16.9818464202659924386720379023
16.8934852208322707496463585184
16.8073219078412261035482124331
16.723362241137531896344001345
16.6416119250197223768127185264
16.5620766055797414089145542046
16.4847618678926436586817860917
16.4096732330464795025603893867
16.3368161550016224337397811769
16.2661960172679559164658084015
16.1978181293874184144641971718
16.1316877232084027887765609089
16.0678099489374105889236470092
16.0061898709521630711959394679
15.9468324633590580082808934356
15.8897426052764221037981373123
15.8349250758234291695285117997
15.7823845487928185065493580439
15.7321255869836385261170337499
15.6841526361681376736059778541
15.6384700186646057289581835763
15.5950819264854081555498874017
15.5539924140266255853150154732
15.5152053902625771113750308886
15.4787246104050326953065318318
15.4445536669830644204228900039
15.4126959802952003212933041204
15.3831547881807729908881708781
15.3559331350520350158549974231
15.3310338601226721308976335275
15.3084595847616996008427082518
15.2882126988942818742686417094
15.2702953463626593436221593361
15.2547094091509710622895122488
15.2414564903671800459587239332
15.2305378958633657646693026665
15.2219546143621455618333100917
15.2157072959416881832981738052
15.2117962287144133610380302123
15.2102213135147085697731002815
15.2109820363884574647865004458
15.2140774386514151767902682184
15.2195060842539518989814022802
15.2272660241557864270085495914
15.2373547573752927545678452887
15.2497691883328854045658748687
15.2645055800557929249491906762
15.2815595027509134532393940633
15.3009257771818396616756732347
15.3225984122036355840551843367
15.3465705357122213431432024115
15.3728343181514310316202452947
15.4013808875864607927518014108
15.432200235193206065073666602
15.4652811098235493659577687012
15.5006109000803329440173794584
15.5381755020641737639438371198
15.5779591706269138498739629117
15.6199443515699867558787559802
15.6641114917432773249654283681
15.7104388234092728721958792047
15.7589021185101565751826677092
15.8094744075751331250451958462
15.8621256568833500563471772578
15.9168223960903119842661664689
15.973527286747300841142932285
16.0321986198790113702137475609
16.0927897278779502803358869629
16.1552482922100724329329238809
16.2195155235056349649671807055
16.2855251841115411192312699797
16.3532024145065032956216341619
16.4224623132604111805213148194
16.4932082041799046613724676651
16.565329502020032532738146034
16.6386990567620996621717386584
16.7131698114677703356708569892
16.7885705429908790884857627594
16.8647003567691047541106401093
16.9413214571517182971263533294
17.0181494798451330448786814884
17.0948402934446566273689694958
17.1709715418713299725565012777
17.2460160932404971262479620379
17.3193025403710148855236497916
17.3899539936284424049090966422
17.4567883205027969722687589048
17.5181447233794843482752192007
17.5715553900184608520594402149
17.6130449480460448815742728465
17.6353377020886343880711533991
17.6215035164285500684057220254
17.4686251562817946347785495555


==> anc/AqgQ331.dat <==
# AqgQ331
14.3703703703703703703703703704
14.3697832131788746267198509959
14.3697429152397875300412853322
14.3696998961140940886688008402
14.3696539756433878400658951975
14.3696049620314252446256741086
14.3695526511156745722812322583
14.3694968255951456739163479583
14.3694372542120278115173418309
14.3693736908845350333745599478
14.3693058737882252893942223588
14.36923352438292042317757729
14.369156346382209191066112069
14.3690740246623643864654525016
14.3689862241073478375560329755
14.3688925883864133506050209775
14.3687927386606474487782357065
14.3686862722146108747175502622
14.3685727610090601604248551942
14.3684517501505380068943399235
14.3683227562734236571188254864
14.3681852658298298016978039268
14.3680387332825207535200785955
14.3678825791958076108885764384
14.3677161882191498595459010588
14.3675389069579593262564588732
14.367350041725861595052140982
14.3671488561724219612532146441
14.3669345687800877833243756975
14.3667063502238367819419359942
14.3664633205867515427155485496
14.3662045464244643490501259233
14.3659290376711336835159595369
14.3656357443793245040103150039
14.3653235532858689759866142639
14.3649912841954830133047710731
14.3646376861736070762239168048
14.3642614335396275640124528447
14.3638611216513182300427718681
14.3634352624710197874279078501
14.3629822799037507506360961977
14.3625005048971140978937497526
14.3619881702925331002838228356
14.3614434054170162373789656484
14.3608642304043161237780111443
14.3602485502340114442988561055
14.3595941484767046887981329215
14.3588986807331926446745412527
14.3581596677551317913420228195
14.3573744882343875685444371617
14.356540371247925541352153122
14.3556543883447742805273845398
14.3547134452612647546258757482
14.3537142732504295139864721514
14.3526534200111271153914832034
14.3515272402021430847562978984
14.3503318855262080111013771511
14.3490632943685655971659976281
14.347717180974417812492033909
14.3462890241492694523947990343
14.344774055465888670277910014
14.3431672469612911246510336215
14.3414632983068403053157287696
14.3396566234342316396658397686
14.337741336599788493416401617
14.3357112378691384917529581752
14.3335597980039518171495564707
14.3312801427320010294907234616
14.3288650363813346634269240532
14.3263068648588327443550653055
14.3235976179528177320124574592
14.3207288709387132217151955483
14.3176917654659563387268950156
14.3144769897034564967739090388
14.3110747577198280363016281677
14.3074747880733784017961794149
14.3036662815853738950511252258
14.299637898268393817150574316
14.2953777333795778135981255363
14.290873292566221331486411468
14.2861114660684245074418110232
14.2810785019402873589746146499
14.2757599782473974652010062098
14.2701407741939949036019917669
14.2642050401281324843117578531
14.2579361663672755800502168475
14.2513167507799910900406590952
14.2443285650515317761750408567
14.2369525195520879828651396423
14.2291686267160949124780024463
14.2209559628290736509718169931
14.2122926281048520159909319927
14.2031557049204397959911940042
14.1935212140580817511237589728
14.1833640687838155214095585845
14.1726580265689279497538245555
14.1613756382347107311165510834
14.1494881942715118726325690296
14.1369656680498767922123462379
14.1237766556041498603748083297
14.1098883116268037634960654401
14.0952662812644802147378889929
13.9274498270450496160479551363
13.7886883059824966107017272216
13.6662968083017450253557785179
13.5548543463392655455278965988
13.4514098760322137212551137611
13.3541359974836381253534614675
13.261804762883431112126127475
13.1735427320245205250302524361
13.0887019473484293034538992566
13.0067858909966715089865871288
12.9274041556197775505962907453
12.8502432502808869350990440884
12.7750470128987869849098670593
12.7016030170154562375335021636
12.6297328672766589560759282503
12.5592851017723939160140887905
12.4901298916564569543019763061
12.4221550103521381576301626121
12.3552627188383485848057240383
12.2893673244443594497034574134
12.2243932431305760571383500527
12.1602734438076654819881519384
12.0969481864591751014615921053
12.0343639889741217119984114159
11.972472773997038357105529219
11.9112311589081329426883261212
11.8505998606641705057250128848
11.7905431936038265963265095935
11.731028643090696276146953967
11.6720265014758171130896858179
11.6135095556198607308633504525
11.5554528173434403201936040507
11.497833289830653385131562781
11.4406297643111548467518326187
11.3838226423743057825626743974
11.3273937800880088683911973168
11.271326350751702305535707213
11.2156047236431235561567493738
11.1602143565488937931838757442
11.1051417002204495316404658164
11.0503741131853882352614384572
10.9958997855823754865255871625
10.9417076708851562626777480129
10.8877874245456263339853045393
10.8341293487234607073194071534
10.7807243423853353618764497132
10.7275638561542208861743610624
10.6746398513717179156532142407
10.6219447629064913772165864553
10.569471465301614972657223434
10.5172132419047513955902836544
10.465163756668955889325657067
10.4133170283496446329784233892
10.3616674068558609129653024964
10.3102095515421861969430458825
10.258938411252134111572998597
10.2078492059451796688960915158
10.1569374097581724490813862292
10.1061987353681466699839002046
10.0556291195377988117749303492
10.0052247097374303957522046098
9.95498185174818368173145005925
9.90489707816113069345888641215
9.85496709769538118388538670168
9.80518878526599846833502024542
9.75555917273927836677035629092
9.70607544031896321285191361922
9.65673490851232259985028773967
9.60753503062981524545325014186
9.55847338577632134830515799447
9.50954767229576219946395367851
9.46075570163435588328093355714
9.4120953925908402104917461579
9.3635647659247663450233246101
9.31516193929646370618696754172
9.2668851225145291385480026745
9.21873261306872780983812315456
9.17070279192803336328082926068
9.12279411958520125274808925352
9.07500513233078022688898355409
9.02733443874083877569959588119
8.9797807163639303275591341217
8.93234270859395578031561255478
8.88501922171661583746662768208
8.83780912211808862193571778057
8.79071133364542907969135709621
8.74372483510897372126127197797
8.69684865791775438656938683138
8.65008188383958431036912055958
8.603423642878084499198677659
8.55687311125947340414716047859
8.51042950952245266198308414742
8.46409210070499039136557053905
8.41786018862223486919494811538
8.37173311623018870544562730823
8.32571026407013988625042486483
8.27979104878918397536976513983
8.2339749217324838029885868106
8.18826136760320134377310223371
8.14264990318630319962958443567
8.09714007613268797520894527622
8.05173146380031251589934713276
8.00642367214920596736032736488
7.96121633468745727480379880822
7.91610911146544430870805610869
7.87110168811574241029776777559
7.82619377493630782392018652286
7.78138510601467816318284265622
7.73667543839106860062499300509
7.69206455125836966020087868037
7.64755224519717104452501607667
7.60313834144404650061580067181
7.55882268119143791970882525283
7.51460512491757322956370279991
7.47048555174494267710264110861
7.42646385882594227941251281507
7.38253996075437196869895958955
7.33871378900154966398953892807
7.29498529137587153025151319775
7.25135443150471336657541877561
7.20782118833762870555344969524
7.1643855556698560884843480678
7.12104754168520136628333943877
7.07780716851741100471568922402
7.03466447182919946725799310811
6.99161950040813801519952072659
6.94867231577865389281314443038
6.90582299182942803170748601656
6.86307161445551627599274525426
6.82041828121455384989119631417
6.77786310099643550215916306288
6.73540619370589459731321041591
6.6930476899574335030126167256
6.65078773078208505830580192634
6.60862646734551080314987605474
6.56656406067696610270702681497
6.52460068140868540071356701058
6.48273650952526266878207439217
6.44097173412262276115042884658
6.39930655317619891012344258119
6.35774117331795007432348545294
6.31627580962186934337180423446
6.27491068539765116802901192301
6.23364603199220087947836550557
6.19248208859868483705025341267
6.15141910207283364859853038325
6.11045732675622428715475204199
6.06959702430627962370161626761
6.02883846353273594851517126262
5.98818192024034049960607984412
5.94762767707755189108515039425
5.90717602339102666935226564588
5.86682725508568505140126316833
5.82658167449015824589776363925
5.7864395902274286509168711246
5.74640131709048268757721564353
5.70646717592280409000227437173
5.6666374935035431513777336487
5.62691260243720474432143606139
5.58729284104770491106307583983
5.54777855327665247360527571607
5.50837008858571846358119790802
5.46906780186296223239649208825
5.42987205333298888995588128076
5.39078320847081824944957084133
5.35180163791935074010325660663
5.31292771741032080249096385375
5.27416182768863311425670464812
5.23550435443998161949080584678
5.19695568822165576352191090014
5.15851622439644257687876827946
5.12018636306953731744762165282
5.08196650902837927767490659408
5.04385707168533310282030383321
5.00585846502313955506753193685
4.96797110754306310462999994555
4.93019542221566704031767788793
4.89253183643414997544914837852
4.8549807819701806872279353511
4.81754269493217117514637103247
4.78021801572593066270800131126
4.7430071890176460025478486384
4.7059106636991365833764715884
4.6689288928553343833142752317
4.63206233373394227310654494038
4.5953114477172260491760176467
4.55867670029589797502081773991
4.5221585610450518344406498508
4.48575750360211165562241236455
4.44947400564675835520884106787
4.41330854888280057991457581416
4.37726161902195799369130086211
4.34133370576952717437966260743
4.30552530281190214858671190472
4.26983690780592341043292674094
4.23426902237003104194355646744
4.1988221520771992832263838262
4.16349680644963159209146131972
4.12829349895519688824313346788
4.093212747005589299338937192
4.0582550719561953177120439215
4.02342099910765383996879037867
3.98871105770909609950879523742
3.95412578096305401671991961902
3.91966570603202698556718887236
3.88533137404669859086846185267
3.85112333011579621003196553466
3.81704212333758789868638737368
3.78308830681301239369580782724
3.74926243766043949172569287671
3.71556507703205947899762983927
3.68199679013190170030872959107
3.64855814623548376495513797984
3.61524971871109429604081053597
3.58207208504271353992507496831
3.54902582685457756642271498164
3.51611152993739320998543281811
3.48332978427621232964578915924
3.45068118407997540319670050438
3.41816632781273592113971574115
3.3857858182265785106232908534
3.35354026239624520120470507407
3.32143027175548574514530324799
3.28945646213514942747612190112
3.25761945380303734769198995139
3.22591987150553572815013315943
3.19435834451105240663484461864
3.16293550665528030474783783529
3.1316519963883133325207097511
3.10050845682364189573643975591
3.06950553578905691880239330599
3.03864388587949308565376873748
3.00792416451184383721274510814
2.97734703398178254963567215675
2.94691316152262625633083506974
2.91662321936628027204636048271
2.88647788480630413288735626126
2.85647784026314138576210400102
2.82662377335155794849262144133
2.79691637695033602185614260567
2.76735634927427287155267887833
2.73794439394853621613631254727
2.70868122008543046115061213506
2.67956754236363061516384601676
2.65060408110994341546282724835
2.62179156238365798547183204124
2.59313071806355124845242902347
2.56462228593761633897014186327
2.53626700979558539158832791308
2.50806563952432135223029495714
2.4800189312061568590369009452
2.45212764722026178403668711556
2.42439255634712472290738885768
2.39681443387623757611791525356
2.36939406171707639012622048734
2.34213222851347583181055709406
2.31502972976149906331425786255
2.2880873679309093789926309609
2.26130595259035477284949158249
2.2346863005363816361520474116
2.20822923592639905400771362233
2.18193559041572069060277666699
2.15580620329881704046614188736
2.12984192165491689342099074265
2.10404360049810323074763551697
2.07841210293205545753936542547
2.05294830030959690052298710538
2.02765307239721388225713073139
2.00252730754472044351901553794
1.97757190286025094924004502968
1.95278776439077140455438867472
1.92817580730830935311599328292
1.90373695610211175841880520742
1.87947214477695031103768570299
1.85538231705780419328413229285
1.83146842660116150288193233698
1.807731437213192326593757821
1.78417232307505890369816040907
1.76079206897564147122824394143
1.73759167055197228455885191346
1.71457213453768500837747153508
1.69173447901980222818702404765
1.66907973370420029926235780728
1.64660894019010819086878629388
1.62432315225401546584405931345
1.60222343614338413190209484561
1.580310870880579889521907333
1.55858654857746036655804285874
1.5370515747610813630629245754
1.5157070687110070299682242445
1.4945541638087363790368054473
1.47359400789978668450194659057
1.45282776366900431433772565971
1.43225660902970545698822568713
1.41188173752728323501090435108
1.39170435875795398050566961462
1.37172569880335416232981323495
1.35194700068174079109630795602
1.33236952481659229070766345127
1.31299454952345403897444660695
1.29382337151592328923596255235
1.27485730643172225666866737389
1.25609768937986607854930455039
1.23754587550999445568099200225
1.21920324060500240101180838223
1.20107118169817704284292609372
1.18315111771612427229450112863
1.16544449014885164688894077036
1.14795276374846286834380615397
1.13067742725801489715218206188
1.11361999417219195916941265929
1.09678200353156201211231188522
1.08016502075230141357933423546
1.06377063849340338495869171865
1.0476004775635263015428785105
1.03165618786978985874635914292
1.01593944941099187580699323544
1.00045197331789713095579747549
0.985195502943443540776851895848
0.970171815005921719059130966123
0.955382720788413166513716648802
0.940830067398021935828236611816
0.92651573908870668914743460042
0.912441658651816967340387005541
0.898609788878761853000701945954
0.88502213410059398096048728187
0.871680741809680341811587899072
0.858587704369057257875842354518
0.84574516081553447909369650778
0.83315529876312727654423952989
0.820820356413961045622919029303
0.808742624684416314765162067734
0.796924449454970042746396566243
0.785368233952949462007530307688
0.774076441278256344010768746882
0.763051597083052522089745759149
0.752296292417433340415634912357
0.741813186754267604207107992292
0.731605011207665725009087673247
0.721674571960969485923630835162
0.712024753921757238635276404967
0.702658524623150528156427889377
0.693578938392718903110032144945
0.684789140812540077155035051144
0.676292373496518793568393986303
0.668091979213941842584678744966
0.66019140739149795112794193615
0.652594220029677464193409873671
0.64530409807365578080730000864
0.638324848283536493218508046437
0.631660410654279867541766179787
0.625314866441882170614246571962
0.619292446859535335406926994901
0.613597542515744638018168172283
0.608234713675906426800969315607
0.603208701439879653782051851998
0.598524439940903416213078257264
0.594187069686157045111638644861
0.590201952176742857534496369291
0.586574685965400688425333959361
0.583311124334460447402384540581
0.580417394805174083384045588904
0.577899920723598249353592716788
0.57576544520881913830836015928
0.574021057798023772368347888463
0.572674224181626861312156326011
0.571732819492775829565061373323
0.571205165702174116766504425652
0.571100073775277333031936918564
0.571426891379717874674576728981
0.572195557093099912435271402574
0.57341666226406078771454815262
0.575101521934692033509702441338
0.57726225655617282573443355235
0.57991188664371267043477832684
0.583064443051772882063641236392
0.586735096247983306156209129321
0.590940308883309664764977211924
0.595698017181339437204941973242
0.601027848323593678415711391235
0.606951383271251329049601867476
0.613492477607869980062690630172
0.620677657427908353106153260038
0.628536613681823803601770080621
0.637102827761415479121138558253
0.646414375182780788421342085913
0.656514975906296080764978044923
0.667455394227460767371334898559
0.679295347596048802558374087701
0.692106179965738964832939752644
0.705974727162255243250566701644
0.721009126074387042636436826763
0.737347973852124916173765415214
0.755175679383892899875154055214
0.774750363679209177919943413478
0.796460642078095135174670310781
0.820962864852953096716940829351
0.849631559788304574539525666148
0.888888888888888888888888888889


==> anc/AqqQNSEven200.dat <==
# AqqQNSEven200
1.08641975308641975308641975309
1.08650205982537461858683949486
1.08650769702849515473690572586
1.08651371300789635047752935134
1.08652013259722102750316001323
1.08652698220564241869749894483
1.0865342899132616513366796316
1.08654208557187717581854478961
1.08655040091139144372505563272
1.08655926965212959790784300506
1.08656872762335432998089271691
1.08657881288827032604734313469
1.08658956587582079012638604408
1.0866010295195873276420595592
1.08661324940411289918467257314
1.08662627391897551682170978235
1.08664015442094773818457357684
1.08665494540458369018788094383
1.08667070468158118209247791417
1.08668749356927128748146944011
1.08670537708859140895278979267
1.08672442417190009011851349997
1.08674470788099248687454455037
1.08676630563567420964081049626
1.08678929945324792959009150058
1.08681377619926140494526911216
1.08683982784985709662265391611
1.08686755176605193951088729372
1.08689705098026071226774637739
1.08692843449535735908079730502
1.08696181759654507062596831383
1.08699732217627738851409209006
1.08703507707243846425731460683
1.08707521841995022822510467268
1.08711789001592689061626525757
1.08716324369844212037675808678
1.08721143973891056920640318761
1.0872626472480121844500481488
1.08731704459500395594894616135
1.08737481984016824039402595255
1.08743617118003836998543613459
1.08750130740491953393034177445
1.08757044836808445149996422061
1.08764382546586752982067850843
1.08772168212770626852391242685
1.08780427431498272917783174425
1.0878918710272988512313744392
1.08798475481457500358651132035
1.08808322229308894627026314163
1.08818758466326965635453427459
1.08829816822672432631681019919
1.08841531489960409541435805701
1.08853938271900127181160391316
1.08867074633861419085869916555
1.08880979750941135281749083201
1.08895694554046965789985990313
1.08911261773454759110982575009
1.08927725979227787208868618405
1.08945133617811969343946414352
1.08963533044039205348898882348
1.08982974547681014413228458216
1.09003510373595900303559270381
1.09025194734405477766148353742
1.09048083814515539120925208841
1.09072235764167982195810559712
1.09097710682066847572325811256
1.09124570584965523576492964281
1.09152879362431274708654686235
1.09182702714816331843482616412
1.09214108072260434861910274597
1.09247164492326399722523312312
1.09281942533626314781369347408
1.09318514102529527781804540426
1.09356952269752672946195243475
1.09397331053314433466346625276
1.09439725163991165482595703449
1.0948420970903133265009520449
1.0953085984947408028298707805
1.09579750405967111299866447095
1.0963095540748791229308698156
1.09684547576836587335764729375
1.09740597746183994452791852971
1.09799174195321043482095333548
1.09860341904558950394075799993
1.09924161713470493736078586827
1.09990689375832862513711681952
1.10059974500226871243089231777
1.10132059364757793115622551067
1.10206977593281684182613916786
1.10284752679338814927850941122
1.10365396342702674581007355834
1.10448906702037840069268637649
1.1053526624561042886070018015
1.10624439580297103413275480905
1.10716370937277308238145827622
1.10810981410751470616177821461
1.10908165903786163507214085465
1.11007789752924357730854288312
1.1110968500049101107749011941
1.11213646280544665378811638281
1.11319426281144596286510783096
1.11426730741986987738578260017
1.12367800434169503806536312438
1.12754902422870439389096516748
1.12811532728630544542732201287
1.12636030926120614789081824793
1.12283208612690327656248256974
1.11787724737768688355542434856
1.11173324179631254298549469828
1.10457209841591937673032477904
1.09652371715819716009238309799
1.08768937224173073722524271937
1.07815005797979862751127346972
1.067971912112934520580869117
1.05720988554325959032663542504
1.04591030976709955567446575215
1.03411274418162440262202354863
1.02185133739502343151324575987
1.00915585130067872811637175304
0.996052445439603535585185524477
0.982564287347417972942905441343
0.96871203420880695296077392704
0.954514217753069448858264479269
0.939987555316978262510626227257
0.925147203813976283048722123319
0.910006969018378858634656117287
0.89457947949074242851169473897
0.878876332242323653817069744547
0.862908215603091740491355703913
0.84668501354482270804368815457
0.830215894799428352564464524361
0.813509389420372552553325171308
0.796573454903805365393711073438
0.779415533574583353971659489792
0.762042602620849490637122925353
0.744461217907591185756108669115
0.726677552498569104586865618417
0.708697430655296467929317373444
0.690526357952398350280572934222
0.672169548043912291826224449237
0.653631946529726112041908273845
0.63491825230139980414697666814
0.616032936688995296073957958148
0.596980260682828247337009505075
0.577764290464364522837400245428
0.558388911447312199054797253795
0.538857841002116501131191621015
0.519174640013597304561187932244
0.499342723401611006572129912729
0.479365369717752029196607679864
0.459245729916731739850557877993
0.438986835388774584993861834122
0.418591605328817222883715073503
0.398062853509210424331801769574
0.377403294514777537061824079563
0.356615549492288377197529815523
0.335702151460506225557119435956
0.314665550221826790780993396288
0.293508116912041449815468424049
0.272232148220830203118793455547
0.250839870312144485093814840816
0.2293334424706101627884465246
0.207714960497410651692798114822
0.185986459876751341350387131925
0.164149918731918715514581437475
0.142207260588095808894868154454
0.120160356957450054538311053069
0.0980110297605444165718960669632
0.0757610535968157920064722692057
0.0534121578756968343329662255049
0.0309660288189119979665848766893
0.00842431134354131392021135442053
-0.014211389165396354116790974567
-0.0369395051848459870815826501357
-0.0597585054787925461241492794903
-0.082666893611813505448100021854
-0.105663206544966764226525958955
-0.128746013308376026461765043724
-0.151913913745331572279759591557
-0.175165537323137898989843758385
-0.19849954200631539412227398342
-0.221914613188104915283960298951
-0.245409462676535347978249178401
-0.268982827731597958200351470941
-0.292633470150330376092634058944
-0.316360175396849765022584950678
-0.340161751774591308374017828291
-0.364037029638206513182362174262
-0.387984860642757709704834558279
-0.412004117028012062281449310409
-0.436093690935791782402375853301
-0.460252493758478290768855276184
-0.484479455516897926339444040989
-0.50877352426593644993739650174
-0.533133665526339941359566904118
-0.557558861741261556682219715244
-0.582048111756207731993742478523
-0.606600430321124455716801084249
-0.6312148476134447853313602449
-0.655890408780993400307720106244
-0.680626173503713155215075124597
-0.705421215573242773477303477367
-0.730274622489434410301421443195
-0.75518549507295518322488603511
-0.780152947093168257623290130084
-0.805176104910536989555673258442
-0.830254107132840249644460678559
-0.855386104284528635023157716241
-0.880571258488590055394120636973
-0.905808743160329367595275641165
-0.931097742712500526347505880969
-0.956437452271261296192506706017
-0.981827077402450095277807775896
-1.00726583384771216630226137959
-1.03275294727002813198687994137
-1.05828765300822221905825477642
-1.08386919584005014288917786421
-1.10949682975348794228757159996
-1.13516981772586303961893558887
-1.16088743151048756688933763238
-1.18664895143047162791463509571
-1.21245366617941073808022129335
-1.2383008726286572683399911386
-1.26418987564090038546018072323
-1.29011998788979278754362312156
-1.3160905296853755394583780635
-1.34210082880506456962709485209
-1.36815022032997394653637941101
-1.39423804648636195557745590918
-1.42036365649199628644491563149
-1.44652640640724435730846571632
-1.47272565899070398057381780547
-1.49896078355919824995133241217
-1.52523115585196673108843183447
-1.55153615789889279735447805849
-1.57787517789261429564780716644
-1.60424761006437167962175414427
-1.63065285456345433308201781558
-1.6570903173401120464863516969
-1.68355941003180452500428722508
-1.71005954985266741663276519304
-1.73659015948607867131443266997
-1.76315066698021409359968895656
-1.78974050564648574777586208897
-1.81635911396076143019318708698
-1.84300593546726775244668849795
-1.86968041868508349395400877417
-1.89638201701713379532025332973
-1.92311018866159948596718093745
-1.94986439652565938138931043527
-1.9766441081414867569948714021
-2.00344879558442441609147425653
-2.0302779353932658279396026033
-2.0571310084925727260808694549
-2.08400750011696233512932081225
-2.11090689973730004307934434954
-2.137828700988735862792894807
-2.16477240160052543708149378456
-2.19173750332757864273919160755
-2.21872351188368104569928774843
-2.24572993687633555753908501747
-2.27275629174317364789398493025
-2.29980209368988738272676254589
-2.32686686362963538932130837292
-2.35395012612387759957034515143
-2.38105140932459529760370097156
-2.40817024491785459983468223804
-2.43530616806867302865465452146
-2.46245871736715030865130351772
-2.48962743477582591955084082011
-2.51681186557822728610185491196
-2.54401155832857377467880614316
-2.57122606480260290218328383094
-2.59845493994948634741388053277
-2.62569774184480449087803654731
-2.65295403164454929832091753925
-2.6802233735401264082165174114
-2.70750533471432828616066622085
-2.73479948529825127147367213436
-2.76210539832913026521052497704
-2.78942264970906569594264652366
-2.81675081816461825178130032949
-2.84408948520724768573873001381
-2.87143823509457278816892035924
-2.89879665479243037612033846812
-2.92616433393771187632178168608
-2.95354086480195677749602606575
-2.98092584225568289997733100202
-3.00831886373343407736097911738
-3.03571952919952646724210869191
-3.06312744111447530705961204867
-3.0905422044020845076504831639
-3.11796342641718203229424346024
-3.14539071691398454369393966038
-3.17282368801507531636452309915
-3.20026195418097990810513292734
-3.22770513218032456240411587415
-3.25515284106056277451299011305
-3.28260470211925589824163585575
-3.31006033887589409895236702934
-3.33751937704424437141445592562
-3.36498144450521273974264492068
-3.3924461712802081411744428239
-3.41991318950499586650600673827
-3.44738213340402878814411986454
-3.47485263926524495245695738855
-3.50232434541532044691075425718
-3.52979689219536677483305687441
-3.55726992193706228199507633982
-3.5847430789392074799851163061
-3.61221600944469440196267101025
-3.63968836161788040723123196916
-3.66715978552235712252272815817
-3.69462993309910547030726427917
-3.72209845814502798817238682698
-3.7495650162918498886857658387
-3.77702926498538054647919102261
-3.80449086346512732887205560168
-3.83194947274425390847822828358
-3.85940475558987541118845297319
-3.88685637650368296095666126529
-3.91430400170289038419729754174
-3.94174729910149603156588045052
-3.96918593829185286368045611313
-3.99661959052654013017165251726
-4.02404792870053014853888754818
-4.05147062733364386084634608701
-4.07888736255328901251271326221
-4.10629781207747495852345110158
-4.13370165519809825850614061815
-4.16109857276449337343331102881
-4.18848824716724292342151814886
-4.21587036232224210834184221961
-4.24324460365501203090072120137
-4.27061065808525679564030823141
-4.29796821401165938708771437291
-4.32531696129691145619037771413
-4.35265659125297226634286938275
-4.37998679662655216886609064946
-4.40730727158481609286553743397
-4.43461771170130264608894078446
-4.46191781394205453183849064162
-4.4892072766519560922780850113
-4.51648579954127389071658012554
-4.54375308367239634474487630205
-4.57100883144676851855511415255
-4.59825274659201827646791594637
-4.62548453414927009072866007498
-4.65270390046064288509307115003
-4.67991055315692838168960440072
-4.70710420114544650220180628944
-4.73428455459807445563567349092
-4.76145132493944622390001457198
-4.78860422483531923320371960088
-4.81574296818110507393279432352
-4.84286727009056120427848059893
-4.86997684688464064351085053955
-4.89707141608049672949211632566
-4.92415069638064008186075658716
-4.95121440766224497734946497933
-4.97826227096660240698288700933
-5.00529400848871714648917937069
-5.03230934356704623120477223419
-5.0593080006733762851047002114
-5.08628970540283721040011365198
-5.11325418446404979945703736343
-5.14020116566940488465144866031
-5.16713037792547169422909307989
-5.19404155122353313332644733495
-5.22093441663024575907274549217
-5.24780870627842226717149742101
-5.27466415335793435459161244636
-5.3015004921067338690199823261
-5.32831745780199020057483241415
-5.3551147867513419149867897626
-5.38189221628426067005577263504
-5.40864948474352549871870912805
-5.43538633147680558254691627453
-5.46210249682834967896286797132
-5.4887977221307804039532201527
-5.51547174969699160958656722623
-5.54212432281214713224778407008
-5.56875518572577922320239164295
-5.59536408364398500792975139763
-5.62195076272171935463780557477
-5.64851497005518256551850898719
-5.67505645367430133664525350515
-5.70157496253530146397394493778
-5.72807024651337080370972043273
-5.75454205639541102536267602247
-5.78099014387287672515883163716
-5.80741426153470049611668081886
-5.83381416286030257906422557532
-5.8601896022126837461749606429
-5.88654033483160009526184994289
-5.91286611682681845910338165575
-5.93916670517145115950221285694
-5.96544185769536886061111934095
-5.99169133307869030031885145342
-6.01791489084534770218548074541
-6.04411229135672669356785754704
-6.07028329580537957819538846148
-6.09642766620881083355855255791
-6.12254516540333372507105238078
-6.14863555703799695007448090222
-6.17469860556858024538472522968
-6.20073407625165791224448912503
-6.22674173513872923225839846765
-6.25272134907041476715790042629
-6.27867268567071755408397808699
-6.30459551334134822649764469509
-6.33048960125611310884200066639
-6.35635471935536435069576577135
-6.38219063834051118338677061125
-6.40799712966859139888474614621
-6.43377396554690216727544565337
-6.45952091892768932524195475466
-6.48523776350289428375301203623
-6.5109242736989577185910389805
-6.53658022467167922245287895898
-6.56220539230113211213224604428
-6.58779955318663259875262774204
-6.61336248464176254317068825226
-6.63889396468944503252067890316
-6.66439377205707202742736664307
-6.68986168617168334268572149594
-6.71529748715519623719704248733
-6.74070095581968490167013888504
-6.76607187366270914504922310389
-6.79141002286269159282373571928
-6.81671518627434272231565865928
-6.84198714742413307173305659665
-6.86722569050581197123053065452
-6.89243060037597215543372459493
-6.91760166254965962787158832763
-6.94273866319602815852222300144
-6.96784138913403780622110626532
-6.99290962782819686800948401615
-7.01794316738434666762073716637
-7.04294179654548860521847640588
-7.06790530468765290021674293665
-7.09283348181580846853463148347
-7.11772611855981338496941439713
-7.14258300617040539051822491879
-7.16740393651523191344283136081
-7.19218870207491908165916826232
-7.2169370959391792126471434082
-7.24164891180295627552076373383
-7.26632394396260882817766924908
-7.2909619873121299405644837187
-7.31556283733940362305363913172
-7.34012629012249728673206962054
-7.36465214232598977005587020432
-7.38914019119733447383105897743
-7.41359023456325715384226479366
-7.43800207082618792767169938468
-7.46237549896072705933329545288
-7.48671031851014409229445410226
-7.51100632958290990827342299051
-7.53526333284926129588682337306
-7.55948112953779761978209001692
-7.58365952143210918732634272054
-7.60779831086743691623916345328
-7.6318973007273629127545340115
-7.65595629444053157597935601824
-7.67997509597740085008502563751
-7.70395350984702325182690595183
-7.72789134109385630663660749846
-7.75178839529460203217607105584
-7.77564447855507511378280920286
-7.79945939750709942167451246358
-7.82323295930543252512071673459
-7.84696497162471786403146405515
-7.87065524265646424355992104543
-7.89430358110605232236975182028
-7.91790979618976777018063040205
-7.94147369763186077507853059633
-7.96499509566163158586321266055
-7.98847380101054177940545549546
-8.01190962490935094760283720547
-8.03530237908527850305698059072
-8.05865187575919030704884763391
-8.08195792764280982776354288115
-8.10522034793595354101378573591
-8.12843895032379028993331444683
-8.15161354897412432425953171032
-8.17474395853470174390019939531
-8.19782999413054007548340925003
-8.22087147136128071452483503369
-8.24386820629856396971281381115
-8.26682001548342644961148249724
-8.28972671592372053581635116369
-8.31258812509155569026663762809
-8.33540406092076134802569919033
-8.35817434180437115038622883445
-8.38089878659212827664175828321
-8.40357721458801163629162494149
-8.42620944554778268681408310409
-8.44879529967655264545281476318
-8.47133459762636986671683933608
-8.49382716049382716049382716049


==> anc/AqqQNSEven210.dat <==
# AqqQNSEven210
0.592592592592592592592592592593
0.592561513092732698822437314539
0.592559134168468409070367114354
0.592556573881145536012063079556
0.592553818467011540975379665666
0.59255085312323211005521389572
0.592547661929921868581319792023
0.592544227766366055509847506674
0.592540532221003996706752899424
0.592536555494713829339004655476
0.592532276296904275240046151923
0.592527671733883177754205214076
0.592522717188933831488871139528
0.592517386193488662851575310156
0.592511650288745363575053338755
0.592505478877022928225203848954
0.592498839062103973828409333267
0.592491695477754983423096614743
0.592484010103557456936819440033
0.592475742067120095798674745956
0.592466847431674796467208257812
0.592457278967987066502308170894
0.592446985909434167032362098625
0.5924359136890214662624707884
0.592424003657018773955037301859
0.592411192777803403946446941036
0.59239741330439493973605422934
0.592382592429057685705770785328
0.592366651908230069974211688335
0.59234950765991528610549370705
0.592331069331533644857347628317
0.59231123983609383947225140637
0.592289914854386952246722772305
0.592266982300742844904974927282
0.592242321749712831327249261013
0.592215803820854427860423125478
0.592187289518592658422905282764
0.592156629523916945029998982486
0.592123663434442062762955910171
0.592088218949114938234470568499
0.592050110993585107356353760687
0.592009140781974230219785948238
0.591965094810477914736174977648
0.591917743777909865193017098513
0.591866841427952591893267182567
0.591812123307509037663995744466
0.591753305435153832302560549752
0.591690082873259697118405490869
0.591622128196921884305851127084
0.591549089852319411899640283628
0.591470590396634062679794103568
0.59138622461109431802461648178
0.591295557478119092113236119878
0.591198122012902635126199924602
0.591093416939104409360856429962
0.59098090419758302318312465593
0.590860006276338121671654168452
0.590730103348994921610069587492
0.590590530208279018221531791676
0.590440572979980069230103690719
0.590279465601887552382809677643
0.590106386051095228100169042113
0.589920452301908080152723567214
0.589720717995340809031061556142
0.589506167799864426276584990714
0.589275712441630669313526006632
0.589028183380875819044398658853
0.588762327109568466393898458119
0.588476799043611606881647329252
0.588170156981029205234669481739
0.587840854095551347013483936391
0.587487231432849703198788397941
0.587107509874354747981404315344
0.586699781531095408699466042344
0.58626200052732684296272781629
0.585791973130837790674547114021
0.58528734718373895997656510926
0.584745600784210100221645117279
0.584164030166105937560427102911
0.583539736719468164074888933042
0.582869613090838135404320063849
0.582150328297786336262527621109
0.581378311787240759388933321821
0.580549736361974780673997972652
0.57966049989397013866333609905
0.578706205737262641794674446129
0.577682141746263345272516526064
0.576583257798377481918776900499
0.575404141711963359945440050282
0.574138993442223728805891270517
0.572781597428436043504464326619
0.571325292955931434498110119422
0.569762942385342475976635725278
0.568086897089765190350005951444
0.566288960927518901240916868801
0.56436035106402475871774475927
0.562291655940833350747662698066
0.560072790172872827125054998978
0.557692946136404570222931415639
0.555140541989789238997786389802
0.552403165846788123471910938982
0.549467515797537833597694763808
0.512195036674221298998898395526
0.47699042317471047935991583517
0.443065085114446610347745921989
0.410050236649697645939251468336
0.377731869391496999259678548297
0.345970623888489638944182866515
0.314668875593901110474737294545
0.283754675412297487401312555045
0.253172974260475810470391079309
0.222880423083862312648487537317
0.192842097157911671058743963834
0.163029331202034100505492842644
0.133418232196840548476982331713
0.103988624648086904984422011981
0.0747232822564542453378579459332
0.0456073553151790479338436748397
0.0166279355028004595808778770702
-0.0122262806122278332249504662408
-0.0409652556936145137118276374097
-0.0695978217389225120287900175605
-0.0981318492135346581833634791943
-0.126574384670602175793172518921
-0.15493176381677719657449827422
-0.183209705223526488523602997886
-0.21141338862109669048014848008
-0.239547520792580709796305350951
-0.267616391406581116456447466846
-0.295623920619385176118514928515
-0.323573699893711478780814526342
-0.35146902718770323677043177678
-0.379312937441391841597704805149
-0.407108229111464535014210205474
-0.434857487366603558601381045459
-0.462563104445944698477067090751
-0.490227297595679134207558484657
-0.517852124928517269708054009847
-0.545439499493889564297378411722
-0.572991201800516632167225930256
-0.600508890995143578070401941941
-0.627994114870104056126299060614
-0.655448318846635861292184014132
-0.682872854059475560477006017609
-0.710268984650397036026180538176
-0.737637894363378812519934128118
-0.764980692521469558348426646285
-0.792298419454754346861074751624
-0.819592051439770623677476590898
-0.846862505203010335479321446674
-0.874110642034551739412238145975
-0.901337271552209705665195171414
-0.928543155151727832832219085739
-0.955729009174336446953721611115
-0.982895507819365673788026762561
-1.01004328582644753724050972422
-1.03717294094909473148105460534
-1.06428503623904711276178721809
-1.09138010215868028548057415546
-1.11845863853693195098629384108
-1.14552111638258545604199219016
-1.17256797956732611466620179094
-1.19959964638972877005184351682
-1.2266165110302228623994109448
-1.25361894490609528304664219964
-1.28060729793471549527788945848
-1.307581899712388005068674854
-1.3345430606155423915928409242
-1.36149107283035049481950864867
-1.38842621131630511939343759243
-1.4153487347087970383066983284
-1.4422588861652804597406298206
-1.46915689415921561091814499165
-1.49604297322561558977272331886
-1.52291732466169867287278185767
-1.5497801371858529315076318001
-1.5766315875578538589992007431
-1.60347184116303472623172929822
-1.63030105256289089308572449344
-1.6571193660144009572612468988
-1.68392691596016733753645897475
-1.71072382749131482234124011437
-1.73751021678493613126061746437
-1.76428619151773718375784193326
-1.79105185125741025320895471768
-1.8178072878331493532874318326
-1.84455258568661802988787169604
-1.87128782220458429661294227057
-1.89801306803434993352158550641
-1.92472838738302103103661271852
-1.95143383830159284311237734375
-1.9781294729547541226914566669
-2.00481533787725361460716286913
-2.03149147421761379605124673029
-2.0581579179699238495185511127
-2.08481470019439483700417202845
-2.11146184722731476413736615731
-2.13809938088099935960464928886
-2.16472731863429565956556611237
-2.19134567381415961679947630871
-2.21795445576879571234046954026
-2.24455367003281571749034536152
-2.271143318484845140110139393
-2.29772339949797931241959071517
-2.32429390808346637555407809224
-2.35085483602797144058723373669
-2.37740617202475482135418654948
-2.4039479017990773176710847501
-2.4304800082281269655275373789
-2.45700247145574436023601357493
-2.48351526900220750478371643633
-2.51001837586932205209011670774
-2.53651176464104871705779318683
-2.56299540557988645928097535463
-2.58946926671921771305657983726
-2.61593331395181040635247230575
-2.6423875111146607079878694393
-2.66883182007035032033318269025
-2.6952662007850826453122731604
-2.72169061140355325011421007276
-2.74810500832080170495179859842
-2.7745093462511840207386600708
-2.80090357829459754486973100793
-2.82728765600008324619133851564
-2.85366152942692380596292440317
-2.88002514720334980258729200048
-2.90637845658296050860092170818
-2.93272140349896038522310083364
-2.95905393261630724073616427451
-2.98537598738186319376668674035
-3.01168751007263503227503040836
-3.0379884418421862661980112739
-3.0642787227652991199252944122
-3.09055829188096088496612461632
-3.11682708723374543917591078987
-3.14308504591365732363335969122
-3.16933210409450253946039017792
-3.19556819707084717316403254749
-3.22179325929362206982778015191
-3.24800722440442903877887288446
-3.27421002526860148695827198609
-3.30040159400706992248486308138
-3.32658186202708044676614238295
-3.35275076005181215042296987283
-3.37890821814893723921403981884
-3.40505416575816573446927832931
-3.43118853171781471209567982692
-3.45731124429044025922222072337
-3.4834222311875686325859531801
-3.50952141959356149275281053753
-3.53560873618864855845542628731
-3.56168410717115957124269242292
-3.58774745827898607811690391546
-3.61379871481030222487321129868
-3.63983780164357250187087953391
-3.66586464325687319337771098868
-3.69187916374655314824521874098
-3.71788128684525841039641483376
-3.743870935939344219561871644
-3.76984803408569691316693656781
-3.79581250402798732669746326198
-3.82176426821237639984594132701
-3.84770324880269284699666514925
-3.87362936769510194101036468647
-3.89954254653228368680064734718
-3.92544270671713792395645492192
-3.95132976942603319386381864189
-3.97720365562161553472464012184
-4.00306428606519272596280598048
-4.02891158132870889024025755274
-4.05474546180632377525269746218
-4.08056584772561047728979521263
-4.1063726591583848329550661529
-4.13216581603117919324228007793
-4.15794523813537280421964656294
-4.18371084513699054980270680153
-4.2094625565861813634820538059
-4.23520029192638718644717876252
-4.26092397050321293839846986442
-4.28663351157300757359937200195
-4.31232883431116591756900901878
-4.33800985782016061847398794959
-4.36367650113731320100877607793
-4.38932868324231287865712443415
-4.41496632306449146203854473012
-4.44058933948986239593373654834
-4.46619765136793166495298836978
-4.491791177518288027094017843
-4.51736983673697976509107959364
-4.54293354780268488697301747875
-4.56848222948268145913732027074
-4.59401580053862451704729852597
-4.61953417973213576993016898416
-4.64503728583021209617660565481
-4.67052503761045861511909280379
-4.69599735386615191811840881738
-4.72145415341113884705428528737
-4.74689535508457602105454920105
-4.77232087775551513228010586456
-4.79773064032733885849974651183
-4.82312456174205207374249993343
-4.84850256098443287822360212855
-4.87386455708604781473389862573
-4.89921046912913549050496304684
-4.92454021625036268096868780806
-4.94985371764445685458717932973
-4.97515089256771892581382364746
-5.00043166034141991604694188027
-5.02569594035508507995078944034
-5.05094365206966893655124243008
-5.07617471502062453088058900061
-5.10138904882087014247095420532
-5.12658657316365655151049773568
-5.15176720782533787181962245469
-5.17693087266804886182216194352
-5.20207748764229153023183005746
-5.2272069727894337621065465322
-5.25231924824412260310819864427
-5.27741423423661475511442947371
-5.30249185109502675463921866852
-5.32755201924750722671272666942
-5.35259465922433353083556554132
-5.37761969165993504225062962772
-5.402627037294845240963764357
-5.42761661697758471259415988165
-5.45258835166647709915190264149
-5.47754216243139997413306975237
-5.50247797045547255480538388939
-5.5273956970366821051466687484
-5.55229526358945082551453272349
-5.57717659164614496969254535773
-5.60203960285852787640250013125
-5.62688421899915855062403663068
-5.65171036196273738005466332752
-5.67651795376740052371056797779
-5.70130691655596446294964272306
-5.72607717259712216003351285903
-5.75082864428659222567806905979
-5.77556125414822245481738337494
-5.80027492483504904897145313381
-5.82496957913031280411357435105
-5.84964513994843350472991298933
-5.87430153033594372780555232724
-5.89893867347238322471331666831
-5.92355649267115501438113069101
-5.94815491138034428762937544533
-5.97273385318350119016206059552
-5.9972932418003885203266023457
-6.02183300108769534739000663244
-6.04635305503971752667914902063
-6.0708533277890060594658002843
-6.09533374360698421791065498325
-6.11979422690453432868321915749
-6.14423470223255508301687203405
-6.16865509428249021591032502245
-6.19305532788682937292174462952
-6.2174353280195819594921284903
-6.24179501979672474495480883331
-6.26613432847662397131325575452
-6.29045317946043269547577694963
-6.3147514982924640729002472527
-6.33902921066054127050248804889
-6.36328624239632467719700801651
-6.38752251947561706154795157207
-6.41173796801864730769147150978
-6.43593251429033334292926207862
-6.46010608470052485316826658099
-6.48425860580422636567588448184
-6.50839000430180126241626215687
-6.532500207039157271514988957
-6.55658914100791396915085727813
-6.58065673334555280937897064469
-6.6047029113355501850346319571
-6.62872760240749400893787402092
-6.65273073413718429110046947329
-6.67671223424671817451752520949
-6.70067203060455987939154148157
-6.7246100512255959932757603595
-6.74852622427117653262383574972
-6.77242047804914218958283595343
-6.79629274101383816655524715207
-6.82014294176611499007227351759
-6.84397100905331668485498763839
-6.86777687176925667858179002408
-6.89156045895418179782054730557
-6.91532169979472470581238362232
-6.93906052362384512330240411157
-6.96277685992076016439194443327
-6.98647063831086411042887116506
-7.01014178856563793624889336827
-7.03379024060254889462394733867
-7.05741592448494045655590919886
-7.08101877042191289706785165693
-7.10459870876819480838371423693
-7.12815567002400581484375820916
-7.15168958483491075657091277817
-7.17520038399166560177569094984
-7.19868799843005534065857583303
-7.22215235923072410713266813231
-7.24559339761899776804015645577
-7.2690110449646992131682260249
-7.29240523278195657317794298148
-7.31577589272900458653820115972
-7.33912295660797933070092602083
-7.3624463563647065270584902241
-7.38574602408848362368495878874
-7.4090218920118558544747531839
-7.43227389251038646805115429692
-7.45550195810242131471844741775
-7.47870602144884797477127858322
-7.50188601535284960664890365057
-7.52504187275965368872655992216
-7.54817352675627582396738903999
-7.57128091057125877221252241614
-7.59436395757440687056055498504
-7.6174226012765159980772390774
-7.64045677532909923697849466584
-7.66346641352410837844152584865
-7.68645144979365141731682723232
-7.70941181820970617623512576409
-7.73234745298383019592489512539
-7.75525828846686702497515311704
-7.77814425914864903879204713755
-7.80100529965769691410357304895
-7.82384134476091588206206439508
-7.84665232936328887977631710293
-7.86943818850756671697194094413
-7.8921988573739553714273885825
-7.91493427127980052386181292596
-7.93764436567926944005721985033
-7.96032907616303030517915919553
-7.98298833845792911251534001687
-8.00562208842666420617803680064
-8.02823026206745857471200272693
-8.0508127955137299900129137305
-8.07336962503375908349027947827
-8.09590068703035544900147578732
-8.11840591804052185973833196191
-8.14088525473511668396285201535
-8.16333863391851458226251657913
-8.18576599252826556682660655089
-8.20816726763475250113156097554
-8.23054239644084711636402631013
-8.25289131628156461890351192563
-8.2752139646237169612310197127
-8.29751027906556484672428735091
-8.31978019733646853694303835237
-8.34202365729653752819756915391
-8.36424059693627916242986342711
-8.38643095437624623571698173313
-8.40859466786668366603054108355
-8.43073167578717428025251829572
-8.45284191664628377885526062064
-8.47492532908120493510137627927
-8.49698185185740108410604653542
-8.51901142386824895562922003648
-8.54101398413468090302711873762
-8.56298947180482657939053036847
-8.58493782615365411053054003411
-8.60685898658261081313974461402
-8.628752892619263505157705304
-8.65061948391693845410255805084
-8.67245870025436100789547506393
-8.69427048153529495150023282479
-8.71605476778818163152569559139
-8.73781149916577888979379292827
-8.75954061594479984575880133063
-8.78124205852555156657470038265
-8.80291576743157366254535010016
-8.82456168330927684465653473254
-8.84617974692758147987886490998
-8.86776989917755617894546862878
-8.88933208107205645034769407039
-8.91086623374536345335507292186
-8.9323722984528228819519478367
-8.95385021657048401069186444711
-8.97529992959473893260149530371
-8.99672137914196201841794409775
-9.01811450694814962561623231955
-9.03947925486856008487707047746
-9.06081556487735399085814962636
-9.08212337906723482336465743883
-9.10340263964908992426604092519
-9.12465328895163185477573264984
-9.14587526942104015699816895079
-9.16706852362060354295250951635
-9.18823299423036253360458184227
-9.20936862404675256977729725144
-9.23047535598224761616470417573
-9.25155313306500427904555703301
-9.27260189843850645767839361579
-9.29362159536121054876124905875
-9.31461216720619122275491877773
-9.33557355746078779029875459187
-9.3565057097262511763919853132
-9.37740856771739151947115234623
-9.39828207526222641198510814146
-9.41912617630162979855281521332
-9.43994081488898154728558882503
-9.4607259351898177093641385113
-9.48148148148148148148148148148


==> anc/AqqQNSEven220.dat <==
# AqqQNSEven220
-0.888888888888888888888888888889
-0.888889777777777777777777777778
-0.888889850117917155816269017936
-0.888889928345289269743049802115
-0.888890012939012760806368582347
-0.888890104417198218201802864806
-0.888890203340121447390031591132
-0.888890310313654987421048033544
-0.888890425992978894255073368795
-0.888890551086593517488936414162
-0.888890686360658847513592529952
-0.888890832643687010272100211137
-0.888890990831616649708023263325
-0.888891161893300276939104725058
-0.888891346876438194485485267982
-0.888891546913995339016865640377
-0.888891763231140343810702883094
-0.888891997152749320548957727718
-0.88889225011152031881351097647
-0.888892523656748161853815234526
-0.888892819463813401802304381484
-0.888893139344443511275492065066
-0.888893485257809158009504445655
-0.888893859322523523806038301847
-0.888894263829618159933935301679
-0.888894701256574852117592824804
-0.888895174282499435977994674172
-0.888895685804530497888130181276
-0.888896238955583459498668563574
-0.888896837123538723004821633318
-0.888897483971991398654093766566
-0.888898183462689700206494693203
-0.888898939879799436631640043757
-0.888899757856143212606070596411
-0.888900642401575044859358941629
-0.888901598933664180184151337854
-0.888902633310876044076643462134
-0.888903751868453543132572157413
-0.88890496145721848316164771797
-0.888906269485530749795757701229
-0.888907683964662238692229712384
-0.88890921355786343672650678677
-0.888910867633423171922389998895
-0.888912656322046506800763392241
-0.888914590578902197130642021824
-0.888916682250719737721086894933
-0.888918944148346944063116889439
-0.888921390125212462736643651587
-0.888924035162173769373543518165
-0.888926895459270322119150106148
-0.888929988534943830492248197203
-0.888933333333333333333333333333
-0.888936950340302235257895341266
-0.888940861708907931596934550189
-0.888945091395082484762873561813
-0.88894966530435535453458768474
-0.888954611450516813946024001021
-0.888959960127193815496846121619
-0.888965744093389157198112884186
-0.888971998774120318891265152532
-0.88897876247738682012407094204
-0.888986076628794958049455001284
-0.888993986025276929845607610673
-0.889002539109458291399680697359
-0.889011788266354168718707843529
-0.889021790144211395287726463278
-0.889032606001461634979588599146
-0.88904430208191047189233083034
-0.889056950020460385119993267946
-0.889070627281852537135206170723
-0.889085417635114534559663518661
-0.889101411666620008219047697741
-0.889118707334902344919666727189
-0.889137410570620634746359536798
-0.889157635925352441141209528382
-0.889179507273187050324085684631
-0.88920315856941624334417815305
-0.889228734670969338850953508253
-0.88925639222361741937787262314
-0.889286300621380594685526110361
-0.889318643044014377149132772736
-0.889353617578929454769179104574
-0.889391438434416276026446632316
-0.889432337251605074747974264972
-0.889476564523196687412391525875
-0.889524391127653453652011337141
-0.889576109988246648276617551146
-0.889632037867121601073052315101
-0.889692517305368602526830342961
-0.889757918720981934232329505881
-0.889828642677556379055930063658
-0.889905122337616280769783782942
-0.889987826115603040563944389189
-0.89007726054676978448261405647
-0.890173973389554300976545535636
-0.890278556980431330498789191084
-0.890391651861791647600288916408
-0.890513950705067581276627023772
-0.89064620255313291312162035271
-0.890789217407960550401949751841
-0.890943871191635969056854304617
-0.891111111111111111111111111111
-0.893333333333333333333333333333
-0.895555555555555555555555555556
-0.897777777777777777777777777778
-0.9
-0.902222222222222222222222222222
-0.904444444444444444444444444444
-0.906666666666666666666666666667
-0.908888888888888888888888888889
-0.911111111111111111111111111111
-0.913333333333333333333333333333
-0.915555555555555555555555555556
-0.917777777777777777777777777778
-0.92
-0.922222222222222222222222222222
-0.924444444444444444444444444444
-0.926666666666666666666666666667
-0.928888888888888888888888888889
-0.931111111111111111111111111111
-0.933333333333333333333333333333
-0.935555555555555555555555555556
-0.937777777777777777777777777778
-0.94
-0.942222222222222222222222222222
-0.944444444444444444444444444444
-0.946666666666666666666666666667
-0.948888888888888888888888888889
-0.951111111111111111111111111111
-0.953333333333333333333333333333
-0.955555555555555555555555555556
-0.957777777777777777777777777778
-0.96
-0.962222222222222222222222222222
-0.964444444444444444444444444444
-0.966666666666666666666666666667
-0.968888888888888888888888888889
-0.971111111111111111111111111111
-0.973333333333333333333333333333
-0.975555555555555555555555555556
-0.977777777777777777777777777778
-0.98
-0.982222222222222222222222222222
-0.984444444444444444444444444444
-0.986666666666666666666666666667
-0.988888888888888888888888888889
-0.991111111111111111111111111111
-0.993333333333333333333333333333
-0.995555555555555555555555555556
-0.997777777777777777777777777778
-1.
-1.00222222222222222222222222222
-1.00444444444444444444444444444
-1.00666666666666666666666666667
-1.00888888888888888888888888889
-1.01111111111111111111111111111
-1.01333333333333333333333333333
-1.01555555555555555555555555556
-1.01777777777777777777777777778
-1.02
-1.02222222222222222222222222222
-1.02444444444444444444444444444
-1.02666666666666666666666666667
-1.02888888888888888888888888889
-1.03111111111111111111111111111
-1.03333333333333333333333333333
-1.03555555555555555555555555556
-1.03777777777777777777777777778
-1.04
-1.04222222222222222222222222222
-1.04444444444444444444444444444
-1.04666666666666666666666666667
-1.04888888888888888888888888889
-1.05111111111111111111111111111
-1.05333333333333333333333333333
-1.05555555555555555555555555556
-1.05777777777777777777777777778
-1.06
-1.06222222222222222222222222222
-1.06444444444444444444444444444
-1.06666666666666666666666666667
-1.06888888888888888888888888889
-1.07111111111111111111111111111
-1.07333333333333333333333333333
-1.07555555555555555555555555556
-1.07777777777777777777777777778
-1.08
-1.08222222222222222222222222222
-1.08444444444444444444444444444
-1.08666666666666666666666666667
-1.08888888888888888888888888889
-1.09111111111111111111111111111
-1.09333333333333333333333333333
-1.09555555555555555555555555556
-1.09777777777777777777777777778
-1.1
-1.10222222222222222222222222222
-1.10444444444444444444444444444
-1.10666666666666666666666666667
-1.10888888888888888888888888889
-1.11111111111111111111111111111
-1.11333333333333333333333333333
-1.11555555555555555555555555556
-1.11777777777777777777777777778
-1.12
-1.12222222222222222222222222222
-1.12444444444444444444444444444
-1.12666666666666666666666666667
-1.12888888888888888888888888889
-1.13111111111111111111111111111
-1.13333333333333333333333333333
-1.13555555555555555555555555556
-1.13777777777777777777777777778
-1.14
-1.14222222222222222222222222222
-1.14444444444444444444444444444
-1.14666666666666666666666666667
-1.14888888888888888888888888889
-1.15111111111111111111111111111
-1.15333333333333333333333333333
-1.15555555555555555555555555556
-1.15777777777777777777777777778
-1.16
-1.16222222222222222222222222222
-1.16444444444444444444444444444
-1.16666666666666666666666666667
-1.16888888888888888888888888889
-1.17111111111111111111111111111
-1.17333333333333333333333333333
-1.17555555555555555555555555556
-1.17777777777777777777777777778
-1.18
-1.18222222222222222222222222222
-1.18444444444444444444444444444
-1.18666666666666666666666666667
-1.18888888888888888888888888889
-1.19111111111111111111111111111
-1.19333333333333333333333333333
-1.19555555555555555555555555556
-1.19777777777777777777777777778
-1.2
-1.20222222222222222222222222222
-1.20444444444444444444444444444
-1.20666666666666666666666666667
-1.20888888888888888888888888889
-1.21111111111111111111111111111
-1.21333333333333333333333333333
-1.21555555555555555555555555556
-1.21777777777777777777777777778
-1.22
-1.22222222222222222222222222222
-1.22444444444444444444444444444
-1.22666666666666666666666666667
-1.22888888888888888888888888889
-1.23111111111111111111111111111
-1.23333333333333333333333333333
-1.23555555555555555555555555556
-1.23777777777777777777777777778
-1.24
-1.24222222222222222222222222222
-1.24444444444444444444444444444
-1.24666666666666666666666666667
-1.24888888888888888888888888889
-1.25111111111111111111111111111
-1.25333333333333333333333333333
-1.25555555555555555555555555556
-1.25777777777777777777777777778
-1.26
-1.26222222222222222222222222222
-1.26444444444444444444444444444
-1.26666666666666666666666666667
-1.26888888888888888888888888889
-1.27111111111111111111111111111
-1.27333333333333333333333333333
-1.27555555555555555555555555556
-1.27777777777777777777777777778
-1.28
-1.28222222222222222222222222222
-1.28444444444444444444444444444
-1.28666666666666666666666666667
-1.28888888888888888888888888889
-1.29111111111111111111111111111
-1.29333333333333333333333333333
-1.29555555555555555555555555556
-1.29777777777777777777777777778
-1.3
-1.30222222222222222222222222222
-1.30444444444444444444444444444
-1.30666666666666666666666666667
-1.30888888888888888888888888889
-1.31111111111111111111111111111
-1.31333333333333333333333333333
-1.31555555555555555555555555556
-1.31777777777777777777777777778
-1.32
-1.32222222222222222222222222222
-1.32444444444444444444444444444
-1.32666666666666666666666666667
-1.32888888888888888888888888889
-1.33111111111111111111111111111
-1.33333333333333333333333333333
-1.33555555555555555555555555556
-1.33777777777777777777777777778
-1.34
-1.34222222222222222222222222222
-1.34444444444444444444444444444
-1.34666666666666666666666666667
-1.34888888888888888888888888889
-1.35111111111111111111111111111
-1.35333333333333333333333333333
-1.35555555555555555555555555556
-1.35777777777777777777777777778
-1.36
-1.36222222222222222222222222222
-1.36444444444444444444444444444
-1.36666666666666666666666666667
-1.36888888888888888888888888889
-1.37111111111111111111111111111
-1.37333333333333333333333333333
-1.37555555555555555555555555556
-1.37777777777777777777777777778
-1.38
-1.38222222222222222222222222222
-1.38444444444444444444444444444
-1.38666666666666666666666666667
-1.38888888888888888888888888889
-1.39111111111111111111111111111
-1.39333333333333333333333333333
-1.39555555555555555555555555556
-1.39777777777777777777777777778
-1.4
-1.40222222222222222222222222222
-1.40444444444444444444444444444
-1.40666666666666666666666666667
-1.40888888888888888888888888889
-1.41111111111111111111111111111
-1.41333333333333333333333333333
-1.41555555555555555555555555556
-1.41777777777777777777777777778
-1.42
-1.42222222222222222222222222222
-1.42444444444444444444444444444
-1.42666666666666666666666666667
-1.42888888888888888888888888889
-1.43111111111111111111111111111
-1.43333333333333333333333333333
-1.43555555555555555555555555556
-1.43777777777777777777777777778
-1.44
-1.44222222222222222222222222222
-1.44444444444444444444444444444
-1.44666666666666666666666666667
-1.44888888888888888888888888889
-1.45111111111111111111111111111
-1.45333333333333333333333333333
-1.45555555555555555555555555556
-1.45777777777777777777777777778
-1.46
-1.46222222222222222222222222222
-1.46444444444444444444444444444
-1.46666666666666666666666666667
-1.46888888888888888888888888889
-1.47111111111111111111111111111
-1.47333333333333333333333333333
-1.47555555555555555555555555556
-1.47777777777777777777777777778
-1.48
-1.48222222222222222222222222222
-1.48444444444444444444444444444
-1.48666666666666666666666666667
-1.48888888888888888888888888889
-1.49111111111111111111111111111
-1.49333333333333333333333333333
-1.49555555555555555555555555556
-1.49777777777777777777777777778
-1.5
-1.50222222222222222222222222222
-1.50444444444444444444444444444
-1.50666666666666666666666666667
-1.50888888888888888888888888889
-1.51111111111111111111111111111
-1.51333333333333333333333333333
-1.51555555555555555555555555556
-1.51777777777777777777777777778
-1.52
-1.52222222222222222222222222222
-1.52444444444444444444444444444
-1.52666666666666666666666666667
-1.52888888888888888888888888889
-1.53111111111111111111111111111
-1.53333333333333333333333333333
-1.53555555555555555555555555556
-1.53777777777777777777777777778
-1.54
-1.54222222222222222222222222222
-1.54444444444444444444444444444
-1.54666666666666666666666666667
-1.54888888888888888888888888889
-1.55111111111111111111111111111
-1.55333333333333333333333333333
-1.55555555555555555555555555556
-1.55777777777777777777777777778
-1.56
-1.56222222222222222222222222222
-1.56444444444444444444444444444
-1.56666666666666666666666666667
-1.56888888888888888888888888889
-1.57111111111111111111111111111
-1.57333333333333333333333333333
-1.57555555555555555555555555556
-1.57777777777777777777777777778
-1.58
-1.58222222222222222222222222222
-1.58444444444444444444444444444
-1.58666666666666666666666666667
-1.58888888888888888888888888889
-1.59111111111111111111111111111
-1.59333333333333333333333333333
-1.59555555555555555555555555556
-1.59777777777777777777777777778
-1.6
-1.60222222222222222222222222222
-1.60444444444444444444444444444
-1.60666666666666666666666666667
-1.60888888888888888888888888889
-1.61111111111111111111111111111
-1.61333333333333333333333333333
-1.61555555555555555555555555556
-1.61777777777777777777777777778
-1.62
-1.62222222222222222222222222222
-1.62444444444444444444444444444
-1.62666666666666666666666666667
-1.62888888888888888888888888889
-1.63111111111111111111111111111
-1.63333333333333333333333333333
-1.63555555555555555555555555556
-1.63777777777777777777777777778
-1.64
-1.64222222222222222222222222222
-1.64444444444444444444444444444
-1.64666666666666666666666666667
-1.64888888888888888888888888889
-1.65111111111111111111111111111
-1.65333333333333333333333333333
-1.65555555555555555555555555556
-1.65777777777777777777777777778
-1.66
-1.66222222222222222222222222222
-1.66444444444444444444444444444
-1.66666666666666666666666666667
-1.66888888888888888888888888889
-1.67111111111111111111111111111
-1.67333333333333333333333333333
-1.67555555555555555555555555556
-1.67777777777777777777777777778
-1.68
-1.68222222222222222222222222222
-1.68444444444444444444444444444
-1.68666666666666666666666666667
-1.68888888888888888888888888889
-1.69111111111111111111111111111
-1.69333333333333333333333333333
-1.69555555555555555555555555556
-1.69777777777777777777777777778
-1.7
-1.70222222222222222222222222222
-1.70444444444444444444444444444
-1.70666666666666666666666666667
-1.70888888888888888888888888889
-1.71111111111111111111111111111
-1.71333333333333333333333333333
-1.71555555555555555555555555556
-1.71777777777777777777777777778
-1.72
-1.72222222222222222222222222222
-1.72444444444444444444444444444
-1.72666666666666666666666666667
-1.72888888888888888888888888889
-1.73111111111111111111111111111
-1.73333333333333333333333333333
-1.73555555555555555555555555556
-1.73777777777777777777777777778
-1.74
-1.74222222222222222222222222222
-1.74444444444444444444444444444
-1.74666666666666666666666666667
-1.74888888888888888888888888889
-1.75111111111111111111111111111
-1.75333333333333333333333333333
-1.75555555555555555555555555556
-1.75777777777777777777777777778
-1.76
-1.76222222222222222222222222222
-1.76444444444444444444444444444
-1.76666666666666666666666666667
-1.76888888888888888888888888889
-1.77111111111111111111111111111
-1.77333333333333333333333333333
-1.77555555555555555555555555556
-1.77777777777777777777777777778


==> anc/AqqQNSEven300.dat <==
# AqqQNSEven300
159.425928140732050246862486604
159.442360370503597925104742418
159.443261165813575666430284719
159.444208432196091122850823665
159.445204360468234394458547346
159.446251229978584716081322856
159.447351411104746717199941661
159.448507367735582301621027499
159.449721659729074585399162136
159.4509969453359512642530325
159.452335983578342557970795679
159.453741636571852942497345737
159.45521687177848587807964071
159.456764764176876558022260158
159.458388498335259493358399837
159.460091370371525981317284549
159.46187678978361200108124217
159.463748281132301060947790694
159.465709485557330660424900629
159.467764162106457510164852433
159.469916188855868220963358932
159.4721695637990222126393709
159.474528405479686191102196676
159.476996953343569564958311656
159.479579567781603353034926157
159.48228072983652815551435624
159.485105040543077356971761637
159.488057219870668783914601876
159.491142105236161698324649471
159.494364649552907797128324805
159.497729918781037834807308747
159.501243088942694259674699092
159.504909442564761300326500408
159.508734364510575633604192732
159.512723337161143573322065559
159.516881934905567359464125937
159.521215817899718750816373838
159.525730725051720495256841671
159.530432466192535943570777022
159.535326913389957664494557298
159.540419991364564205588667525
159.545717666966820350938205923
159.551225937675474227165791287
159.556950819078802154214603667
159.562898331302121082579262515
159.569074484347384997228919984
159.575485262313666563471241354
159.582136606470964105785176091
159.589034397164137340209594107
159.596184434528938966632280409
159.603592418008154571887550896
159.611263924662877257751147081
159.619204386282018785628285829
159.627419065302394609793736643
159.635913029562220860308456437
159.644691125922738253065495987
159.653757952806048426372228784
159.663117831712235969617549642
159.672774777795584258289467962
159.682732469598311049351106807
159.692994218060892389624056845
159.703562934950858070608836749
159.714441100877081093346826069
159.725630733084204463745568987
159.73713335325211213587709364
159.748949955558421176261992134
159.761080975298015448150883488
159.773526258392824405567618225
159.786285032167540481312842062
159.799355877812929344723093599
159.812736705007979069734287712
159.82642472922551056429523355
159.840416452303176902967339115
159.854707646923145750898650467
159.869293345709303536104417209
159.884167835720639554483737208
159.899324659193635940210003187
159.914756621465049571249571807
159.930455807089434026906313888
159.946413605253082194005538724
159.962620745677693434268382432
159.979067346302847695102043035
159.995742974136101899978922502
160.012636720762935805117248248
160.029737294115503680050553588
160.047033128208734763647868313
160.064512512664197511588915559
160.082163743955600881252359912
160.099975300424006593360006922
160.117936043224762359112550501
160.136035445480645730236541733
160.154263852025331414524059065
160.172612772226426530724185864
160.191075208476058431544512125
160.209646023027149959898962109
160.228322345932542310326861349
160.247104026909111314405611561
160.26599413399662538963993091
160.28499950190748405743486523
160.304131332964276965413207084
160.323405853492313334735043339
160.342845028468179982756127813
160.529451386824255069853072675
160.667384466722129092860988866
160.794508458534723519199434446
160.920373981289349250914374759
161.047980713084341438506018808
161.178226693275907491212608418
161.311227755122779414146673958
161.446792304247204787423606102
161.584612783954278311731235105
161.724348069474074914311810373
161.865659793692996824938696421
162.008227964102768143250092968
162.151756908495701844779822061
162.295976637029263676680002937
162.440642063694443487611017909
162.585531291497250016687115546
162.730443561573781831469973534
162.875197162938384968423803616
163.019627443999023794086037775
163.163584986503923766787695847
163.306933961126953654302056279
163.449550663039667821107942373
163.591322215922560578843318858
163.732145428801296642337135437
163.87192578907996897382889368
164.010576575671271758362490724
164.148018077369310756861218827
164.284176903129998250718260065
164.418985372482228694606652658
164.552380975772778547128259177
164.684305895296172046608426241
164.81470657955978730006952494
164.943533363984924361166359258
165.070740132256228491250661965
165.196284013318475782698885852
165.320125109696066415084725667
165.442226253390990953720238079
165.562552786112755859604723553
165.681072361020570752329116644
165.797754763524333674316817018
165.912571749005521353112015279
166.025496895589644339854792134
166.136505470334979686633808176
166.245574307403384585348483301
166.352681696952819559421023641
166.457807283641748298331985861
166.560931973766203371326053424
166.662037850163868615836313526
166.761108094118451542404867952
166.858126913583958189995022594
166.953079477123985607644537959
167.045951853027300626286529649
167.136730953119045603807848142
167.225404480837985005723576123
167.311960883195207146544954203
167.396389306269416820531580308
167.478679553929078267811975793
167.558822049502779996958154585
167.636807800146798395347150111
167.712628363683371725265421725
167.786275817705037020714468261
167.857742730759856188677714444
167.927022135449747764444343683
167.994107503289693753742406946
168.058992721189521493763773965
168.121672069432455781725084474
168.182140201035860343745657648
168.240392122389683341646218651
168.296423175077214682609678378
168.350229018790963747508734565
168.401805615263871843663388507
168.451149213142769717950486343
168.498256333737052272403181148
168.543123757581036860657230839
168.585748511753457189601762443
168.626127857902074169702859117
168.664259280925504425900952108
168.700140478268117807122260411
168.733769349787273781660803695
168.765143988155285743909694342
168.794262669761351125240901518
168.82112384608128982575932213
168.84572613548531714022561842
168.868068315456260881217853712
168.888149315192634487591004248
168.905968208572815312936765722
168.921524207458265081434924397
168.93481665531528122742779037
168.945845021136195701771050155
168.954608893642252831374522865
168.961107975751609883483216459
168.965342079297022078623148136
168.967311119978806022501817197
168.967015112539629225066014097
168.964454166148555192176063262
168.959628479982589540574815188
168.952538338994728172238870472
168.943184109858208721544466391
168.931566237077315779069041657
168.917685239255692914233530873
168.901541705513674013904671708
168.88313629204666634317712833
168.862469718817101136433633149
168.83954276637291728947328666
168.814356272785962450054881052
168.786911130704085875649612822
168.757208284511061023169732864
168.725248727588814952738522729
168.691033499676758096873177846
168.654563684323303447384160804
168.615840406424940286991183538
168.574864829848485658038066513
168.531638155132378119537891611
168.486161617263104194756600652
168.438436483523059358253636279
168.388464051406343470506532828
168.336245646599176177319150433
168.281782621021791814873214343
168.225076350928836597740491956
168.16612823506544405369794032
168.1049396928763084871751315
168.041512162765211332741642228
167.975847100402582184273843381
167.907945977078795594145441065
167.837810278101016930030173965
167.765441501231516118183677019
167.690841155165467421216406365
167.61401075804634689420496194
167.534951836017127205760791311
167.453665921805552444272452104
167.370154553341853673528052739
167.284419272407339653418282179
167.196461623312366576778842605
167.106283151602256149833920785
167.013885402789793100586471684
166.919269921112991459881608005
166.822438248316873931553425881
166.723391922458060544768393791
166.622132476731011744049983887
166.518661438314817289039192164
166.412980327239465964093452141
166.305090655270572284183208954
166.194993924811575265332680779
166.08269162782246103316287082
165.968185244754095691625597886
165.851476243497287577643788419
165.732566078345728890690047712
165.611456188971995807150511085
165.488147999415813658996812289
165.36264291708381966140320225
165.234942331760080090712359177
165.105047614626641826103621454
164.972960117293419833100799291
164.838681170836742562260615904
164.70221208484589641565955989
164.563554146477028457770017295
164.422708619513783468933495166
164.279676743434067309231353334
164.134459732482343425109330539
163.987058774746883234555064491
163.83747503124140411000040874
163.685709634990540779753568394
163.53176369011860722443621759
163.375638270941116587975178001
163.217334421058536284270376027
163.056853152451764389675363092
162.894195444578821594795617834
162.729362243472260471819729048
162.562354460836800618810019067
162.393172973146704391518859323
162.221818620742413446142506849
162.048292206925971211182872254
161.872594497054760699968151809
161.694726217633090782663082322
161.514688055401167171685719877
161.332480656420986949932908464
161.148104625158697498430950668
160.961560523562962169085368114
160.772848870138876008044537169
160.581970139016975273621937634
160.388924759016884416445961281
160.193713112705143604160514746
159.996335535446758783177887121
159.796792314450014679263508174
159.595083687804089049689181483
159.391209843509003913926611798
159.185170918497446408001273156
158.976966997647988329369549321
158.766598112789229363257078216
158.554064241694384405602631727
158.339365307065830318954053424
158.122501175509121871790821975
157.903471656495980513795312967
157.682276501315753023614144443
157.458915402014829924745731288
157.233387990323505891505087172
157.005693836569756151725037284
156.775832448579394126140114587
156.543803270562066215445707344
156.309605681982529742984018473
156.073238996416649570982932753
155.834702460391537817289228203
155.593995252209249392511459812
155.351116480753433738197472093
155.106065184278330157717218978
154.858840329179480474287309838
154.609440808745518405183871937
154.357865441890379986463126543
154.104112971865263595906033036
153.848182064949651579474849917
153.590071309120688162896161289
153.329779212700190198114815365
153.067304202978548325744088424
152.802644624814756299044381346
152.535798739211785480420921342
152.26676472186649985413230596
151.99554066169328426311667854
151.72212455932053493582493234
151.446514325559136680837246363
151.168707779842025350741743917
150.888702648633907267842881051
150.606496563810179215849629508
150.322087061004063284282393949
150.035471577920940253711283992
149.746647452618833274991672031
149.455611921753960266248042677
149.162362118790238666113679356
148.866895072171589875907912471
148.56920770345585282868390124
148.269296825409076567274732504
147.96715914005892042045748349
147.662791236705847255749360504
147.356189589890750274253842935
147.047350557317606807727958431
146.736270377729703485931460718
146.422945168737925863273014728
146.107370924599552022029958377
145.789543513945933693193841648
145.469458677457389937081411965
145.147112025483577279238195996
144.822499035607536270599719628
144.495615050151547594417741804
144.166455273622860927972104042
143.835014770097286627725412707
143.501288460538563776212057407
143.165271120051338031575967817
142.826957375065498869741408461
142.48634170044953800694702482
142.143418416550498827046986315
141.798181686157990291051999638
141.450625511389637839682406118
141.100743730495237962461507689
140.748530014576772132806184763
140.393977864221319414663018026
140.037080606043784931742538238
139.677831389136233235479318069
139.316223181420481072266792958
138.952248765900462772207551886
138.585900736810733075096266864
138.217171495657316264028125216
137.846053247146946555392905259
137.472537995000572329673528851
137.096617537646815482995377722
136.718283463790886404019554913
136.337527147854254267969655646
135.954339745280160884235970632
135.568712187699843589573556108
135.180635177954097954239832019
134.790099184964563624277588006
134.397094438448855668513313916
134.001610923473388486820686016
133.603638374837448759634127736
133.20316627128176710535582267
132.800183829514514019656637998
132.394679998047303180222974378
131.986643450833423111567581415
131.576062580700135227490204679
131.162925492566471017725468076
130.74721999643753212997660068
130.328933600165842715477744886
129.908053501969821929256152354
129.484566582698934045882535664
129.058459397834532263382938484
128.629718169214837760362159033
128.198328776471885611170013833
127.764276748167621231523897129
127.327547252615642399560381339
126.888125088374349630418219959
126.445994674396488589961615412
126.001140039819238864908470846
125.553544813378120023653204373
125.1031922124270444500891969
124.650065031545842511907532551
124.194145630715514456892551842
123.735415923040319822427382984
123.273857361994593446205164803
122.809450928170871231358652431
122.342177115504511948474152581
121.872015916948506246986478039
121.398946809570562729886448719
120.922948739042844714881155651
120.444000103492890648358943677
119.962078736682275647220570042
119.477161890477449920199931847
118.989226216574909372455802878
118.498247747440400820137405357
118.004201876419223885811090149
117.507063336971847268834358038
117.006806180985990485776155642
116.503403756113013307883680297
115.996828682072881882589710294
115.487052825868118518727115648
114.974047275842964385378188117
114.45778231451946110571554163
113.938227390137255400849652667
113.41535108681861394668632106
112.889121093274362813939198905
112.359504169960192107409340668
111.826466114585941453587917771
111.289971725873049816936173784
110.749984765447251293168938336
110.206467917744757256299957267
109.659382747800506471071043179
109.108689656776501087292655008
108.554347835076679720112272355
107.996315212882098891950794587
107.434548407926276975820423217
106.86900267031526070703330787
106.29963182418014560660259918
105.726388205931239978604620864
105.149222598862605579272915264
104.568084163833107537330758298
103.98292036572510130762571213
103.393676895354178977378921061
102.800297586472653039272385695
102.202724327475286418824520016
101.600896967377740631375388932
100.994753215595801716321451953
100.384228535006072194777822286
99.7692560277158138541555128877
99.1497663129102134853512797057
98.525687396078622001013155521
97.8969445288462424320912854583
97.2634600585530992976257598293
96.6251532666264938027443976707
95.9819401946848791257276727572
95.3337334571882344128976974432
94.6804420393102896293814818667
94.0219710785486604982651627378
93.3582216284069041810266242258
92.6890904022739169198076852324
92.0144694953864572360774365258
91.3342460824845067985540637984
90.6483020884502176625260576199
89.9565138288515664853892916567
89.2587516168821523076406686792
88.5548793326874421191027307384
87.8447539504813095050159094792
87.1282250181679455686904956086
86.405134083372276058246863031
85.6753140588211156872585451388
84.9385885188754312439997066094
84.1947709176513393006084299204
83.4436637175337287370782387662
82.685057414918436976743364093
81.918729447636420757280286647
81.1444429656137151594597435228
80.361945442772097062310832593
79.5709671038060760592689547045
78.7712191340585430622406648805
77.9623916339657155819897335679
77.1441512710609323520661286348
76.3161385717922908035849303236
75.4779647817117194381659239379
74.6292082049625465950924173759
73.7694099110867961715362878472
72.8980686671131536345901115359
72.0146349130063243738265922997
71.1185035450238767208051441338
70.2090051987364909624459393491
69.2853956231027212594148196993
68.3468425964669550880766609923
67.3924096352526802936452569229
66.4210354558227449614124201039
65.4315077199580344251869473657
64.4224289424004288770031661159
63.39217142397558893762194656
62.3388164459410008213264837331
61.2600702588778614468417130206
60.1531447306078476435564308409
59.0145820626184769002140765116
57.8399867860175713862830913855
56.6235950050383097729504621616
55.3575364927165864999262010447
54.0304592058216990393457667943
52.6246436208821808455697726948
51.1087545037771272089516954246
49.4127085268500907343582435018
47.1364343952843894277569233418


==> anc/AqqQNSEven301.dat <==
# AqqQNSEven301
-2.49263040025646287120119333682
-2.49230986649399063591439285185
-2.4922901193628438356566159507
-2.49226920143597679328795749734
-2.49224704693787074480489633274
-2.49222358669212879585680072124
-2.49219874797017817744373420594
-2.4921724543354110936712055687
-2.49214462548284457058781864471
-2.49211517707441013552874494781
-2.49208402057001808658838530388
-2.49205106305457885901483201782
-2.49201620706120588920524637396
-2.49197935039087077129577741646
-2.49194038592883277519441049811
-2.49189920145822135431310463782
-2.4918556794712125506892469863
-2.49180969697830866919538514764
-2.49176112531630573742187577395
-2.49170982995561562336303710729
-2.49165567030769981429188481596
-2.49159849953347036931636480289
-2.49153816435362108618900642316
-2.49147450486196915199883798422
-2.49140735434301520225364100742
-2.49133653909506856321823738784
-2.49126187826043531466835556164
-2.49118318366433054970500575309
-2.49110025966435374099285187079
-2.49101290301255841753373448681
-2.490920902732355436344248641
-2.49082404001271407921510593223
-2.49072208812236815448907771703
-2.49061481234699643595843383035
-2.49050196995262938563232042206
-2.49038331017883850737750930268
-2.49025857426559225166864105157
-2.49012749551801459052196506371
-2.48998979941366072472383879214
-2.48984520375733045766574223301
-2.4896934188888752228253190438
-2.48953414794992130255463762032
-2.48936708721593120683261318337
-2.48919192650055933815102176463
-2.48900834963982886044804877094
-2.48881603506426608245391676288
-2.48861465646777868057182180924
-2.48840388358275679566406257133
-2.48818338307161355902467333808
-2.48795281954576609083563161135
-2.48771185672389165520527679394
-2.48746015874217865594510350151
-2.48719739163023073276889597219
-2.48692322496727658174573865795
-2.48663733373439047192831043626
-2.48633940037954092268485511932
-2.48602911711345974991112167069
-2.48570618845556271453052218287
-2.48537033405045824324737020505
-2.48502129177695394033335651826
-2.48465882117291351092594777802
-2.48428270720083071586630682194
-2.48389276438057328524117114281
-2.48348884131740926281314827708
-2.48307082565516163796911768736
-2.48263864948614456356140475088
-2.48219229525141573019189996015
-2.48173180216683383062389863762
-2.48125727321243617469487456681
-2.48076888272474740642922963834
-2.48026688463379316789504139231
-2.47975162138881881861112065434
-2.47922353361899834392476482024
-2.47868317057775665228044669867
-2.47813120142171260348912809299
-2.47756842737767195819244980393
-2.47699579485354904600432752906
-2.4764144095515615998039916166
-2.4758255516445111949875418075
-2.47523069207841613881289074893
-2.47463151006718605635817308734
-2.4740299118473966014668273261
-2.4734280507635143359756336757
-2.47282834875610800763569457167
-2.47223351932763141254947165422
-2.47164659206223851894753045796
-2.47107093877775234341159571962
-2.47051030138930839041999518567
-2.46996882156527815515165171485
-2.46945107225678797942975881035
-2.46896209118241510997665297119
-2.46850741634938867517492688333
-2.46809312369176065465011158973
-2.46772586690444118503029020061
-2.46741291954960075978058236189
-2.46716221950860082126918141496
-2.46698241584817827899363085883
-2.46688291816391309020064151584
-2.46687394845686290752834267665
-2.46696659559044054451952866384
-2.46717287236389433029722110641
-2.46750577522584968545874969664
-2.47857983938337254484862139049
-2.49584606513671348125530156861
-2.51581682054819320231976851658
-2.53719798833303950985515318857
-2.55936259583970859798834543253
-2.58196131958201514356249052021
-2.60478181240575699387878697911
-2.62768711651944740764863743349
-2.6505850839392709982332778296
-2.67341176724300111508675422201
-2.69612176764725496068659490707
-2.7186823217667637557888431782
-2.7410695215992624080872274217
-2.76326581227763064729349416235
-2.78525828657665669416259172832
-2.80703749333551953782683875448
-2.82859658707400049006371598452
-2.84993070985004019473887900586
-2.87103653467241752268034171833
-2.89191192346592823469141002022
-2.91255566764820876555876988827
-2.93296728918913155732847211847
-2.95314688655399805323627300546
-2.97309501436249358133907839443
-2.99281258865423853820046120467
-3.01230081179705907913744888655
-3.03156111260040447931808732536
-3.05059509829659666359775917361
-3.06940451585534468797734297072
-3.08799122068917266432597534159
-3.10635715124880747131004831013
-3.12450430833969737056046262255
-3.14243473824294745898380343529
-3.16015051891691280238953536337
-3.17765374870450052141999979201
-3.19494653708682005606553079112
-3.21203099711420544331784209373
-3.2289092392167543010412278709
-3.24558336615282103204086506487
-3.26205546889870492659698806171
-3.2783276233186182909479456529
-3.29440188748283754301823374728
-3.31028029952521596827856307818
-3.32596487595011830485218321997
-3.34145761031421714354083618857
-3.35676047222116732814390049438
-3.37187540657749589834630397986
-3.38680433306654522928238179571
-3.40154914580433012576228039296
-3.41611171314699026645520968233
-3.43049387762435747439607762967
-3.4446974559781896976139318001
-3.45872423928699315595740399679
-3.47257599316217663164411782684
-3.48625445800265154645928299586
-3.49976134929698517467053558691
-3.51309835796389507154157311944
-3.52626715072329230518700188322
-3.53926937049128201762552526456
-3.55210663679354746574202298763
-3.56478054619240722844845661248
-3.57729267272356900126392235139
-3.58964456833922757245732857779
-3.60183776335468609134132095605
-3.61387376689613275398427320142
-3.62575406734759142285518024169
-3.63748013279539445441840707522
-3.6490534114688075512463849865
-3.66047533217567689187507542007
-3.67174730473217413690811970634
-3.68287072038589026155691979497
-3.6938469522316788511772074845
-3.70467735561977719849813311984
-3.7153632685558423947328826147
-3.72590601209263228659597166893
-3.73630689071313996274705908681
-3.74656719270505729140381886302
-3.75668819052649963052096488139
-3.76667114116297160930932302194
-3.77651728647559406819653715232
-3.78622785354064590362147227603
-3.79580405498050260634404892735
-3.80524708928607649268676320257
-3.81455814113088268430626291949
-3.82373838167687037770881160074
-3.8327889688721713638738486444
-3.84171104774092754645010152128
-3.85050575066536674032865355104
-3.8591741976603016363177470363
-3.86771749664023077353740806386
-3.87613674367922291246503089912
-3.88443302326376755895010018636
-3.89260740853877473526824788057
-3.90066096154690658614124988946
-3.90859473346142218208207834281
-3.9164097648127150574690095562
-3.92410708570872069845616484614
-3.93168771604936846435901524196
-3.93915266573524936163291538911
-3.94650293487066775764548883057
-3.95373951396124157869051867344
-3.96086338410621183175853668875
-3.96787551718561846425268413741
-3.9747768760424956659283379547
-3.9815684146602357534574829393
-3.98825107833526678627345570289
-3.99482580384518506491192793222
-4.00129351961247967869113619876
-4.00765514586398231406539283184
-4.01391159478617162156383979444
-4.02006377067645757888062832221
-4.02611257009056748946587642457
-4.03205888198615152725382251372
-4.03790358786272208487885541844
-4.04364756189803760954052121595
-4.0492916710810381211720505413
-4.0548367753414362043985389556
-4.06028372767606395079527306197
-4.0656333742720731023425032821
-4.07088655462708251130290319384
-4.07604410166636398610590558906
-4.08110684185715463687017325224
-4.0860755953201809672362384128
-4.09095117593847718022161048757
-4.09573439146357747360759945418
-4.10042604361915949347299824279
-4.10502692820221359128987294335
-4.1095378351818100887421715122
-4.11395954879553439326419909176
-4.11829284764365752428773941639
-4.12253850478110740333849297425
-4.126697287807304128397856474
-4.1307699589539203922824238575
-4.13475727517062621411615488371
-4.13865998820887523020326098345
-4.14247884470378793368666420706
-4.14621458625418545924759802226
-4.14986794950082577774066382765
-4.15343966620289249406920890312
-4.15693046331278482782639757392
-4.16034106304925579833417737905
-4.16367218296894413182317779746
-4.16692453603634395677284498757
-4.17009883069225495207983878743
-4.17319577092075425999789349815
-4.17621605631473016999587746309
-4.17916038214001631916306985698
-4.18202943939816393795084682467
-4.18482391488788849532638114909
-4.18754449126522596331902122589
-4.19019184710243282602349869681
-4.19276665694566290094375433115
-4.19526959137145301980520778377
-4.19770131704204863026879155481
-4.20006249675959942810749529921
-4.20235378951925421011664090431
-4.20457585056118325014254625811
-4.20672933142155564298905506887
-4.20881487998249823249715222045
-4.21083314052106193972873647909
-4.21278475375722053389926232062
-4.2146703569009261415103950387
-4.21649058369824506708421855794
-4.21824606447659680108107385012
-4.21993742618911841611383268566
-4.22156529245817590060510592114
-4.22313028361804334875494795104
-4.22463301675677031630997783123
-4.22607410575725706239487904399
-4.22745416133755682785676119958
-4.22877379109042374948205548264
-4.23003359952212447640105401966
-4.23123418809053103934890202193
-4.23237615524251202458030887438
-4.23346009645063862153853452969
-4.2344866042492216462800968629
-4.23545626826969519059973640172
-4.23636967527536210925107754596
-4.23722740919551613410295821383
-4.23803005115895499401481554467
-4.23877817952689852218075478585
-4.23947236992532534822290088873
-4.24011319527674139996952059672
-4.24070122583139307920799464073
-4.24123702919793762634876296531
-4.2417211703735828504809481161
-4.24215421177370807336531254975
-4.24253671326097781813152144129
-4.24286923217395946547397458801
-4.24315232335525580163643274825
-4.24338653917916309311555993586
-4.24357242957886504248467833435
-4.24371054207317270774043864336
-4.24380142179282020381685163202
-4.24384561150632574911403010508
-4.24384365164542737178417718543
-4.24379608033010234984584659161
-4.24370343339317922570982411733
-4.24356624440455100915580755399
-4.24338504469499796296684968678
-4.24316036337962815208517292399
-4.2428927273809437300834760349
-4.24258266145154073574304415669
-4.24223068819644997739415052161
-4.24183732809512639321291699246
-4.24140309952309409169642363988
-4.24092851877325409787552954229
-4.24041410007686165730009662588
-4.23986035562417978127776294268
-4.23926779558481555310468061624
-4.2386369281277455559400013011
-4.23796825944103662839612046517
-4.23726229375126800369981174122
-4.23651953334266074228649262882
-4.23574047857592022578693705512
-4.23492562790679734242345347863
-4.2340754779043738597260573506
-4.23319052326907735008800478061
-4.23227125685043090788792055689
-4.2313181696645427736003710636
-4.23033175091134086038969564138
-4.22931248799155706202854005716
-4.22826086652346610750174248535
-4.22717737035938361725036978002
-4.2260624816019279085854802103
-4.22491668062004999326549183841
-4.22374044606483610849684192113
-4.2225342548850870235998820659
-4.22129858234267826819847858427
-4.22003390202770533396314717162
-4.21874068587341781058697199323
-4.21741940417094632772682762982
-4.21607052558382608802779114282
-4.21469451716232069199673122238
-4.21329184435754987333481396949
-4.21186297103542468331320125863
-4.21040835949039358481879828775
-4.20892847045900284074684550528
-4.20742376313327450741574007777
-4.20589469517390527156991612951
-4.20434172272328929926395522044
-4.2027653004183681964321591018
-4.20116588140331111419112919032
-4.19954391734202796684864785153
-4.19789985843051866715212673178
-4.19623415340906122145739721755
-4.19454724957424146718847297517
-4.1928395927908271761473531808
-4.19111162750348918987756500082
-4.18936379674837219734506089191
-4.18759654216451771063496822295
-4.18581030400514174113540385174
-4.18400552114876962675067065652
-4.18218263111023041002172312719
-4.18034207005151311759526297119
-4.1784842727924872432409516304
-4.17660967282148968953593242788
-4.17471870230578037738528004298
-4.1728117921018686876952344822
-4.17088937176571285573317006295
-4.1689518695627943959651489255
-4.1669997124780695934304468446
-4.16503332622580005696530265596
-4.16305313525926428979884152885
-4.1610595627803521941869634132
-4.15905303074904438880004844282
-4.15703395989277818051343302101
-4.15500276971570199604229635043
-4.1529598785078200434921067331
-4.15090570335402893934002355436
-4.1488406601430480026002000544
-4.14676516357624488493598025116
-4.14467962717635817324433761625
-4.14258446329611856973296094611
-4.14048008312677022371912361802
-4.13836689670649375928339869487
-4.13624531292873251349246235127
-4.13411573955042347114623852671
-4.13197858320013435388855722522
-4.12983424938610829403089215955
-4.12768314250421749655964580051
-4.1255256658458272665133524349
-4.12336222160557175321200508141
-4.12119321088904273768184015541
-4.11901903372039276503110888973
-4.11684008904985389948180224614
-4.11465677476117335623554069885
-4.1124694876789672413358328512
-4.11027862357599360817095342214
-4.10808457718034601722945155864
-4.10588774218256876416177744428
-4.10368851124269492010504391246
-4.10148727599720830758217757923
-4.09928442706593051508063061429
-4.09708035405883403363869227874
-4.09487544558278257940882508278
-4.09267008924819964721720497422
-4.09046467167566632158689570349
-4.08825957850244935352922968263
-4.08605519438896049362465640649
-4.08385190302514805450146208709
-4.08165008713682165876951241277
-4.07945012849191111176791344802
-4.07725240790666032213184308657
-4.07505730525175717716662008159
-4.07286519945840026432840931012
-4.07067646852430331474308089782
-4.06849148951963822964012178411
-4.06631063859291753582981425703
-4.06413429097681710190201251663
-4.06196282099393993266681799983
-4.05979660206252184548451113662
-4.05763600670207981853765183133
-4.0554814065390037877758949195
-4.05333317231209265620752808478
-4.05119167387803526641493770356
-4.04905728021683707462820920091
-4.04693035943719325239609156606
-4.04481127878180892984096760668
-4.04270040463266728266878313202
-4.04059810251624615352075019031
-4.0385047371086838868958382712
-4.03642067224089504573652160945
-4.03434627090363666685000733475
-4.03228189525252570162839991441
-4.03022790661300827802925512445
-4.0281846654852814094781525602
-4.02615253154916776625279499876
-4.02413186366894411499936275324
-4.02212301989812402231215689858
-4.02012635748419540877280769269
-4.01814223287331353049145696109
-4.0161710017149499560153986604
-4.01421301886649809746683026282
-4.01226863839783584593687332939
-4.01033821359584585249420075375
-4.00842209696889398765988604237
-4.00652064025126650385197890729
-4.00463419440756641711040817479
-4.00276310963706961637179661193
-4.00090773537804120067140185425
-3.99906842031201253690251021063
-3.99724551236801952315911859286
-3.99543935872680253522263085911
-3.99365030582496852642462702543
-3.99187869935911574392266560551
-3.99012488428992151736174741932
-3.98838920484619356895776652311
-3.98667200452888528722832799703
-3.98497362611507539990811361243
-3.98329441166191247501797657097
-3.98163470251052467260665689423
-3.97999483928989516334899908541
-3.97837516192070362396244941831
-3.97677600961913421329209280491
-3.97519772090065042691129353649
-3.97364063358373722218791749999
-3.97210508479361079997297394946
-3.9705914109658964233772104533
-3.96909994785027464850966155104
-3.96763103051409633655837343363
-3.96618499334596681119553308924
-3.96476217005929951998509513586
-3.96336289369583955325884098555
-3.96198749662915736880478363491
-3.96063631056811306567814935223
-3.95930966656029154549806741076
-3.95800789499540889473086284279
-3.95673132560869031668179548214
-3.95548028748421993721957936933
-3.95425510905826280364044455056
-3.95305611812255939153929872952
-3.95188364182759293009317425701
-3.95073800668582985177510563681
-3.94961953857493366820340627252
-3.94852856274095256959056506067
-3.9474654038014810410862596447
-3.946430385748795785208910416
-3.94542383195296623552843440904
-3.94444606516493994279808708053
-3.94349740751960311083421713421
-3.94257818053881655560814746785
-3.94168870513442735724300358562
-3.94082930161125647089893558466
-3.94000028967006255888164314434
-3.93920198841048230272026215406
-3.93843471633394745043037873089
-3.93769879134657885070509750941
-3.93699453076205772236062586523
-3.93632225130447440400168675376
-3.93568226911115482556520512124
-3.93507489973546494014711328117
-3.93450045814959335131579752805
-3.93395925874731236796569073858
-3.93345161534671771566485332952
-3.93297784119294713040014715419
-3.93253824896087805762188262266
-3.93213315075780467653571641485
-3.93176285812609446668222206459


==> anc/AqqQNSEven310.dat <==
# AqqQNSEven310
181.500675775854480873747743388
181.493316204891986493101862148
181.492855329411429620951736315
181.49236640704609930843341374
181.491847792138856347065941784
181.491297747041949428317823815
181.490714437314391507825018112
181.490095926693739010605262021
181.489440171833538509678830082
181.488745016797507412132127763
181.488008187301324003744375801
181.487227284692719120910158749
181.486399779660387988821955843
181.485523005662077705164532709
181.484594152062054839076794657
181.483610256968020095007401987
181.482568199757414453466166874
181.481464693282955186212181718
181.480296275747152232160893463
181.479059302235487221611036205
181.477749935897890576789737472
181.476364138768128225155797341
181.474897662210710152385121392
181.473346036984959872965763596
181.471704562915938426746811079
181.469968298162000150926369602
181.468132048068871540150150073
181.466190353600290146622196312
181.464137479335418641253283353
181.461967401023460560649059445
181.459673792686149303093103804
181.457250013259060641408973063
181.454689092763010983710811424
181.451983717997147905908188466
181.449126217745714561930173418
181.446108547490873194249195969
181.442922273624402034597497962
181.439558557151530361329483623
181.436008136880643223038456389
181.432261312093063943842629632
181.428307924687601150796135575
181.424137340795018227265030365
181.419738431858035459796653744
181.415099555172895271466873702
181.410208533888893013702068717
181.405052636462581345927059107
181.399618555563573797902979882
181.393892386428977856856453226
181.387859604663451270318930164
181.381505043481664435429050334
181.374812870389529316079601992
181.367766563299878655559087664
181.36034888607729992910330481
181.352541863505491704080185545
181.344326755668753955768391662
181.33568403173697869918792259
181.326593343140694665706350828
181.317033496119251759592759544
181.306982423621009248422431341
181.296417156529306087041705297
181.285313794181919762227012997
181.273647474144524951014058472
181.261392341190193207899066096
181.2485215154270612016350699
181.235007059504750775570920025
181.220819944816742368934925074
181.205930016600455334064546252
181.19030595781902181733487774
181.173915251688376574504969157
181.156724142690016519469134132
181.138697595883273335488286833
181.119799254300819009581680979
181.099991394176980191910612499
181.079234877719825798455794309
181.057489103094423282485020207
181.034711951235595872647932199
181.010859729053368544500060536
180.985887108532422299613100234
180.959747061157582493528665685
180.932390787019880621119184081
180.903767637871212750664617886
180.873825033299157594066727239
180.842508369086115375176872322
180.809760916697496514446125667
180.775523712711038578034515045
180.739735436852164126810216875
180.702332277137195124161854671
180.663247780445664718840807312
180.622412686643223855374661655
180.579754744155878751399213025
180.535198504652490441029784143
180.488665094223398700569942629
180.44007195814626166425916221
180.389332576003048178048973421
180.336356143551628746005252975
180.281047217358322399930410625
180.223305317760464232905436806
180.163024485246562549880021158
180.100092784811470450627013512
180.034391752260250487473617746
179.965795775791527678346329721
179.894171405482903834523900668
179.10152446216861459147167992
178.465689477143057785330349369
177.906316598785348591241573049
177.392437104671504173766596089
176.908460270084408634445962815
176.445342809869679741364429564
175.997346488939624543264510111
175.560595298896628525152918498
175.132347244575829387959650675
174.710592197053288866361268677
174.293814206561212130902694798
173.880843333535913958088956895
173.470759226702645861897097571
173.062826110364464933511813064
172.656447623577794968091338889
172.251134642172937032219458673
171.846481842970479348081893043
171.442150305434545946863017493
171.037854376080798601838592438
170.633351601938731103194942262
170.228434912325152763803861296
169.822926473465742675353654235
169.416672805334876393426056116
169.009540863026114573824390768
168.601414863721770739684176452
168.192193696129350727621699434
167.781788789365856066199556356
167.37012234749424250845539755
166.957125877468497318213588512
166.542738954319239466704450392
166.126908179528350967487221178
165.70958629776305307225736597
165.290731444222420787542338453
164.870306500335027443799648148
164.448278539828996195461446324
164.024618350563951521381526223
163.599300020181956259156217299
163.172300575761127781796335767
162.743599669361481372826976591
162.313179302728916972073535361
161.881023585539946047059839356
161.447118522480505857563471539
161.011451825198708707551127015
160.574012745786144814294665468
160.134791928950926728206179757
159.693781280468183804531259346
159.250973849846183939295029966
158.806363725441440625797831804
158.359945940504291431173442862
157.911716388845755409892658007
157.461671748993665709570334419
157.009809415856554659285624517
156.55612743904197008062193402
156.100624467085452316163791739
155.643299696940286857393868694
155.184152828158832430332649366
154.723184021265751472031526355
154.26039385988353734205610104
153.795783316222756996114688476
153.329353719594594676247704897
152.861106727642586503486747363
152.391044300024715388830134327
151.919168674306997629545689532
151.445482343855935644693189569
150.969988037540243728515302376
150.492688701072507945727738525
150.013587479839286320027508754
149.532687703083906804675835552
149.049992869320148635510091103
148.565506632867329912334857408
148.079232791408270697258442792
147.591175274481329179976664833
147.10133813282636779276926445
146.609725528512225868077684249
146.116341725780167762701620685
145.621191082543937942447763939
145.124278042492572383263989277
144.625607127747063039360469056
144.125182932026413969456568738
143.623010114282620854940308142
143.119093392767699968792308377
142.613437539499131992853758764
142.106047375093009009540650547
141.596927763936813515438478183
141.086083609676146435086958964
140.573519850991883390009613415
140.059241457646198393423311679
139.543253426777672522169056648
139.025560779427320453089070764
138.506168557278836476132615549
137.985081819597698338683902477
137.462305640354985070820819738
136.937845105522875420907451839
136.411705310529807085982045332
135.883891357864202845364164508
135.354408354816516320415842789
134.823261411350124848230134676
134.290455638092306566726678
133.755996144437189277484641834
133.219888036753155389477916628
132.682136416687735121068927606
132.142746379563523537312586047
131.601723012859119883216116096
131.05907139476951361529064222
130.514796592840733763872956493
129.968903662673939699604553893
129.421397646694464675189204465
128.872283572981631066174412425
128.321566454155440217235014781
127.769251286316502188058113882
127.215343048035813279759273919
126.659846699391213640503880745
126.10276718104756498269184385
125.544109413377880846299724032
124.983878295622820146726417277
124.422078705086120075518668021
123.858715496363697805486852539
123.29379350060429282606806293
122.727317524799653958028302411
122.159292351102397953414169312
121.589722736169780795491670552
121.01861341053172903244574252
120.445969077981577311285964519
119.871794414988050278287519519
119.296094070127112687561026932
118.71887266353239137677206126
118.140134786362947157650685718
117.559885000287244023312949649
116.97812783698222775765280125
116.394867797646486378474930697
115.810109352526521163629838336
115.223856940455209582096572096
114.636114968401590541587873847
114.046887811031148212457874835
113.456179810275813517560403291
112.863995274912942395304722056
112.270338480152567338926199929
111.67521366723225366501414426
111.07862504301892463149798769
110.480576779617050060320885454
109.881073013982621662480631049
109.280117847542364942247195226
108.67771534581766249293785411
108.073869538052686799654881085
107.468584416846262437799498053
106.861863937786997895443074458
106.253712019091246241345357719
105.644132541243471590772330981
105.03312934663861486451766618
104.420706239226067764269206379
103.806866984154878262693115048
103.19161530741982429675098977
102.574954895508004805539187117
101.956889395045608830846559066
101.337422412444534143063071037
100.716557513548536814910590179
100.094298223278602382456205984
99.4706480252772377463717420474
98.8456103615513908129228040044
98.2191886321137120875984181593
97.5913861946218790460848194551
96.9622063640157101466280926402
96.331652412151800841780379286
95.6997275674354189211574958743
95.0664350144494009933672973856
94.4317778935797959161712126683
93.7957593006380045290552384226
93.1583822864791681500158624796
92.5196498566165609853725028838
91.879564970831743883304203339
91.2381305427802387527968743086
90.5953494395924844827914665364
89.9512244814698363434128478847
89.3057584412753716430205780373
88.658954044119264861215453572
88.0108139669384955876421067916
87.3613408380706523773002946189
86.7105372368215950920801621798
86.0584056930267374414848260989
85.4049486866057102682980338159
84.7501686471101646518138908597
84.0940679532644721259342764314
83.4366489324990772349938362793
82.7779138604762552789230442703
82.1178649606080254329519935663
81.4565044035659664664686371636
80.7938343067826790311996771202
80.1298567339446349402647363004
79.4645736944761500159199308696
78.7979871430142129433895532702
78.1300989788738981289036068903
77.4609110455040858191232978928
76.7904251299332076931470427001
76.1186429622047307832390727888
75.4455662148020869116949697135
74.7711965020627488436243394777
74.0955353795811480430431587537
73.4185843436001222760546596409
72.740344830390574322951211994
72.060818215619015733038501557
71.3800058137026618734572721783
70.6979088771517364771740035096
70.0145285958986354758575094132
69.3298660966135911000725675363
68.643922442006468030894137869
67.9566986301143137817141841994
67.2681955935742754639380157918
66.5784141988814846319042163866
65.8873552456315009963330367895
65.1950194657468944266674248563
64.5014075226875328146721404
63.8065200106441310275143655455
63.1103574537146033201995723684
62.4129203050627481855926485563
61.7142089460587806751614221683
61.0142236854012127037647445946
60.3129647582195667348261256381
59.6104323251573925044148253905
58.9066264714350400591393755551
58.2015472058916253270310493119
57.4951944600056066850224711978
56.7875680868933725019798178818
56.0786678602852203917227824917
55.3684934734780888736043515064
54.6570445382643812748158529545
53.9443205838361999825837181192
53.2303210556642865278423488006
52.5150453143509394147611294911
51.7984926344561570604658663607
51.0806622032962276319300191682
50.3615531197139609154036216306
49.6411643928197295784229873553
48.9194949407024582332189333073
48.1965435891096685281645093305
47.472309070095657022686876371
46.746790020636849779505046954
46.0199849812133433714262684164
45.2918923943556062799001086043
44.5625106031552773869115104669
43.831837849738959354336024087
43.0998722737038640649961874342
42.3666119105141248821615145317
41.6320546898565461790500462431
40.8961984339545143017417229412
40.1590408558387457569963983638
39.4205795575734978540886648605
38.6808120284368141639663134775
37.9397356430533218701710357717
37.1973476594780402472752468433
36.4536452172295989797525702504
35.708625335271201684766825381
34.9622849099376036753093443735
34.2146207128063035351007087578
33.4656293885110753036373811965
32.7153074524958918080249108863
31.9636512887072097359321842032
31.2106571472225032172124651449
30.4563211418128447536924966563
29.7006392474372400767823158418
28.9436072976663266756054583089
28.1852209820329440631845034233
27.4254758433069770567866949085
26.6643672746917611446082041477
25.9018905169392210788168088458
25.1380406553807898379009696314
24.3728126168710246801093884953
23.6062011666406997811480496705
22.8382009050560105038654455472
22.0688062642803722480546659732
21.2980115048351366072641879516
20.5258107120553787167217598924
19.7521977924367316772521116787
18.977166469869056211812972294
18.2007102817525356406985623419
17.4228225749915771913481249067
16.6434965018616798843740806048
15.8627250157441960029156397445
15.0805008667236666462688278155
14.2968165970421512194306522105
13.5116645364046949811763950701
12.7250367971297869575405404764
11.9369252691383515416446222691
11.147321614774489778330442712
10.35621726345083941658605105
9.56360340611105495001754834489
8.76947098950151859494800263184
7.9738107102439789006659309714
7.17661300870037374437861222956
6.37786806262062699464342032966
5.57756578056371114172046167768
4.77569579508173953815982780904
3.97224745565628923615204936726
3.16720982137555622264471684903
2.3605716533403063982947143684
1.55232140678590494747031594053
0.742447222906980572976947355612
-0.0690630796294940908471282618125
-0.882222013497752539827619770918
-1.69704243186934652241720541586
-2.51353753792869823963467824834
-3.33172089476598350999019802667
-4.15160643566632149183988584977
-4.9732084748154089871116828076
-5.79654171844298395094059076881
-6.62162127642684065178888984811
-7.4484626743815556887080595435
-8.27708186625762824343425283922
-9.10749524747839881685777977203
-9.93971966864389847924141202354
-10.7737724498327065752470227517
-11.6096713955349712227997687031
-12.4474348102519874421549884342
-13.287081514800147364193105032
-14.1286308633596922764192518092
-14.9721027613115256019918688772
-15.8175176839084095587079750905
-16.6648966958301886904152065807
-17.5142614716762856403365663198
-18.3656343174526261428098370212
-19.2190381931144020506383300007
-20.0744967362307075904275651936
-20.9320342868421231930053464309
-21.7916759135878158804789385998
-22.6534474411847230456418712716
-23.5173754793479409832785714322
-24.3834874532486106560546513289
-25.2518116356134481947921968508
-26.1223771805786822241092904778
-26.9952141594206195133446411576
-27.8703535982954608496376917602
-28.7478275181324390916228584174
-29.6276689768369741063640030795
-30.5099121139744742137918400735
-31.394592198120819324807412792
-32.2817456770826175038560455017
-33.1714102312092398477178241467
-34.063624830039643280211792866
-34.9584297925503560610176790343
-35.8558668512970350170008336899
-36.7559792207710614083749524033
-37.6588116703251325918286803255
-38.564410602058201148361907473
-39.4728241340909581507868676029
-40.384102189708986587167549122
-41.298296592902461948956495637
-42.2154611708897095700602545699
-43.1356518642780481144657757072
-44.0589268455903349984749916283
-44.9853466469708695434452599795
-45.9149742979814395130794335146
-46.8478754745092525892019388263
-47.7841186599355748532036132214
-48.7237753198598414227647795629
-49.6669200918420827910918223034
-50.6136309918206503753838396084
-51.5639896390871544182758462428
-52.5180815019619629858815001109
-53.4759961666184918917727681998
-54.4378276318613028153693309041
-55.4036746330820829439247507715
-56.3736409991116550387098550986
-57.3478360462710296475483352754
-58.3263750146197608267025639468
-59.3093795522299985909022932895
-60.2969782543104350273847411942
-61.2893072652047514275201382147
-62.2865109527437390523126003809
-63.2887426662024645938557972625
-64.2961655912855860620125973974
-65.3089537182416670969664521417
-66.3272929425306032848451489413
-67.3513823216214321529697340298
-68.3814355167266979698030640797
-69.4176824549151816761291621436
-70.4603712555374346423641076552
-71.5097704758674328755175687814
-72.5661717451706753118784956748
-73.6298928752691847506157200777
-74.7012815608237893431032560597
-75.7807198165136010564037847641
-76.8686293447782355177893869608
-77.9654780923802734231815424162
-79.0717883452885183240054366305
-80.188146842647526171949197831
-81.3152175833170824318102266131
-82.4537582879224185657877038879
-83.6046419254266337372671119186
-84.7688854210510697728289040915
-85.9476888238720628142023774678
-87.1424901942460823038976023987
-88.3550450116573242213239776444
-89.5875455857329158100838029017
-90.8428094399620035784262889396
-92.1245952445240606473803694212
-93.4381773502907840799780750146
-94.7915157804940363498333824769
-96.1980858333941728947523925854
-97.686171441181347673062810015
-99.3882766043701232059197311471


==> anc/AqqQNSEven311.dat <==
# AqqQNSEven311
-9.61316872427983539094650205761
-9.61328663120749537622278187792
-9.61329481193589926714678972515
-9.61330355177466694494323731752
-9.61331288823611561741085810735
-9.61332286129141796989470638836
-9.61333351352694586669808523475
-9.61334489031014871147731573128
-9.61335703996551324997630363848
-9.61337001396117992081253995905
-9.61338386710682037269196611988
-9.61339865776341149204389648928
-9.61341444806557324341258025523
-9.61343130415717083244489318317
-9.61344929644091617048327996639
-9.61346849984273935858386040659
-9.61348899409173791998885051013
-9.61351086401654979047797149822
-9.61353419985903561559555285462
-9.61355909760619668478070659283
-9.6135856593412968284915525609
-9.61361399361519977928105622724
-9.61364421583897780421632245688
-9.61367644869889279448024728606
-9.61371082259489737514293514212
-9.61374747610385088530343365145
-9.61378655646869317040586000646
-9.61382822011486789994993435297
-9.61387263319533642952995086491
-9.61391997216557289748535066828
-9.61397042438998108921296716319
-9.61402418878122339398955552432
-9.61408147647400166658926135918
-9.61414251153487870157071393061
-9.61420753170977700693728025171
-9.61427678921083825997158603378
-9.61435055154437183046067012457
-9.61442910238166360507702327389
-9.61451274247445652734261836538
-9.61460179061695120753825348877
-9.61469658465620801907958035246
-9.61479748255286057517281433331
-9.61490486349407358854634932103
-9.61501912906069499111606472516
-9.6151407044505618724170395844
-9.61527003975992122982338861986
-9.6154076113249185471104617923
-9.61555392312508855140007530096
-9.61570950825075173593956539273
-9.61587493043617583386342445222
-9.61605078566030169294380444731
-9.61623770381675607783642802663
-9.61643635045477778256206612992
-9.61664742859256584840566438544
-9.6168716806044172193563819734
-9.61710989018285317070269267882
-9.61736288437673641253954367616
-9.61763153570615072734853854769
-9.61791676435454888699824831278
-9.61821954043836863002360575827
-9.61854088635396653998266068829
-9.6188818792013212483535621354
-9.61924365328350557768607758496
-9.61962740268041667965384770844
-9.62003438389467805306412395153
-9.62046591856698115397753536833
-9.62092339625741014675834961961
-9.62140827728848355275606418403
-9.621922095644742776793039717
-9.62246646192271058369699367386
-9.62304306632392253595944240964
-9.62365368168249019850432570765
-9.62430016651727450153803640356
-9.62498446809721776584175751026
-9.6257086255066889426261017829
-9.62647477269582252052250751963
-9.62728514149875955938483168788
-9.62814206460040981247821548684
-9.629047978429825187913493759
-9.63000542595548281138969587894
-9.63101705935469396199482334125
-9.63208564252595343650968462977
-9.63321405340928933733752166265
-9.63440528607552891405055206335
-9.63566245254082060086153295091
-9.63698878425769951891240804125
-9.6383876332284015711153065231
-9.63986247267996157732374416775
-9.64141689723380813823684944805
-9.64305462249501826161644652824
-9.64477948397803499463086310694
-9.64659543527638740947566991568
-9.64850654537367809073001012492
-9.65051699498169865853583181965
-9.65263107177886287436725151043
-9.65485316440805553279717537462
-9.65718775507730916546180451988
-9.65963941058924181258189058104
-9.66221277160569357192808483184
-9.66491253993223318652058252732
-9.66774346358288055515717590591
-9.67071031935818041264606404303
-9.70366943788769214951924959793
-9.72924232037078281325379717804
-9.75040891374799573793601782785
-9.76848041234827486385442433057
-9.78418763746961589138372161562
-9.79799270843773889000805551001
-9.81021222362965129188189416561
-9.82107555508953859284207912926
-9.83075590271298715995856841049
-9.83938829879144345210279276163
-9.84708073574261216178457861807
-9.8539213972205382085111176704
-9.85998355109471649080588427042
-9.86532897269358130057006956253
-9.87001040788002595246722481381
-9.87407338813163618028926595143
-9.8775575959729214317271787983
-9.88049791079189936431934201617
-9.88292522263606347009671342796
-9.88486707441832696608761626486
-9.8863481751110884832513485238
-9.88739081449671175742157571042
-9.88801520179312064077278176113
-9.88823974469940226418777194239
-9.88808128129629854665756829394
-9.88755527426548503636514649067
-9.88667597471358734123127262579
-9.88545656126964015393479408264
-9.88390925890952586926290743166
-9.88204544103786299188179981689
-9.87987571764951826496939254236
-9.87741001184430043904040195347
-9.87465762653973347722809805685
-9.87162730288913392668715723783
-9.8683272716441826744285780262
-9.86476529848689734818559188887
-9.86094872418344471395434415921
-9.8568845002725414919822910352
-9.85257922088737144157028099064
-9.848039151216681220344117039
-9.84327025303388673221383694831
-9.83827820765940885653165053352
-9.83306843666853541316591637662
-9.82764612061287717075619057708
-9.822016215986361096158461256
-9.81618347063541369003220119361
-9.81015243778651014868053535689
-9.8039274888417763681469172357
-9.79751282507416083831926235584
-9.79091248833729615447741248665
-9.78413037089109786096429499512
-9.77717022443203365219548877918
-9.7700356684065346584692633818
-9.76273019767696063461728255238
-9.7552571896016626217304802356
-9.74761991058383489799605703867
-9.73982152213786596600910193165
-9.73186508651666249304728016295
-9.72375357193882639164772019928
-9.71548985745052548454097396696
-9.70707673745333765904718760989
-9.69851692592620343455771782199
-9.68981306036683812274372175202
-9.68096770547548576988451556396
-9.67198335660170295337618428475
-9.66286244297290695872137582591
-9.65360733072168031526788895153
-9.64422032572726656100362574923
-9.63470367628529830181552880678
-9.62505957561854891238744229972
-9.6152901642403768776385173837
-9.60539753218152222298587333891
-9.59538372109000500022952935574
-9.58525072621305524376467322189
-9.57500049826926242136051682839
-9.564634945218461594347276238
-9.55415593393626572255702836352
-9.54356529179960214291066099705
-9.53286480818911033870116555297
-9.52205623591380249978599532156
-9.5111412925629734454940216716
-9.50012166178996815449829680418
-9.48899899453206978660899820947
-9.47777491017045545733614187646
-9.46645099763387825550130956228
-9.45502881644946950505726195695
-9.44350989774381276566104363423
-9.43189574519721848485930215402
-9.42018783595392371399847828613
-9.40838762149075322547691724492
-9.39649652844660523401654374782
-9.38451595941496539185301865612
-9.37244729370150559259053630891
-9.36029188804868829479407741671
-9.34805107732917158367912525497
-9.33572617520969414134879196997
-9.32331847478701189116312461174
-9.31082924919735859382838965258
-9.29825975220081044325232781741
-9.28561121874184914153643486968
-9.27288486548733848173802243788
-9.26008189134305564047381450463
-9.24720347794984973057635390063
-9.23425079016043627730025458545
-9.22122497649777678648228288126
-9.20812716959593712861109835365
-9.19495848662426675741689264865
-9.18172002969569253044909749902
-9.16841288625987584141320203525
-9.15503812948193967092027912449
-9.14159681860743279477362255395
-9.12808999931416155604142927165
-9.11451870405148512442901604525
-9.10088395236763786430092778782
-9.08718675122561215516010852673
-9.0734280953081066119293284017
-9.05960896731201800478792127245
-9.04573033823293015772779673707
-9.0317931676400295989944783086
-9.01779840394185564140744156771
-9.00374698464327179036149329668
-8.98963983659402582350165203981
-8.97547787622924747669080703133
-8.96126200980221533010487863139
-8.94699313360970814584700110257
-8.93267213421024049926836654663
-8.91829988863546800984734273838
-8.90387726459503375799114129793
-8.88940512067511451947348604079
-8.87488430653091321108676144456
-8.86031566307333237455048682493
-8.84570002265005258900143245116
-8.83103820922122935661378234176
-8.81633103853001221485642172046
-8.80157931826808055885823727266
-8.78678384823638187687829723355
-8.77194542050124978163959691442
-8.75706481954607133291609439948
-8.7421428224186656667118686315
-8.72718019887452884977005685157
-8.71217771151609314269012665874
-8.69713611592814245975564067149
-8.68205616080951973916628553011
-8.66693858810125616546202850479
-8.6517841331112466994193463258
-8.63659352463559115356476510768
-8.62136748507671508866927315335
-8.60610673055838008407351201224
-8.59081197103768843923317557909
-8.57548391041418308307144996248
-8.56012324663613938990769035609
-8.54473067180414171501974607659
-8.52930687227203375892222245609
-8.51385252874532833762260259568
-8.49836831637715876730494684169
-8.48285490486185085755389306091
-8.46731295852619143931070748623
-8.45174313641846642466432415435
-8.43614609239533859817833931827
-8.4205224752066326670055509572
-8.40487292857809254319559232564
-8.38919809129217339036994274557
-8.37349859726692863267163856353
-8.35777507563304989126090899265
-8.34202815080911567758667882664
-8.32625844257510262846046063805
-8.31046656614421111109867349901
-8.29465313223305515253303528512
-8.27881874713026485309876135196
-8.26296401276354772429657123299
-8.24708952676525374359101250525
-8.23119588253648733925062842544
-8.21528366930980800393216526203
-8.19935347221055978330873546207
-8.18340587231686849274834715517
-8.16744144671834417812322693187
-8.15146076857352505367296390315
-8.13546440716609791799090496889
-8.11945292795992886631515442936
-8.10342689265293698116402754421
-8.08738685922984259185453282109
-8.07133338201382064458135721648
-8.05526701171708871661321126061
-8.0391882954904582389783651593
-8.02309777697187656004645084237
-8.00699599633398658603845578331
-7.99088349033072987216066981881
-7.97476079234301820828624190873
-7.95862843242349794449664895568
-7.94248693734043053300923232467
-7.92633683062071202278463011886
-7.91017863259205353021878004131
-7.89401286042434402262508031224
-7.87784002817021608960467873062
-7.86166064680483473983977965752
-7.84547522426492864632835886162
-7.82928426548708267065724272732
-7.81308827244530992567667935182
-7.79688774418792108502763901275
-7.78068317687370811655713187531
-7.76447506380745910394847952698
-7.74826389547482032614013916379
-7.73205015957652128658973318473
-7.71583434106197792347302800868
-7.69961692216228878683504370647
-7.68339838242263853890571840614
-7.66717919873412271865677064156
-7.65095984536500731063712887582
-7.63474079399143627063413412626
-7.61852251372759978624313103701
-7.60230547115537568848821430763
-7.58609013035345608074257766892
-7.56987695292597091288949246115
-7.55366639803061990150539863482
-7.53745892240632388041457657891
-7.52125498040040635985783532944
-7.50505502399531577635001660955
-7.48885950283489862870346187936
-7.47266886425023341831292901254
-7.45648355328503504329249216657
-7.44030401272063903610145981083
-7.42413068310057478258243711666
-7.40796400275473661656125343377
-7.39180440782316144803868491518
-7.37565233227942135426248505271
-7.35950820795363934134107367508
-7.34337246455513626929383474522
-7.32724552969471672528399357909
-7.31112782890660142801484455418
-7.29501978567001355066431325008
-7.27892182143042616007095934505
-7.26283435562047778595953222533
-7.24675780568056295560716104124
-7.23069258707910435631103104188
-7.21463911333251312014122477622
-7.19859779602484356257164740736
-7.18256904482714854850776390771
-7.16655326751654150580891305101
-7.15055086999497095747812010632
-7.13456225630771329911246515274
-7.11858782866158940782675084913
-7.10262798744291053254250221945
-7.08668313123515878313851884007
-7.07075365683640740735861322869
-7.05483995927648591944195569291
-7.03894243183389502306137504406
-7.02306146605247615320923846662
-7.00719745175784034704760565501
-6.99135077707356104233174799268
-6.97552182843713529372033658001
-6.95971099061571779200162666123
-6.94391864672163196889709814533
-6.92814517822766237055874337111
-6.91239096498213238606490652653
-6.89665638522377132305549146167
-6.88094181559637473104754860282
-6.8652476311632617838564397768
-6.84957420542153344583857344319
-6.83392191031613506229442225917
-6.81829111625372693225311063332
-6.80268219211636634193273167129
-6.78709550527500445936657255764
-6.7715314216028014149397661595
-6.75599030548826281883094606687
-6.74047251984820089453880919366
-6.72497842614052333773569482352
-6.70950838437685294157296733941
-6.69406275313498096321164798575
-6.67864188957115714171372360326
-6.66324614943221921445398175876
-6.64787588706756471784990010841
-6.63253145544096779841051151364
-6.61721320614224370182831323834
-6.60192148939876355103674759772
-6.58665665408682196878657712968
-6.57141904774286004631604579034
-6.55620901657454610706185505059
-6.54102690547171666304179699805
-6.52587305801717991149774575597
-6.5107478164973840705832014868
-6.49565152191295280527746957895
-6.48058451398908994827473476201
-6.46554713118585567529774071513
-6.45053971070831625009054768786
-6.43556258851656941122196651989
-6.42061609933564743075078946567
-6.4057005766652998337368336617
-6.39081635278965772749997106469
-6.37596375878678165040550843441
-6.36114312453809481176212104811
-6.34635477873770355713247289545
-6.33159904890160685695190432799
-6.31687626137679658080313011731
-6.30218674135025028498149935612
-6.28753081285781820708346927717
-6.27290879879300612823867215445
-6.25832102091565573126210752713
-6.24376779986052405140701332711
-6.22924945514576358553092244757
-6.21476630518130459532795941762
-6.20031866727714111081081881167
-6.18590685765152211142789723715
-6.1715311914390493340570707312
-6.15719198269868312961048981721
-6.14288954442165776309788281272
-6.12862418853930752571308187853
-6.11439622593080500181415745631
-6.10020596643081280854646543134
-6.08605371883705010129532147651
-6.07193979091777511413659170407
-6.0578644894191849809653164201
-6.04382812007273406001105482286
-6.02983098760237196198083229888
-6.01587339573170246009364447863
-6.00195564719106443877204386621
-5.98807804372453601672437901342
-5.9742408860968629595740879437
-5.96044447410031247705871282836
-5.94668910656145348011996823726
-5.93297508134786435392653749621
-5.91930269537476928400286833856
-5.90567224461160415416995899332
-5.89208402408851301692812019607
-5.87853832790277611921739191487
-5.86503544922517044916937544899
-5.85157568030626375250565844135
-5.83815931248264295063395767218
-5.82478663618307787623501904096
-5.81145794093462122621286664359
-5.7981735153686456162900809164
-5.78493364722681860626052702854
-5.77173862336701654995667996396
-5.75858872976917810933993984299
-5.74548425154109825777283846721
-5.73242547292416358347473897134
-5.71941267729902969039064682621
-5.70644614719124148020938748188
-5.69352616427679708604614668516
-5.68065300938765621534886950011
-5.66782696251719364689209629365
-5.6550483028255986142794639314
-5.64231730864522079618146142516
-5.62963425748586362158239769176
-5.61699942604002558659436001238
-5.60441309018809026791080467384
-5.5918755250034657067130557623
-5.57938700475767382580425993127
-5.56694780292539053192225216107
-5.55455819218943714457045646635
-5.54221844444572378229962733722
-5.52992883080814532716830474815
-5.51768962161343057810179790664
-5.50550108642594519405393500763
-5.49336349404244901824843374223
-5.48127711249680836533338384061
-5.46924220906466384401891716406
-5.45725905026805427868070350236
-5.4453279018799972844965811816
-5.43344902892902704193663717909
-5.42162269570368980784471176356
-5.40984916575699769192802897588
-5.39812870191084121920794642088
-5.38646156626036119087526193453
-5.37484802017828034803478063147
-5.36328832431919533501268506834
-5.35178273862382945123349452881
-5.3403315223232466731479546416
-5.32893493394302742030604863486
-5.31759323130740653241752247654
-5.30630667154337391712299497117
-5.29507551108473832120907673305
-5.28390000567615467113821226865
-5.27278041037711542202551609148
-5.26171697956590634757808950509
-5.25070996694352719701463410202
-5.23975962553757763860213620568
-5.22886620770610890317955728178
-5.21802996514144153488345985772
-5.20725114887394965024501353336
-5.19653000927581210088960233174
-5.18586679606473092923708685805
-5.17526175830761750087050790768
-5.16471514442424669161154781576
-5.1542272021908795018103363204
-5.14379817874385446492319092971
-5.13342832058314821211265597939
-5.1231178735759055493578331238
-5.11286708295993939840760627649
-5.10267619334720094784312621767
-5.09254544872722035553704618504
-5.0824750924705183389037424218
-5.07246536733198898452540519478
-5.06251651545425410401177719193
-5.05262877837098945830481611622
-5.04280239701022316807207209448
-5.03303761169760662334253940031
-5.02333466215965820112464204415
-5.01369378752698009540635413626
-5.004115226337448559670781893


==> anc/AqqQNSEven320.dat <==
# AqqQNSEven320
1.81650252067033801251257481457
1.81719545731045017045441770738
1.81724346158713015451395058165
1.81729474079863277644822899997
1.81734951419663481231496574336
1.81740801536649658304347343494
1.81747049313563958318859424642
1.81753721253708261715791692998
1.81760845583128081935820804248
1.81768452358957335645016748922
1.8177657358427137070150390183
1.81785243329813130521822796402
1.81794497862975512289248318031
1.81804375784441853209962203535
1.8181491817290605987508041291
1.81826168738314184289141646146
1.81838173984090246931831344947
1.81850983378830809677041888787
1.81864649537975203111095073818
1.81879228415981403169165024095
1.81894779509561315721286155526
1.81911366072553644181580813813
1.81929055343037557896064878561
1.81947918783316014955974227353
1.81968032333423781909742982091
1.81989476678841886324890267225
1.82012337533127379171193176217
1.82036705936194805740695863389
1.82062678569013608818147972145
1.82090358085513726934705951444
1.82119853462519801904408534845
1.82151280368562557693236688424
1.82184761552443926129566219069
1.82220427252460226752094190237
1.82258415627214993152475951836
1.82298873208979692233978086058
1.82341955380586400870861775037
1.82387826876861259192023885135
1.82436662311630959825645293953
1.82488646731356380929698041486
1.82543976196467423217522265335
1.82602858391490833678481614759
1.82665513265077926315928786872
1.82732173701051244914363915091
1.82803086221597921533108247446
1.82878511723742297110394669863
1.82958726250230778441620926648
1.83044021795957359408536202861
1.83134707151048141813155650994
1.83231108781706916594451160478
1.83333571749900728135322022787
1.83442460672933614567195544446
1.83558160723917619421953932112
1.83681078674101880177442915063
1.83811643977962243986023416262
1.83950309901884518474422936038
1.84097554697193166611657670128
1.8425388281818298379238831293
1.84419826185702993249836687069
1.84595945496718363047309724301
1.8478283158013644859891856106
1.84981106799025933163260500934
1.85191426499182286381684948241
1.85414480503797185181761235592
1.85650994653772936872886625301
1.85901732392984116070628768239
1.86167496397526406469954848959
1.86449130247705901639492215379
1.86747520141209808992831954676
1.87063596645560653424194541405
1.87398336487589849389208907709
1.87752764377272216350253779672
1.88127954862840161824486345229
1.88525034213644598277736499938
1.88945182326749235287035741242
1.89389634652736085698046154229
1.89859684135663646091384280837
1.90356683161556545750779624206
1.90882045509218359492537713022
1.91437248296550260419804241971
1.92023833914930518387645269251
1.9264341194356766565850815478
1.9329766103508857830156497141
1.93988330762968006322862652932
1.94717243420755737340425333439
1.95486295762420526846164677723
1.96297460672516686867504770724
1.97152788754302070345021965132
1.98054409823409345767511116143
1.99004534294212294533239704178
2.00005454445654096695981965622
2.01059545553036464512620417954
2.02169266872131058547867949613
2.0333716246199485452437892606
2.04565861833079140880466143279
2.05858080407651049625336207318
2.07216619780233839922644530143
2.08644367766757994933211197743
2.10144298232443571782662852986
2.11719470690152719111566791955
2.13373029663110803636197420008
2.15108203808549249503205303251
2.34592884837653916879969697001
2.50103327697336241315160262438
2.63340616504675273875453694409
2.7504330215964960786164636141
2.85617636538897937312830102247
2.95317088793793760291600892969
3.04312950261480507122421502919
3.12727590804450196210402176587
3.20652092718061266487982307079
3.28156427272420186135953350549
3.35295715234145442706764962978
3.42114276207473372460793828634
3.48648355813016241738095905805
3.54928024672484117796791911592
3.60978538241328769649343374817
3.6682133406513603860758283684
3.72474778335978577611597920097
3.77954734885269590784524740936
3.83275005741126888445597375033
3.88447677046429362415644467432
3.93483394081479778200164655285
3.98391582388760047450942173878
4.03180627374150323772320710464
4.07858021531035255719026731703
4.12430486141456744962539620906
4.16904072655468834189144579368
4.21284247741010075345683690964
4.25575965101163175194844855418
4.29783726484496093420227814436
4.33911633805593355774442584741
4.3796343390359845154893051995
4.41942557165811790403798855097
4.45852151008964870300901467423
4.49695109026590105712383027323
4.53474096465061935796958842435
4.57191572574584173161306936184
4.60849810288032867703417074372
4.64450913605135976154822001996
4.6799683299817097234173978793
4.71489379105262268201529902594
4.74930234936197005669001200891
4.7832096678168573914471068779
4.81663033988789900746534922249
4.84957797741728826788129062585
4.88206528967598945430430091996
4.91410415469994900648546842678
4.9457056837956206844956373889
4.9768802799868471061362579766
5.00763769107461415019973411861
5.03798705789544433709743224331
5.06793695829080827866544605297
5.09749544723692920369081901626
5.12667009353010192302427298426
5.15546801337579349552575349479
5.18389590118921624865700793287
5.2119600578798294049335361303
5.2396664168615510679490525213
5.26702056800369123004410754229
5.29402777971419609430656591155
5.320693019326257643268350025
5.3470209719412947531703556836
5.37301605786541750587476671064
5.39868244876245873695486436621
5.42402408263425207961627055166
5.44904467772784474200349499877
5.4737477454595765358413076456
5.49813660243727985791291416137
5.52221438165412525992665946567
5.54598404292073883743001864543
5.56944838259605122986055032828
5.59261004267181700870385847627
5.61547151926079235807001491814
5.63803517053411260607389078994
5.66030322414941204363769018756
5.68227778420762643255798696396
5.70396083777316970860963510639
5.72535426098924203598969914785
5.74645982481737261900063439304
5.7672792004278976131538857986
5.78781396426589470064933677356
5.80806560281511806675711003805
5.82803551708067997136902650181
5.84772502680958953191331626719
5.86713537446676944938849870725
5.88626772898281274880001238972
5.90512318928850128253215677127
5.92370278764997426829481043938
5.94200749281739824014031971297
5.96003821299904030570141686242
5.97779579867177631001520226799
5.99528104523826704176901550896
6.01249469554030237197265623214
6.02943744223713924868747385185
6.04610993005703944140175101049
6.06251275792964202261434080289
6.07864648100627945309687831146
6.09451161257486088450750311637
6.11010862587549836942095284794
6.12543795582263787312065746681
6.14050000063907441496795101855
6.1552951234068767024908418021
6.16982365353991887481808252003
6.18408588818241327898169397428
6.19808209353755659517721348406
6.2118125061301403149796111622
6.22527733400673392938737308805
6.23847675787682371537411292572
6.25141093219808036471893221178
6.26407998620873363950771183416
6.27648402490985063378546623204
6.28862313000014503598114203316
6.3004973607657870751348993729
6.31210675492753672836745416832
6.32345132944738547239886191051
6.33453108129676364886123011866
6.34534598818825071199836558707
6.35589600927261362283480261972
6.36618108580289388031828463148
6.37620114176716561678492908281
6.3859560844914953531106939384
6.39544580521454796652395912505
6.40467017963520276413425570534
6.41362906843446790216241205975
6.42232231777291039786271316792
6.43074975976475232785674285836
6.43891121292972119692325028333
6.44680648262368362130186001188
6.4544353614490361467627244661
6.46179762964577497929948063
6.46889305546411742777336815317
6.47572139551950174146884444839
6.48228239513074858419324790297
6.48857578864212644657109251153
6.49460129973002469822786759054
6.50035864169490157171921097811
6.50584751773914001095651733308
6.51106762123141187884501814216
6.51601863595812038119715759016
6.52070023636246161432080614916
6.52511208777161877728817027174
6.52925384661257670914474446957
6.53312516061701992516656004692
6.5367256690157541497523806625
6.54005500272306939731910822052
6.54311278451144186255609629352
6.54589862917695217834035593342
6.54841214369577891877440003549
6.5506529273721085056161695945
6.55262057197778586212049244313
6.55431466188401419612794271059
6.55573477418539713364295263404
6.55688047881660202024090169827
6.55775133866190951428950981837
6.55834690965790157453852014815
6.55866674088952755513435743771
6.55871037467977632806151146203
6.55847734667317112231389884247
6.55796718591329306888047001511
6.5571794149145292408997249784
6.55611354972823125088347811403
6.5547691000034611851749654958
6.55314556904249279478215258548
6.55124245385122739785190236419
6.54905924518467586011369799227
6.54659542758765028467489840753
6.54385047943080164182561857883
6.54082387294213248434676417884
6.53751507423410710657848038515
6.53392354332647499953309777856
6.53004873416491721386502331104
6.52589009463561925262395871581
6.52144706657586836229268628166
6.51671908578076756026240278828
6.5117055820061534169363272679
6.50640597896779948903392619964
6.50081969433698236595860818454
6.49494613973248253242431164671
6.48878472070908765757579500287
6.48233483674266148374563374028
6.47559588121183719739491335974
6.46856724137639001174601609562
6.46124829835233966660247684772
6.45363842708382964770959320088
6.44573699631182613794114222764
6.43754336853967602813293717769
6.42905689999555972936111214906
6.42027694059187103400591925979
6.41120283388155286344005466918
6.40183391701141440927007969025
6.39216952067245191660446290291
6.38220896904719216589694312171
6.3719515797540745787882347464
6.36139666378888479748979069996
6.35054352546324956123076355268
6.33939146234019972188242560457
6.3279397651668052989767249276
6.31618771780388356696215445662
6.30413459715277828981368036813
6.29177967307920536525272159347
6.27912220833415730814011612328
6.26616145847185618545320265053
6.25289667176474180908106234335
6.23932708911547919295163478651
6.22545194396596648326025852979
6.21127046220332177034697553941
6.19678186206282438363094202292
6.1819853540277834525204299164
6.16688014072630368193599925604
6.15146541682491543655541219307
6.13574036891903334862701168513
6.11970417542020475568032745309
6.10335600644010633211580664832
6.08669502367124429784636529969
6.06972038026431056318654084679
6.0524312207021440972515391383
6.03482668067024368235427800986
6.01690588692377503428211871427
5.99866795715101202278499165057
5.98011199983314841286901670079
5.96123711410041316017445333716
5.94204238958441882727407305948
5.92252690626666913643389261343
5.9026897343231480323196576334
5.88252993396490888919190116793
5.86204655527457865497125431636
5.84123863803868777259736173416
5.82010521157573265051669494558
5.79864529455987326180938695506
5.77685789484016412800089223907
5.75474200925521248128317211218
5.73229662344315278963689343068
5.70952071164682206478444329861
5.68641323651401544421128353746
5.66297314889269643645624106814
5.63919938762103093383600240057
5.6150908793121086186124363818
5.59064653813320970671002279864
5.56586526557946907628746940613
5.54074595024178370503622535041
5.51528746756880297768579962772
5.48948867962283481086119811599
5.46334843482949366249101592817
5.43686556772090933299958686594
5.41003889867230801034224208574
5.38286723363176924453138063758
5.35534936384295444273211805208
5.327484065560594035406579522
5.29927009975851165846566425642
5.27070621182995450597128358276
5.24179113127998941148784982693
5.21252357140971419133458524503
5.18290222899202330605496147347
5.15292578393865594227716329962
5.12259289895824315918632517985
5.0919022192050587538237991663
5.06085237191816594741427438995
5.02944196605063884908659550515
4.9976695918885238799077102697
4.96553382065919190317889095581
4.93303320412871666826357223897
4.90016627418789929420419658803
4.86693154242654185280501980609
4.83332749969555561266805030529
4.79935261565647112681865782391
4.76500533831789803476086529037
4.73028409355846214930036779842
4.69518728463572604977094638337
4.65971329168057694288432618986
4.6238604711765419124578746961
4.58762715542346578726623653982
4.55101165198496063470360934959
4.51401224311900825391776985786
4.47662718519106790683886198197
4.43885470806901079403643668812
4.40069301449917035276387096123
4.36214027946276321771596434605
4.32319464951189952382350867346
4.28385424208436301914435670991
4.24411714479630105959948053041
4.20398141471192183089771553558
4.16344507758925093054218108298
4.12250612710095157653651524015
4.08116252402916200869851765866
4.03941219543324991879531757246
3.99725303378932677734733896998
3.95468289610030449175088376074
3.91169960297521268826501781921
3.86830093767642679580852160582
3.82448464513338473756317035468
3.78024843092129309903579774777
3.73558996020324180513771954495
3.69050685663405924299406636131
3.64499670122414702037431731602
3.5990570311614347275537218273
3.55268533858948971258841038486
3.50587906933970448626139304334
3.45863562161536439967235671906
3.41095234462527009318394787895
3.36282653716445225631416205392
3.31425544613936976259273634231
3.26523626503482548628565728906
3.21576613231966623417622883905
3.16584212978815332305805554311
3.11546128083369740486271151539
3.06462054865144409492827401098
3.01331683436597459924853225113
2.9615469750801465528234960555
2.90930774184084323493308642656
2.85659583751712263803525056294
2.80340789458595979739156873586
2.74974047282045442574577141362
2.69559005687502913384354393461
2.64095305376176902849465625689
2.58582579021164869805625285024
2.53020450991395468264700685955
2.47408537062673734209763970293
2.41746444115061209824045712012
2.36033769815767247862901982414
2.30270102286667193763925673009
2.24455019755497330881363576931
2.18588090189704863845014965086
2.12668870911853214325091208876
2.06696908195397851292939287377
2.00671736839555035025027229467
1.94592879721884393009730846187
1.88459847327095238654315819478
1.82272137250464948279199809064
1.76029233674124356508289577894
1.6973060681431869490782732007
1.6337571233759159448548020089
1.56963990743662416669527010125
1.50494866712571764802818668618
1.43967748413454299018790971968
1.37382026772059477907573103824
1.3073707469387678810816662237
1.24032246239429213717587009959
1.17266875747973503353631670042
1.10440276905484049306560876537
1.03551741752394123052292999116
0.966005396261183222361330951183
0.895859160328770480773999167754
0.825070914427803414111531569483
0.753632600014960015560580492294
0.681535881511157798188866042794
0.608772131520321611246187192837
0.535332414967335065904282578383
0.461207472054015539200319336492
0.386387699920341985603299569099
0.310863132884966274768924734603
0.234623421123999111953091115995
0.157657807629880951860369799493
0.0799551032724707373227228158074
0.00150365976188678808138969619946
-0.0777086597133920786068932423549
-0.157694512429719106754470069286
-0.238467110944149683079641273496
-0.320040261114855873739265617221
-0.402428403705163245371951818811
-0.485646660005536749102504922861
-0.569710881972734147869648383366
-0.654637707461854524071038379995
-0.740444621217577611214385716227
-0.827150022398552245958750746567
-0.914773299537442503823572312831
-1.00333491399334616438584559633
-1.09285649313919152270453650251
-1.18336093475196827987233305263
-1.27487252434808660215259165636
-1.36741706754246898795216352096
-1.46102203992465053890901520349
-1.55571675745980005622971630039
-1.65153257106572854716923712881
-1.74850308982669541044134183677
-1.84666443833241416459380313149
-1.94605555494582458220235468451
-2.046718539501834816505411427
-2.14869906115481548783924100945
-2.25204684001330102414740310356
-2.35681622009505778453496918806
-2.46306685639463037011924225531
-2.57086454605420085977144555347
-2.68028224363123042741104936503
-2.79140131458611371974908594823
-2.90431310144050883565443082082
-3.01912090690088345507214130537
-3.13594254306629615344144410785
-3.25491366491635754150430577342
-3.37619221588445764528314876662
-3.4999644931859097815672400309
-3.62645364746447315883112774024
-3.75593197957012658465706403394
-3.88873943202827862688873116587
-4.02531276120904859225860228019
-4.16623446083728841475588581888
-4.31232173027255900547044992935
-4.46480764934044492056634703681
-4.62577934070070832295499171365
-4.79961701803957339749708209929
-5.00683867266993478735390854365


==> anc/AqqQNSEven330.dat <==
# AqqQNSEven330
5.72839506172839506172839506173
5.72840079012345679012345679012
5.72840125631546611526040033781
5.72840176044741973834409872474
5.72840230560697112519659753068
5.72840289513305518396717401764
5.72840353263633821651353692063
5.72840422202133214115786510506
5.72840496751030842964380615446
5.7284057736691582238175902246
5.72840664543535701730981852636
5.72840758814820517730909024955
5.72840860758152952034059436365
5.72840970997904622916311933926
5.72841090209260169779534950477
5.72841219122352551810868968243
5.72841358526734888233564080216
5.72841509276216228798217202307
5.72841672294090872124262629281
5.72841848578793259861347595583
5.72842039210013081161485045845
5.72842245355308040599761553042
5.72842468277254790717236198311
5.72842709341181826452780238968
5.72842970023531703068536083304
5.72843251920903793586893153762
5.72843556759832969852485456689
5.72843886407364098639017227934
5.72844242882487118343586407637
5.72844628368502732603107274805
5.72845045226394456910415982898
5.72845496009288917910852135619
5.72845983478092970273723583755
5.72846510618403403679467717687
5.7284708065879280668714242905
5.72847697090583582785341973284
5.72848363689231228404948008931
5.72849084537447838907657612555
5.72849864050207466926395196025
5.7285070700178648320171051857
5.72851618555004553823881370203
5.72852604292845325890415484807
5.72853670252650488572206888177
5.72854822963096637716047519444
5.7285606948418141592863596962
5.72857417450463830975811554512
5.72858875117823586174008662083
5.72860451414025809319170353245
5.72862155993400873596283600595
5.72863999295974207587896735073
5.72865992611408246317226615976
5.72868148148148148148148148148
5.72870479108194773832865886594
5.72872999767962889251357821233
5.72875725565719823513851850946
5.72878673196140117366734285721
5.72881860712555280098548800658
5.72885307637524903320189722821
5.72889035082406345749894969809
5.72893065876655316618815320521
5.72897424707649284079956829315
5.72902138271890084076315445272
5.72907235438511799233836015767
5.72912747426095343346460893854
5.72918707993872686507611721385
5.72925153648491788074312609668
5.72932123867608609209068208339
5.72939661341675637441724312886
5.72947812235407803743995661565
5.72956626470527190598243976688
5.72966158031518255605116489804
5.72976465296266227518941849655
5.72987611393603733392674113078
5.72999664589955520169876145937
5.73012698707449350957668362735
5.73026793576053876875521885651
5.73042035522512690155137031965
5.73058517899069129481725594208
5.73076341655220114710184579357
5.73095615956000827686227937788
5.7311645885058704305166334243
5.73138997995310093073470978503
5.7316337143551271121704338527
5.73189728451034381504250081871
5.73218230470504531887985650008
5.73249052060043336797962861713
5.73282381992425617778264644072
5.73318424403256142913744825287
5.73357400041237543850623998797
5.73399547620188357616390126012
5.73445125281091888724932707691
5.73494412173130492051638437896
5.73547710163388626141208606366
5.73605345685696083333240169725
5.73667671739934993962662678521
5.73735070054055746321441923143
5.73807953422043506231297301685
5.73886768232154663489381859764
5.73971997200907877345044227302
5.74064162329574576925700951186
5.74163828101276513392194996309
5.74271604938271604938271604938
5.75703703703703703703703703704
5.77135802469135802469135802469
5.78567901234567901234567901235
5.8
5.81432098765432098765432098765
5.82864197530864197530864197531
5.84296296296296296296296296296
5.85728395061728395061728395062
5.87160493827160493827160493827
5.88592592592592592592592592593
5.90024691358024691358024691358
5.91456790123456790123456790123
5.92888888888888888888888888889
5.94320987654320987654320987654
5.9575308641975308641975308642
5.97185185185185185185185185185
5.98617283950617283950617283951
6.00049382716049382716049382716
6.01481481481481481481481481481
6.02913580246913580246913580247
6.04345679012345679012345679012
6.05777777777777777777777777778
6.07209876543209876543209876543
6.08641975308641975308641975309
6.10074074074074074074074074074
6.1150617283950617283950617284
6.12938271604938271604938271605
6.1437037037037037037037037037
6.15802469135802469135802469136
6.17234567901234567901234567901
6.18666666666666666666666666667
6.20098765432098765432098765432
6.21530864197530864197530864198
6.22962962962962962962962962963
6.24395061728395061728395061728
6.25827160493827160493827160494
6.27259259259259259259259259259
6.28691358024691358024691358025
6.3012345679012345679012345679
6.31555555555555555555555555556
6.32987654320987654320987654321
6.34419753086419753086419753086
6.35851851851851851851851851852
6.37283950617283950617283950617
6.38716049382716049382716049383
6.40148148148148148148148148148
6.41580246913580246913580246914
6.43012345679012345679012345679
6.44444444444444444444444444444
6.4587654320987654320987654321
6.47308641975308641975308641975
6.48740740740740740740740740741
6.50172839506172839506172839506
6.51604938271604938271604938272
6.53037037037037037037037037037
6.54469135802469135802469135802
6.55901234567901234567901234568
6.57333333333333333333333333333
6.58765432098765432098765432099
6.60197530864197530864197530864
6.6162962962962962962962962963
6.63061728395061728395061728395
6.6449382716049382716049382716
6.65925925925925925925925925926
6.67358024691358024691358024691
6.68790123456790123456790123457
6.70222222222222222222222222222
6.71654320987654320987654320988
6.73086419753086419753086419753
6.74518518518518518518518518519
6.75950617283950617283950617284
6.77382716049382716049382716049
6.78814814814814814814814814815
6.8024691358024691358024691358
6.81679012345679012345679012346
6.83111111111111111111111111111
6.84543209876543209876543209877
6.85975308641975308641975308642
6.87407407407407407407407407407
6.88839506172839506172839506173
6.90271604938271604938271604938
6.91703703703703703703703703704
6.93135802469135802469135802469
6.94567901234567901234567901235
6.96
6.97432098765432098765432098765
6.98864197530864197530864197531
7.00296296296296296296296296296
7.01728395061728395061728395062
7.03160493827160493827160493827
7.04592592592592592592592592593
7.06024691358024691358024691358
7.07456790123456790123456790123
7.08888888888888888888888888889
7.10320987654320987654320987654
7.1175308641975308641975308642
7.13185185185185185185185185185
7.14617283950617283950617283951
7.16049382716049382716049382716
7.17481481481481481481481481481
7.18913580246913580246913580247
7.20345679012345679012345679012
7.21777777777777777777777777778
7.23209876543209876543209876543
7.24641975308641975308641975309
7.26074074074074074074074074074
7.2750617283950617283950617284
7.28938271604938271604938271605
7.3037037037037037037037037037
7.31802469135802469135802469136
7.33234567901234567901234567901
7.34666666666666666666666666667
7.36098765432098765432098765432
7.37530864197530864197530864198
7.38962962962962962962962962963
7.40395061728395061728395061728
7.41827160493827160493827160494
7.43259259259259259259259259259
7.44691358024691358024691358025
7.4612345679012345679012345679
7.47555555555555555555555555556
7.48987654320987654320987654321
7.50419753086419753086419753086
7.51851851851851851851851851852
7.53283950617283950617283950617
7.54716049382716049382716049383
7.56148148148148148148148148148
7.57580246913580246913580246914
7.59012345679012345679012345679
7.60444444444444444444444444444
7.6187654320987654320987654321
7.63308641975308641975308641975
7.64740740740740740740740740741
7.66172839506172839506172839506
7.67604938271604938271604938272
7.69037037037037037037037037037
7.70469135802469135802469135802
7.71901234567901234567901234568
7.73333333333333333333333333333
7.74765432098765432098765432099
7.76197530864197530864197530864
7.7762962962962962962962962963
7.79061728395061728395061728395
7.8049382716049382716049382716
7.81925925925925925925925925926
7.83358024691358024691358024691
7.84790123456790123456790123457
7.86222222222222222222222222222
7.87654320987654320987654320988
7.89086419753086419753086419753
7.90518518518518518518518518519
7.91950617283950617283950617284
7.93382716049382716049382716049
7.94814814814814814814814814815
7.9624691358024691358024691358
7.97679012345679012345679012346
7.99111111111111111111111111111
8.00543209876543209876543209877
8.01975308641975308641975308642
8.03407407407407407407407407407
8.04839506172839506172839506173
8.06271604938271604938271604938
8.07703703703703703703703703704
8.09135802469135802469135802469
8.10567901234567901234567901235
8.12
8.13432098765432098765432098765
8.14864197530864197530864197531
8.16296296296296296296296296296
8.17728395061728395061728395062
8.19160493827160493827160493827
8.20592592592592592592592592593
8.22024691358024691358024691358
8.23456790123456790123456790123
8.24888888888888888888888888889
8.26320987654320987654320987654
8.2775308641975308641975308642
8.29185185185185185185185185185
8.30617283950617283950617283951
8.32049382716049382716049382716
8.33481481481481481481481481481
8.34913580246913580246913580247
8.36345679012345679012345679012
8.37777777777777777777777777778
8.39209876543209876543209876543
8.40641975308641975308641975309
8.42074074074074074074074074074
8.4350617283950617283950617284
8.44938271604938271604938271605
8.4637037037037037037037037037
8.47802469135802469135802469136
8.49234567901234567901234567901
8.50666666666666666666666666667
8.52098765432098765432098765432
8.53530864197530864197530864198
8.54962962962962962962962962963
8.56395061728395061728395061728
8.57827160493827160493827160494
8.59259259259259259259259259259
8.60691358024691358024691358025
8.6212345679012345679012345679
8.63555555555555555555555555556
8.64987654320987654320987654321
8.66419753086419753086419753086
8.67851851851851851851851851852
8.69283950617283950617283950617
8.70716049382716049382716049383
8.72148148148148148148148148148
8.73580246913580246913580246914
8.75012345679012345679012345679
8.76444444444444444444444444444
8.7787654320987654320987654321
8.79308641975308641975308641975
8.80740740740740740740740740741
8.82172839506172839506172839506
8.83604938271604938271604938272
8.85037037037037037037037037037
8.86469135802469135802469135802
8.87901234567901234567901234568
8.89333333333333333333333333333
8.90765432098765432098765432099
8.92197530864197530864197530864
8.9362962962962962962962962963
8.95061728395061728395061728395
8.9649382716049382716049382716
8.97925925925925925925925925926
8.99358024691358024691358024691
9.00790123456790123456790123457
9.02222222222222222222222222222
9.03654320987654320987654320988
9.05086419753086419753086419753
9.06518518518518518518518518519
9.07950617283950617283950617284
9.09382716049382716049382716049
9.10814814814814814814814814815
9.1224691358024691358024691358
9.13679012345679012345679012346
9.15111111111111111111111111111
9.16543209876543209876543209877
9.17975308641975308641975308642
9.19407407407407407407407407407
9.20839506172839506172839506173
9.22271604938271604938271604938
9.23703703703703703703703703704
9.25135802469135802469135802469
9.26567901234567901234567901235
9.28
9.29432098765432098765432098765
9.30864197530864197530864197531
9.32296296296296296296296296296
9.33728395061728395061728395062
9.35160493827160493827160493827
9.36592592592592592592592592593
9.38024691358024691358024691358
9.39456790123456790123456790123
9.40888888888888888888888888889
9.42320987654320987654320987654
9.4375308641975308641975308642
9.45185185185185185185185185185
9.46617283950617283950617283951
9.48049382716049382716049382716
9.49481481481481481481481481481
9.50913580246913580246913580247
9.52345679012345679012345679012
9.53777777777777777777777777778
9.55209876543209876543209876543
9.56641975308641975308641975309
9.58074074074074074074074074074
9.5950617283950617283950617284
9.60938271604938271604938271605
9.6237037037037037037037037037
9.63802469135802469135802469136
9.65234567901234567901234567901
9.66666666666666666666666666667
9.68098765432098765432098765432
9.69530864197530864197530864198
9.70962962962962962962962962963
9.72395061728395061728395061728
9.73827160493827160493827160494
9.75259259259259259259259259259
9.76691358024691358024691358025
9.7812345679012345679012345679
9.79555555555555555555555555556
9.80987654320987654320987654321
9.82419753086419753086419753086
9.83851851851851851851851851852
9.85283950617283950617283950617
9.86716049382716049382716049383
9.88148148148148148148148148148
9.89580246913580246913580246914
9.91012345679012345679012345679
9.92444444444444444444444444444
9.9387654320987654320987654321
9.95308641975308641975308641975
9.96740740740740740740740740741
9.98172839506172839506172839506
9.99604938271604938271604938272
10.0103703703703703703703703704
10.024691358024691358024691358
10.0390123456790123456790123457
10.0533333333333333333333333333
10.067654320987654320987654321
10.0819753086419753086419753086
10.0962962962962962962962962963
10.110617283950617283950617284
10.1249382716049382716049382716
10.1392592592592592592592592593
10.1535802469135802469135802469
10.1679012345679012345679012346
10.1822222222222222222222222222
10.1965432098765432098765432099
10.2108641975308641975308641975
10.2251851851851851851851851852
10.2395061728395061728395061728
10.2538271604938271604938271605
10.2681481481481481481481481481
10.2824691358024691358024691358
10.2967901234567901234567901235
10.3111111111111111111111111111
10.3254320987654320987654320988
10.3397530864197530864197530864
10.3540740740740740740740740741
10.3683950617283950617283950617
10.3827160493827160493827160494
10.397037037037037037037037037
10.4113580246913580246913580247
10.4256790123456790123456790123
10.44
10.4543209876543209876543209877
10.4686419753086419753086419753
10.482962962962962962962962963
10.4972839506172839506172839506
10.5116049382716049382716049383
10.5259259259259259259259259259
10.5402469135802469135802469136
10.5545679012345679012345679012
10.5688888888888888888888888889
10.5832098765432098765432098765
10.5975308641975308641975308642
10.6118518518518518518518518519
10.6261728395061728395061728395
10.6404938271604938271604938272
10.6548148148148148148148148148
10.6691358024691358024691358025
10.6834567901234567901234567901
10.6977777777777777777777777778
10.7120987654320987654320987654
10.7264197530864197530864197531
10.7407407407407407407407407407
10.7550617283950617283950617284
10.769382716049382716049382716
10.7837037037037037037037037037
10.7980246913580246913580246914
10.812345679012345679012345679
10.8266666666666666666666666667
10.8409876543209876543209876543
10.855308641975308641975308642
10.8696296296296296296296296296
10.8839506172839506172839506173
10.8982716049382716049382716049
10.9125925925925925925925925926
10.9269135802469135802469135802
10.9412345679012345679012345679
10.9555555555555555555555555556
10.9698765432098765432098765432
10.9841975308641975308641975309
10.9985185185185185185185185185
11.0128395061728395061728395062
11.0271604938271604938271604938
11.0414814814814814814814814815
11.0558024691358024691358024691
11.0701234567901234567901234568
11.0844444444444444444444444444
11.0987654320987654320987654321
11.1130864197530864197530864198
11.1274074074074074074074074074
11.1417283950617283950617283951
11.1560493827160493827160493827
11.1703703703703703703703703704
11.184691358024691358024691358
11.1990123456790123456790123457
11.2133333333333333333333333333
11.227654320987654320987654321
11.2419753086419753086419753086
11.2562962962962962962962962963
11.270617283950617283950617284
11.2849382716049382716049382716
11.2992592592592592592592592593
11.3135802469135802469135802469
11.3279012345679012345679012346
11.3422222222222222222222222222
11.3565432098765432098765432099
11.3708641975308641975308641975
11.3851851851851851851851851852
11.3995061728395061728395061728
11.4138271604938271604938271605
11.4281481481481481481481481481
11.4424691358024691358024691358
11.4567901234567901234567901235


==> anc/AqqQNSEven331.dat <==
# AqqQNSEven331
-0.395061728395061728395061728395
-0.395062123456790123456790123457
-0.395062155607963180362786230194
-0.395062190375684119885799912051
-0.395062227972894560358386036599
-0.395062268629865874756356828803
-0.395062312595609532173347373836
-0.395062360139402216631576903797
-0.395062411552435064113365941687
-0.395062467149597118883971739627
-0.395062527271403932228263346645
-0.395062592286083115676488982727
-0.3950626625918296220924547837
-0.395062738619244567528490988915
-0.395062820833972530882437896881
-0.395062909739553484007495840167
-0.395063005880506819471423503597
-0.395063109845666364688425656764
-0.395063222271786808361560433987
-0.395063343847443627490584548678
-0.395063475317250400801024169549
-0.395063617486419338344663140029
-0.39506377122569295911533530918
-0.395063937476677121691572578599
-0.395064117257608071081749022968
-0.395064311669588823163374588802
-0.395064521903333082656886521854
-0.395064749246457999061391191678
-0.395064995091370426443852694922
-0.395065260943794988002142948141
-0.395065548431996177179597229585
-0.395065859316750977869553196979
-0.395066195502133082947395575003
-0.395066559047174761158253598405
-0.395066952178477797715270640724
-0.395067377303850746748511705713
-0.395067837027056019589619316504
-0.395068334163757130281143181073
-0.395068871758763770294065652431
-0.395069453104680333242558978324
-0.395070081762072106085435427726
-0.395070761581272638545114127453
-0.395071496725965854187728888398
-0.395072291698687336355894840996
-0.395073151368400976502507565255
-0.395074081000319883431594175526
-0.395075086288154197361385284195
-0.395076173388983316771841622927
-0.395077348960966119721574896962
-0.395078620204120143164066713844
-0.395079994904419480218776976535
-0.395081481481481481481481481481
-0.395083089040134326781286818341
-0.395084827426181302931970911195
-0.395086707286703326561277138583
-0.395088740135269046459816748773
-0.395090938422451917309344000454
-0.395093315612086140220820498498
-0.395095886263728514310272392972
-0.395098666121831252840562290014
-0.395101672212171920055142640907
-0.395104922946131092466424445015
-0.395108438233456413264714493632
-0.395112239604203685066524754382
-0.39511635034060185276387015268
-0.395120795619649509016767317012
-0.39512560266731628221315048851
-0.395130800925293543063258146818
-0.395136422231315726719997007976
-0.395142501014156683171202742543
-0.395149074504495348693183786071
-0.395156182962942225875132310107
-0.39516386992662326440874076764
-0.395172182475831393220604238577
-0.395181171522378862729426457059
-0.395190892121416466810704748725
-0.395201403808629441486301401355
-0.395212770964875261711534892557
-0.395225063210496630834610054729
-0.395238355831724708749122715716
-0.395252730241784167621836787883
-0.395268274479524202119635157588
-0.395285083748629456011754058807
-0.395303261000713366554655228876
-0.395322917565865194405507344833
-0.395344173834512646067560594285
-0.395367159994776288122941133842
-0.395392016829831822699134362267
-0.395418896580163823345257930205
-0.395447963875991970769924224836
-0.395479396745580612913746694959
-0.395513387705607235897681681308
-0.395550144940268018028419728529
-0.395589893576342126436717358431
-0.395632877062024133767353571394
-0.395679358657969480221684084926
-0.395729623049685176711239518404
-0.39578397809114114723405645501
-0.39584275669028129472072015676
-0.395906318847982466845311000818
-0.395975053862949319580824135385
-0.396049382716049382716049382716
-0.397037037037037037037037037037
-0.398024691358024691358024691358
-0.399012345679012345679012345679
-0.4
-0.400987654320987654320987654321
-0.401975308641975308641975308642
-0.402962962962962962962962962963
-0.403950617283950617283950617284
-0.404938271604938271604938271605
-0.405925925925925925925925925926
-0.406913580246913580246913580247
-0.407901234567901234567901234568
-0.408888888888888888888888888889
-0.40987654320987654320987654321
-0.410864197530864197530864197531
-0.411851851851851851851851851852
-0.412839506172839506172839506173
-0.413827160493827160493827160494
-0.414814814814814814814814814815
-0.415802469135802469135802469136
-0.416790123456790123456790123457
-0.417777777777777777777777777778
-0.418765432098765432098765432099
-0.41975308641975308641975308642
-0.420740740740740740740740740741
-0.421728395061728395061728395062
-0.422716049382716049382716049383
-0.423703703703703703703703703704
-0.424691358024691358024691358025
-0.425679012345679012345679012346
-0.426666666666666666666666666667
-0.427654320987654320987654320988
-0.428641975308641975308641975309
-0.42962962962962962962962962963
-0.430617283950617283950617283951
-0.431604938271604938271604938272
-0.432592592592592592592592592593
-0.433580246913580246913580246914
-0.434567901234567901234567901235
-0.435555555555555555555555555556
-0.436543209876543209876543209877
-0.437530864197530864197530864198
-0.438518518518518518518518518519
-0.43950617283950617283950617284
-0.44049382716049382716049382716
-0.441481481481481481481481481481
-0.442469135802469135802469135802
-0.443456790123456790123456790123
-0.444444444444444444444444444444
-0.445432098765432098765432098765
-0.446419753086419753086419753086
-0.447407407407407407407407407407
-0.448395061728395061728395061728
-0.449382716049382716049382716049
-0.45037037037037037037037037037
-0.451358024691358024691358024691
-0.452345679012345679012345679012
-0.453333333333333333333333333333
-0.454320987654320987654320987654
-0.455308641975308641975308641975
-0.456296296296296296296296296296
-0.457283950617283950617283950617
-0.458271604938271604938271604938
-0.459259259259259259259259259259
-0.46024691358024691358024691358
-0.461234567901234567901234567901
-0.462222222222222222222222222222
-0.463209876543209876543209876543
-0.464197530864197530864197530864
-0.465185185185185185185185185185
-0.466172839506172839506172839506
-0.467160493827160493827160493827
-0.468148148148148148148148148148
-0.469135802469135802469135802469
-0.47012345679012345679012345679
-0.471111111111111111111111111111
-0.472098765432098765432098765432
-0.473086419753086419753086419753
-0.474074074074074074074074074074
-0.475061728395061728395061728395
-0.476049382716049382716049382716
-0.477037037037037037037037037037
-0.478024691358024691358024691358
-0.479012345679012345679012345679
-0.48
-0.480987654320987654320987654321
-0.481975308641975308641975308642
-0.482962962962962962962962962963
-0.483950617283950617283950617284
-0.484938271604938271604938271605
-0.485925925925925925925925925926
-0.486913580246913580246913580247
-0.487901234567901234567901234568
-0.488888888888888888888888888889
-0.48987654320987654320987654321
-0.490864197530864197530864197531
-0.491851851851851851851851851852
-0.492839506172839506172839506173
-0.493827160493827160493827160494
-0.494814814814814814814814814815
-0.495802469135802469135802469136
-0.496790123456790123456790123457
-0.497777777777777777777777777778
-0.498765432098765432098765432099
-0.49975308641975308641975308642
-0.500740740740740740740740740741
-0.501728395061728395061728395062
-0.502716049382716049382716049383
-0.503703703703703703703703703704
-0.504691358024691358024691358025
-0.505679012345679012345679012346
-0.506666666666666666666666666667
-0.507654320987654320987654320988
-0.508641975308641975308641975309
-0.50962962962962962962962962963
-0.510617283950617283950617283951
-0.511604938271604938271604938272
-0.512592592592592592592592592593
-0.513580246913580246913580246914
-0.514567901234567901234567901235
-0.515555555555555555555555555556
-0.516543209876543209876543209877
-0.517530864197530864197530864198
-0.518518518518518518518518518519
-0.51950617283950617283950617284
-0.52049382716049382716049382716
-0.521481481481481481481481481481
-0.522469135802469135802469135802
-0.523456790123456790123456790123
-0.524444444444444444444444444444
-0.525432098765432098765432098765
-0.526419753086419753086419753086
-0.527407407407407407407407407407
-0.528395061728395061728395061728
-0.529382716049382716049382716049
-0.53037037037037037037037037037
-0.531358024691358024691358024691
-0.532345679012345679012345679012
-0.533333333333333333333333333333
-0.534320987654320987654320987654
-0.535308641975308641975308641975
-0.536296296296296296296296296296
-0.537283950617283950617283950617
-0.538271604938271604938271604938
-0.539259259259259259259259259259
-0.54024691358024691358024691358
-0.541234567901234567901234567901
-0.542222222222222222222222222222
-0.543209876543209876543209876543
-0.544197530864197530864197530864
-0.545185185185185185185185185185
-0.546172839506172839506172839506
-0.547160493827160493827160493827
-0.548148148148148148148148148148
-0.549135802469135802469135802469
-0.55012345679012345679012345679
-0.551111111111111111111111111111
-0.552098765432098765432098765432
-0.553086419753086419753086419753
-0.554074074074074074074074074074
-0.555061728395061728395061728395
-0.556049382716049382716049382716
-0.557037037037037037037037037037
-0.558024691358024691358024691358
-0.559012345679012345679012345679
-0.56
-0.560987654320987654320987654321
-0.561975308641975308641975308642
-0.562962962962962962962962962963
-0.563950617283950617283950617284
-0.564938271604938271604938271605
-0.565925925925925925925925925926
-0.566913580246913580246913580247
-0.567901234567901234567901234568
-0.568888888888888888888888888889
-0.56987654320987654320987654321
-0.570864197530864197530864197531
-0.571851851851851851851851851852
-0.572839506172839506172839506173
-0.573827160493827160493827160494
-0.574814814814814814814814814815
-0.575802469135802469135802469136
-0.576790123456790123456790123457
-0.577777777777777777777777777778
-0.578765432098765432098765432099
-0.57975308641975308641975308642
-0.580740740740740740740740740741
-0.581728395061728395061728395062
-0.582716049382716049382716049383
-0.583703703703703703703703703704
-0.584691358024691358024691358025
-0.585679012345679012345679012346
-0.586666666666666666666666666667
-0.587654320987654320987654320988
-0.588641975308641975308641975309
-0.58962962962962962962962962963
-0.590617283950617283950617283951
-0.591604938271604938271604938272
-0.592592592592592592592592592593
-0.593580246913580246913580246914
-0.594567901234567901234567901235
-0.595555555555555555555555555556
-0.596543209876543209876543209877
-0.597530864197530864197530864198
-0.598518518518518518518518518519
-0.59950617283950617283950617284
-0.60049382716049382716049382716
-0.601481481481481481481481481481
-0.602469135802469135802469135802
-0.603456790123456790123456790123
-0.604444444444444444444444444444
-0.605432098765432098765432098765
-0.606419753086419753086419753086
-0.607407407407407407407407407407
-0.608395061728395061728395061728
-0.609382716049382716049382716049
-0.61037037037037037037037037037
-0.611358024691358024691358024691
-0.612345679012345679012345679012
-0.613333333333333333333333333333
-0.614320987654320987654320987654
-0.615308641975308641975308641975
-0.616296296296296296296296296296
-0.617283950617283950617283950617
-0.618271604938271604938271604938
-0.619259259259259259259259259259
-0.62024691358024691358024691358
-0.621234567901234567901234567901
-0.622222222222222222222222222222
-0.623209876543209876543209876543
-0.624197530864197530864197530864
-0.625185185185185185185185185185
-0.626172839506172839506172839506
-0.627160493827160493827160493827
-0.628148148148148148148148148148
-0.629135802469135802469135802469
-0.63012345679012345679012345679
-0.631111111111111111111111111111
-0.632098765432098765432098765432
-0.633086419753086419753086419753
-0.634074074074074074074074074074
-0.635061728395061728395061728395
-0.636049382716049382716049382716
-0.637037037037037037037037037037
-0.638024691358024691358024691358
-0.639012345679012345679012345679
-0.64
-0.640987654320987654320987654321
-0.641975308641975308641975308642
-0.642962962962962962962962962963
-0.643950617283950617283950617284
-0.644938271604938271604938271605
-0.645925925925925925925925925926
-0.646913580246913580246913580247
-0.647901234567901234567901234568
-0.648888888888888888888888888889
-0.64987654320987654320987654321
-0.650864197530864197530864197531
-0.651851851851851851851851851852
-0.652839506172839506172839506173
-0.653827160493827160493827160494
-0.654814814814814814814814814815
-0.655802469135802469135802469136
-0.656790123456790123456790123457
-0.657777777777777777777777777778
-0.658765432098765432098765432099
-0.65975308641975308641975308642
-0.660740740740740740740740740741
-0.661728395061728395061728395062
-0.662716049382716049382716049383
-0.663703703703703703703703703704
-0.664691358024691358024691358025
-0.665679012345679012345679012346
-0.666666666666666666666666666667
-0.667654320987654320987654320988
-0.668641975308641975308641975309
-0.66962962962962962962962962963
-0.670617283950617283950617283951
-0.671604938271604938271604938272
-0.672592592592592592592592592593
-0.673580246913580246913580246914
-0.674567901234567901234567901235
-0.675555555555555555555555555556
-0.676543209876543209876543209877
-0.677530864197530864197530864198
-0.678518518518518518518518518519
-0.67950617283950617283950617284
-0.68049382716049382716049382716
-0.681481481481481481481481481481
-0.682469135802469135802469135802
-0.683456790123456790123456790123
-0.684444444444444444444444444444
-0.685432098765432098765432098765
-0.686419753086419753086419753086
-0.687407407407407407407407407407
-0.688395061728395061728395061728
-0.689382716049382716049382716049
-0.69037037037037037037037037037
-0.691358024691358024691358024691
-0.692345679012345679012345679012
-0.693333333333333333333333333333
-0.694320987654320987654320987654
-0.695308641975308641975308641975
-0.696296296296296296296296296296
-0.697283950617283950617283950617
-0.698271604938271604938271604938
-0.699259259259259259259259259259
-0.70024691358024691358024691358
-0.701234567901234567901234567901
-0.702222222222222222222222222222
-0.703209876543209876543209876543
-0.704197530864197530864197530864
-0.705185185185185185185185185185
-0.706172839506172839506172839506
-0.707160493827160493827160493827
-0.708148148148148148148148148148
-0.709135802469135802469135802469
-0.71012345679012345679012345679
-0.711111111111111111111111111111
-0.712098765432098765432098765432
-0.713086419753086419753086419753
-0.714074074074074074074074074074
-0.715061728395061728395061728395
-0.716049382716049382716049382716
-0.717037037037037037037037037037
-0.718024691358024691358024691358
-0.719012345679012345679012345679
-0.72
-0.720987654320987654320987654321
-0.721975308641975308641975308642
-0.722962962962962962962962962963
-0.723950617283950617283950617284
-0.724938271604938271604938271605
-0.725925925925925925925925925926
-0.726913580246913580246913580247
-0.727901234567901234567901234568
-0.728888888888888888888888888889
-0.72987654320987654320987654321
-0.730864197530864197530864197531
-0.731851851851851851851851851852
-0.732839506172839506172839506173
-0.733827160493827160493827160494
-0.734814814814814814814814814815
-0.735802469135802469135802469136
-0.736790123456790123456790123457
-0.737777777777777777777777777778
-0.738765432098765432098765432099
-0.73975308641975308641975308642
-0.740740740740740740740740740741
-0.741728395061728395061728395062
-0.742716049382716049382716049383
-0.743703703703703703703703703704
-0.744691358024691358024691358025
-0.745679012345679012345679012346
-0.746666666666666666666666666667
-0.747654320987654320987654320988
-0.748641975308641975308641975309
-0.74962962962962962962962962963
-0.750617283950617283950617283951
-0.751604938271604938271604938272
-0.752592592592592592592592592593
-0.753580246913580246913580246914
-0.754567901234567901234567901235
-0.755555555555555555555555555556
-0.756543209876543209876543209877
-0.757530864197530864197530864198
-0.758518518518518518518518518519
-0.75950617283950617283950617284
-0.76049382716049382716049382716
-0.761481481481481481481481481481
-0.762469135802469135802469135802
-0.763456790123456790123456790123
-0.764444444444444444444444444444
-0.765432098765432098765432098765
-0.766419753086419753086419753086
-0.767407407407407407407407407407
-0.768395061728395061728395061728
-0.769382716049382716049382716049
-0.77037037037037037037037037037
-0.771358024691358024691358024691
-0.772345679012345679012345679012
-0.773333333333333333333333333333
-0.774320987654320987654320987654
-0.775308641975308641975308641975
-0.776296296296296296296296296296
-0.777283950617283950617283950617
-0.778271604938271604938271604938
-0.779259259259259259259259259259
-0.78024691358024691358024691358
-0.781234567901234567901234567901
-0.782222222222222222222222222222
-0.783209876543209876543209876543
-0.784197530864197530864197530864
-0.785185185185185185185185185185
-0.786172839506172839506172839506
-0.787160493827160493827160493827
-0.788148148148148148148148148148
-0.789135802469135802469135802469
-0.79012345679012345679012345679


==> anc/AqqQNSOdd200.dat <==
# AqqQNSOdd200
1.08641975308641975308641975309
1.08650205982537461858683949486
1.08650769702849515473690572586
1.08651371300789635047752935134
1.08652013259722102750316001323
1.08652698220564241869749894483
1.0865342899132616513366796316
1.08654208557187717581854478961
1.08655040091139144372505563272
1.08655926965212959790784300506
1.08656872762335432998089271691
1.08657881288827032604734313469
1.08658956587582079012638604408
1.0866010295195873276420595592
1.08661324940411289918467257314
1.08662627391897551682170978235
1.08664015442094773818457357684
1.08665494540458369018788094383
1.08667070468158118209247791417
1.08668749356927128748146944011
1.08670537708859140895278979267
1.08672442417190009011851349997
1.08674470788099248687454455037
1.08676630563567420964081049626
1.08678929945324792959009150058
1.08681377619926140494526911216
1.08683982784985709662265391611
1.08686755176605193951088729372
1.08689705098026071226774637739
1.08692843449535735908079730502
1.08696181759654507062596831383
1.08699732217627738851409209006
1.08703507707243846425731460683
1.08707521841995022822510467268
1.08711789001592689061626525757
1.08716324369844212037675808678
1.08721143973891056920640318761
1.0872626472480121844500481488
1.08731704459500395594894616135
1.08737481984016824039402595255
1.08743617118003836998543613459
1.08750130740491953393034177445
1.08757044836808445149996422061
1.08764382546586752982067850843
1.08772168212770626852391242685
1.08780427431498272917783174425
1.0878918710272988512313744392
1.08798475481457500358651132035
1.08808322229308894627026314163
1.08818758466326965635453427459
1.08829816822672432631681019919
1.08841531489960409541435805701
1.08853938271900127181160391316
1.08867074633861419085869916555
1.08880979750941135281749083201
1.08895694554046965789985990313
1.08911261773454759110982575009
1.08927725979227787208868618405
1.08945133617811969343946414352
1.08963533044039205348898882348
1.08982974547681014413228458216
1.09003510373595900303559270381
1.09025194734405477766148353742
1.09048083814515539120925208841
1.09072235764167982195810559712
1.09097710682066847572325811256
1.09124570584965523576492964281
1.09152879362431274708654686235
1.09182702714816331843482616412
1.09214108072260434861910274597
1.09247164492326399722523312312
1.09281942533626314781369347408
1.09318514102529527781804540426
1.09356952269752672946195243475
1.09397331053314433466346625276
1.09439725163991165482595703449
1.0948420970903133265009520449
1.0953085984947408028298707805
1.09579750405967111299866447095
1.0963095540748791229308698156
1.09684547576836587335764729375
1.09740597746183994452791852971
1.09799174195321043482095333548
1.09860341904558950394075799993
1.09924161713470493736078586827
1.09990689375832862513711681952
1.10059974500226871243089231777
1.10132059364757793115622551067
1.10206977593281684182613916786
1.10284752679338814927850941122
1.10365396342702674581007355834
1.10448906702037840069268637649
1.1053526624561042886070018015
1.10624439580297103413275480905
1.10716370937277308238145827622
1.10810981410751470616177821461
1.10908165903786163507214085465
1.11007789752924357730854288312
1.1110968500049101107749011941
1.11213646280544665378811638281
1.11319426281144596286510783096
1.11426730741986987738578260017
1.12367800434169503806536312438
1.12754902422870439389096516748
1.12811532728630544542732201287
1.12636030926120614789081824793
1.12283208612690327656248256974
1.11787724737768688355542434856
1.11173324179631254298549469828
1.10457209841591937673032477904
1.09652371715819716009238309799
1.08768937224173073722524271937
1.07815005797979862751127346972
1.067971912112934520580869117
1.05720988554325959032663542504
1.04591030976709955567446575215
1.03411274418162440262202354863
1.02185133739502343151324575987
1.00915585130067872811637175304
0.996052445439603535585185524477
0.982564287347417972942905441343
0.96871203420880695296077392704
0.954514217753069448858264479269
0.939987555316978262510626227257
0.925147203813976283048722123319
0.910006969018378858634656117287
0.89457947949074242851169473897
0.878876332242323653817069744547
0.862908215603091740491355703913
0.84668501354482270804368815457
0.830215894799428352564464524361
0.813509389420372552553325171308
0.796573454903805365393711073438
0.779415533574583353971659489792
0.762042602620849490637122925353
0.744461217907591185756108669115
0.726677552498569104586865618417
0.708697430655296467929317373444
0.690526357952398350280572934222
0.672169548043912291826224449237
0.653631946529726112041908273845
0.63491825230139980414697666814
0.616032936688995296073957958148
0.596980260682828247337009505075
0.577764290464364522837400245428
0.558388911447312199054797253795
0.538857841002116501131191621015
0.519174640013597304561187932244
0.499342723401611006572129912729
0.479365369717752029196607679864
0.459245729916731739850557877993
0.438986835388774584993861834122
0.418591605328817222883715073503
0.398062853509210424331801769574
0.377403294514777537061824079563
0.356615549492288377197529815523
0.335702151460506225557119435956
0.314665550221826790780993396288
0.293508116912041449815468424049
0.272232148220830203118793455547
0.250839870312144485093814840816
0.2293334424706101627884465246
0.207714960497410651692798114822
0.185986459876751341350387131925
0.164149918731918715514581437475
0.142207260588095808894868154454
0.120160356957450054538311053069
0.0980110297605444165718960669632
0.0757610535968157920064722692057
0.0534121578756968343329662255049
0.0309660288189119979665848766893
0.00842431134354131392021135442053
-0.014211389165396354116790974567
-0.0369395051848459870815826501357
-0.0597585054787925461241492794903
-0.082666893611813505448100021854
-0.105663206544966764226525958955
-0.128746013308376026461765043724
-0.151913913745331572279759591557
-0.175165537323137898989843758385
-0.19849954200631539412227398342
-0.221914613188104915283960298951
-0.245409462676535347978249178401
-0.268982827731597958200351470941
-0.292633470150330376092634058944
-0.316360175396849765022584950678
-0.340161751774591308374017828291
-0.364037029638206513182362174262
-0.387984860642757709704834558279
-0.412004117028012062281449310409
-0.436093690935791782402375853301
-0.460252493758478290768855276184
-0.484479455516897926339444040989
-0.50877352426593644993739650174
-0.533133665526339941359566904118
-0.557558861741261556682219715244
-0.582048111756207731993742478523
-0.606600430321124455716801084249
-0.6312148476134447853313602449
-0.655890408780993400307720106244
-0.680626173503713155215075124597
-0.705421215573242773477303477367
-0.730274622489434410301421443195
-0.75518549507295518322488603511
-0.780152947093168257623290130084
-0.805176104910536989555673258442
-0.830254107132840249644460678559
-0.855386104284528635023157716241
-0.880571258488590055394120636973
-0.905808743160329367595275641165
-0.931097742712500526347505880969
-0.956437452271261296192506706017
-0.981827077402450095277807775896
-1.00726583384771216630226137959
-1.03275294727002813198687994137
-1.05828765300822221905825477642
-1.08386919584005014288917786421
-1.10949682975348794228757159996
-1.13516981772586303961893558887
-1.16088743151048756688933763238
-1.18664895143047162791463509571
-1.21245366617941073808022129335
-1.2383008726286572683399911386
-1.26418987564090038546018072323
-1.29011998788979278754362312156
-1.3160905296853755394583780635
-1.34210082880506456962709485209
-1.36815022032997394653637941101
-1.39423804648636195557745590918
-1.42036365649199628644491563149
-1.44652640640724435730846571632
-1.47272565899070398057381780547
-1.49896078355919824995133241217
-1.52523115585196673108843183447
-1.55153615789889279735447805849
-1.57787517789261429564780716644
-1.60424761006437167962175414427
-1.63065285456345433308201781558
-1.6570903173401120464863516969
-1.68355941003180452500428722508
-1.71005954985266741663276519304
-1.73659015948607867131443266997
-1.76315066698021409359968895656
-1.78974050564648574777586208897
-1.81635911396076143019318708698
-1.84300593546726775244668849795
-1.86968041868508349395400877417
-1.89638201701713379532025332973
-1.92311018866159948596718093745
-1.94986439652565938138931043527
-1.9766441081414867569948714021
-2.00344879558442441609147425653
-2.0302779353932658279396026033
-2.0571310084925727260808694549
-2.08400750011696233512932081225
-2.11090689973730004307934434954
-2.137828700988735862792894807
-2.16477240160052543708149378456
-2.19173750332757864273919160755
-2.21872351188368104569928774843
-2.24572993687633555753908501747
-2.27275629174317364789398493025
-2.29980209368988738272676254589
-2.32686686362963538932130837292
-2.35395012612387759957034515143
-2.38105140932459529760370097156
-2.40817024491785459983468223804
-2.43530616806867302865465452146
-2.46245871736715030865130351772
-2.48962743477582591955084082011
-2.51681186557822728610185491196
-2.54401155832857377467880614316
-2.57122606480260290218328383094
-2.59845493994948634741388053277
-2.62569774184480449087803654731
-2.65295403164454929832091753925
-2.6802233735401264082165174114
-2.70750533471432828616066622085
-2.73479948529825127147367213436
-2.76210539832913026521052497704
-2.78942264970906569594264652366
-2.81675081816461825178130032949
-2.84408948520724768573873001381
-2.87143823509457278816892035924
-2.89879665479243037612033846812
-2.92616433393771187632178168608
-2.95354086480195677749602606575
-2.98092584225568289997733100202
-3.00831886373343407736097911738
-3.03571952919952646724210869191
-3.06312744111447530705961204867
-3.0905422044020845076504831639
-3.11796342641718203229424346024
-3.14539071691398454369393966038
-3.17282368801507531636452309915
-3.20026195418097990810513292734
-3.22770513218032456240411587415
-3.25515284106056277451299011305
-3.28260470211925589824163585575
-3.31006033887589409895236702934
-3.33751937704424437141445592562
-3.36498144450521273974264492068
-3.3924461712802081411744428239
-3.41991318950499586650600673827
-3.44738213340402878814411986454
-3.47485263926524495245695738855
-3.50232434541532044691075425718
-3.52979689219536677483305687441
-3.55726992193706228199507633982
-3.5847430789392074799851163061
-3.61221600944469440196267101025
-3.63968836161788040723123196916
-3.66715978552235712252272815817
-3.69462993309910547030726427917
-3.72209845814502798817238682698
-3.7495650162918498886857658387
-3.77702926498538054647919102261
-3.80449086346512732887205560168
-3.83194947274425390847822828358
-3.85940475558987541118845297319
-3.88685637650368296095666126529
-3.91430400170289038419729754174
-3.94174729910149603156588045052
-3.96918593829185286368045611313
-3.99661959052654013017165251726
-4.02404792870053014853888754818
-4.05147062733364386084634608701
-4.07888736255328901251271326221
-4.10629781207747495852345110158
-4.13370165519809825850614061815
-4.16109857276449337343331102881
-4.18848824716724292342151814886
-4.21587036232224210834184221961
-4.24324460365501203090072120137
-4.27061065808525679564030823141
-4.29796821401165938708771437291
-4.32531696129691145619037771413
-4.35265659125297226634286938275
-4.37998679662655216886609064946
-4.40730727158481609286553743397
-4.43461771170130264608894078446
-4.46191781394205453183849064162
-4.4892072766519560922780850113
-4.51648579954127389071658012554
-4.54375308367239634474487630205
-4.57100883144676851855511415255
-4.59825274659201827646791594637
-4.62548453414927009072866007498
-4.65270390046064288509307115003
-4.67991055315692838168960440072
-4.70710420114544650220180628944
-4.73428455459807445563567349092
-4.76145132493944622390001457198
-4.78860422483531923320371960088
-4.81574296818110507393279432352
-4.84286727009056120427848059893
-4.86997684688464064351085053955
-4.89707141608049672949211632566
-4.92415069638064008186075658716
-4.95121440766224497734946497933
-4.97826227096660240698288700933
-5.00529400848871714648917937069
-5.03230934356704623120477223419
-5.0593080006733762851047002114
-5.08628970540283721040011365198
-5.11325418446404979945703736343
-5.14020116566940488465144866031
-5.16713037792547169422909307989
-5.19404155122353313332644733495
-5.22093441663024575907274549217
-5.24780870627842226717149742101
-5.27466415335793435459161244636
-5.3015004921067338690199823261
-5.32831745780199020057483241415
-5.3551147867513419149867897626
-5.38189221628426067005577263504
-5.40864948474352549871870912805
-5.43538633147680558254691627453
-5.46210249682834967896286797132
-5.4887977221307804039532201527
-5.51547174969699160958656722623
-5.54212432281214713224778407008
-5.56875518572577922320239164295
-5.59536408364398500792975139763
-5.62195076272171935463780557477
-5.64851497005518256551850898719
-5.67505645367430133664525350515
-5.70157496253530146397394493778
-5.72807024651337080370972043273
-5.75454205639541102536267602247
-5.78099014387287672515883163716
-5.80741426153470049611668081886
-5.83381416286030257906422557532
-5.8601896022126837461749606429
-5.88654033483160009526184994289
-5.91286611682681845910338165575
-5.93916670517145115950221285694
-5.96544185769536886061111934095
-5.99169133307869030031885145342
-6.01791489084534770218548074541
-6.04411229135672669356785754704
-6.07028329580537957819538846148
-6.09642766620881083355855255791
-6.12254516540333372507105238078
-6.14863555703799695007448090222
-6.17469860556858024538472522968
-6.20073407625165791224448912503
-6.22674173513872923225839846765
-6.25272134907041476715790042629
-6.27867268567071755408397808699
-6.30459551334134822649764469509
-6.33048960125611310884200066639
-6.35635471935536435069576577135
-6.38219063834051118338677061125
-6.40799712966859139888474614621
-6.43377396554690216727544565337
-6.45952091892768932524195475466
-6.48523776350289428375301203623
-6.5109242736989577185910389805
-6.53658022467167922245287895898
-6.56220539230113211213224604428
-6.58779955318663259875262774204
-6.61336248464176254317068825226
-6.63889396468944503252067890316
-6.66439377205707202742736664307
-6.68986168617168334268572149594
-6.71529748715519623719704248733
-6.74070095581968490167013888504
-6.76607187366270914504922310389
-6.79141002286269159282373571928
-6.81671518627434272231565865928
-6.84198714742413307173305659665
-6.86722569050581197123053065452
-6.89243060037597215543372459493
-6.91760166254965962787158832763
-6.94273866319602815852222300144
-6.96784138913403780622110626532
-6.99290962782819686800948401615
-7.01794316738434666762073716637
-7.04294179654548860521847640588
-7.06790530468765290021674293665
-7.09283348181580846853463148347
-7.11772611855981338496941439713
-7.14258300617040539051822491879
-7.16740393651523191344283136081
-7.19218870207491908165916826232
-7.2169370959391792126471434082
-7.24164891180295627552076373383
-7.26632394396260882817766924908
-7.2909619873121299405644837187
-7.31556283733940362305363913172
-7.34012629012249728673206962054
-7.36465214232598977005587020432
-7.38914019119733447383105897743
-7.41359023456325715384226479366
-7.43800207082618792767169938468
-7.46237549896072705933329545288
-7.48671031851014409229445410226
-7.51100632958290990827342299051
-7.53526333284926129588682337306
-7.55948112953779761978209001692
-7.58365952143210918732634272054
-7.60779831086743691623916345328
-7.6318973007273629127545340115
-7.65595629444053157597935601824
-7.67997509597740085008502563751
-7.70395350984702325182690595183
-7.72789134109385630663660749846
-7.75178839529460203217607105584
-7.77564447855507511378280920286
-7.79945939750709942167451246358
-7.82323295930543252512071673459
-7.84696497162471786403146405515
-7.87065524265646424355992104543
-7.89430358110605232236975182028
-7.91790979618976777018063040205
-7.94147369763186077507853059633
-7.96499509566163158586321266055
-7.98847380101054177940545549546
-8.01190962490935094760283720547
-8.03530237908527850305698059072
-8.05865187575919030704884763391
-8.08195792764280982776354288115
-8.10522034793595354101378573591
-8.12843895032379028993331444683
-8.15161354897412432425953171032
-8.17474395853470174390019939531
-8.19782999413054007548340925003
-8.22087147136128071452483503369
-8.24386820629856396971281381115
-8.26682001548342644961148249724
-8.28972671592372053581635116369
-8.31258812509155569026663762809
-8.33540406092076134802569919033
-8.35817434180437115038622883445
-8.38089878659212827664175828321
-8.40357721458801163629162494149
-8.42620944554778268681408310409
-8.44879529967655264545281476318
-8.47133459762636986671683933608
-8.49382716049382716049382716049


==> anc/AqqQNSOdd210.dat <==
# AqqQNSOdd210
0.592592592592592592592592592593
0.592561513092732698822437314539
0.592559134168468409070367114354
0.592556573881145536012063079556
0.592553818467011540975379665666
0.59255085312323211005521389572
0.592547661929921868581319792023
0.592544227766366055509847506674
0.592540532221003996706752899424
0.592536555494713829339004655476
0.592532276296904275240046151923
0.592527671733883177754205214076
0.592522717188933831488871139528
0.592517386193488662851575310156
0.592511650288745363575053338755
0.592505478877022928225203848954
0.592498839062103973828409333267
0.592491695477754983423096614743
0.592484010103557456936819440033
0.592475742067120095798674745956
0.592466847431674796467208257812
0.592457278967987066502308170894
0.592446985909434167032362098625
0.5924359136890214662624707884
0.592424003657018773955037301859
0.592411192777803403946446941036
0.59239741330439493973605422934
0.592382592429057685705770785328
0.592366651908230069974211688335
0.59234950765991528610549370705
0.592331069331533644857347628317
0.59231123983609383947225140637
0.592289914854386952246722772305
0.592266982300742844904974927282
0.592242321749712831327249261013
0.592215803820854427860423125478
0.592187289518592658422905282764
0.592156629523916945029998982486
0.592123663434442062762955910171
0.592088218949114938234470568499
0.592050110993585107356353760687
0.592009140781974230219785948238
0.591965094810477914736174977648
0.591917743777909865193017098513
0.591866841427952591893267182567
0.591812123307509037663995744466
0.591753305435153832302560549752
0.591690082873259697118405490869
0.591622128196921884305851127084
0.591549089852319411899640283628
0.591470590396634062679794103568
0.59138622461109431802461648178
0.591295557478119092113236119878
0.591198122012902635126199924602
0.591093416939104409360856429962
0.59098090419758302318312465593
0.590860006276338121671654168452
0.590730103348994921610069587492
0.590590530208279018221531791676
0.590440572979980069230103690719
0.590279465601887552382809677643
0.590106386051095228100169042113
0.589920452301908080152723567214
0.589720717995340809031061556142
0.589506167799864426276584990714
0.589275712441630669313526006632
0.589028183380875819044398658853
0.588762327109568466393898458119
0.588476799043611606881647329252
0.588170156981029205234669481739
0.587840854095551347013483936391
0.587487231432849703198788397941
0.587107509874354747981404315344
0.586699781531095408699466042344
0.58626200052732684296272781629
0.585791973130837790674547114021
0.58528734718373895997656510926
0.584745600784210100221645117279
0.584164030166105937560427102911
0.583539736719468164074888933042
0.582869613090838135404320063849
0.582150328297786336262527621109
0.581378311787240759388933321821
0.580549736361974780673997972652
0.57966049989397013866333609905
0.578706205737262641794674446129
0.577682141746263345272516526064
0.576583257798377481918776900499
0.575404141711963359945440050282
0.574138993442223728805891270517
0.572781597428436043504464326619
0.571325292955931434498110119422
0.569762942385342475976635725278
0.568086897089765190350005951444
0.566288960927518901240916868801
0.56436035106402475871774475927
0.562291655940833350747662698066
0.560072790172872827125054998978
0.557692946136404570222931415639
0.555140541989789238997786389802
0.552403165846788123471910938982
0.549467515797537833597694763808
0.512195036674221298998898395526
0.47699042317471047935991583517
0.443065085114446610347745921989
0.410050236649697645939251468336
0.377731869391496999259678548297
0.345970623888489638944182866515
0.314668875593901110474737294545
0.283754675412297487401312555045
0.253172974260475810470391079309
0.222880423083862312648487537317
0.192842097157911671058743963834
0.163029331202034100505492842644
0.133418232196840548476982331713
0.103988624648086904984422011981
0.0747232822564542453378579459332
0.0456073553151790479338436748397
0.0166279355028004595808778770702
-0.0122262806122278332249504662408
-0.0409652556936145137118276374097
-0.0695978217389225120287900175605
-0.0981318492135346581833634791943
-0.126574384670602175793172518921
-0.15493176381677719657449827422
-0.183209705223526488523602997886
-0.21141338862109669048014848008
-0.239547520792580709796305350951
-0.267616391406581116456447466846
-0.295623920619385176118514928515
-0.323573699893711478780814526342
-0.35146902718770323677043177678
-0.379312937441391841597704805149
-0.407108229111464535014210205474
-0.434857487366603558601381045459
-0.462563104445944698477067090751
-0.490227297595679134207558484657
-0.517852124928517269708054009847
-0.545439499493889564297378411722
-0.572991201800516632167225930256
-0.600508890995143578070401941941
-0.627994114870104056126299060614
-0.655448318846635861292184014132
-0.682872854059475560477006017609
-0.710268984650397036026180538176
-0.737637894363378812519934128118
-0.764980692521469558348426646285
-0.792298419454754346861074751624
-0.819592051439770623677476590898
-0.846862505203010335479321446674
-0.874110642034551739412238145975
-0.901337271552209705665195171414
-0.928543155151727832832219085739
-0.955729009174336446953721611115
-0.982895507819365673788026762561
-1.01004328582644753724050972422
-1.03717294094909473148105460534
-1.06428503623904711276178721809
-1.09138010215868028548057415546
-1.11845863853693195098629384108
-1.14552111638258545604199219016
-1.17256797956732611466620179094
-1.19959964638972877005184351682
-1.2266165110302228623994109448
-1.25361894490609528304664219964
-1.28060729793471549527788945848
-1.307581899712388005068674854
-1.3345430606155423915928409242
-1.36149107283035049481950864867
-1.38842621131630511939343759243
-1.4153487347087970383066983284
-1.4422588861652804597406298206
-1.46915689415921561091814499165
-1.49604297322561558977272331886
-1.52291732466169867287278185767
-1.5497801371858529315076318001
-1.5766315875578538589992007431
-1.60347184116303472623172929822
-1.63030105256289089308572449344
-1.6571193660144009572612468988
-1.68392691596016733753645897475
-1.71072382749131482234124011437
-1.73751021678493613126061746437
-1.76428619151773718375784193326
-1.79105185125741025320895471768
-1.8178072878331493532874318326
-1.84455258568661802988787169604
-1.87128782220458429661294227057
-1.89801306803434993352158550641
-1.92472838738302103103661271852
-1.95143383830159284311237734375
-1.9781294729547541226914566669
-2.00481533787725361460716286913
-2.03149147421761379605124673029
-2.0581579179699238495185511127
-2.08481470019439483700417202845
-2.11146184722731476413736615731
-2.13809938088099935960464928886
-2.16472731863429565956556611237
-2.19134567381415961679947630871
-2.21795445576879571234046954026
-2.24455367003281571749034536152
-2.271143318484845140110139393
-2.29772339949797931241959071517
-2.32429390808346637555407809224
-2.35085483602797144058723373669
-2.37740617202475482135418654948
-2.4039479017990773176710847501
-2.4304800082281269655275373789
-2.45700247145574436023601357493
-2.48351526900220750478371643633
-2.51001837586932205209011670774
-2.53651176464104871705779318683
-2.56299540557988645928097535463
-2.58946926671921771305657983726
-2.61593331395181040635247230575
-2.6423875111146607079878694393
-2.66883182007035032033318269025
-2.6952662007850826453122731604
-2.72169061140355325011421007276
-2.74810500832080170495179859842
-2.7745093462511840207386600708
-2.80090357829459754486973100793
-2.82728765600008324619133851564
-2.85366152942692380596292440317
-2.88002514720334980258729200048
-2.90637845658296050860092170818
-2.93272140349896038522310083364
-2.95905393261630724073616427451
-2.98537598738186319376668674035
-3.01168751007263503227503040836
-3.0379884418421862661980112739
-3.0642787227652991199252944122
-3.09055829188096088496612461632
-3.11682708723374543917591078987
-3.14308504591365732363335969122
-3.16933210409450253946039017792
-3.19556819707084717316403254749
-3.22179325929362206982778015191
-3.24800722440442903877887288446
-3.27421002526860148695827198609
-3.30040159400706992248486308138
-3.32658186202708044676614238295
-3.35275076005181215042296987283
-3.37890821814893723921403981884
-3.40505416575816573446927832931
-3.43118853171781471209567982692
-3.45731124429044025922222072337
-3.4834222311875686325859531801
-3.50952141959356149275281053753
-3.53560873618864855845542628731
-3.56168410717115957124269242292
-3.58774745827898607811690391546
-3.61379871481030222487321129868
-3.63983780164357250187087953391
-3.66586464325687319337771098868
-3.69187916374655314824521874098
-3.71788128684525841039641483376
-3.743870935939344219561871644
-3.76984803408569691316693656781
-3.79581250402798732669746326198
-3.82176426821237639984594132701
-3.84770324880269284699666514925
-3.87362936769510194101036468647
-3.89954254653228368680064734718
-3.92544270671713792395645492192
-3.95132976942603319386381864189
-3.97720365562161553472464012184
-4.00306428606519272596280598048
-4.02891158132870889024025755274
-4.05474546180632377525269746218
-4.08056584772561047728979521263
-4.1063726591583848329550661529
-4.13216581603117919324228007793
-4.15794523813537280421964656294
-4.18371084513699054980270680153
-4.2094625565861813634820538059
-4.23520029192638718644717876252
-4.26092397050321293839846986442
-4.28663351157300757359937200195
-4.31232883431116591756900901878
-4.33800985782016061847398794959
-4.36367650113731320100877607793
-4.38932868324231287865712443415
-4.41496632306449146203854473012
-4.44058933948986239593373654834
-4.46619765136793166495298836978
-4.491791177518288027094017843
-4.51736983673697976509107959364
-4.54293354780268488697301747875
-4.56848222948268145913732027074
-4.59401580053862451704729852597
-4.61953417973213576993016898416
-4.64503728583021209617660565481
-4.67052503761045861511909280379
-4.69599735386615191811840881738
-4.72145415341113884705428528737
-4.74689535508457602105454920105
-4.77232087775551513228010586456
-4.79773064032733885849974651183
-4.82312456174205207374249993343
-4.84850256098443287822360212855
-4.87386455708604781473389862573
-4.89921046912913549050496304684
-4.92454021625036268096868780806
-4.94985371764445685458717932973
-4.97515089256771892581382364746
-5.00043166034141991604694188027
-5.02569594035508507995078944034
-5.05094365206966893655124243008
-5.07617471502062453088058900061
-5.10138904882087014247095420532
-5.12658657316365655151049773568
-5.15176720782533787181962245469
-5.17693087266804886182216194352
-5.20207748764229153023183005746
-5.2272069727894337621065465322
-5.25231924824412260310819864427
-5.27741423423661475511442947371
-5.30249185109502675463921866852
-5.32755201924750722671272666942
-5.35259465922433353083556554132
-5.37761969165993504225062962772
-5.402627037294845240963764357
-5.42761661697758471259415988165
-5.45258835166647709915190264149
-5.47754216243139997413306975237
-5.50247797045547255480538388939
-5.5273956970366821051466687484
-5.55229526358945082551453272349
-5.57717659164614496969254535773
-5.60203960285852787640250013125
-5.62688421899915855062403663068
-5.65171036196273738005466332752
-5.67651795376740052371056797779
-5.70130691655596446294964272306
-5.72607717259712216003351285903
-5.75082864428659222567806905979
-5.77556125414822245481738337494
-5.80027492483504904897145313381
-5.82496957913031280411357435105
-5.84964513994843350472991298933
-5.87430153033594372780555232724
-5.89893867347238322471331666831
-5.92355649267115501438113069101
-5.94815491138034428762937544533
-5.97273385318350119016206059552
-5.9972932418003885203266023457
-6.02183300108769534739000663244
-6.04635305503971752667914902063
-6.0708533277890060594658002843
-6.09533374360698421791065498325
-6.11979422690453432868321915749
-6.14423470223255508301687203405
-6.16865509428249021591032502245
-6.19305532788682937292174462952
-6.2174353280195819594921284903
-6.24179501979672474495480883331
-6.26613432847662397131325575452
-6.29045317946043269547577694963
-6.3147514982924640729002472527
-6.33902921066054127050248804889
-6.36328624239632467719700801651
-6.38752251947561706154795157207
-6.41173796801864730769147150978
-6.43593251429033334292926207862
-6.46010608470052485316826658099
-6.48425860580422636567588448184
-6.50839000430180126241626215687
-6.532500207039157271514988957
-6.55658914100791396915085727813
-6.58065673334555280937897064469
-6.6047029113355501850346319571
-6.62872760240749400893787402092
-6.65273073413718429110046947329
-6.67671223424671817451752520949
-6.70067203060455987939154148157
-6.7246100512255959932757603595
-6.74852622427117653262383574972
-6.77242047804914218958283595343
-6.79629274101383816655524715207
-6.82014294176611499007227351759
-6.84397100905331668485498763839
-6.86777687176925667858179002408
-6.89156045895418179782054730557
-6.91532169979472470581238362232
-6.93906052362384512330240411157
-6.96277685992076016439194443327
-6.98647063831086411042887116506
-7.01014178856563793624889336827
-7.03379024060254889462394733867
-7.05741592448494045655590919886
-7.08101877042191289706785165693
-7.10459870876819480838371423693
-7.12815567002400581484375820916
-7.15168958483491075657091277817
-7.17520038399166560177569094984
-7.19868799843005534065857583303
-7.22215235923072410713266813231
-7.24559339761899776804015645577
-7.2690110449646992131682260249
-7.29240523278195657317794298148
-7.31577589272900458653820115972
-7.33912295660797933070092602083
-7.3624463563647065270584902241
-7.38574602408848362368495878874
-7.4090218920118558544747531839
-7.43227389251038646805115429692
-7.45550195810242131471844741775
-7.47870602144884797477127858322
-7.50188601535284960664890365057
-7.52504187275965368872655992216
-7.54817352675627582396738903999
-7.57128091057125877221252241614
-7.59436395757440687056055498504
-7.6174226012765159980772390774
-7.64045677532909923697849466584
-7.66346641352410837844152584865
-7.68645144979365141731682723232
-7.70941181820970617623512576409
-7.73234745298383019592489512539
-7.75525828846686702497515311704
-7.77814425914864903879204713755
-7.80100529965769691410357304895
-7.82384134476091588206206439508
-7.84665232936328887977631710293
-7.86943818850756671697194094413
-7.8921988573739553714273885825
-7.91493427127980052386181292596
-7.93764436567926944005721985033
-7.96032907616303030517915919553
-7.98298833845792911251534001687
-8.00562208842666420617803680064
-8.02823026206745857471200272693
-8.0508127955137299900129137305
-8.07336962503375908349027947827
-8.09590068703035544900147578732
-8.11840591804052185973833196191
-8.14088525473511668396285201535
-8.16333863391851458226251657913
-8.18576599252826556682660655089
-8.20816726763475250113156097554
-8.23054239644084711636402631013
-8.25289131628156461890351192563
-8.2752139646237169612310197127
-8.29751027906556484672428735091
-8.31978019733646853694303835237
-8.34202365729653752819756915391
-8.36424059693627916242986342711
-8.38643095437624623571698173313
-8.40859466786668366603054108355
-8.43073167578717428025251829572
-8.45284191664628377885526062064
-8.47492532908120493510137627927
-8.49698185185740108410604653542
-8.51901142386824895562922003648
-8.54101398413468090302711873762
-8.56298947180482657939053036847
-8.58493782615365411053054003411
-8.60685898658261081313974461402
-8.628752892619263505157705304
-8.65061948391693845410255805084
-8.67245870025436100789547506393
-8.69427048153529495150023282479
-8.71605476778818163152569559139
-8.73781149916577888979379292827
-8.75954061594479984575880133063
-8.78124205852555156657470038265
-8.80291576743157366254535010016
-8.82456168330927684465653473254
-8.84617974692758147987886490998
-8.86776989917755617894546862878
-8.88933208107205645034769407039
-8.91086623374536345335507292186
-8.9323722984528228819519478367
-8.95385021657048401069186444711
-8.97529992959473893260149530371
-8.99672137914196201841794409775
-9.01811450694814962561623231955
-9.03947925486856008487707047746
-9.06081556487735399085814962636
-9.08212337906723482336465743883
-9.10340263964908992426604092519
-9.12465328895163185477573264984
-9.14587526942104015699816895079
-9.16706852362060354295250951635
-9.18823299423036253360458184227
-9.20936862404675256977729725144
-9.23047535598224761616470417573
-9.25155313306500427904555703301
-9.27260189843850645767839361579
-9.29362159536121054876124905875
-9.31461216720619122275491877773
-9.33557355746078779029875459187
-9.3565057097262511763919853132
-9.37740856771739151947115234623
-9.39828207526222641198510814146
-9.41912617630162979855281521332
-9.43994081488898154728558882503
-9.4607259351898177093641385113
-9.48148148148148148148148148148


==> anc/AqqQNSOdd220.dat <==
# AqqQNSOdd220
-0.888888888888888888888888888889
-0.888889777777777777777777777778
-0.888889850117917155816269017936
-0.888889928345289269743049802115
-0.888890012939012760806368582347
-0.888890104417198218201802864806
-0.888890203340121447390031591132
-0.888890310313654987421048033544
-0.888890425992978894255073368795
-0.888890551086593517488936414162
-0.888890686360658847513592529952
-0.888890832643687010272100211137
-0.888890990831616649708023263325
-0.888891161893300276939104725058
-0.888891346876438194485485267982
-0.888891546913995339016865640377
-0.888891763231140343810702883094
-0.888891997152749320548957727718
-0.88889225011152031881351097647
-0.888892523656748161853815234526
-0.888892819463813401802304381484
-0.888893139344443511275492065066
-0.888893485257809158009504445655
-0.888893859322523523806038301847
-0.888894263829618159933935301679
-0.888894701256574852117592824804
-0.888895174282499435977994674172
-0.888895685804530497888130181276
-0.888896238955583459498668563574
-0.888896837123538723004821633318
-0.888897483971991398654093766566
-0.888898183462689700206494693203
-0.888898939879799436631640043757
-0.888899757856143212606070596411
-0.888900642401575044859358941629
-0.888901598933664180184151337854
-0.888902633310876044076643462134
-0.888903751868453543132572157413
-0.88890496145721848316164771797
-0.888906269485530749795757701229
-0.888907683964662238692229712384
-0.88890921355786343672650678677
-0.888910867633423171922389998895
-0.888912656322046506800763392241
-0.888914590578902197130642021824
-0.888916682250719737721086894933
-0.888918944148346944063116889439
-0.888921390125212462736643651587
-0.888924035162173769373543518165
-0.888926895459270322119150106148
-0.888929988534943830492248197203
-0.888933333333333333333333333333
-0.888936950340302235257895341266
-0.888940861708907931596934550189
-0.888945091395082484762873561813
-0.88894966530435535453458768474
-0.888954611450516813946024001021
-0.888959960127193815496846121619
-0.888965744093389157198112884186
-0.888971998774120318891265152532
-0.88897876247738682012407094204
-0.888986076628794958049455001284
-0.888993986025276929845607610673
-0.889002539109458291399680697359
-0.889011788266354168718707843529
-0.889021790144211395287726463278
-0.889032606001461634979588599146
-0.88904430208191047189233083034
-0.889056950020460385119993267946
-0.889070627281852537135206170723
-0.889085417635114534559663518661
-0.889101411666620008219047697741
-0.889118707334902344919666727189
-0.889137410570620634746359536798
-0.889157635925352441141209528382
-0.889179507273187050324085684631
-0.88920315856941624334417815305
-0.889228734670969338850953508253
-0.88925639222361741937787262314
-0.889286300621380594685526110361
-0.889318643044014377149132772736
-0.889353617578929454769179104574
-0.889391438434416276026446632316
-0.889432337251605074747974264972
-0.889476564523196687412391525875
-0.889524391127653453652011337141
-0.889576109988246648276617551146
-0.889632037867121601073052315101
-0.889692517305368602526830342961
-0.889757918720981934232329505881
-0.889828642677556379055930063658
-0.889905122337616280769783782942
-0.889987826115603040563944389189
-0.89007726054676978448261405647
-0.890173973389554300976545535636
-0.890278556980431330498789191084
-0.890391651861791647600288916408
-0.890513950705067581276627023772
-0.89064620255313291312162035271
-0.890789217407960550401949751841
-0.890943871191635969056854304617
-0.891111111111111111111111111111
-0.893333333333333333333333333333
-0.895555555555555555555555555556
-0.897777777777777777777777777778
-0.9
-0.902222222222222222222222222222
-0.904444444444444444444444444444
-0.906666666666666666666666666667
-0.908888888888888888888888888889
-0.911111111111111111111111111111
-0.913333333333333333333333333333
-0.915555555555555555555555555556
-0.917777777777777777777777777778
-0.92
-0.922222222222222222222222222222
-0.924444444444444444444444444444
-0.926666666666666666666666666667
-0.928888888888888888888888888889
-0.931111111111111111111111111111
-0.933333333333333333333333333333
-0.935555555555555555555555555556
-0.937777777777777777777777777778
-0.94
-0.942222222222222222222222222222
-0.944444444444444444444444444444
-0.946666666666666666666666666667
-0.948888888888888888888888888889
-0.951111111111111111111111111111
-0.953333333333333333333333333333
-0.955555555555555555555555555556
-0.957777777777777777777777777778
-0.96
-0.962222222222222222222222222222
-0.964444444444444444444444444444
-0.966666666666666666666666666667
-0.968888888888888888888888888889
-0.971111111111111111111111111111
-0.973333333333333333333333333333
-0.975555555555555555555555555556
-0.977777777777777777777777777778
-0.98
-0.982222222222222222222222222222
-0.984444444444444444444444444444
-0.986666666666666666666666666667
-0.988888888888888888888888888889
-0.991111111111111111111111111111
-0.993333333333333333333333333333
-0.995555555555555555555555555556
-0.997777777777777777777777777778
-1.
-1.00222222222222222222222222222
-1.00444444444444444444444444444
-1.00666666666666666666666666667
-1.00888888888888888888888888889
-1.01111111111111111111111111111
-1.01333333333333333333333333333
-1.01555555555555555555555555556
-1.01777777777777777777777777778
-1.02
-1.02222222222222222222222222222
-1.02444444444444444444444444444
-1.02666666666666666666666666667
-1.02888888888888888888888888889
-1.03111111111111111111111111111
-1.03333333333333333333333333333
-1.03555555555555555555555555556
-1.03777777777777777777777777778
-1.04
-1.04222222222222222222222222222
-1.04444444444444444444444444444
-1.04666666666666666666666666667
-1.04888888888888888888888888889
-1.05111111111111111111111111111
-1.05333333333333333333333333333
-1.05555555555555555555555555556
-1.05777777777777777777777777778
-1.06
-1.06222222222222222222222222222
-1.06444444444444444444444444444
-1.06666666666666666666666666667
-1.06888888888888888888888888889
-1.07111111111111111111111111111
-1.07333333333333333333333333333
-1.07555555555555555555555555556
-1.07777777777777777777777777778
-1.08
-1.08222222222222222222222222222
-1.08444444444444444444444444444
-1.08666666666666666666666666667
-1.08888888888888888888888888889
-1.09111111111111111111111111111
-1.09333333333333333333333333333
-1.09555555555555555555555555556
-1.09777777777777777777777777778
-1.1
-1.10222222222222222222222222222
-1.10444444444444444444444444444
-1.10666666666666666666666666667
-1.10888888888888888888888888889
-1.11111111111111111111111111111
-1.11333333333333333333333333333
-1.11555555555555555555555555556
-1.11777777777777777777777777778
-1.12
-1.12222222222222222222222222222
-1.12444444444444444444444444444
-1.12666666666666666666666666667
-1.12888888888888888888888888889
-1.13111111111111111111111111111
-1.13333333333333333333333333333
-1.13555555555555555555555555556
-1.13777777777777777777777777778
-1.14
-1.14222222222222222222222222222
-1.14444444444444444444444444444
-1.14666666666666666666666666667
-1.14888888888888888888888888889
-1.15111111111111111111111111111
-1.15333333333333333333333333333
-1.15555555555555555555555555556
-1.15777777777777777777777777778
-1.16
-1.16222222222222222222222222222
-1.16444444444444444444444444444
-1.16666666666666666666666666667
-1.16888888888888888888888888889
-1.17111111111111111111111111111
-1.17333333333333333333333333333
-1.17555555555555555555555555556
-1.17777777777777777777777777778
-1.18
-1.18222222222222222222222222222
-1.18444444444444444444444444444
-1.18666666666666666666666666667
-1.18888888888888888888888888889
-1.19111111111111111111111111111
-1.19333333333333333333333333333
-1.19555555555555555555555555556
-1.19777777777777777777777777778
-1.2
-1.20222222222222222222222222222
-1.20444444444444444444444444444
-1.20666666666666666666666666667
-1.20888888888888888888888888889
-1.21111111111111111111111111111
-1.21333333333333333333333333333
-1.21555555555555555555555555556
-1.21777777777777777777777777778
-1.22
-1.22222222222222222222222222222
-1.22444444444444444444444444444
-1.22666666666666666666666666667
-1.22888888888888888888888888889
-1.23111111111111111111111111111
-1.23333333333333333333333333333
-1.23555555555555555555555555556
-1.23777777777777777777777777778
-1.24
-1.24222222222222222222222222222
-1.24444444444444444444444444444
-1.24666666666666666666666666667
-1.24888888888888888888888888889
-1.25111111111111111111111111111
-1.25333333333333333333333333333
-1.25555555555555555555555555556
-1.25777777777777777777777777778
-1.26
-1.26222222222222222222222222222
-1.26444444444444444444444444444
-1.26666666666666666666666666667
-1.26888888888888888888888888889
-1.27111111111111111111111111111
-1.27333333333333333333333333333
-1.27555555555555555555555555556
-1.27777777777777777777777777778
-1.28
-1.28222222222222222222222222222
-1.28444444444444444444444444444
-1.28666666666666666666666666667
-1.28888888888888888888888888889
-1.29111111111111111111111111111
-1.29333333333333333333333333333
-1.29555555555555555555555555556
-1.29777777777777777777777777778
-1.3
-1.30222222222222222222222222222
-1.30444444444444444444444444444
-1.30666666666666666666666666667
-1.30888888888888888888888888889
-1.31111111111111111111111111111
-1.31333333333333333333333333333
-1.31555555555555555555555555556
-1.31777777777777777777777777778
-1.32
-1.32222222222222222222222222222
-1.32444444444444444444444444444
-1.32666666666666666666666666667
-1.32888888888888888888888888889
-1.33111111111111111111111111111
-1.33333333333333333333333333333
-1.33555555555555555555555555556
-1.33777777777777777777777777778
-1.34
-1.34222222222222222222222222222
-1.34444444444444444444444444444
-1.34666666666666666666666666667
-1.34888888888888888888888888889
-1.35111111111111111111111111111
-1.35333333333333333333333333333
-1.35555555555555555555555555556
-1.35777777777777777777777777778
-1.36
-1.36222222222222222222222222222
-1.36444444444444444444444444444
-1.36666666666666666666666666667
-1.36888888888888888888888888889
-1.37111111111111111111111111111
-1.37333333333333333333333333333
-1.37555555555555555555555555556
-1.37777777777777777777777777778
-1.38
-1.38222222222222222222222222222
-1.38444444444444444444444444444
-1.38666666666666666666666666667
-1.38888888888888888888888888889
-1.39111111111111111111111111111
-1.39333333333333333333333333333
-1.39555555555555555555555555556
-1.39777777777777777777777777778
-1.4
-1.40222222222222222222222222222
-1.40444444444444444444444444444
-1.40666666666666666666666666667
-1.40888888888888888888888888889
-1.41111111111111111111111111111
-1.41333333333333333333333333333
-1.41555555555555555555555555556
-1.41777777777777777777777777778
-1.42
-1.42222222222222222222222222222
-1.42444444444444444444444444444
-1.42666666666666666666666666667
-1.42888888888888888888888888889
-1.43111111111111111111111111111
-1.43333333333333333333333333333
-1.43555555555555555555555555556
-1.43777777777777777777777777778
-1.44
-1.44222222222222222222222222222
-1.44444444444444444444444444444
-1.44666666666666666666666666667
-1.44888888888888888888888888889
-1.45111111111111111111111111111
-1.45333333333333333333333333333
-1.45555555555555555555555555556
-1.45777777777777777777777777778
-1.46
-1.46222222222222222222222222222
-1.46444444444444444444444444444
-1.46666666666666666666666666667
-1.46888888888888888888888888889
-1.47111111111111111111111111111
-1.47333333333333333333333333333
-1.47555555555555555555555555556
-1.47777777777777777777777777778
-1.48
-1.48222222222222222222222222222
-1.48444444444444444444444444444
-1.48666666666666666666666666667
-1.48888888888888888888888888889
-1.49111111111111111111111111111
-1.49333333333333333333333333333
-1.49555555555555555555555555556
-1.49777777777777777777777777778
-1.5
-1.50222222222222222222222222222
-1.50444444444444444444444444444
-1.50666666666666666666666666667
-1.50888888888888888888888888889
-1.51111111111111111111111111111
-1.51333333333333333333333333333
-1.51555555555555555555555555556
-1.51777777777777777777777777778
-1.52
-1.52222222222222222222222222222
-1.52444444444444444444444444444
-1.52666666666666666666666666667
-1.52888888888888888888888888889
-1.53111111111111111111111111111
-1.53333333333333333333333333333
-1.53555555555555555555555555556
-1.53777777777777777777777777778
-1.54
-1.54222222222222222222222222222
-1.54444444444444444444444444444
-1.54666666666666666666666666667
-1.54888888888888888888888888889
-1.55111111111111111111111111111
-1.55333333333333333333333333333
-1.55555555555555555555555555556
-1.55777777777777777777777777778
-1.56
-1.56222222222222222222222222222
-1.56444444444444444444444444444
-1.56666666666666666666666666667
-1.56888888888888888888888888889
-1.57111111111111111111111111111
-1.57333333333333333333333333333
-1.57555555555555555555555555556
-1.57777777777777777777777777778
-1.58
-1.58222222222222222222222222222
-1.58444444444444444444444444444
-1.58666666666666666666666666667
-1.58888888888888888888888888889
-1.59111111111111111111111111111
-1.59333333333333333333333333333
-1.59555555555555555555555555556
-1.59777777777777777777777777778
-1.6
-1.60222222222222222222222222222
-1.60444444444444444444444444444
-1.60666666666666666666666666667
-1.60888888888888888888888888889
-1.61111111111111111111111111111
-1.61333333333333333333333333333
-1.61555555555555555555555555556
-1.61777777777777777777777777778
-1.62
-1.62222222222222222222222222222
-1.62444444444444444444444444444
-1.62666666666666666666666666667
-1.62888888888888888888888888889
-1.63111111111111111111111111111
-1.63333333333333333333333333333
-1.63555555555555555555555555556
-1.63777777777777777777777777778
-1.64
-1.64222222222222222222222222222
-1.64444444444444444444444444444
-1.64666666666666666666666666667
-1.64888888888888888888888888889
-1.65111111111111111111111111111
-1.65333333333333333333333333333
-1.65555555555555555555555555556
-1.65777777777777777777777777778
-1.66
-1.66222222222222222222222222222
-1.66444444444444444444444444444
-1.66666666666666666666666666667
-1.66888888888888888888888888889
-1.67111111111111111111111111111
-1.67333333333333333333333333333
-1.67555555555555555555555555556
-1.67777777777777777777777777778
-1.68
-1.68222222222222222222222222222
-1.68444444444444444444444444444
-1.68666666666666666666666666667
-1.68888888888888888888888888889
-1.69111111111111111111111111111
-1.69333333333333333333333333333
-1.69555555555555555555555555556
-1.69777777777777777777777777778
-1.7
-1.70222222222222222222222222222
-1.70444444444444444444444444444
-1.70666666666666666666666666667
-1.70888888888888888888888888889
-1.71111111111111111111111111111
-1.71333333333333333333333333333
-1.71555555555555555555555555556
-1.71777777777777777777777777778
-1.72
-1.72222222222222222222222222222
-1.72444444444444444444444444444
-1.72666666666666666666666666667
-1.72888888888888888888888888889
-1.73111111111111111111111111111
-1.73333333333333333333333333333
-1.73555555555555555555555555556
-1.73777777777777777777777777778
-1.74
-1.74222222222222222222222222222
-1.74444444444444444444444444444
-1.74666666666666666666666666667
-1.74888888888888888888888888889
-1.75111111111111111111111111111
-1.75333333333333333333333333333
-1.75555555555555555555555555556
-1.75777777777777777777777777778
-1.76
-1.76222222222222222222222222222
-1.76444444444444444444444444444
-1.76666666666666666666666666667
-1.76888888888888888888888888889
-1.77111111111111111111111111111
-1.77333333333333333333333333333
-1.77555555555555555555555555556
-1.77777777777777777777777777778


==> anc/AqqQNSOdd300.dat <==
# AqqQNSOdd300
190.167646322826508988339534098
190.180150115746451132169917747
190.1808280346253845486264189
190.181540327145642715809190244
190.18228856551272277895694221
190.183074381457795159503501059
190.183899467556893799670195937
190.184765578499717102936940935
190.185674532298892128870504629
190.186628211429837179606470231
190.187628563890605971965594768
190.188677604170310047174759459
190.189777414113895067553522688
190.190930143670191570096132604
190.192138011509272254110158935
190.193403305494226954407256204
190.194728382991514431072947462
190.196115671003068731700800681
190.197567666102329342641806877
190.199086934155331335619790251
190.200676109806937488116578201
190.202337895711222784799550773
190.204075061483937355593361899
190.205890442353882096404665159
190.207786937488938111006586764
190.209767507971403787811245337
190.211835174396219873750299209
190.213993014064612525327843766
190.21624415774466740792267875
190.218591785969376199147691743
190.22103912484178348381719396
190.223589441316021716065010805
190.226246037922271064100551086
190.22901224690303776510567641
190.231891423727629291808752896
190.234886939951339480953217491
190.238002175385666392714451533
190.241240509545897104844271818
190.244605312342636566096481882
190.248099933984364515529554653
190.251727694058910784379099844
190.255491869762883685343426836
190.259395683249610689422352252
190.263442288068100800051045483
190.267634754667963344097654406
190.271976054948171674789242556
190.276469045831100066618240573
190.281116451847449793588723438
190.285920846722582497285834556
190.290884633960466685886468508
190.296010026427992676967525382
190.301299024949903670927476152
190.306753395933112253326551656
190.312374648048814073085411986
190.31816400801167065236922101
190.324122395507513516731543408
190.33025039733462966141473035
190.336548240838836576326167044
190.343015766739361473580408874
190.349652401461126638485864859
190.356457129109538063167498307
190.363428463246408841428350808
190.370564418650356760173434398
190.3778624832720343862444479
190.385319590624018811106948206
190.392932092877246917394924204
190.400695734970669858716693221
190.408605630078454596090481922
190.416656236819714104817454794
190.424841338639528515535233368
190.43315402583704573046269658
190.441586680766829318224334209
190.450130966793446383006948928
190.458777821636632734299615259
190.467517455805288237337574231
190.476339356883064946926102764
190.485232300496404099541718002
190.494184368867504659634612988
190.503182977929767696461059301
190.512214914061603225603240537
190.521266381575889587244559558
190.530323062186543959412312272
190.539370187760211741564453337
190.548392627749525550453586345
190.557374992794116872039513113
190.566301756065845017519966029
190.57515739402464366015983615
190.583926548339901871223565733
190.592594210818118108473613485
190.601145933259184110626515248
190.609568064239298889840938179
190.617848014886107660321740382
190.625974555768790411030631578
190.633938147069683486256555904
190.641731304231354394470887794
190.649349001280109040556418393
190.656789114009360151684083234
190.664052905159139058846657969
190.671145553645556904678003676
190.678076729769631525280397677
190.684861218161037837347066279
190.691519589980349809669594069
190.751915519722144819497966217
190.804452166976026648685245834
190.864727945397979931152058551
190.934124580404336200980506099
191.011655767281491532941337811
191.095960013804932040566763128
191.185745662032821945857646835
191.27988547366227714055818833
191.377419679029130429564827524
191.477535853515962946904996586
191.579545390484831238436102234
191.68286218933591046929585591
191.786984777335705570071795168
191.891481726228900743276474722
191.995979866316895486109165069
192.100154770202999704941213942
192.203723045510092509865069525
192.306436061350533878229356628
192.408074811581623407656011912
192.508445682489425518440567326
192.607376943654242975882212295
192.704715820432956225434800927
192.800326037078518165951014696
192.89408574305972844641782129
192.98588575330277431266516419
193.075628047135721539254897722
193.163224481657058899801747483
193.248595683808697510658200626
193.331670092169266409124661121
193.41238312481487485512293128
193.490676453839087252548589684
193.566497370522599641993839597
193.639798227879789564010013208
193.710535949524842812513878448
193.778671595603169795098279933
193.844169978008514231165176481
193.906999318318155961791945578
193.967130942879345657873571144
194.024539010310096626963389111
194.0792002673687801148422467
194.131093829725158795757094834
194.180200984650969021545651334
194.226505013057334568191079725
194.269991028652408483647636916
194.310645832286434367653523347
194.348457779801638283838826323
194.383416661918156784757850361
194.415513594870443630687848608
194.444740920666113189780208043
194.471092115974971326177910207
194.494561708773374008412633269
194.515145201970804272109298499
194.532839003333979494429043035
194.547640361100829607928399437
194.559547304743951241936381068
194.568558590402016216349182237
194.574673650549257036372163577
194.577892547518552465495128295
194.578215930533631037630526735
194.575644995941214273099519406
194.570181450365145483982507636
194.561827476532218146385504268
194.550585701543979849400915204
194.536459167390631278319369165
194.519451303522598965005138043
194.49956590131272488715259838
194.476807090257536130776549586
194.451179315779951503124592289
194.422687318508238708548626378
194.391336114917220730091268431
194.357130979227787765036555674
194.32007742646982780254364069
194.280181196621855498429509675
194.237448239747992709297812786
194.191884702059620513931228316
194.143496912835057227675362352
194.092291372136086407810508109
194.038274739265122036313818396
193.981453821911307086498227178
193.921835565937942762875747316
193.859427045767379904166660472
193.79423545532290786767545658
193.726268099490282182447918101
193.655532386064369361704136167
193.582035818148981390066719623
193.505785986980346693501447211
193.426790565146839579076790922
193.345057300179584768144054027
193.260594008490384404847053611
193.173408569635096773699072997
193.083508920882142371655627244
192.990903052067236077624197009
192.895599000716754876700765433
192.797604847423358792046739663
192.696928711458597265538187134
192.593578746608262267734878342
192.487563137217200203177542202
192.378890094431173818544316586
192.267567852624178814066167872
192.153604666000373145705988081
192.037008805360475032940342189
191.91778855502313295310779762
191.795952209892371503469678617
191.671508072662774677764388405
191.544464451154586237906137106
191.414829655771388569306305623
191.282611997073469527024073024
191.147819783460403903109787154
191.010461318956764645974724058
190.870544901095241013113522374
190.728078818891778429965789809
190.583071350907669785890445075
190.435530763393821898654911162
190.285465308512695460259166621
190.13288322263367335347164134
189.977792724697852100697883005
189.820202014648475571625041894
189.660119271923440035722354226
189.497552654006496215867806685
189.332510295033958116747173941
189.165000304453900930471521596
188.995030765734992060018574404
188.822609735122250985792437309
188.647745240437176013256318384
188.470445279919809510520021264
188.290717821110438657283498042
188.108570799768746520810153522
187.924012118828338951095472034
187.737049647384676810048970924
187.547691219714540848629967889
187.355944634325248520793222155
187.161817653031928544565027423
186.965318000061240432986621801
186.766453361180002841107346667
186.565231382847266707295175959
186.361659671388437084704032446
186.155745792190111519442561416
185.947497268914363075709576426
185.736921582731252858332287014
185.524026171568410347964558825
185.308818429376570237752776308
185.091305705410001923539551874
184.871495303520812521481779859
184.649394481466146424857985192
184.425010450227344112897721117
184.198350373340160326007302298
183.96942136623517695205442037
183.738230495587579147239681422
183.5047847786754944544521421
183.269091182746124086992104704
183.031156624388923212264262904
182.790987968915113093849988378
182.548592029742832411215985332
182.303975567787258059592167705
182.057145290855047309603332302
181.808107853042473448472268606
181.556869854136645997111908574
181.303437839019224361414128381
181.0478182970720503887281711
180.790017661584140815374722029
180.530042309159495058031224771
180.267898559125187267627922197
180.003592672939224072596365251
179.737130853597661029585698175
179.4685192450404815120381787
179.197763931555751635640773154
178.924870937181573877551836619
178.649846225105370324044163626
178.372695697060034007232052654
178.093425192716493592220737959
177.812040489072242775735158043
177.528547299835391178597308467
177.242951274803798278106708312
176.955257999238856051534041279
176.665472993233489506056675926
176.373601711073947169506504963
176.07964954059495592475813871
175.783621802527816301544677577
175.48552374984101550468277331
175.185360567072936067550240718
174.88313736965623808336341472
174.578859203233492492307690802
174.272531042963641896664672777
173.964157792818863844388914348
173.653744284871409468635697903
173.341295278569987799956867867
173.026815460005262981623453424
172.710309441164028018110008662
172.391781759171614572459111651
172.071236875522093699284663862
171.748679175295817254804290732
171.424112966363844060740272181
171.097542478578788711415096085
170.768971862951624198105908854
170.438405190813962275916643337
170.105846452965327709267056186
169.771299558804934194749799403
169.434768335447460865699477854
169.096256526822318821430066641
168.755767792755887084739083359
168.413305708036186761869017464
168.06887376145945094646572726
167.722475354858036058846246517
167.374113802109107828580158719
167.023792328123521995290184345
166.671514067814306001737832079
166.317282065044133465445251482
165.961099271551168019754113573
165.602968545852637190400390842
165.242892652125480296026533408
164.880874259063396905711652899
164.516915938709604127182515836
164.151020165264591907869018331
163.783189313868145577701441834
163.413425659354884016070030695
163.041731374982540052398786126
162.668108531132186975118105266
162.292559093979591290230088836
161.915084924136847098803494273
161.535687775263421611046114848
161.154369292645714339177228252
160.771131011744204365799624914
160.385974356707230719899697933
159.99890063885042025730930308
159.60991105510074548189537408
159.219006686404161400322724122
158.826188496095735716183621866
158.431457328231150374448366074
158.034813905878414596838918408
157.636258829368590031364185204
157.23579257450428739939105026
156.833415490724650981546053176
156.429127799225502355262395498
156.022929591033267892981292663
155.614820825031265556939194977
155.204801325936875384851472874
154.792870782228064645717725494
154.37902874401768284550662383
153.963274620873883461344668436
153.545607679584968355984844512
153.126027041866887140530290506
152.704531682011557173753124927
152.281120424474100263866412858
151.855791941397019317611024146
151.428544750069261997128210135
150.999377210318038722608169896
150.56828752183117891298111381
150.135273721407721991646541581
149.700333680134348191222004352
149.263465100485158349646281273
148.824665513342211465261405185
148.383932274934123521809545532
147.941262563689920741259171372
147.49665337700522469211021455
147.050101527917725274753289558
146.601603641688770206076787248
146.151156152287765895084859074
145.698755298775944180374376403
145.244397121585901906242412847
144.788077458693165339361213949
144.329791941675868538039516827
143.869535991658463518077020473
143.407304815135199919302643066
142.94309339966892233816942849
142.476896509460533991798584257
142.008708680784265316916033753
141.538524217283664841349955851
141.06633718512299650999831082
140.592141407988481867552736284
140.115930461933566311470458666
139.637697670062115189949134839
139.157436097043156930369374223
138.675138543450485678608761405
138.190797539920114073791409912
137.704405341118226665973354547
137.215953919511924913941695234
136.725434958934674396390859664
136.232839847937962456279648978
135.738159672920248495601539688
135.24138521102383795420354547
134.742506922789832927851745792
134.241514944560805561298859378
133.73839908062030280169826331
133.233148795057720670026166261
132.725753203346480586817894912
132.216201063622796971896376477
131.704480767651641622487366074
131.190580331465783336774100555
130.674487385663007727059288517
130.156189165345798732615735611
129.635672499686886284837039676
129.112923801103129870885572884
128.587929054019211018084781051
128.060673803201544235430251947
127.53114314164168054438022693
126.999321697967264799963873665
126.465193623357311440046943859
125.928742577937176454247945384
125.38995171662711898279062478
124.848803674416756126323711276
124.305280551036010628102743433
123.759363894991323633068208413
123.211034686933943398903200917
122.660273322324994314465098861
122.10705959335976646638185346
121.551372670111230676217684131
120.993191080850162464200161338
120.432492691496434354366346021
119.869254684152991245913778723
119.303453534670738329293075554
118.735064989189023274170107974
118.164064039592559933950706867
117.590424897821492830098338002
117.014120968966810589236534227
116.435124823078449516631851417
115.853408165608149246250201016
115.268941806403390555486401296
114.68169562716251612283845368
114.09163854725435833326262204
113.498738487798318594872016358
112.902962333892797988987422331
112.3042758948711001352027786
111.70264386245433639405526291
111.098029766660374112942536309
110.490395929316383127571236403
109.879703415009944713396225541
109.265911979299867490046082778
108.648980013992667635884995586
108.028864489273959523710724126
107.405520892465590441608769409
106.778903163159038852146034595
106.148963624453152141657953932
105.515652909999468444910663458
104.878919886530853502566885416
104.238711571518651807996026832
103.594973045569617730735868585
102.947647359136117355955728709
102.296675433070971104523253088
101.641995952511260819808403522
100.983545253522784521411307943
100.321257201877835383542226424
99.6550630632727148559410291523
98.9848913642168258757132172698
98.3106677427411239711195010535
97.6323147879787240631222950002
96.9497518675629226577446666338
96.2628949416658682877653823404
95.5716563623623270122774164697
94.8759446568447664163726751833
94.1756642928351523213254026071
93.4707154243316565981272443666
92.7609936155904337923039619975
92.046389540968387680870282207
91.3267886579359997263029363344
90.6020708502021066036589431205
89.872110037465662189488880681
89.1367737478116805846886079855
88.3959226481859406293800013906
87.6494100276987655912313788423
86.8970812277015336762318188434
86.1387730116249089836718526479
85.3743128664333098235048498082
84.6035182261961708367425123142
83.8261956066533147939334371644
83.042139637696384588667288088
82.2511319783209896473292213228
81.4529400957229915032943656052
80.6473158866859266919469915664
79.8339941150647985451536882582
79.0126906337921342453277618105
78.1831003531226776900927018847
77.3448949084047246314423630467
76.497719969997959914311334493
75.6411921243445784141549742547
74.7748952376779178892047398325
73.8983761910865343181445570688
73.0111398457734550397843400281
72.1126430577102909198332974562
71.202287507671688894210962006
70.2794110402783338587502076709
69.343277105904781278338126911
68.393061759610233180790431585
67.4278374723187589204203541267
66.4465527208518779500549422767
65.4480058958593478947234366424
64.4308114183900551968556124567
63.3933549466220636567961330282
62.3337329354621317937032487276
61.2496691242756712449244647548
60.138395884569310906146856543
58.9964799498495491296948433314
57.8195559371496473294599015043
56.6018979998500172386431021042
55.3356859683014957193494463965
54.009637228668758055888709464
52.6061360717216420338692569732
51.0940218124830314858047908058
49.4035759411141433576248559804
47.1364343952843894277569233418


==> anc/AqqQNSOdd301.dat <==
# AqqQNSOdd301
-2.49263040025646287120119333682
-2.49230986649399063591439285185
-2.4922901193628438356566159507
-2.49226920143597679328795749734
-2.49224704693787074480489633274
-2.49222358669212879585680072124
-2.49219874797017817744373420594
-2.4921724543354110936712055687
-2.49214462548284457058781864471
-2.49211517707441013552874494781
-2.49208402057001808658838530388
-2.49205106305457885901483201782
-2.49201620706120588920524637396
-2.49197935039087077129577741646
-2.49194038592883277519441049811
-2.49189920145822135431310463782
-2.4918556794712125506892469863
-2.49180969697830866919538514764
-2.49176112531630573742187577395
-2.49170982995561562336303710729
-2.49165567030769981429188481596
-2.49159849953347036931636480289
-2.49153816435362108618900642316
-2.49147450486196915199883798422
-2.49140735434301520225364100742
-2.49133653909506856321823738784
-2.49126187826043531466835556164
-2.49118318366433054970500575309
-2.49110025966435374099285187079
-2.49101290301255841753373448681
-2.490920902732355436344248641
-2.49082404001271407921510593223
-2.49072208812236815448907771703
-2.49061481234699643595843383035
-2.49050196995262938563232042206
-2.49038331017883850737750930268
-2.49025857426559225166864105157
-2.49012749551801459052196506371
-2.48998979941366072472383879214
-2.48984520375733045766574223301
-2.4896934188888752228253190438
-2.48953414794992130255463762032
-2.48936708721593120683261318337
-2.48919192650055933815102176463
-2.48900834963982886044804877094
-2.48881603506426608245391676288
-2.48861465646777868057182180924
-2.48840388358275679566406257133
-2.48818338307161355902467333808
-2.48795281954576609083563161135
-2.48771185672389165520527679394
-2.48746015874217865594510350151
-2.48719739163023073276889597219
-2.48692322496727658174573865795
-2.48663733373439047192831043626
-2.48633940037954092268485511932
-2.48602911711345974991112167069
-2.48570618845556271453052218287
-2.48537033405045824324737020505
-2.48502129177695394033335651826
-2.48465882117291351092594777802
-2.48428270720083071586630682194
-2.48389276438057328524117114281
-2.48348884131740926281314827708
-2.48307082565516163796911768736
-2.48263864948614456356140475088
-2.48219229525141573019189996015
-2.48173180216683383062389863762
-2.48125727321243617469487456681
-2.48076888272474740642922963834
-2.48026688463379316789504139231
-2.47975162138881881861112065434
-2.47922353361899834392476482024
-2.47868317057775665228044669867
-2.47813120142171260348912809299
-2.47756842737767195819244980393
-2.47699579485354904600432752906
-2.4764144095515615998039916166
-2.4758255516445111949875418075
-2.47523069207841613881289074893
-2.47463151006718605635817308734
-2.4740299118473966014668273261
-2.4734280507635143359756336757
-2.47282834875610800763569457167
-2.47223351932763141254947165422
-2.47164659206223851894753045796
-2.47107093877775234341159571962
-2.47051030138930839041999518567
-2.46996882156527815515165171485
-2.46945107225678797942975881035
-2.46896209118241510997665297119
-2.46850741634938867517492688333
-2.46809312369176065465011158973
-2.46772586690444118503029020061
-2.46741291954960075978058236189
-2.46716221950860082126918141496
-2.46698241584817827899363085883
-2.46688291816391309020064151584
-2.46687394845686290752834267665
-2.46696659559044054451952866384
-2.46717287236389433029722110641
-2.46750577522584968545874969664
-2.47857983938337254484862139049
-2.49584606513671348125530156861
-2.51581682054819320231976851658
-2.53719798833303950985515318857
-2.55936259583970859798834543253
-2.58196131958201514356249052021
-2.60478181240575699387878697911
-2.62768711651944740764863743349
-2.6505850839392709982332778296
-2.67341176724300111508675422201
-2.69612176764725496068659490707
-2.7186823217667637557888431782
-2.7410695215992624080872274217
-2.76326581227763064729349416235
-2.78525828657665669416259172832
-2.80703749333551953782683875448
-2.82859658707400049006371598452
-2.84993070985004019473887900586
-2.87103653467241752268034171833
-2.89191192346592823469141002022
-2.91255566764820876555876988827
-2.93296728918913155732847211847
-2.95314688655399805323627300546
-2.97309501436249358133907839443
-2.99281258865423853820046120467
-3.01230081179705907913744888655
-3.03156111260040447931808732536
-3.05059509829659666359775917361
-3.06940451585534468797734297072
-3.08799122068917266432597534159
-3.10635715124880747131004831013
-3.12450430833969737056046262255
-3.14243473824294745898380343529
-3.16015051891691280238953536337
-3.17765374870450052141999979201
-3.19494653708682005606553079112
-3.21203099711420544331784209373
-3.2289092392167543010412278709
-3.24558336615282103204086506487
-3.26205546889870492659698806171
-3.2783276233186182909479456529
-3.29440188748283754301823374728
-3.31028029952521596827856307818
-3.32596487595011830485218321997
-3.34145761031421714354083618857
-3.35676047222116732814390049438
-3.37187540657749589834630397986
-3.38680433306654522928238179571
-3.40154914580433012576228039296
-3.41611171314699026645520968233
-3.43049387762435747439607762967
-3.4446974559781896976139318001
-3.45872423928699315595740399679
-3.47257599316217663164411782684
-3.48625445800265154645928299586
-3.49976134929698517467053558691
-3.51309835796389507154157311944
-3.52626715072329230518700188322
-3.53926937049128201762552526456
-3.55210663679354746574202298763
-3.56478054619240722844845661248
-3.57729267272356900126392235139
-3.58964456833922757245732857779
-3.60183776335468609134132095605
-3.61387376689613275398427320142
-3.62575406734759142285518024169
-3.63748013279539445441840707522
-3.6490534114688075512463849865
-3.66047533217567689187507542007
-3.67174730473217413690811970634
-3.68287072038589026155691979497
-3.6938469522316788511772074845
-3.70467735561977719849813311984
-3.7153632685558423947328826147
-3.72590601209263228659597166893
-3.73630689071313996274705908681
-3.74656719270505729140381886302
-3.75668819052649963052096488139
-3.76667114116297160930932302194
-3.77651728647559406819653715232
-3.78622785354064590362147227603
-3.79580405498050260634404892735
-3.80524708928607649268676320257
-3.81455814113088268430626291949
-3.82373838167687037770881160074
-3.8327889688721713638738486444
-3.84171104774092754645010152128
-3.85050575066536674032865355104
-3.8591741976603016363177470363
-3.86771749664023077353740806386
-3.87613674367922291246503089912
-3.88443302326376755895010018636
-3.89260740853877473526824788057
-3.90066096154690658614124988946
-3.90859473346142218208207834281
-3.9164097648127150574690095562
-3.92410708570872069845616484614
-3.93168771604936846435901524196
-3.93915266573524936163291538911
-3.94650293487066775764548883057
-3.95373951396124157869051867344
-3.96086338410621183175853668875
-3.96787551718561846425268413741
-3.9747768760424956659283379547
-3.9815684146602357534574829393
-3.98825107833526678627345570289
-3.99482580384518506491192793222
-4.00129351961247967869113619876
-4.00765514586398231406539283184
-4.01391159478617162156383979444
-4.02006377067645757888062832221
-4.02611257009056748946587642457
-4.03205888198615152725382251372
-4.03790358786272208487885541844
-4.04364756189803760954052121595
-4.0492916710810381211720505413
-4.0548367753414362043985389556
-4.06028372767606395079527306197
-4.0656333742720731023425032821
-4.07088655462708251130290319384
-4.07604410166636398610590558906
-4.08110684185715463687017325224
-4.0860755953201809672362384128
-4.09095117593847718022161048757
-4.09573439146357747360759945418
-4.10042604361915949347299824279
-4.10502692820221359128987294335
-4.1095378351818100887421715122
-4.11395954879553439326419909176
-4.11829284764365752428773941639
-4.12253850478110740333849297425
-4.126697287807304128397856474
-4.1307699589539203922824238575
-4.13475727517062621411615488371
-4.13865998820887523020326098345
-4.14247884470378793368666420706
-4.14621458625418545924759802226
-4.14986794950082577774066382765
-4.15343966620289249406920890312
-4.15693046331278482782639757392
-4.16034106304925579833417737905
-4.16367218296894413182317779746
-4.16692453603634395677284498757
-4.17009883069225495207983878743
-4.17319577092075425999789349815
-4.17621605631473016999587746309
-4.17916038214001631916306985698
-4.18202943939816393795084682467
-4.18482391488788849532638114909
-4.18754449126522596331902122589
-4.19019184710243282602349869681
-4.19276665694566290094375433115
-4.19526959137145301980520778377
-4.19770131704204863026879155481
-4.20006249675959942810749529921
-4.20235378951925421011664090431
-4.20457585056118325014254625811
-4.20672933142155564298905506887
-4.20881487998249823249715222045
-4.21083314052106193972873647909
-4.21278475375722053389926232062
-4.2146703569009261415103950387
-4.21649058369824506708421855794
-4.21824606447659680108107385012
-4.21993742618911841611383268566
-4.22156529245817590060510592114
-4.22313028361804334875494795104
-4.22463301675677031630997783123
-4.22607410575725706239487904399
-4.22745416133755682785676119958
-4.22877379109042374948205548264
-4.23003359952212447640105401966
-4.23123418809053103934890202193
-4.23237615524251202458030887438
-4.23346009645063862153853452969
-4.2344866042492216462800968629
-4.23545626826969519059973640172
-4.23636967527536210925107754596
-4.23722740919551613410295821383
-4.23803005115895499401481554467
-4.23877817952689852218075478585
-4.23947236992532534822290088873
-4.24011319527674139996952059672
-4.24070122583139307920799464073
-4.24123702919793762634876296531
-4.2417211703735828504809481161
-4.24215421177370807336531254975
-4.24253671326097781813152144129
-4.24286923217395946547397458801
-4.24315232335525580163643274825
-4.24338653917916309311555993586
-4.24357242957886504248467833435
-4.24371054207317270774043864336
-4.24380142179282020381685163202
-4.24384561150632574911403010508
-4.24384365164542737178417718543
-4.24379608033010234984584659161
-4.24370343339317922570982411733
-4.24356624440455100915580755399
-4.24338504469499796296684968678
-4.24316036337962815208517292399
-4.2428927273809437300834760349
-4.24258266145154073574304415669
-4.24223068819644997739415052161
-4.24183732809512639321291699246
-4.24140309952309409169642363988
-4.24092851877325409787552954229
-4.24041410007686165730009662588
-4.23986035562417978127776294268
-4.23926779558481555310468061624
-4.2386369281277455559400013011
-4.23796825944103662839612046517
-4.23726229375126800369981174122
-4.23651953334266074228649262882
-4.23574047857592022578693705512
-4.23492562790679734242345347863
-4.2340754779043738597260573506
-4.23319052326907735008800478061
-4.23227125685043090788792055689
-4.2313181696645427736003710636
-4.23033175091134086038969564138
-4.22931248799155706202854005716
-4.22826086652346610750174248535
-4.22717737035938361725036978002
-4.2260624816019279085854802103
-4.22491668062004999326549183841
-4.22374044606483610849684192113
-4.2225342548850870235998820659
-4.22129858234267826819847858427
-4.22003390202770533396314717162
-4.21874068587341781058697199323
-4.21741940417094632772682762982
-4.21607052558382608802779114282
-4.21469451716232069199673122238
-4.21329184435754987333481396949
-4.21186297103542468331320125863
-4.21040835949039358481879828775
-4.20892847045900284074684550528
-4.20742376313327450741574007777
-4.20589469517390527156991612951
-4.20434172272328929926395522044
-4.2027653004183681964321591018
-4.20116588140331111419112919032
-4.19954391734202796684864785153
-4.19789985843051866715212673178
-4.19623415340906122145739721755
-4.19454724957424146718847297517
-4.1928395927908271761473531808
-4.19111162750348918987756500082
-4.18936379674837219734506089191
-4.18759654216451771063496822295
-4.18581030400514174113540385174
-4.18400552114876962675067065652
-4.18218263111023041002172312719
-4.18034207005151311759526297119
-4.1784842727924872432409516304
-4.17660967282148968953593242788
-4.17471870230578037738528004298
-4.1728117921018686876952344822
-4.17088937176571285573317006295
-4.1689518695627943959651489255
-4.1669997124780695934304468446
-4.16503332622580005696530265596
-4.16305313525926428979884152885
-4.1610595627803521941869634132
-4.15905303074904438880004844282
-4.15703395989277818051343302101
-4.15500276971570199604229635043
-4.1529598785078200434921067331
-4.15090570335402893934002355436
-4.1488406601430480026002000544
-4.14676516357624488493598025116
-4.14467962717635817324433761625
-4.14258446329611856973296094611
-4.14048008312677022371912361802
-4.13836689670649375928339869487
-4.13624531292873251349246235127
-4.13411573955042347114623852671
-4.13197858320013435388855722522
-4.12983424938610829403089215955
-4.12768314250421749655964580051
-4.1255256658458272665133524349
-4.12336222160557175321200508141
-4.12119321088904273768184015541
-4.11901903372039276503110888973
-4.11684008904985389948180224614
-4.11465677476117335623554069885
-4.1124694876789672413358328512
-4.11027862357599360817095342214
-4.10808457718034601722945155864
-4.10588774218256876416177744428
-4.10368851124269492010504391246
-4.10148727599720830758217757923
-4.09928442706593051508063061429
-4.09708035405883403363869227874
-4.09487544558278257940882508278
-4.09267008924819964721720497422
-4.09046467167566632158689570349
-4.08825957850244935352922968263
-4.08605519438896049362465640649
-4.08385190302514805450146208709
-4.08165008713682165876951241277
-4.07945012849191111176791344802
-4.07725240790666032213184308657
-4.07505730525175717716662008159
-4.07286519945840026432840931012
-4.07067646852430331474308089782
-4.06849148951963822964012178411
-4.06631063859291753582981425703
-4.06413429097681710190201251663
-4.06196282099393993266681799983
-4.05979660206252184548451113662
-4.05763600670207981853765183133
-4.0554814065390037877758949195
-4.05333317231209265620752808478
-4.05119167387803526641493770356
-4.04905728021683707462820920091
-4.04693035943719325239609156606
-4.04481127878180892984096760668
-4.04270040463266728266878313202
-4.04059810251624615352075019031
-4.0385047371086838868958382712
-4.03642067224089504573652160945
-4.03434627090363666685000733475
-4.03228189525252570162839991441
-4.03022790661300827802925512445
-4.0281846654852814094781525602
-4.02615253154916776625279499876
-4.02413186366894411499936275324
-4.02212301989812402231215689858
-4.02012635748419540877280769269
-4.01814223287331353049145696109
-4.0161710017149499560153986604
-4.01421301886649809746683026282
-4.01226863839783584593687332939
-4.01033821359584585249420075375
-4.00842209696889398765988604237
-4.00652064025126650385197890729
-4.00463419440756641711040817479
-4.00276310963706961637179661193
-4.00090773537804120067140185425
-3.99906842031201253690251021063
-3.99724551236801952315911859286
-3.99543935872680253522263085911
-3.99365030582496852642462702543
-3.99187869935911574392266560551
-3.99012488428992151736174741932
-3.98838920484619356895776652311
-3.98667200452888528722832799703
-3.98497362611507539990811361243
-3.98329441166191247501797657097
-3.98163470251052467260665689423
-3.97999483928989516334899908541
-3.97837516192070362396244941831
-3.97677600961913421329209280491
-3.97519772090065042691129353649
-3.97364063358373722218791749999
-3.97210508479361079997297394946
-3.9705914109658964233772104533
-3.96909994785027464850966155104
-3.96763103051409633655837343363
-3.96618499334596681119553308924
-3.96476217005929951998509513586
-3.96336289369583955325884098555
-3.96198749662915736880478363491
-3.96063631056811306567814935223
-3.95930966656029154549806741076
-3.95800789499540889473086284279
-3.95673132560869031668179548214
-3.95548028748421993721957936933
-3.95425510905826280364044455056
-3.95305611812255939153929872952
-3.95188364182759293009317425701
-3.95073800668582985177510563681
-3.94961953857493366820340627252
-3.94852856274095256959056506067
-3.9474654038014810410862596447
-3.946430385748795785208910416
-3.94542383195296623552843440904
-3.94444606516493994279808708053
-3.94349740751960311083421713421
-3.94257818053881655560814746785
-3.94168870513442735724300358562
-3.94082930161125647089893558466
-3.94000028967006255888164314434
-3.93920198841048230272026215406
-3.93843471633394745043037873089
-3.93769879134657885070509750941
-3.93699453076205772236062586523
-3.93632225130447440400168675376
-3.93568226911115482556520512124
-3.93507489973546494014711328117
-3.93450045814959335131579752805
-3.93395925874731236796569073858
-3.93345161534671771566485332952
-3.93297784119294713040014715419
-3.93253824896087805762188262266
-3.93213315075780467653571641485
-3.93176285812609446668222206459


==> anc/AqqQNSOdd310.dat <==
# AqqQNSOdd310
201.15039149729968320767247764
201.144742817756675912496716065
201.144388464353288423738980127
201.144012497286869466285157717
201.143613644340392189857361086
201.143190561839073918040420336
201.142741830889304841728266211
201.142265953438034947957921796
201.141761348145374376933988384
201.141226346062964262409424771
201.140659186110478250665076856
201.140058010342419855968059066
201.139420858997188157623051556
201.138745665320194650182353428
201.138030250152627905595803542
201.137272316277280675659700858
201.136469442512676728472799752
201.135619077546562629141827575
201.134718533499663368554912282
201.133764979210440697403405873
201.132755433231439659621501379
201.131686756527662486656634014
201.130555644867269959765341685
201.129358620894778697495504281
201.128092025876798554850340676
201.126752011110237222283636999
201.125334528982788761204520603
201.123835323675418523178199983
201.122249921496457681662055761
201.120573620836825108622388277
201.118801481735800786784877354
201.116928315046681110371865989
201.114948671191549482726732577
201.112856828494292115131220689
201.110646781080874677685677202
201.108312226335765419292315429
201.105846551903238570335954012
201.103242822222111191111234898
201.100493764582248820982996932
201.09759175469091061367264977
201.094528801736681837133980123
201.091296532938347627241316444
201.087886177565581680442430123
201.084288550417739890256438272
201.080494034746342019448238894
201.076492564605971808440958916
201.072273606617301793287134651
201.067826141124724417402733438
201.063138642729612785093788511
201.058199060178505347748028405
201.052994795583466901628403049
201.047512682949476199471640047
201.041738965980875084887633892
201.035659275135625736897090138
201.029258603892294613226235104
201.022521284190239381130410376
201.015430960998335217492846013
201.007970565961646477872356315
201.000122290068625488137464655
200.991867555273587147143004085
200.983186985000238484762600082
200.974060373441794692704791847
200.964466653561530539334914028
200.954383863684324837137141911
200.943789112554663738073741918
200.932658542719463978747696256
200.920967292074725689325571859
200.908689453393167879531073863
200.895798031625353798848415222
200.88226489873906488646905235
200.868060745830486438778888377
200.85315503220574658870462012
200.83751593109208639454238279
200.821110271593975500516072405
200.803903476460322907461450751
200.785859495174014862391428782
200.766940731813737138154661407
200.747107967069743745537652735
200.726320273719190795046406551
200.704534924782064618266761402
200.681707293484721634547351029
200.657790744053662744540986554
200.632736512246332140772049022
200.606493574397300400883827052
200.579008503615890741733568903
200.550225311613734153138249044
200.520085274466351029679087235
200.488526740419953404054324385
200.455484917641366345919558306
200.420891639573205677413538941
200.38467510529592656570615248
200.346759592010529166795719814
200.307065136437747281726012053
200.265507181578309442940887497
200.221996184890843165246130459
200.176437183515275594306065903
200.128729311695782527201123374
200.078765265033533082402302687
200.026430705620137709751937298
199.971603601461600310644787246
199.91415349289266423998943507
199.853940677894766315294783706
199.172167391301861671094114315
198.605435877566758573134085951
198.093365294211385232627659317
197.612854559273733551525236182
197.152351900957003879653933336
196.705200485549989731591884677
196.267203964375035069767280288
195.835546814239436781437600099
195.408251149552873122721380639
194.983877665530005512192009286
194.561349400350567506739275285
194.139842184701270410357470706
193.718713548501427865460960381
193.297454915804901569422206347
192.875658485261428493155549662
192.452993693313203322220994169
192.02919011596288876497176912
191.604024807521612293613426233
191.177312765479283904887637076
190.748899641398715049792142515
190.31865609380719516627738127
189.886473360329645842954241711
189.452259747931887873403698312
189.015937823347944715019409279
188.577442143695720234101073708
188.136717408266836836207920536
187.693716941892682130283709395
187.248401441686964093046483493
186.800737934722862409441897249
186.350698905939080549177666403
185.898261564402195784997773821
185.443407222765824625630570456
184.986120769915518969649700825
184.526390220770242735717351884
184.064206330315510891483392875
183.599562261381298786062528635
183.132453297606029236077742805
182.662876594562978054989734046
182.190830963255066334687986374
181.716316681174773142590916335
181.23933532692863837973774658
180.759889635079638745276038758
180.277983368395896602651876134
179.793621205134326954925222439
179.306808639351450103613359643
178.817551892535292458053017469
178.325857835103638255400301943
177.831733916524104644356347578
177.335188102987980116588394925
176.836228821718437924565036972
176.334864911119419293317203293
175.831105576078079466477224799
175.324960347824385791016399282
174.816439047828856766412492693
174.305551755285675531705283697
173.792308777785266801735331686
173.276720624829354732619101528
172.758797983883734851150888571
172.238551698700507874333418446
171.715992749673182832908207047
171.191132236015570656830177906
170.663981359579353756715298558
170.134551410146135198242712574
169.602853752048068249970836674
169.068899811987204135846912948
168.532701067937779424781916089
167.994269039028056011919788952
167.45361527630924938061252593
166.910751354328725985403205124
166.365688863433182264646804774
165.818439402735077123857035556
165.269014573682298390703880634
164.717425974177006815632063897
164.163685193194909627807726351
163.607803805860948322875075707
163.049793368941610778468850986
162.489665416717855607645212624
161.92743145720601887558480614
161.363102968697105348156009304
160.796691396587588059782409812
160.228208150477286018174075406
159.657664601512090884703397307
159.085072079951296367601730706
158.510441872941072515313265775
157.933785222477241977040047035
157.355113323541975044852440021
156.774437322400341213322279074
156.191768315043851529903430825
155.607117345769210969116672924
155.020495405881484818280467796
154.43191343251177772345080445
153.841382307540337612970532193
153.248912856616737216000571868
152.654515848269460484740976204
152.058201993097836308965144161
151.459981943039823202127595486
150.859866290709661263706074604
150.25786556879987627608784097
149.653990249542549398486881419
149.048250744225158278373301079
148.440657402756654843009634282
147.831220513279774557809088102
147.219950301825874245665345874
146.606856932008873088563423143
145.991950504755126379227961913
145.375241058066295943869276947
144.756738566812496714881621659
144.136452942553197321919080232
143.514394033383535265481915356
142.890571623803875575929268379
142.264995434610597056028924259
141.637675122806233358819657307
141.008620281527228266481970527
140.377840439987686521437745145
139.745345063437614247740589984
139.111143553134247144932134476
138.475245246325160927187456234
137.837659416241947546661079596
137.198395272103323155712986985
136.557461959126610052828995121
135.914868558546605501286702848
135.27062408764091574688149227
134.62473749976089419316239403
133.97721768436737888776702013
133.328073467070476569043763194
132.677313609672688827730377027
132.024946810214720738089693863
131.370981703023353867444091793
130.715426858760804122179359133
130.05829078447502065234505423
129.399581923650415218629888315
128.739308656258542211246293057
128.077479298808278071843048718
127.414102104395075365167460733
126.749185262748891322606710847
126.082736900280413469370543685
125.414765080125226074924336936
124.745277802185580746759988555
124.074283003169452626326579801
123.401788556626580440477230027
122.727802272981204202235313854
122.05233189956122872431618292
121.375385120623554384636943816
120.696969557375328836182426583
120.01709276799088464989740374
119.335762247624138279636442556
118.652985428416235298961874284
117.968769679498235632868508394
117.283122306988640541486686501
116.596050553985570452866037334
115.90756160055340942652630815
115.217662563703738103223415429
114.526360497370382485446453904
113.833662392378410839172598685
113.139575176406915434894758407
112.444105713945419785257064716
111.747260806243755513067793388
111.049047191255256020949390382
110.349471543573116754469181511
109.64854047435977407459398055
108.94626053126915660144751979
108.242638198361664376845750281
107.537679896011732333766998896
106.831391980807835371297428182
106.123780745444792826965248341
105.414852418608230326875397602
104.70461316485105688873257373
103.993069084461814763727661838
103.280226213324758839432604967
102.566090522771521495465609627
101.85066791942421761405733531
101.133964245029843005260216098
100.415985276285817817114699736
99.6967367246565245695990918986
98.9762242361806882819224931458
98.2544533912694437592797555693
97.5314297044949324705359544172
96.8071586243692685847886540144
96.0816455331137106441151635275
95.3548957464178720332175352448
94.6269145131887998647387852454
93.8977070152897481318034799419
93.1672783672684669863665492038
92.4356336160748257822475342762
91.7027777407675830737836826684
90.968715652210112082850585884
90.2334521927548852360712116831
89.4969921359165162273664256151
88.7593401860331526751032489573
88.0205009779160068139901463925
87.2804790764868057850776827959
86.539278976402936957778550205
85.7969051016700573302542041139
85.0533618052419294028517609651
84.3086533686072389970273862328
83.5627840013631432923527396345
82.8157578407752898692290021639
82.0675789513240397667448115046
81.3182513242366194850691665753
80.5677788770049184706548681775
79.8161654528886399105401610938
79.0634148204035036187662646795
78.3095306727941904123390479806
77.554516627491707634567114375
76.798376225554845377645276501
76.0411129310953824709616287296
75.282730130686690423000643053
74.5232311327553722183491134225
73.7626191669555611618520704785
73.0008973835254928132537372658
72.2380688526259504506750662749
71.4741365636601714221048972137
70.7091034245747881718542824125
69.9429722611413636437934853932
69.1757458162180661442734677932
68.4074267489910135729565193105
67.6380176341948011762309756743
66.8675209613117106211502779822
66.0959391337490812023432937811
65.3232744679943063531900776111
64.5495291927469003074470744103
63.7747054480270607186682100553
62.9988052842601332608819824762
62.221830661336363672092101398
61.4437834476453013275867657345
60.6646654190841962062634965986
59.8844782580397080017723844541
59.1032235523422220907872696992
58.3209027941920420605191789957
57.5375173790567024718039435972
56.7530686045386184454365144316
55.9675576692122604580533532348
55.1809856714300133672520807215
54.3933536080958480984006090201
53.60466237340590255931780494
52.8149127575550351420891720729
52.0241054454083795586980607699
51.2322410151368936702811557632
50.4393199368158573362021583225
49.6453425709852350522585855011
48.8503091671707781863523229027
48.054219862364698869432946366
47.2570746794647029691510857705
46.4588735256701229679334718565
45.6596161908338428850848134623
44.859302345768656517128222629
44.0579315405066471087489266989
43.255503202510120988569363656
42.4520166348325695826128318906
41.6474710142280734191873533469
40.8418653892074981194215627706
40.0351986780397657766047654412
39.2274696666964154043328936753
38.4186770067375931080051076803
37.608819213137536125624134926
36.7978946620475347001081575111
35.9859015884942716823659874074
35.1728380840113516053058441331
34.3587020942017384830572420156
33.543491416228724531553888769
32.7272036962329501150187661752
31.9098364266728882196341166847
31.091386943586094344419544302
30.2718524237684045642290788248
29.4512298818681403240210431415
28.6295161673922479078658769661
27.8067079616211631070711140668
26.9828017744290469798522104528
26.1577939410058863127182798948
25.331680618477791993608877119
24.5044577824216594888038875881
23.6761212232701774447584450964
22.8466665426029825396057006953
22.0160891493195604737518341468
21.1843842556892837574613619477
20.3515468732737560208425882993
19.5175718087163991821420657368
18.6824536593939731522086346061
17.8461868089244569548077965449
17.0087654225254442675388669271
16.17018344221691442933859418
15.3304345818619308344310050802
14.4895123220384911726615076349
13.6474099047354069259432821162
12.8041203278647215357086526508
11.9596363395827862560650120041
11.1139504324116983252978674613
10.2670548371523660218665256504
9.41894151657999758014111226978
8.56960215891231383604845185223
7.7190281710402557002264920926
6.8672106715103947843291740137
6.01414048324765620764265229624
5.15980812600632404545685152366
4.30420380853661907312540683871
3.44731742045341217963554545876
2.58913852379286155995392848936
1.7296563442419337260805094824
0.868859762024883343369529033451
0.00673730242982036930461797876342
-0.856722874042519995631738574577
-1.72153298192677383518039451214
-2.5877056214578433373776129738
-3.45525378967406841411856601155
-4.3241908919813915364240007096
-5.19453075420266905151204653176
-6.06628763513782650492747100346
-6.93947623966221644727921331879
-7.81411173239232506778350151393
-8.69020975194989998969529367016
-9.56778642585764804029513294384
-10.4468583861018923834872748141
-11.3274427853999980922391329221
-12.2095573142129906225408914121
-13.0932202185466210609132489405
-13.9784503185871957411203192946
-14.8652670282218083418553838007
-15.7536903754962148233115205336
-16.6437410240675032352701514016
-17.5354402957129623363319462838
-18.4288101939611794039947001717
-19.3238734289164368335261388169
-20.2206534433529718201858703218
-21.1191744401616613342990641472
-22.0194614112382491819577601701
-22.9215401679094031253581766837
-23.8254373730007451106475156377
-24.7311805746596122977519847986
-25.6387982420547660496847086934
-26.5483198030856664885344582942
-27.4597756842453803383431826501
-28.3731973527938125693290942856
-29.2886173614118873282869190413
-30.2060693955227092492846320457
-31.1255883234827928294431645307
-32.0472102498653607601786647288
-32.9709725720787168554990940162
-33.896914040586064459305191814
-34.8250748230191754642474695474
-35.7554965725073730176015375
-36.6882225005757812768892561834
-37.6232974550031901195439172702
-38.5607680030707277525159991982
-39.5006825206784635418168525962
-40.4430912878588144056085554831
-41.388046591274060721331637075
-42.3356028343513975363965609781
-43.285816655783933286162769752
-44.2387470572112882566314695302
-45.1944555409905749092545345887
-46.1530062590794981048610158979
-47.1144661741803937944177573409
-48.0789052344399678418700078833
-49.0463965631675750545264704461
-50.0170166652290184658557481705
-50.9908456519977785596588502332
-51.9679674870070177284685300451
-52.9484702547505863454611527547
-53.9324464554380442654726559154
-54.9199933289277676247496762641
-55.9112132115562863696256854033
-56.9062139301668607504515482746
-57.9051092383355546375442879098
-58.9080193006231953458153416084
-59.9150712316774133398629605321
-60.9263996982093655703600971542
-61.9421475933243114091693172808
-62.9624667944574085419658541356
-63.9875190183378307805680491978
-65.0174767890820519542762377716
-66.0525245388404055299186489371
-67.092859864574187610006598096
-68.1386949697694702918741958649
-69.1902583265294314394209728519
-70.2477966019796351343629903571
-71.3115769038895748258169994104
-72.3818894147207980053531485945
-73.4590505021720659172002674049
-74.5434064194419208981478359289
-75.6353377423885721251093901624
-76.7352647372526381620587534493
-77.8436539172002400334525823647
-78.9610261371869926618360316229
-80.0879667079083624521445394692
-81.2251382023200584921352729026
-82.373296917669239931818392011
-83.533314402047995050142832094
-84.7062061622948283492355320398
-85.8931708315725657078002531942
-87.0956450567746726725386581161
-88.3153829063540344347112350494
-89.554575281319332648299152169
-90.81603829893526373608799156
-92.1035292255319005244157072774
-93.4223210104875232097498522943
-94.780372277877313106035359979
-96.1911569291221636040773790052
-97.6829575018700627670811200733
-99.3882766043701232059197311471


==> anc/AqqQNSOdd311.dat <==
# AqqQNSOdd311
-9.61316872427983539094650205761
-9.61328663120749537622278187792
-9.61329481193589926714678972515
-9.61330355177466694494323731752
-9.61331288823611561741085810735
-9.61332286129141796989470638836
-9.61333351352694586669808523475
-9.61334489031014871147731573128
-9.61335703996551324997630363848
-9.61337001396117992081253995905
-9.61338386710682037269196611988
-9.61339865776341149204389648928
-9.61341444806557324341258025523
-9.61343130415717083244489318317
-9.61344929644091617048327996639
-9.61346849984273935858386040659
-9.61348899409173791998885051013
-9.61351086401654979047797149822
-9.61353419985903561559555285462
-9.61355909760619668478070659283
-9.6135856593412968284915525609
-9.61361399361519977928105622724
-9.61364421583897780421632245688
-9.61367644869889279448024728606
-9.61371082259489737514293514212
-9.61374747610385088530343365145
-9.61378655646869317040586000646
-9.61382822011486789994993435297
-9.61387263319533642952995086491
-9.61391997216557289748535066828
-9.61397042438998108921296716319
-9.61402418878122339398955552432
-9.61408147647400166658926135918
-9.61414251153487870157071393061
-9.61420753170977700693728025171
-9.61427678921083825997158603378
-9.61435055154437183046067012457
-9.61442910238166360507702327389
-9.61451274247445652734261836538
-9.61460179061695120753825348877
-9.61469658465620801907958035246
-9.61479748255286057517281433331
-9.61490486349407358854634932103
-9.61501912906069499111606472516
-9.6151407044505618724170395844
-9.61527003975992122982338861986
-9.6154076113249185471104617923
-9.61555392312508855140007530096
-9.61570950825075173593956539273
-9.61587493043617583386342445222
-9.61605078566030169294380444731
-9.61623770381675607783642802663
-9.61643635045477778256206612992
-9.61664742859256584840566438544
-9.6168716806044172193563819734
-9.61710989018285317070269267882
-9.61736288437673641253954367616
-9.61763153570615072734853854769
-9.61791676435454888699824831278
-9.61821954043836863002360575827
-9.61854088635396653998266068829
-9.6188818792013212483535621354
-9.61924365328350557768607758496
-9.61962740268041667965384770844
-9.62003438389467805306412395153
-9.62046591856698115397753536833
-9.62092339625741014675834961961
-9.62140827728848355275606418403
-9.621922095644742776793039717
-9.62246646192271058369699367386
-9.62304306632392253595944240964
-9.62365368168249019850432570765
-9.62430016651727450153803640356
-9.62498446809721776584175751026
-9.6257086255066889426261017829
-9.62647477269582252052250751963
-9.62728514149875955938483168788
-9.62814206460040981247821548684
-9.629047978429825187913493759
-9.63000542595548281138969587894
-9.63101705935469396199482334125
-9.63208564252595343650968462977
-9.63321405340928933733752166265
-9.63440528607552891405055206335
-9.63566245254082060086153295091
-9.63698878425769951891240804125
-9.6383876332284015711153065231
-9.63986247267996157732374416775
-9.64141689723380813823684944805
-9.64305462249501826161644652824
-9.64477948397803499463086310694
-9.64659543527638740947566991568
-9.64850654537367809073001012492
-9.65051699498169865853583181965
-9.65263107177886287436725151043
-9.65485316440805553279717537462
-9.65718775507730916546180451988
-9.65963941058924181258189058104
-9.66221277160569357192808483184
-9.66491253993223318652058252732
-9.66774346358288055515717590591
-9.67071031935818041264606404303
-9.70366943788769214951924959793
-9.72924232037078281325379717804
-9.75040891374799573793601782785
-9.76848041234827486385442433057
-9.78418763746961589138372161562
-9.79799270843773889000805551001
-9.81021222362965129188189416561
-9.82107555508953859284207912926
-9.83075590271298715995856841049
-9.83938829879144345210279276163
-9.84708073574261216178457861807
-9.8539213972205382085111176704
-9.85998355109471649080588427042
-9.86532897269358130057006956253
-9.87001040788002595246722481381
-9.87407338813163618028926595143
-9.8775575959729214317271787983
-9.88049791079189936431934201617
-9.88292522263606347009671342796
-9.88486707441832696608761626486
-9.8863481751110884832513485238
-9.88739081449671175742157571042
-9.88801520179312064077278176113
-9.88823974469940226418777194239
-9.88808128129629854665756829394
-9.88755527426548503636514649067
-9.88667597471358734123127262579
-9.88545656126964015393479408264
-9.88390925890952586926290743166
-9.88204544103786299188179981689
-9.87987571764951826496939254236
-9.87741001184430043904040195347
-9.87465762653973347722809805685
-9.87162730288913392668715723783
-9.8683272716441826744285780262
-9.86476529848689734818559188887
-9.86094872418344471395434415921
-9.8568845002725414919822910352
-9.85257922088737144157028099064
-9.848039151216681220344117039
-9.84327025303388673221383694831
-9.83827820765940885653165053352
-9.83306843666853541316591637662
-9.82764612061287717075619057708
-9.822016215986361096158461256
-9.81618347063541369003220119361
-9.81015243778651014868053535689
-9.8039274888417763681469172357
-9.79751282507416083831926235584
-9.79091248833729615447741248665
-9.78413037089109786096429499512
-9.77717022443203365219548877918
-9.7700356684065346584692633818
-9.76273019767696063461728255238
-9.7552571896016626217304802356
-9.74761991058383489799605703867
-9.73982152213786596600910193165
-9.73186508651666249304728016295
-9.72375357193882639164772019928
-9.71548985745052548454097396696
-9.70707673745333765904718760989
-9.69851692592620343455771782199
-9.68981306036683812274372175202
-9.68096770547548576988451556396
-9.67198335660170295337618428475
-9.66286244297290695872137582591
-9.65360733072168031526788895153
-9.64422032572726656100362574923
-9.63470367628529830181552880678
-9.62505957561854891238744229972
-9.6152901642403768776385173837
-9.60539753218152222298587333891
-9.59538372109000500022952935574
-9.58525072621305524376467322189
-9.57500049826926242136051682839
-9.564634945218461594347276238
-9.55415593393626572255702836352
-9.54356529179960214291066099705
-9.53286480818911033870116555297
-9.52205623591380249978599532156
-9.5111412925629734454940216716
-9.50012166178996815449829680418
-9.48899899453206978660899820947
-9.47777491017045545733614187646
-9.46645099763387825550130956228
-9.45502881644946950505726195695
-9.44350989774381276566104363423
-9.43189574519721848485930215402
-9.42018783595392371399847828613
-9.40838762149075322547691724492
-9.39649652844660523401654374782
-9.38451595941496539185301865612
-9.37244729370150559259053630891
-9.36029188804868829479407741671
-9.34805107732917158367912525497
-9.33572617520969414134879196997
-9.32331847478701189116312461174
-9.31082924919735859382838965258
-9.29825975220081044325232781741
-9.28561121874184914153643486968
-9.27288486548733848173802243788
-9.26008189134305564047381450463
-9.24720347794984973057635390063
-9.23425079016043627730025458545
-9.22122497649777678648228288126
-9.20812716959593712861109835365
-9.19495848662426675741689264865
-9.18172002969569253044909749902
-9.16841288625987584141320203525
-9.15503812948193967092027912449
-9.14159681860743279477362255395
-9.12808999931416155604142927165
-9.11451870405148512442901604525
-9.10088395236763786430092778782
-9.08718675122561215516010852673
-9.0734280953081066119293284017
-9.05960896731201800478792127245
-9.04573033823293015772779673707
-9.0317931676400295989944783086
-9.01779840394185564140744156771
-9.00374698464327179036149329668
-8.98963983659402582350165203981
-8.97547787622924747669080703133
-8.96126200980221533010487863139
-8.94699313360970814584700110257
-8.93267213421024049926836654663
-8.91829988863546800984734273838
-8.90387726459503375799114129793
-8.88940512067511451947348604079
-8.87488430653091321108676144456
-8.86031566307333237455048682493
-8.84570002265005258900143245116
-8.83103820922122935661378234176
-8.81633103853001221485642172046
-8.80157931826808055885823727266
-8.78678384823638187687829723355
-8.77194542050124978163959691442
-8.75706481954607133291609439948
-8.7421428224186656667118686315
-8.72718019887452884977005685157
-8.71217771151609314269012665874
-8.69713611592814245975564067149
-8.68205616080951973916628553011
-8.66693858810125616546202850479
-8.6517841331112466994193463258
-8.63659352463559115356476510768
-8.62136748507671508866927315335
-8.60610673055838008407351201224
-8.59081197103768843923317557909
-8.57548391041418308307144996248
-8.56012324663613938990769035609
-8.54473067180414171501974607659
-8.52930687227203375892222245609
-8.51385252874532833762260259568
-8.49836831637715876730494684169
-8.48285490486185085755389306091
-8.46731295852619143931070748623
-8.45174313641846642466432415435
-8.43614609239533859817833931827
-8.4205224752066326670055509572
-8.40487292857809254319559232564
-8.38919809129217339036994274557
-8.37349859726692863267163856353
-8.35777507563304989126090899265
-8.34202815080911567758667882664
-8.32625844257510262846046063805
-8.31046656614421111109867349901
-8.29465313223305515253303528512
-8.27881874713026485309876135196
-8.26296401276354772429657123299
-8.24708952676525374359101250525
-8.23119588253648733925062842544
-8.21528366930980800393216526203
-8.19935347221055978330873546207
-8.18340587231686849274834715517
-8.16744144671834417812322693187
-8.15146076857352505367296390315
-8.13546440716609791799090496889
-8.11945292795992886631515442936
-8.10342689265293698116402754421
-8.08738685922984259185453282109
-8.07133338201382064458135721648
-8.05526701171708871661321126061
-8.0391882954904582389783651593
-8.02309777697187656004645084237
-8.00699599633398658603845578331
-7.99088349033072987216066981881
-7.97476079234301820828624190873
-7.95862843242349794449664895568
-7.94248693734043053300923232467
-7.92633683062071202278463011886
-7.91017863259205353021878004131
-7.89401286042434402262508031224
-7.87784002817021608960467873062
-7.86166064680483473983977965752
-7.84547522426492864632835886162
-7.82928426548708267065724272732
-7.81308827244530992567667935182
-7.79688774418792108502763901275
-7.78068317687370811655713187531
-7.76447506380745910394847952698
-7.74826389547482032614013916379
-7.73205015957652128658973318473
-7.71583434106197792347302800868
-7.69961692216228878683504370647
-7.68339838242263853890571840614
-7.66717919873412271865677064156
-7.65095984536500731063712887582
-7.63474079399143627063413412626
-7.61852251372759978624313103701
-7.60230547115537568848821430763
-7.58609013035345608074257766892
-7.56987695292597091288949246115
-7.55366639803061990150539863482
-7.53745892240632388041457657891
-7.52125498040040635985783532944
-7.50505502399531577635001660955
-7.48885950283489862870346187936
-7.47266886425023341831292901254
-7.45648355328503504329249216657
-7.44030401272063903610145981083
-7.42413068310057478258243711666
-7.40796400275473661656125343377
-7.39180440782316144803868491518
-7.37565233227942135426248505271
-7.35950820795363934134107367508
-7.34337246455513626929383474522
-7.32724552969471672528399357909
-7.31112782890660142801484455418
-7.29501978567001355066431325008
-7.27892182143042616007095934505
-7.26283435562047778595953222533
-7.24675780568056295560716104124
-7.23069258707910435631103104188
-7.21463911333251312014122477622
-7.19859779602484356257164740736
-7.18256904482714854850776390771
-7.16655326751654150580891305101
-7.15055086999497095747812010632
-7.13456225630771329911246515274
-7.11858782866158940782675084913
-7.10262798744291053254250221945
-7.08668313123515878313851884007
-7.07075365683640740735861322869
-7.05483995927648591944195569291
-7.03894243183389502306137504406
-7.02306146605247615320923846662
-7.00719745175784034704760565501
-6.99135077707356104233174799268
-6.97552182843713529372033658001
-6.95971099061571779200162666123
-6.94391864672163196889709814533
-6.92814517822766237055874337111
-6.91239096498213238606490652653
-6.89665638522377132305549146167
-6.88094181559637473104754860282
-6.8652476311632617838564397768
-6.84957420542153344583857344319
-6.83392191031613506229442225917
-6.81829111625372693225311063332
-6.80268219211636634193273167129
-6.78709550527500445936657255764
-6.7715314216028014149397661595
-6.75599030548826281883094606687
-6.74047251984820089453880919366
-6.72497842614052333773569482352
-6.70950838437685294157296733941
-6.69406275313498096321164798575
-6.67864188957115714171372360326
-6.66324614943221921445398175876
-6.64787588706756471784990010841
-6.63253145544096779841051151364
-6.61721320614224370182831323834
-6.60192148939876355103674759772
-6.58665665408682196878657712968
-6.57141904774286004631604579034
-6.55620901657454610706185505059
-6.54102690547171666304179699805
-6.52587305801717991149774575597
-6.5107478164973840705832014868
-6.49565152191295280527746957895
-6.48058451398908994827473476201
-6.46554713118585567529774071513
-6.45053971070831625009054768786
-6.43556258851656941122196651989
-6.42061609933564743075078946567
-6.4057005766652998337368336617
-6.39081635278965772749997106469
-6.37596375878678165040550843441
-6.36114312453809481176212104811
-6.34635477873770355713247289545
-6.33159904890160685695190432799
-6.31687626137679658080313011731
-6.30218674135025028498149935612
-6.28753081285781820708346927717
-6.27290879879300612823867215445
-6.25832102091565573126210752713
-6.24376779986052405140701332711
-6.22924945514576358553092244757
-6.21476630518130459532795941762
-6.20031866727714111081081881167
-6.18590685765152211142789723715
-6.1715311914390493340570707312
-6.15719198269868312961048981721
-6.14288954442165776309788281272
-6.12862418853930752571308187853
-6.11439622593080500181415745631
-6.10020596643081280854646543134
-6.08605371883705010129532147651
-6.07193979091777511413659170407
-6.0578644894191849809653164201
-6.04382812007273406001105482286
-6.02983098760237196198083229888
-6.01587339573170246009364447863
-6.00195564719106443877204386621
-5.98807804372453601672437901342
-5.9742408860968629595740879437
-5.96044447410031247705871282836
-5.94668910656145348011996823726
-5.93297508134786435392653749621
-5.91930269537476928400286833856
-5.90567224461160415416995899332
-5.89208402408851301692812019607
-5.87853832790277611921739191487
-5.86503544922517044916937544899
-5.85157568030626375250565844135
-5.83815931248264295063395767218
-5.82478663618307787623501904096
-5.81145794093462122621286664359
-5.7981735153686456162900809164
-5.78493364722681860626052702854
-5.77173862336701654995667996396
-5.75858872976917810933993984299
-5.74548425154109825777283846721
-5.73242547292416358347473897134
-5.71941267729902969039064682621
-5.70644614719124148020938748188
-5.69352616427679708604614668516
-5.68065300938765621534886950011
-5.66782696251719364689209629365
-5.6550483028255986142794639314
-5.64231730864522079618146142516
-5.62963425748586362158239769176
-5.61699942604002558659436001238
-5.60441309018809026791080467384
-5.5918755250034657067130557623
-5.57938700475767382580425993127
-5.56694780292539053192225216107
-5.55455819218943714457045646635
-5.54221844444572378229962733722
-5.52992883080814532716830474815
-5.51768962161343057810179790664
-5.50550108642594519405393500763
-5.49336349404244901824843374223
-5.48127711249680836533338384061
-5.46924220906466384401891716406
-5.45725905026805427868070350236
-5.4453279018799972844965811816
-5.43344902892902704193663717909
-5.42162269570368980784471176356
-5.40984916575699769192802897588
-5.39812870191084121920794642088
-5.38646156626036119087526193453
-5.37484802017828034803478063147
-5.36328832431919533501268506834
-5.35178273862382945123349452881
-5.3403315223232466731479546416
-5.32893493394302742030604863486
-5.31759323130740653241752247654
-5.30630667154337391712299497117
-5.29507551108473832120907673305
-5.28390000567615467113821226865
-5.27278041037711542202551609148
-5.26171697956590634757808950509
-5.25070996694352719701463410202
-5.23975962553757763860213620568
-5.22886620770610890317955728178
-5.21802996514144153488345985772
-5.20725114887394965024501353336
-5.19653000927581210088960233174
-5.18586679606473092923708685805
-5.17526175830761750087050790768
-5.16471514442424669161154781576
-5.1542272021908795018103363204
-5.14379817874385446492319092971
-5.13342832058314821211265597939
-5.1231178735759055493578331238
-5.11286708295993939840760627649
-5.10267619334720094784312621767
-5.09254544872722035553704618504
-5.0824750924705183389037424218
-5.07246536733198898452540519478
-5.06251651545425410401177719193
-5.05262877837098945830481611622
-5.04280239701022316807207209448
-5.03303761169760662334253940031
-5.02333466215965820112464204415
-5.01369378752698009540635413626
-5.004115226337448559670781893


==> anc/AqqQNSOdd320.dat <==
# AqqQNSOdd320
2.65814028814120868161499812326
2.65864365797571890620778068815
2.65867879717169295995960011529
2.65871635587497624177885431282
2.65875649793000117766481123123
2.65879939804979871158045773039
2.65884524251821319842947105302
2.65889422993592640927008732671
2.65894657201289279952186890056
2.65900249440993162335540995476
2.65906223763237185105718722848
2.65912605797880340999598102621
2.65919422854815327339142681895
2.65926704030847761328490154707
2.65934480323104186200462394128
2.65942784749344933391072261704
2.65951652475577628556788177237
2.65961120951387717069509284299
2.65971230053423860114103409724
2.65982022237498437146728932043
2.65993542699786704490999828069
2.66005839547632422023296919351
2.66018963980492987264207375047
2.66032970481583323767901576485
2.66047917020804971176686322969
2.66063865269575027716852717032
2.66080880828198809270980112589
2.66099033466460316088329877467
2.66118397378135838497141465552
2.66139051450168282223851003476
2.66161079547273042960544979687
2.66184570812780494313887664329
2.66209619986555353168021244296
2.66236327740869325506249292111
2.66264801035140480762357432297
2.66295153490490713329414366455
2.66327505785111377481089948054
2.66361986071466669612886434378
2.66398730416404513145923005532
2.66437883265285500601392406066
2.66479597931281777780979758014
2.66524037111039519204356393806
2.66571373427940732921169006579
2.66621790004242425408819045794
2.66675481063413519817714560591
2.66732652564032206723944174641
2.66793522866648455954231107259
2.66858323435058057708639110323
2.66927299573475604429958988072
2.67000711201134071663481127999
2.67078833665877893580269454863
2.67161958598354431622148519572
2.67250394808445266142505018069
2.67344469225613554031770121694
2.67444527884876534627426677761
2.6755093696014286973644697601
2.67664083846682605506728040529
2.67784378294522877696714429093
2.67912253594584784387339258952
2.68048167819395866050610589746
2.68192605120228120259215442508
2.68346077082523215221524050784
2.68509124141474358227709480267
2.68682317059637963615488420667
2.6886625846844773777019889527
2.69061584475499001261633486479
2.69268966339462016234492692225
2.69489112214469881343179902056
2.6972276896580939884990938071
2.69970724058722530348349372686
2.70233807522102099667248715169
2.70512893988838895920009696039
2.70808904814549083738204062403
2.71122810276381859948642711898
2.71455631853578863692324929235
2.71808444591430475905355349019
2.72182379550251659000393003548
2.72578626340983544363194203909
2.72998435749019093243249150621
2.734431224478547508107296225
2.73914067804188425452218927258
2.74412722776121153325648388425
2.7494061090617973000079927035
2.75499331410965184849218777992
2.7609056236935252908104371333
2.76716064011326525780310691228
2.77377682109742608026965668699
2.78077351477558271518717609963
2.78817099573395460641652986306
2.79599050218676141579981652867
2.8042542743002909843208291304
2.81298559371203708993214034733
2.82220882429353564036779127645
2.83194945421276297196445782506
2.84223413936022023875035425759
2.85309074821216122518152942556
2.86454840821485551505106792688
2.8766375537853160810780398238
2.88938997603652531496138978523
2.90283887434878456646416880296
2.91701890992324731905395399536
2.9319662614687567378711201719
3.10440264939024704222254016835
3.24751647670869916200289466698
3.37367708917034060735777428436
3.48826454157386176551062607121
3.59424117979254891154091352219
3.69345667252194930691106491318
3.78716192248071517400550371709
3.87625131048275981446243740054
3.96139120090789017889742764979
4.04309412012247204944759090128
4.12176439452143347656459515165
4.19772766882237767997945782767
4.27125078412039254260038503741
4.34255561695305965853112216375
4.41182898702715053567970215454
4.4792299213254647981022149785
4.54489509052296154950671859038
4.60894295111036422139707489079
4.67147695151087954575817614592
4.73258804864319530787103433415
4.79235670806031729205549531239
4.85085451158478447561939217436
4.90814546264109458699921472682
4.96428705594421808295692293465
5.01933116148688685487251386628
5.07332476071536925874302261781
5.12631056397033785793694569364
5.17832753174216595849341824659
5.22941131739834919263734708661
5.27959464533477540919458758362
5.32890763566644963908480438904
5.37737808438245920401603835999
5.42503170618281697112080952257
5.47189234587371264292438330069
5.51798216313610868555487847494
5.56332179463627126286179855235
5.60793049676755045655355170336
5.65182627176409051647287780432
5.69502597948139178407223808312
5.73754543677443159513552289338
5.77939950610487906877062703782
5.8206021747619524392637235213
5.86116662587658775701505558198
5.90110530223786259844222499298
5.9404299637777381470630024283
5.97915173947011302484613389305
6.01728117428888411633350652251
6.05482827178392760066719651293
6.09180253276101011655894777093
6.12821299048946914521742504594
6.1640682428083089731628629883
6.19937648145570398910256323723
6.23414551890759781208937698421
6.26838281297715299131630943977
6.30209548939742642128829406538
6.33529036258414069293123314853
6.3679739547532231358174642757
6.40015251354841556195848904175
6.43183202831731743784149688266
6.46301824515937462026350742769
6.49371668085627803746821952293
6.52393263578374818854244628335
6.55367120589354464788987791314
6.58293729384557780240520004507
6.61173561936206122520223523326
6.64007072886859731766339774869
6.66794700448082423452545463758
6.69536867238967216764740572264
6.72233981069329843253443988438
6.74886435671932127516269927587
6.77494611387698923172434175688
6.80058875807535173370240111744
6.82579584374028996562160870966
6.85057080946038328914173094209
6.87491698328898957389241745575
6.89883758772757573580205873142
6.92233574441321977090254157125
6.94541447853129304381377667031
6.9680767229725999243343539488
6.99032532225268198447990618358
7.01216303620956901028695451122
7.03359254349496412196113270424
7.05461644487267210021877326686
7.07523726633700683762673728635
7.09545746206293522550928659177
7.11527941719882144863369149198
7.13470545051181929853107063613
7.15373781689521332793981822784
7.17237870974632583437671607238
7.19063026322297985526968585742
7.20849455438593327014414020455
7.2259736052341709718598124565
7.2430693846394566076971414411
7.25978381018609875141174748018
7.2761187499214750815783462724
7.29207602402247908352917742797
7.30765740638270414066396500697
7.32286462612485708693828759057
7.3376993690425950506494172141
7.35216327897570364318077734469
7.36625795912227934375165131207
7.37998497329134258669465985224
7.39334584709908901341902602487
7.40634206911178319104901275504
7.41897509193811053562745406557
7.43124633327362803684760595424
7.44315717689979159459639681728
7.45470897363988637013430069486
7.46590304227404563636715149933
7.47674067041541236906379488716
7.4872231153493755102930650116
7.49735160483769877611573411
7.50712733788925344921801247926
7.51655148549896722222613554912
7.52562519135650831464271512171
7.53434957252613729440705816735
7.54272572009907785183267366804
7.5507546998196817925862268138
7.55843755268659236341437693301
7.56577529553004335512906535563
7.57276892156636892464664439621
7.57941940093074044911833350679
7.58572768118909170051039009345
7.5916946878301419592411421252
7.59732132473837814049372947201
7.60260847464881137383624455909
7.60755699958428055899639471884
7.61216774127603503590974343851
7.6164415215682904868012844782
7.62037914280741637575150269385
7.62398138821637948199857217502
7.62724902225503626266597468717
7.63018279096683676384878655129
7.63278342231247447009508324187
7.63505162649098973352497734547
7.63698809624880915493867155876
7.63859350717717940705162005807
7.63986851799843140767682676605
7.64081377084148938742246554328
7.64142989150701917696342884149
7.64171748972259089294719762878
7.64167715938821306359110909394
7.64130947881257804386947436965
7.64061501094034226877076204252
7.63959430357074942807386403257
7.6382478895678899675741919869
7.63657628706287638303970352736
7.63457999964820053074642891118
7.63225951656452659135540573757
7.62961531288016135399704504472
7.62664784966343209838119730413
7.62335757414819151198369746367
7.61974491989265875379069296518
7.61581030693179593757846025797
7.61155414192340992751374987047
7.60697681828816039124943683583
7.60207871634364651601270166052
7.59686020343273663835562838606
7.59132163404629724653153647412
7.58546334994047036541706583184
7.57928568024864120824959908811
7.5727889415882311590298376092
7.56597343816244461712292558353
7.55883946185709197521774937927
7.55138729233260499811533926681
7.54361719711135510840000511921
7.5355294316603795522760555698
7.52712423946961510184112499154
7.51840185212573383661604566314
7.5093624893816706257071554437
7.50000635922192719158887331444
7.49033365792373306677475325757
7.48034457011413934573335828014
7.47003926882311687693307540789
7.459417915532726424959760171
7.44848066022242435176551465152
7.43722764141056351120067001869
7.42565898619214531435435402727
7.41377481027287529753258970413
7.40157521799957100291443596351
7.38906030238696755732888606402
7.37623014514096300075475877926
7.36308481667834216689365319964
7.3496243761430147475789025035
7.33584887141880007516614861662
7.32175833913878812691983917045
7.30735280469130328747631095145
7.29263228222249449462030381131
7.2775967746355725349159645193
7.26224627358671244439625560361
7.24658075947763620088607342794
7.23060020144488816409093969573
7.21430455734581302291619713503
7.19769377374124334228565704216
7.18076778587490115978998362699
7.16352651764951546168123892396
7.14596988159965476397905586742
7.12809777886127143376437971822
7.10991009913795180415761096277
7.09140672066386356009901647466
7.07258751016338929699133854695
7.05345232280743257667026323748
7.03400100216638022119289590603
7.01423338015970199073593657242
6.99414927700216618362619091514
6.97374850114664707032360311708
6.95303084922349742515404610324
6.93199610597645674582499246872
6.91064404419506304728838587634
6.88897442464353337932570839442
6.86698699598607544224268762741
6.84468149470858985812596809251
6.82205764503671979200043889733
6.79911515885020170361099482052
6.77585373559346804201121200276
6.75227306218244966713548868558
6.7283728129075226903980385637
6.70415264933254126530319959245
6.67961222018989462412033926197
6.65475116127152334276621654219
6.62956909531582641786747657423
6.60406563189038725207830013768
6.57824036727044306043394146572
6.55209288431301852594437620546
6.52562275232664074065581716987
6.49882952693654856266504279491
6.47171274994530549342985427746
6.44427194918872102626164122686
6.41650663838698112889230312749
6.38841631699088409293267956191
6.36000047002307340299227703626
6.33125856791415453995064315931
6.30219006633357772770620726148
6.27279440601516355160672069708
6.24307101257714311016807710671
6.21301929633657889962116673281
6.18263865211802696278882475822
6.15192845905629494874659464122
6.12088808039314461604693912478
6.08951686326778095775949938819
6.05781413850096351832068280636
6.02577922037256859662011003029
5.99341140639242387256478493575
5.96070997706422954045076037164
5.92767419564237226589199159106
5.89430330788143018696569202602
5.8605965417781587368351875895
5.82655310730573825558718624802
5.79217219614005516346399832391
5.75745298137777886501550832817
5.7223946172459865216263464351
5.68699623880307734476951733804
5.65125696163070709912893824083
5.61517588151646203687751935201
5.57875207412697948369906554892
5.54198459467120973369585869522
5.50487247755350075236357538475
5.46741473601617340059461144017
5.42961036177124044231963338427
5.39145832462090744576972980862
5.35295757206647779285345685671
5.31410702890526732959438904735
5.2749055968151166769592606645
5.23535215392607082670584235011
5.19544555437877631883967149688
5.1551846278691259801599153474
5.11456817917865983773041951925
5.07359498769020834344654953412
5.03226380688824038837065780787
4.99057336384335367571071749831
4.94852235868031878173263114648
4.90610946402906058163391036799
4.86333332445793156373951272616
4.82019255588860080529062576071
4.77668574499184993476962643421
4.73281144856353314998317605593
4.68856819287992218091780454625
4.64395447303161885601100946798
4.59896875223517751497672743305
4.55360946112153676565462407708
4.50787499700031485057968002028
4.4617637230989750033269020452
4.41527396777581645457654872987
4.36840402370569299873255771921
4.32115214703730404413161028883
4.27351655652084261725577899357
4.22549543260472062984187663094
4.17708691650002358378579162951
4.12828910921127449742538512732
4.07910007053200988011461687048
4.02951781800358872662665468946
3.97954032583556838785021676634
3.92916552378588840825528045911
3.87839129599900457942310179492
3.82721547980001008208255109716
3.77563586444266817642253490072
3.72365018980916090830430137679
3.67125614505923013596565309129
3.61845136722625020400947682225
3.56523343975762509732027972285
3.51159989099674613196545431989
3.45754819260357834805693298578
3.40307575791076384876190582197
3.34817994021193738277974312694
3.29285803097874240316488108441
3.23710725800281345780940284685
3.18092478345875176540408949204
3.12430770188386376674863063595
3.06725303807015573464047351841
3.00975774486377943858396409348
2.95181870086680248052702308994
2.89343270803583013717348013615
2.8345964891716310383460819249
2.77530668529351421220500342785
2.71555985289176709884868031574
2.65535246105098993295098183114
2.5946808884366479432586252617
2.53354142013660525097617566489
2.4719302443487988817841760196
2.40984344890555316814798486898
2.34727701762431869886104532446
2.28422682647383994987009316086
2.22068863954390519294989374272
2.15665810480590383495127007722
2.09213074965040171419436738769
2.02710197618683479283005989495
1.96156705628920571490738089608
1.89552112637033413126562333038
1.82895918186574732511527078184
1.76187607140668761521929303227
1.69426649065994043926690239826
1.62612497581023287992411737911
1.55744589665879509025979106981
1.4882234493092920666855399651
1.41845164840969258100278779617
1.34812431891571397701758103458
1.27723508733822958310203439516
1.20577737243340804466956236851
1.13374437529032316564719219714
1.06112906876627394327563661634
0.987924186215024106003942537488
0.914122209447535544065276858915
0.839715355858445969348034781495
0.76469556464442980482740907326
0.689054482032568508179729036187
0.612783445427809115202940787428
0.53587346637835201709077643504
0.458315212246198234238393204567
0.380098986456887926511759407064
0.301214707187422206057495860137
0.22165188433417966140642817048
0.141399594582961410742935978563
0.0604464543806999847183503994403
-0.0212194094176589156091173086021
-0.103610391483654744179239977458
-0.186739442822573420189215254155
-0.270620108785337624967108458773
-0.355266570664102994334578125802
-0.440693691305886075592160410676
-0.526917065243441630472799462314
-0.613953073919115932422309724371
-0.70181894666797092352230032087
-0.790532828234136659210526445137
-0.88011385372289974587455261994
-0.970582232045241568849233655226
-1.06195933909743148906440606486
-1.15426782214352991243396261151
-1.24753171714309450220666597585
-1.34177658110269336375207561772
-1.43702964194449999763325124325
-1.53331996889988165091508965789
-1.63067866707904686954763190339
-1.72913910067756174758580613794
-1.82873715030813597317357130505
-1.92951151126124477885604219124
-2.03150404119678963626367362103
-2.13476016798457892456016143722
-2.23932937133208313746840425776
-2.34526575573262343679382264333
-2.45262873752610424395457222601
-2.5614838760631239025818140575
-2.67190388896593217243418821266
-2.78396990560946424512306273428
-2.89777303327311344234551516345
-3.01341634025778247190592981585
-3.13101740508723161256150148355
-3.25071164998966781031430921753
-3.37265678646466045121343177612
-3.49703888060503342375488443594
-3.62408085273719506592552435965
-3.75405477419277775037232938416
-3.88730035877177183453370211121
-4.02425413490578772619849135425
-4.1654983691621155505122056991
-4.31185003451779537086361640192
-4.46454198518508122786551969046
-4.62566111897379938634024022828
-4.79958742547789137117885067351
-5.00683867266993478735390854365


==> anc/AqqQNSOdd330.dat <==
# AqqQNSOdd330
5.72839506172839506172839506173
5.72840079012345679012345679012
5.72840125631546611526040033781
5.72840176044741973834409872474
5.72840230560697112519659753068
5.72840289513305518396717401764
5.72840353263633821651353692063
5.72840422202133214115786510506
5.72840496751030842964380615446
5.7284057736691582238175902246
5.72840664543535701730981852636
5.72840758814820517730909024955
5.72840860758152952034059436365
5.72840970997904622916311933926
5.72841090209260169779534950477
5.72841219122352551810868968243
5.72841358526734888233564080216
5.72841509276216228798217202307
5.72841672294090872124262629281
5.72841848578793259861347595583
5.72842039210013081161485045845
5.72842245355308040599761553042
5.72842468277254790717236198311
5.72842709341181826452780238968
5.72842970023531703068536083304
5.72843251920903793586893153762
5.72843556759832969852485456689
5.72843886407364098639017227934
5.72844242882487118343586407637
5.72844628368502732603107274805
5.72845045226394456910415982898
5.72845496009288917910852135619
5.72845983478092970273723583755
5.72846510618403403679467717687
5.7284708065879280668714242905
5.72847697090583582785341973284
5.72848363689231228404948008931
5.72849084537447838907657612555
5.72849864050207466926395196025
5.7285070700178648320171051857
5.72851618555004553823881370203
5.72852604292845325890415484807
5.72853670252650488572206888177
5.72854822963096637716047519444
5.7285606948418141592863596962
5.72857417450463830975811554512
5.72858875117823586174008662083
5.72860451414025809319170353245
5.72862155993400873596283600595
5.72863999295974207587896735073
5.72865992611408246317226615976
5.72868148148148148148148148148
5.72870479108194773832865886594
5.72872999767962889251357821233
5.72875725565719823513851850946
5.72878673196140117366734285721
5.72881860712555280098548800658
5.72885307637524903320189722821
5.72889035082406345749894969809
5.72893065876655316618815320521
5.72897424707649284079956829315
5.72902138271890084076315445272
5.72907235438511799233836015767
5.72912747426095343346460893854
5.72918707993872686507611721385
5.72925153648491788074312609668
5.72932123867608609209068208339
5.72939661341675637441724312886
5.72947812235407803743995661565
5.72956626470527190598243976688
5.72966158031518255605116489804
5.72976465296266227518941849655
5.72987611393603733392674113078
5.72999664589955520169876145937
5.73012698707449350957668362735
5.73026793576053876875521885651
5.73042035522512690155137031965
5.73058517899069129481725594208
5.73076341655220114710184579357
5.73095615956000827686227937788
5.7311645885058704305166334243
5.73138997995310093073470978503
5.7316337143551271121704338527
5.73189728451034381504250081871
5.73218230470504531887985650008
5.73249052060043336797962861713
5.73282381992425617778264644072
5.73318424403256142913744825287
5.73357400041237543850623998797
5.73399547620188357616390126012
5.73445125281091888724932707691
5.73494412173130492051638437896
5.73547710163388626141208606366
5.73605345685696083333240169725
5.73667671739934993962662678521
5.73735070054055746321441923143
5.73807953422043506231297301685
5.73886768232154663489381859764
5.73971997200907877345044227302
5.74064162329574576925700951186
5.74163828101276513392194996309
5.74271604938271604938271604938
5.75703703703703703703703703704
5.77135802469135802469135802469
5.78567901234567901234567901235
5.8
5.81432098765432098765432098765
5.82864197530864197530864197531
5.84296296296296296296296296296
5.85728395061728395061728395062
5.87160493827160493827160493827
5.88592592592592592592592592593
5.90024691358024691358024691358
5.91456790123456790123456790123
5.92888888888888888888888888889
5.94320987654320987654320987654
5.9575308641975308641975308642
5.97185185185185185185185185185
5.98617283950617283950617283951
6.00049382716049382716049382716
6.01481481481481481481481481481
6.02913580246913580246913580247
6.04345679012345679012345679012
6.05777777777777777777777777778
6.07209876543209876543209876543
6.08641975308641975308641975309
6.10074074074074074074074074074
6.1150617283950617283950617284
6.12938271604938271604938271605
6.1437037037037037037037037037
6.15802469135802469135802469136
6.17234567901234567901234567901
6.18666666666666666666666666667
6.20098765432098765432098765432
6.21530864197530864197530864198
6.22962962962962962962962962963
6.24395061728395061728395061728
6.25827160493827160493827160494
6.27259259259259259259259259259
6.28691358024691358024691358025
6.3012345679012345679012345679
6.31555555555555555555555555556
6.32987654320987654320987654321
6.34419753086419753086419753086
6.35851851851851851851851851852
6.37283950617283950617283950617
6.38716049382716049382716049383
6.40148148148148148148148148148
6.41580246913580246913580246914
6.43012345679012345679012345679
6.44444444444444444444444444444
6.4587654320987654320987654321
6.47308641975308641975308641975
6.48740740740740740740740740741
6.50172839506172839506172839506
6.51604938271604938271604938272
6.53037037037037037037037037037
6.54469135802469135802469135802
6.55901234567901234567901234568
6.57333333333333333333333333333
6.58765432098765432098765432099
6.60197530864197530864197530864
6.6162962962962962962962962963
6.63061728395061728395061728395
6.6449382716049382716049382716
6.65925925925925925925925925926
6.67358024691358024691358024691
6.68790123456790123456790123457
6.70222222222222222222222222222
6.71654320987654320987654320988
6.73086419753086419753086419753
6.74518518518518518518518518519
6.75950617283950617283950617284
6.77382716049382716049382716049
6.78814814814814814814814814815
6.8024691358024691358024691358
6.81679012345679012345679012346
6.83111111111111111111111111111
6.84543209876543209876543209877
6.85975308641975308641975308642
6.87407407407407407407407407407
6.88839506172839506172839506173
6.90271604938271604938271604938
6.91703703703703703703703703704
6.93135802469135802469135802469
6.94567901234567901234567901235
6.96
6.97432098765432098765432098765
6.98864197530864197530864197531
7.00296296296296296296296296296
7.01728395061728395061728395062
7.03160493827160493827160493827
7.04592592592592592592592592593
7.06024691358024691358024691358
7.07456790123456790123456790123
7.08888888888888888888888888889
7.10320987654320987654320987654
7.1175308641975308641975308642
7.13185185185185185185185185185
7.14617283950617283950617283951
7.16049382716049382716049382716
7.17481481481481481481481481481
7.18913580246913580246913580247
7.20345679012345679012345679012
7.21777777777777777777777777778
7.23209876543209876543209876543
7.24641975308641975308641975309
7.26074074074074074074074074074
7.2750617283950617283950617284
7.28938271604938271604938271605
7.3037037037037037037037037037
7.31802469135802469135802469136
7.33234567901234567901234567901
7.34666666666666666666666666667
7.36098765432098765432098765432
7.37530864197530864197530864198
7.38962962962962962962962962963
7.40395061728395061728395061728
7.41827160493827160493827160494
7.43259259259259259259259259259
7.44691358024691358024691358025
7.4612345679012345679012345679
7.47555555555555555555555555556
7.48987654320987654320987654321
7.50419753086419753086419753086
7.51851851851851851851851851852
7.53283950617283950617283950617
7.54716049382716049382716049383
7.56148148148148148148148148148
7.57580246913580246913580246914
7.59012345679012345679012345679
7.60444444444444444444444444444
7.6187654320987654320987654321
7.63308641975308641975308641975
7.64740740740740740740740740741
7.66172839506172839506172839506
7.67604938271604938271604938272
7.69037037037037037037037037037
7.70469135802469135802469135802
7.71901234567901234567901234568
7.73333333333333333333333333333
7.74765432098765432098765432099
7.76197530864197530864197530864
7.7762962962962962962962962963
7.79061728395061728395061728395
7.8049382716049382716049382716
7.81925925925925925925925925926
7.83358024691358024691358024691
7.84790123456790123456790123457
7.86222222222222222222222222222
7.87654320987654320987654320988
7.89086419753086419753086419753
7.90518518518518518518518518519
7.91950617283950617283950617284
7.93382716049382716049382716049
7.94814814814814814814814814815
7.9624691358024691358024691358
7.97679012345679012345679012346
7.99111111111111111111111111111
8.00543209876543209876543209877
8.01975308641975308641975308642
8.03407407407407407407407407407
8.04839506172839506172839506173
8.06271604938271604938271604938
8.07703703703703703703703703704
8.09135802469135802469135802469
8.10567901234567901234567901235
8.12
8.13432098765432098765432098765
8.14864197530864197530864197531
8.16296296296296296296296296296
8.17728395061728395061728395062
8.19160493827160493827160493827
8.20592592592592592592592592593
8.22024691358024691358024691358
8.23456790123456790123456790123
8.24888888888888888888888888889
8.26320987654320987654320987654
8.2775308641975308641975308642
8.29185185185185185185185185185
8.30617283950617283950617283951
8.32049382716049382716049382716
8.33481481481481481481481481481
8.34913580246913580246913580247
8.36345679012345679012345679012
8.37777777777777777777777777778
8.39209876543209876543209876543
8.40641975308641975308641975309
8.42074074074074074074074074074
8.4350617283950617283950617284
8.44938271604938271604938271605
8.4637037037037037037037037037
8.47802469135802469135802469136
8.49234567901234567901234567901
8.50666666666666666666666666667
8.52098765432098765432098765432
8.53530864197530864197530864198
8.54962962962962962962962962963
8.56395061728395061728395061728
8.57827160493827160493827160494
8.59259259259259259259259259259
8.60691358024691358024691358025
8.6212345679012345679012345679
8.63555555555555555555555555556
8.64987654320987654320987654321
8.66419753086419753086419753086
8.67851851851851851851851851852
8.69283950617283950617283950617
8.70716049382716049382716049383
8.72148148148148148148148148148
8.73580246913580246913580246914
8.75012345679012345679012345679
8.76444444444444444444444444444
8.7787654320987654320987654321
8.79308641975308641975308641975
8.80740740740740740740740740741
8.82172839506172839506172839506
8.83604938271604938271604938272
8.85037037037037037037037037037
8.86469135802469135802469135802
8.87901234567901234567901234568
8.89333333333333333333333333333
8.90765432098765432098765432099
8.92197530864197530864197530864
8.9362962962962962962962962963
8.95061728395061728395061728395
8.9649382716049382716049382716
8.97925925925925925925925925926
8.99358024691358024691358024691
9.00790123456790123456790123457
9.02222222222222222222222222222
9.03654320987654320987654320988
9.05086419753086419753086419753
9.06518518518518518518518518519
9.07950617283950617283950617284
9.09382716049382716049382716049
9.10814814814814814814814814815
9.1224691358024691358024691358
9.13679012345679012345679012346
9.15111111111111111111111111111
9.16543209876543209876543209877
9.17975308641975308641975308642
9.19407407407407407407407407407
9.20839506172839506172839506173
9.22271604938271604938271604938
9.23703703703703703703703703704
9.25135802469135802469135802469
9.26567901234567901234567901235
9.28
9.29432098765432098765432098765
9.30864197530864197530864197531
9.32296296296296296296296296296
9.33728395061728395061728395062
9.35160493827160493827160493827
9.36592592592592592592592592593
9.38024691358024691358024691358
9.39456790123456790123456790123
9.40888888888888888888888888889
9.42320987654320987654320987654
9.4375308641975308641975308642
9.45185185185185185185185185185
9.46617283950617283950617283951
9.48049382716049382716049382716
9.49481481481481481481481481481
9.50913580246913580246913580247
9.52345679012345679012345679012
9.53777777777777777777777777778
9.55209876543209876543209876543
9.56641975308641975308641975309
9.58074074074074074074074074074
9.5950617283950617283950617284
9.60938271604938271604938271605
9.6237037037037037037037037037
9.63802469135802469135802469136
9.65234567901234567901234567901
9.66666666666666666666666666667
9.68098765432098765432098765432
9.69530864197530864197530864198
9.70962962962962962962962962963
9.72395061728395061728395061728
9.73827160493827160493827160494
9.75259259259259259259259259259
9.76691358024691358024691358025
9.7812345679012345679012345679
9.79555555555555555555555555556
9.80987654320987654320987654321
9.82419753086419753086419753086
9.83851851851851851851851851852
9.85283950617283950617283950617
9.86716049382716049382716049383
9.88148148148148148148148148148
9.89580246913580246913580246914
9.91012345679012345679012345679
9.92444444444444444444444444444
9.9387654320987654320987654321
9.95308641975308641975308641975
9.96740740740740740740740740741
9.98172839506172839506172839506
9.99604938271604938271604938272
10.0103703703703703703703703704
10.024691358024691358024691358
10.0390123456790123456790123457
10.0533333333333333333333333333
10.067654320987654320987654321
10.0819753086419753086419753086
10.0962962962962962962962962963
10.110617283950617283950617284
10.1249382716049382716049382716
10.1392592592592592592592592593
10.1535802469135802469135802469
10.1679012345679012345679012346
10.1822222222222222222222222222
10.1965432098765432098765432099
10.2108641975308641975308641975
10.2251851851851851851851851852
10.2395061728395061728395061728
10.2538271604938271604938271605
10.2681481481481481481481481481
10.2824691358024691358024691358
10.2967901234567901234567901235
10.3111111111111111111111111111
10.3254320987654320987654320988
10.3397530864197530864197530864
10.3540740740740740740740740741
10.3683950617283950617283950617
10.3827160493827160493827160494
10.397037037037037037037037037
10.4113580246913580246913580247
10.4256790123456790123456790123
10.44
10.4543209876543209876543209877
10.4686419753086419753086419753
10.482962962962962962962962963
10.4972839506172839506172839506
10.5116049382716049382716049383
10.5259259259259259259259259259
10.5402469135802469135802469136
10.5545679012345679012345679012
10.5688888888888888888888888889
10.5832098765432098765432098765
10.5975308641975308641975308642
10.6118518518518518518518518519
10.6261728395061728395061728395
10.6404938271604938271604938272
10.6548148148148148148148148148
10.6691358024691358024691358025
10.6834567901234567901234567901
10.6977777777777777777777777778
10.7120987654320987654320987654
10.7264197530864197530864197531
10.7407407407407407407407407407
10.7550617283950617283950617284
10.769382716049382716049382716
10.7837037037037037037037037037
10.7980246913580246913580246914
10.812345679012345679012345679
10.8266666666666666666666666667
10.8409876543209876543209876543
10.855308641975308641975308642
10.8696296296296296296296296296
10.8839506172839506172839506173
10.8982716049382716049382716049
10.9125925925925925925925925926
10.9269135802469135802469135802
10.9412345679012345679012345679
10.9555555555555555555555555556
10.9698765432098765432098765432
10.9841975308641975308641975309
10.9985185185185185185185185185
11.0128395061728395061728395062
11.0271604938271604938271604938
11.0414814814814814814814814815
11.0558024691358024691358024691
11.0701234567901234567901234568
11.0844444444444444444444444444
11.0987654320987654320987654321
11.1130864197530864197530864198
11.1274074074074074074074074074
11.1417283950617283950617283951
11.1560493827160493827160493827
11.1703703703703703703703703704
11.184691358024691358024691358
11.1990123456790123456790123457
11.2133333333333333333333333333
11.227654320987654320987654321
11.2419753086419753086419753086
11.2562962962962962962962962963
11.270617283950617283950617284
11.2849382716049382716049382716
11.2992592592592592592592592593
11.3135802469135802469135802469
11.3279012345679012345679012346
11.3422222222222222222222222222
11.3565432098765432098765432099
11.3708641975308641975308641975
11.3851851851851851851851851852
11.3995061728395061728395061728
11.4138271604938271604938271605
11.4281481481481481481481481481
11.4424691358024691358024691358
11.4567901234567901234567901235


==> anc/AqqQNSOdd331.dat <==
# AqqQNSOdd331
-0.395061728395061728395061728395
-0.395062123456790123456790123457
-0.395062155607963180362786230194
-0.395062190375684119885799912051
-0.395062227972894560358386036599
-0.395062268629865874756356828803
-0.395062312595609532173347373836
-0.395062360139402216631576903797
-0.395062411552435064113365941687
-0.395062467149597118883971739627
-0.395062527271403932228263346645
-0.395062592286083115676488982727
-0.3950626625918296220924547837
-0.395062738619244567528490988915
-0.395062820833972530882437896881
-0.395062909739553484007495840167
-0.395063005880506819471423503597
-0.395063109845666364688425656764
-0.395063222271786808361560433987
-0.395063343847443627490584548678
-0.395063475317250400801024169549
-0.395063617486419338344663140029
-0.39506377122569295911533530918
-0.395063937476677121691572578599
-0.395064117257608071081749022968
-0.395064311669588823163374588802
-0.395064521903333082656886521854
-0.395064749246457999061391191678
-0.395064995091370426443852694922
-0.395065260943794988002142948141
-0.395065548431996177179597229585
-0.395065859316750977869553196979
-0.395066195502133082947395575003
-0.395066559047174761158253598405
-0.395066952178477797715270640724
-0.395067377303850746748511705713
-0.395067837027056019589619316504
-0.395068334163757130281143181073
-0.395068871758763770294065652431
-0.395069453104680333242558978324
-0.395070081762072106085435427726
-0.395070761581272638545114127453
-0.395071496725965854187728888398
-0.395072291698687336355894840996
-0.395073151368400976502507565255
-0.395074081000319883431594175526
-0.395075086288154197361385284195
-0.395076173388983316771841622927
-0.395077348960966119721574896962
-0.395078620204120143164066713844
-0.395079994904419480218776976535
-0.395081481481481481481481481481
-0.395083089040134326781286818341
-0.395084827426181302931970911195
-0.395086707286703326561277138583
-0.395088740135269046459816748773
-0.395090938422451917309344000454
-0.395093315612086140220820498498
-0.395095886263728514310272392972
-0.395098666121831252840562290014
-0.395101672212171920055142640907
-0.395104922946131092466424445015
-0.395108438233456413264714493632
-0.395112239604203685066524754382
-0.39511635034060185276387015268
-0.395120795619649509016767317012
-0.39512560266731628221315048851
-0.395130800925293543063258146818
-0.395136422231315726719997007976
-0.395142501014156683171202742543
-0.395149074504495348693183786071
-0.395156182962942225875132310107
-0.39516386992662326440874076764
-0.395172182475831393220604238577
-0.395181171522378862729426457059
-0.395190892121416466810704748725
-0.395201403808629441486301401355
-0.395212770964875261711534892557
-0.395225063210496630834610054729
-0.395238355831724708749122715716
-0.395252730241784167621836787883
-0.395268274479524202119635157588
-0.395285083748629456011754058807
-0.395303261000713366554655228876
-0.395322917565865194405507344833
-0.395344173834512646067560594285
-0.395367159994776288122941133842
-0.395392016829831822699134362267
-0.395418896580163823345257930205
-0.395447963875991970769924224836
-0.395479396745580612913746694959
-0.395513387705607235897681681308
-0.395550144940268018028419728529
-0.395589893576342126436717358431
-0.395632877062024133767353571394
-0.395679358657969480221684084926
-0.395729623049685176711239518404
-0.39578397809114114723405645501
-0.39584275669028129472072015676
-0.395906318847982466845311000818
-0.395975053862949319580824135385
-0.396049382716049382716049382716
-0.397037037037037037037037037037
-0.398024691358024691358024691358
-0.399012345679012345679012345679
-0.4
-0.400987654320987654320987654321
-0.401975308641975308641975308642
-0.402962962962962962962962962963
-0.403950617283950617283950617284
-0.404938271604938271604938271605
-0.405925925925925925925925925926
-0.406913580246913580246913580247
-0.407901234567901234567901234568
-0.408888888888888888888888888889
-0.40987654320987654320987654321
-0.410864197530864197530864197531
-0.411851851851851851851851851852
-0.412839506172839506172839506173
-0.413827160493827160493827160494
-0.414814814814814814814814814815
-0.415802469135802469135802469136
-0.416790123456790123456790123457
-0.417777777777777777777777777778
-0.418765432098765432098765432099
-0.41975308641975308641975308642
-0.420740740740740740740740740741
-0.421728395061728395061728395062
-0.422716049382716049382716049383
-0.423703703703703703703703703704
-0.424691358024691358024691358025
-0.425679012345679012345679012346
-0.426666666666666666666666666667
-0.427654320987654320987654320988
-0.428641975308641975308641975309
-0.42962962962962962962962962963
-0.430617283950617283950617283951
-0.431604938271604938271604938272
-0.432592592592592592592592592593
-0.433580246913580246913580246914
-0.434567901234567901234567901235
-0.435555555555555555555555555556
-0.436543209876543209876543209877
-0.437530864197530864197530864198
-0.438518518518518518518518518519
-0.43950617283950617283950617284
-0.44049382716049382716049382716
-0.441481481481481481481481481481
-0.442469135802469135802469135802
-0.443456790123456790123456790123
-0.444444444444444444444444444444
-0.445432098765432098765432098765
-0.446419753086419753086419753086
-0.447407407407407407407407407407
-0.448395061728395061728395061728
-0.449382716049382716049382716049
-0.45037037037037037037037037037
-0.451358024691358024691358024691
-0.452345679012345679012345679012
-0.453333333333333333333333333333
-0.454320987654320987654320987654
-0.455308641975308641975308641975
-0.456296296296296296296296296296
-0.457283950617283950617283950617
-0.458271604938271604938271604938
-0.459259259259259259259259259259
-0.46024691358024691358024691358
-0.461234567901234567901234567901
-0.462222222222222222222222222222
-0.463209876543209876543209876543
-0.464197530864197530864197530864
-0.465185185185185185185185185185
-0.466172839506172839506172839506
-0.467160493827160493827160493827
-0.468148148148148148148148148148
-0.469135802469135802469135802469
-0.47012345679012345679012345679
-0.471111111111111111111111111111
-0.472098765432098765432098765432
-0.473086419753086419753086419753
-0.474074074074074074074074074074
-0.475061728395061728395061728395
-0.476049382716049382716049382716
-0.477037037037037037037037037037
-0.478024691358024691358024691358
-0.479012345679012345679012345679
-0.48
-0.480987654320987654320987654321
-0.481975308641975308641975308642
-0.482962962962962962962962962963
-0.483950617283950617283950617284
-0.484938271604938271604938271605
-0.485925925925925925925925925926
-0.486913580246913580246913580247
-0.487901234567901234567901234568
-0.488888888888888888888888888889
-0.48987654320987654320987654321
-0.490864197530864197530864197531
-0.491851851851851851851851851852
-0.492839506172839506172839506173
-0.493827160493827160493827160494
-0.494814814814814814814814814815
-0.495802469135802469135802469136
-0.496790123456790123456790123457
-0.497777777777777777777777777778
-0.498765432098765432098765432099
-0.49975308641975308641975308642
-0.500740740740740740740740740741
-0.501728395061728395061728395062
-0.502716049382716049382716049383
-0.503703703703703703703703703704
-0.504691358024691358024691358025
-0.505679012345679012345679012346
-0.506666666666666666666666666667
-0.507654320987654320987654320988
-0.508641975308641975308641975309
-0.50962962962962962962962962963
-0.510617283950617283950617283951
-0.511604938271604938271604938272
-0.512592592592592592592592592593
-0.513580246913580246913580246914
-0.514567901234567901234567901235
-0.515555555555555555555555555556
-0.516543209876543209876543209877
-0.517530864197530864197530864198
-0.518518518518518518518518518519
-0.51950617283950617283950617284
-0.52049382716049382716049382716
-0.521481481481481481481481481481
-0.522469135802469135802469135802
-0.523456790123456790123456790123
-0.524444444444444444444444444444
-0.525432098765432098765432098765
-0.526419753086419753086419753086
-0.527407407407407407407407407407
-0.528395061728395061728395061728
-0.529382716049382716049382716049
-0.53037037037037037037037037037
-0.531358024691358024691358024691
-0.532345679012345679012345679012
-0.533333333333333333333333333333
-0.534320987654320987654320987654
-0.535308641975308641975308641975
-0.536296296296296296296296296296
-0.537283950617283950617283950617
-0.538271604938271604938271604938
-0.539259259259259259259259259259
-0.54024691358024691358024691358
-0.541234567901234567901234567901
-0.542222222222222222222222222222
-0.543209876543209876543209876543
-0.544197530864197530864197530864
-0.545185185185185185185185185185
-0.546172839506172839506172839506
-0.547160493827160493827160493827
-0.548148148148148148148148148148
-0.549135802469135802469135802469
-0.55012345679012345679012345679
-0.551111111111111111111111111111
-0.552098765432098765432098765432
-0.553086419753086419753086419753
-0.554074074074074074074074074074
-0.555061728395061728395061728395
-0.556049382716049382716049382716
-0.557037037037037037037037037037
-0.558024691358024691358024691358
-0.559012345679012345679012345679
-0.56
-0.560987654320987654320987654321
-0.561975308641975308641975308642
-0.562962962962962962962962962963
-0.563950617283950617283950617284
-0.564938271604938271604938271605
-0.565925925925925925925925925926
-0.566913580246913580246913580247
-0.567901234567901234567901234568
-0.568888888888888888888888888889
-0.56987654320987654320987654321
-0.570864197530864197530864197531
-0.571851851851851851851851851852
-0.572839506172839506172839506173
-0.573827160493827160493827160494
-0.574814814814814814814814814815
-0.575802469135802469135802469136
-0.576790123456790123456790123457
-0.577777777777777777777777777778
-0.578765432098765432098765432099
-0.57975308641975308641975308642
-0.580740740740740740740740740741
-0.581728395061728395061728395062
-0.582716049382716049382716049383
-0.583703703703703703703703703704
-0.584691358024691358024691358025
-0.585679012345679012345679012346
-0.586666666666666666666666666667
-0.587654320987654320987654320988
-0.588641975308641975308641975309
-0.58962962962962962962962962963
-0.590617283950617283950617283951
-0.591604938271604938271604938272
-0.592592592592592592592592592593
-0.593580246913580246913580246914
-0.594567901234567901234567901235
-0.595555555555555555555555555556
-0.596543209876543209876543209877
-0.597530864197530864197530864198
-0.598518518518518518518518518519
-0.59950617283950617283950617284
-0.60049382716049382716049382716
-0.601481481481481481481481481481
-0.602469135802469135802469135802
-0.603456790123456790123456790123
-0.604444444444444444444444444444
-0.605432098765432098765432098765
-0.606419753086419753086419753086
-0.607407407407407407407407407407
-0.608395061728395061728395061728
-0.609382716049382716049382716049
-0.61037037037037037037037037037
-0.611358024691358024691358024691
-0.612345679012345679012345679012
-0.613333333333333333333333333333
-0.614320987654320987654320987654
-0.615308641975308641975308641975
-0.616296296296296296296296296296
-0.617283950617283950617283950617
-0.618271604938271604938271604938
-0.619259259259259259259259259259
-0.62024691358024691358024691358
-0.621234567901234567901234567901
-0.622222222222222222222222222222
-0.623209876543209876543209876543
-0.624197530864197530864197530864
-0.625185185185185185185185185185
-0.626172839506172839506172839506
-0.627160493827160493827160493827
-0.628148148148148148148148148148
-0.629135802469135802469135802469
-0.63012345679012345679012345679
-0.631111111111111111111111111111
-0.632098765432098765432098765432
-0.633086419753086419753086419753
-0.634074074074074074074074074074
-0.635061728395061728395061728395
-0.636049382716049382716049382716
-0.637037037037037037037037037037
-0.638024691358024691358024691358
-0.639012345679012345679012345679
-0.64
-0.640987654320987654320987654321
-0.641975308641975308641975308642
-0.642962962962962962962962962963
-0.643950617283950617283950617284
-0.644938271604938271604938271605
-0.645925925925925925925925925926
-0.646913580246913580246913580247
-0.647901234567901234567901234568
-0.648888888888888888888888888889
-0.64987654320987654320987654321
-0.650864197530864197530864197531
-0.651851851851851851851851851852
-0.652839506172839506172839506173
-0.653827160493827160493827160494
-0.654814814814814814814814814815
-0.655802469135802469135802469136
-0.656790123456790123456790123457
-0.657777777777777777777777777778
-0.658765432098765432098765432099
-0.65975308641975308641975308642
-0.660740740740740740740740740741
-0.661728395061728395061728395062
-0.662716049382716049382716049383
-0.663703703703703703703703703704
-0.664691358024691358024691358025
-0.665679012345679012345679012346
-0.666666666666666666666666666667
-0.667654320987654320987654320988
-0.668641975308641975308641975309
-0.66962962962962962962962962963
-0.670617283950617283950617283951
-0.671604938271604938271604938272
-0.672592592592592592592592592593
-0.673580246913580246913580246914
-0.674567901234567901234567901235
-0.675555555555555555555555555556
-0.676543209876543209876543209877
-0.677530864197530864197530864198
-0.678518518518518518518518518519
-0.67950617283950617283950617284
-0.68049382716049382716049382716
-0.681481481481481481481481481481
-0.682469135802469135802469135802
-0.683456790123456790123456790123
-0.684444444444444444444444444444
-0.685432098765432098765432098765
-0.686419753086419753086419753086
-0.687407407407407407407407407407
-0.688395061728395061728395061728
-0.689382716049382716049382716049
-0.69037037037037037037037037037
-0.691358024691358024691358024691
-0.692345679012345679012345679012
-0.693333333333333333333333333333
-0.694320987654320987654320987654
-0.695308641975308641975308641975
-0.696296296296296296296296296296
-0.697283950617283950617283950617
-0.698271604938271604938271604938
-0.699259259259259259259259259259
-0.70024691358024691358024691358
-0.701234567901234567901234567901
-0.702222222222222222222222222222
-0.703209876543209876543209876543
-0.704197530864197530864197530864
-0.705185185185185185185185185185
-0.706172839506172839506172839506
-0.707160493827160493827160493827
-0.708148148148148148148148148148
-0.709135802469135802469135802469
-0.71012345679012345679012345679
-0.711111111111111111111111111111
-0.712098765432098765432098765432
-0.713086419753086419753086419753
-0.714074074074074074074074074074
-0.715061728395061728395061728395
-0.716049382716049382716049382716
-0.717037037037037037037037037037
-0.718024691358024691358024691358
-0.719012345679012345679012345679
-0.72
-0.720987654320987654320987654321
-0.721975308641975308641975308642
-0.722962962962962962962962962963
-0.723950617283950617283950617284
-0.724938271604938271604938271605
-0.725925925925925925925925925926
-0.726913580246913580246913580247
-0.727901234567901234567901234568
-0.728888888888888888888888888889
-0.72987654320987654320987654321
-0.730864197530864197530864197531
-0.731851851851851851851851851852
-0.732839506172839506172839506173
-0.733827160493827160493827160494
-0.734814814814814814814814814815
-0.735802469135802469135802469136
-0.736790123456790123456790123457
-0.737777777777777777777777777778
-0.738765432098765432098765432099
-0.73975308641975308641975308642
-0.740740740740740740740740740741
-0.741728395061728395061728395062
-0.742716049382716049382716049383
-0.743703703703703703703703703704
-0.744691358024691358024691358025
-0.745679012345679012345679012346
-0.746666666666666666666666666667
-0.747654320987654320987654320988
-0.748641975308641975308641975309
-0.74962962962962962962962962963
-0.750617283950617283950617283951
-0.751604938271604938271604938272
-0.752592592592592592592592592593
-0.753580246913580246913580246914
-0.754567901234567901234567901235
-0.755555555555555555555555555556
-0.756543209876543209876543209877
-0.757530864197530864197530864198
-0.758518518518518518518518518519
-0.75950617283950617283950617284
-0.76049382716049382716049382716
-0.761481481481481481481481481481
-0.762469135802469135802469135802
-0.763456790123456790123456790123
-0.764444444444444444444444444444
-0.765432098765432098765432098765
-0.766419753086419753086419753086
-0.767407407407407407407407407407
-0.768395061728395061728395061728
-0.769382716049382716049382716049
-0.77037037037037037037037037037
-0.771358024691358024691358024691
-0.772345679012345679012345679012
-0.773333333333333333333333333333
-0.774320987654320987654320987654
-0.775308641975308641975308641975
-0.776296296296296296296296296296
-0.777283950617283950617283950617
-0.778271604938271604938271604938
-0.779259259259259259259259259259
-0.78024691358024691358024691358
-0.781234567901234567901234567901
-0.782222222222222222222222222222
-0.783209876543209876543209876543
-0.784197530864197530864197530864
-0.785185185185185185185185185185
-0.786172839506172839506172839506
-0.787160493827160493827160493827
-0.788148148148148148148148148148
-0.789135802469135802469135802469
-0.79012345679012345679012345679


==> anc/AqqQPS301.dat <==
# AqqQPS301
-156.636400933957211405970567604
-156.638651364069608159475824359
-156.638785685887946257028387292
-156.63892780896915015356607581
-156.639078169355084690878524032
-156.639237226026267296333793922
-156.639405461978836619467403173
-156.639583385339268881492378869
-156.639771530516727193285538679
-156.639970459392712789191301692
-156.640180762547439538597715756
-156.640403060522070781016118408
-156.64063800511563668986173219
-156.640886280715086840915943763
-156.641148605656521874524136651
-156.641425733615185085616783824
-156.641718455021273961245808635
-156.642027598498047095929638115
-156.642354032318046964195500877
-156.642698665872526509208810619
-156.64306245114834953175243123
-156.643446384205722814688243711
-156.643851506649102373916160949
-156.644278907082486897640375252
-156.644729722539057086600005175
-156.645205139873727978017321814
-156.64570639710563905093743341
-156.646234784695899387703592266
-156.646791646744016512521516903
-156.647378382084350430004788862
-156.647996445261629991854906534
-156.648647347362026509290252412
-156.649332656673477179196665091
-156.650053999145864127897330911
-156.650813058618257311642887533
-156.651611576776692479438452204
-156.652451352801847768747901075
-156.65333424266147047351514208
-156.654262157997452430129300023
-156.655237064552018545774337476
-156.656260980071535140825852797
-156.65733597161991629045879014
-156.65846415222645665430688819
-156.659647676785093632069486816
-156.660888737113540849537523134
-156.662189556071374917698954226
-156.663552380625928896789152906
-156.664979473743674162810484735
-156.666473104972576684683916904
-156.668035539567606959828058718
-156.669669025997071070839543288
-156.671375781651612244709656721
-156.673157976560498822298024804
-156.67501771490104822246934323
-156.676957014066610929513627309
-156.678977781036317840692754552
-156.68108178576563243334074024
-156.683270631290489295562894975
-156.685545720209274268176970008
-156.687908217175928214580057881
-156.690359007003842754131506983
-156.692898647943754902570330708
-156.69552731965931663925604706
-156.698244765381177739778517892
-156.701050227674022267400581895
-156.703942377200770216937375716
-156.706919233813807142869299175
-156.709978079244328298943721317
-156.71311536059735193367695215
-156.716326583791319932069371307
-156.719606196007091896732545248
-156.722947456131156833630162275
-156.726342292091616494805417015
-156.729781143892492553562693277
-156.733252791051706277213177192
-156.736744163040176992406184225
-156.7402401312033587600844077
-156.743723280521628161503472826
-156.747173659431664281194755303
-156.75056850578670762250653164
-156.75388194687869797296406762
-156.757084671279088705909864973
-156.760143570076898608730889437
-156.763021344901538418699866071
-156.765676079913347604360293032
-156.768060774725769782743114157
-156.770122834988816203968089024
-156.771803517113010114765127697
-156.773037323345424090099321893
-156.773751343123729457008368323
-156.773864536329340690805333002
-156.773286953735682892929706598
-156.771918889601216229535937696
-156.769649960987949233452296839
-156.766358107993545595302816642
-156.761908508667507469202398498
-156.756152401937979365467419052
-156.748925811404080449773853817
-156.74004816234789933152620218
-156.72932078378887005135618598
-156.716525286839618721303987084
-156.701421810024882339621255053
-156.416292664247783717413267147
-156.038741669235832757174079743
-155.609406723327493607164731768
-155.145686396633897525251388985
-154.657064752723462593632516943
-154.149418695111649959845064725
-153.626697876533973163767554197
-153.091710993784655298330372745
-152.546540576929040767434465778
-151.992781312772184636558696665
-151.431686088410940324948944846
-150.864260118981576594313530805
-150.291324134262630236204947682
-149.713558241929952956806539422
-149.131533246268485158849977507
-148.545733552718398609049530375
-147.956574268860157602445551131
-147.364414204570023160276357691
-146.769565912650834745884141734
-146.172303553447869879314233594
-145.572869132826321062813665371
-144.971477506042086518242652231
-144.368320432747041007773010137
-143.763569893585382174343678376
-143.157380825818405836037298257
-142.549893397242824620646785674
-141.941234909795847360395372161
-141.331521403625525136793355555
-140.720859016976163971544778774
-140.109345145564444250982628252
-139.497069436198847438151983848
-138.884114642510427072722929269
-138.270557365304566758461623806
-137.656468695838675351056323501
-137.041914777006115362912152335
-136.426957294758987773531427932
-135.811653909979642731092728819
-135.196058639298087289111606598
-134.580222191962344131764796669
-133.964192268734150385480470647
-133.348013827851283082514013673
-132.731729322329871395839827209
-132.11537891224366801143888688
-131.499000655087466154894329153
-130.882630676888894287685949311
-130.266303326360935325049777789
-129.65005131407406849226486818
-129.033905838361743394517371018
-128.41789669944773064098012737
-127.802052403092053545748279245
-127.186400254888220550632695888
-126.570966446203861213921742298
-125.955776132635924880601188478
-125.34085350574727578436087039
-124.726221858761276550942266149
-124.111903646812683000952046356
-123.497920542285112874262988161
-122.88429348570602075292132456
-122.271042732618267210927905074
-121.658187896801962695740684874
-121.045747990180407912425819154
-120.43374145970888905372588183
-119.822186221514176942366089485
-119.211099692525276996984209301
-118.600498819811813976210466253
-117.990400107825010439986402913
-117.380819643717185874903929529
-116.771773120898767278126688684
-116.163275860976705048434698604
-115.55534283420470818929484248
-114.947988678563657458786045084
-114.341227717579756794379131258
-113.735073976978296312060344827
-113.129541200262197229038200244
-112.524642863296678993071665466
-111.920392187974334338304416048
-111.316802155028533491304616512
-110.713885516057329235222111611
-110.111654804814833902258018641
-109.510122347822329316178875855
-108.909300274347099766160198505
-108.309200525793100721132879075
-107.709834864544051844924151801
-107.111214882296336150792466796
-106.513352007916166033654238604
-105.91625751485281313920052697
-105.319942528137267355607925908
-104.724418030993468148298366325
-104.12969487108721890274527678
-103.535783766436033916346825552
-102.942695311001462085972933426
-102.350439979983866733969953137
-101.759028134838204438956992631
-101.168470028028025536798284757
-100.578775807533704646559930953
-99.9899555211297917103194407004
-99.4020191204453440957238005769
-98.8149764648201506053929139483
-98.2288373249688818170091996417
-97.643611386464391754091765571
-97.0593082530506477655514085251
-96.4759374497950735102364035789
-95.8935084260894494171315200456
-95.3120305585079216689224433756
-94.7315131535301207694474966055
-94.1519654501368805858236580756
-93.5733966222855751997285941488
-92.995815781271651039086573476
-92.4192319779825229271681399292
-91.8436542050496224485541919665
-91.2690913989040331679913568411
-90.6955524417408177163799592143
-90.123046163396834717817100277
-89.5515813431465572689879849576
-88.9811667114201376355373562637
-88.4118109514477135667792515022
-87.8435227008337188351332485633
-87.276310553064743071913294689
-86.7101830589542825859430105708
-86.1451487280275335942488741672
-85.5812160298492012242652608538
-85.018393395297130898174887393
-84.4566892177844124835633330498
-83.8961118544324611538247190577
-83.3366696271974415667900186942
-82.7783708239522731129036431089
-82.2212236995263330246319303572
-81.6652364767048605400330249179
-81.110417347189958579048069844
-80.5567744725249890614293672159
-80.0043159849840636445066776945
-79.4530499884282428925570827684
-78.9029845591299733413973674889
-78.3541277465672132523642400353
-77.8064875741886237438092454339
-77.260072040151132152755429984
-76.7148891180311086422689025742
-76.17094675751033497830981227
-75.628252885037885817896490154
-75.0868154044689875591910847839
-74.546642197681867599509109847
-74.0077411251735575391217283321
-73.4701200266355672798132403636
-72.933786721510302932181099269
-72.3987490095290598103980882882
-71.865014671232382413637439125
-71.332591468473546035154843627
-70.8014871449058793775264330448
-70.2717094264546141683639286636
-69.7432660217739161551947583547
-69.2161646226897219084180850331
-68.690412904628977481227196914
-68.1660185270358480751535996871
-67.6429891337754423551717835869
-67.121332353525570870151935998
-66.6010558001570350888557729551
-66.0821670731029217892461850159
-65.5646737577173568745341913295
-65.0485834256241530720395561375
-64.5339036350557673432627688217
-64.0206419311829661417218882884
-63.5088058464355798485313020379
-62.9984029008147117468776701286
-62.4894406021967517208232874458
-61.9819264466295304392516331751
-61.4758679186209360727761789322
-60.9712724914203025529137932908
-60.468147627292865983822270353
-59.9665007777875740245154047618
-59.4663393839985218427218308351
-58.9676708768202775712745762273
-58.4705026771973500466304438845
-57.9748421963680419509360881541
-57.4806968361029222895890690761
-56.9880739889381433924990448223
-56.4969810384038193075679719568
-56.007425359247674538851202312
-55.5194143176541645501740330804
-55.0329552714592622895004328918
-54.5480555703610981729578825932
-54.0647225561266344839662120624
-53.5829635627945489771711535782
-53.10278591687449661448577562
-52.6241969375429127879557290307
-52.1472039368355160886227416928
-51.6718142198366636500328104351
-51.1980350848657073181816595559
-50.725873823660494365826774936
-50.2553377215581521681606366611
-49.7864340576732921793608907644
-49.3191701050737646865966081815
-48.8535531309540921612932232859
-48.3895903968067055689651375252
-47.9272891585911047313180845987
-47.4666566669010607506651833811
-47.0077001671299756004903503029
-46.5504268996345112511472604115
-46.0948440998965981305177341974
-45.6409589986839303106694529684
-45.1887788222090525582157093228
-44.7383107922871422836089114233
-44.2895621264925874687540751501
-43.8425400383144598391956958128
-43.3972517373109808731152122599
-42.9537044292630767011877190106
-42.5119053163271165459945744721
-42.071861597186928074471971726
-41.6335804672051818893761019256
-41.1970691185742363638215961038
-40.7623347404665331247311085739
-40.3293845191846327149166217838
-39.8982256383109793081568579074
-39.4688652788574828159599283663
-39.0413106194150063078841838702
-38.615568836302846368768390655
-38.1916471037182938356868262469
-37.7695525938863622948448066784
-37.3492924772097717741731224401
-36.9308739224192752415340341678
-36.5143040967244158119485605773
-36.099590165964802981093864518
-35.6867392947619967377718218885
-35.2757586466720890666643563143
-34.8666553843390731363012819605
-34.4594366696490913778977103753
-34.0541096638856547009967465242
-33.6506815278859262644158759487
-33.2491594221981645289001072292
-32.8495505072404217645229555613
-32.4518619434605957749858318513
-32.0561008914979343366468160092
-31.6622745123460937368380684982
-31.2703899675178548386792033725
-30.8804544192116023034478992796
-30.492475030479674972349954363
-30.1064589653986979534176429782
-29.7224133892420096829185920135
-29.3403454686543001412473407796
-28.9602623718285795085059241307
-28.5821712686855998531348842206
-28.2060793310558559669115604777
-27.831993732864295200907209008
-27.4599216503178701297862578152
-27.0898702620960720870592476105
-26.7218467495445880832529814139
-26.3558582968722283549420502285
-25.9919120913512768085717715556
-25.6300153235214219333001096083
-25.2701751873974313769972165227
-24.9123988806807393254021848163
-24.5566936049751221138409891957
-24.2030665660066441523282702173
-23.8515249738480632786877453164
-23.5020760431478920915511927272
-23.1547269933643196788969834954
-22.8094850490042064725490083978
-22.4663574398673737510299557072
-22.1253514012964186104198816723
-21.786474174432295055475973416
-21.4497330064759122634273460223
-21.1151351509560120750795172027
-20.7826878680035994091396441242
-20.4523984246332116156748218898
-20.1242740950313258258975218885
-19.7983221608522171637057840776
-19.4745499115215953086266161504
-19.1529646445483623926901841577
-18.8335736658448516319016119975
-18.5163842900559234972311956447
-18.2014038408973146858713808483
-17.8886396515036547313563633129
-17.5780990647865858668605288218
-17.2697894338034438113023044815
-16.9637181221369805708624501369
-16.6598925042866352341754314112
-16.3583199660718851902774146982
-16.0590079050482383250735463771
-15.7619637309364566741916068886
-15.4671948660656338568737805212
-15.1747087458307825268314265831
-14.884512819165624203066738809
-14.5966145490313123504277695415
-14.3110214129218606437048529653
-14.0277409033870921629849738905
-13.7467805285739720407424195171
-13.4681478127872360396949578374
-13.1918502970702809313932375177
-12.9178955398073396369915996193
-12.6462911173480251754762594671
-12.377044624655392858577047506
-12.1101636759787402219769022679
-11.8456559055524392669653182831
-11.5835289683221761176201031863
-11.3237905407000596262812076124
-11.0664483213501532768212050545
-10.8115100320060844796799860527
-10.558983418322492614671987912
-10.3088762507621926036585542961
-10.0611963255210550944291907578
-9.81595146549273828809504825409
-9.57314952127555090049109219844
-9.33279837222388165449460381488
-9.09490592754679909074649722212
-8.85948012745660750059607239248
-8.62652894437034168640229538749
-8.39606038416739643097565644511
-8.16808248750671754664431978526
-7.94260333120723187539882665641
-7.71963102969546550792979269484
-7.4991737365245948690611189058
-7.28123964596949649768080218707
-7.06583699470271090616161317056
-6.8529740635566167025822962104
-6.64265917937752639004473320271
-6.43490071697786847975214973154
-6.22970710119311574165001397056
-6.02708680905066101026095891109
-5.82704837205843493595899468988
-5.62960037862170999616463350958
-5.43475147659724821136050793608
-5.24251037599473337675295068007
-5.05288585183629013302722654916
-4.86588674718584077548697339453
-4.68152197636109640439691969604
-4.49980052834213322796069090574
-4.32073147039178042463858284535
-4.14432395190445756128322818512
-3.97058720850166374034420326471
-3.79953056639405629156245203333
-3.63116344703198544732216606818
-3.46549537206849761202253145954
-3.30253596866121165322873199131
-3.14229497514214230565300309173
-2.98478224708752925815751424996
-2.83000776382307231965364912587
-2.67798163540372125920070742815
-2.52871411011138012299471478802
-2.38221558251862560867872232453
-2.23849660217188349196938227399
-2.09756788295354460729406371124
-1.95944031318933558753032677662
-1.82412496657500994047760103637
-1.69163311400523320105817909441
-1.56197623639756758314479882431
-1.43516603861591192880740319153
-1.31121446461085227578741780567
-1.19013371390939995509022264378
-1.07193625960386195062547712983
-0.956634868009488511324677579977
-0.844242620183537307222063828487
-0.734772935525035308949201737976
-0.628239597705475124301484686327
-0.524656783216756101761727216933
-0.424039092864847054942287483415
-0.326401586587093256050836954873
-0.231759822029264629716617447213
-0.140129897387122762332696551941
-0.0515284990986620959249095887661
0.0340270449300329114859021477953
0.116518705766805392847457127918
0.195927686626245379211505681362
0.272234347669381315481593973492
0.345418121124474083922357860046
0.415457415177817735816425942716
0.482329504783770495834844194414
0.546010407175221879335624896759
0.606474739401237377981470645766
0.663695554654089905548353321726
0.717644153442245443317170733952
0.768289864778001726072679753956
0.815599791423460411414700817989
0.859538511802323297373783843958
0.900067729336927436312112209029
0.937145857571543179572119774022
0.970727526301911248014372451333
1.00076298977691296803920493838
1.02719741248630149999560614055
1.04997000054335294588918705362
1.06901293640036887770138888492
1.0842500603894801328126506054
1.09559522253246101770638112534
1.10295019939200438606140367952
1.10620202900611790235382466597
1.10521955501305551925840689186
1.09984887713995913178108705823
1.08990725925783580222596303959
1.0751748130713633409372349467
1.05538289137870488773223145551
1.03019746883682129938741855393
0.999194620331294025350964052094
0.961823023727216921063683483863
0.917344085735834175461096031928
0.864731073871157459388691373057
0.802487173068760346025030756313
0.728286217170848008270449720088
0.638167502826758543503980364324
0.524346561260797243197923958798
0.366783012124695531769883221482
0


==> anc/AqqQPS311.dat <==
# AqqQPS311
-100.071054701891026980680842666
-100.070428547472961602886940228
-100.07039874010144686528373734
-100.070367774975447648467127933
-100.070335628490856339843507355
-100.070302278568657488025540952
-100.070267704900762818993509563
-100.070231889215162620822273996
-100.07019481556123596965433462
-100.070156470616032044447174696
-100.070116844012292098484749942
-100.070075928688924637717511886
-100.070033721264572895194293849
-100.06999022243482143976452228
-100.069945437393475101043892884
-100.069899376278205422410313793
-100.06985205464069433733955743
-100.069803493941208114530078477
-100.069753722067302857301311836
-100.069702773876091568853932116
-100.069650691759187135329518729
-100.069597526229070148959615995
-100.069543336525209349057780823
-100.069488191237779041294035962
-100.069432168946264937946055651
-100.069375358869619484704352689
-100.069317861523911146258048218
-100.069259789382599686404258984
-100.069201267533650623872093827
-100.069142434326665165158070479
-100.069083442002034279772675282
-100.069024457292813239083934344
-100.068965661988540607469160323
-100.068907253448576631968068346
-100.068849445050691937463912649
-100.06879246655857841484370211
-100.068736564389658366411276813
-100.068682001762011530579312871
-100.068629058696396574745264273
-100.068578031846185717181836133
-100.068529234124527490866345782
-100.068482994094169746944245454
-100.068439655081076327026579828
-100.068399573968216756747898318
-100.068363119620655757728341101
-100.068330670887271593377430037
-100.068302614118038550705186291
-100.068279340128764255691188635
-100.068261240537417493356730124
-100.068248703387652318954470886
-100.06824210796575980547944227
-100.068241818706984438893639301
-100.068248178075846574134855017
-100.068261498292727674553195752
-100.068282051765406549087860891
-100.068310060069380385673337426
-100.068345681304554113647467241
-100.0683889956381172044141936
-100.068439988824021228388720591
-100.068498533468287655201872453
-100.068564367786266795180862862
-100.068637071572778062370808003
-100.068716039078620239844268558
-100.068800448457067560883104815
-100.068889227411469994836060182
-100.068981014639747659957369469
-100.069074116633189292030513516
-100.069166459345297968730450307
-100.06925553420122315998569442
-100.069338337869309778171066468
-100.069411305163198423539972981
-100.069470234385424944612727467
-100.069510204361271797045601704
-100.069525482344379336443411683
-100.069509421902973054190525984
-100.069454349817123171472819939
-100.069351440932824951556054931
-100.069190579827448627091798826
-100.068960208042811459253604559
-100.06864715553630251930802334
-100.068236454886651057748120787
-100.067711136668555488403914446
-100.067052004278941330906517125
-100.066237386356527492710246633
-100.065242864785060719701785868
-100.064040976108412632011411747
-100.062600884012082295973045457
-100.060888020339844807953529199
-100.058863691915643454989678574
-100.056484650228626213429782519
-100.053702620812739755539431125
-100.050463788910756186450328349
-100.046708237755238132724274049
-100.042369335524944670748184021
-100.037373066743722829704323435
-100.031637303579178357354463483
-100.025071012169520762702026008
-100.017573388758063626718260399
-100.009032920045053401614327242
-99.9993263617749125739924150813
-99.9883176291627268374657910829
-99.9758565923259928568344706256
-99.769958571005978863005367968
-99.5152394061409782727278510667
-99.2302962410684213544713435436
-98.924067833562187637432131078
-98.6017739018464210757100472465
-98.2668098601624403333912186265
-97.9215443485266262396826697327
-97.5677133522859268809966218296
-97.2066369976893473212231116511
-96.8393484054342509375301529172
-96.4666749183307164469837195417
-96.089291737973638778039548408
-95.7077586990187678346603723326
-95.3225462790346960182191236281
-94.9340544832011083713614458608
-94.5426268660649999330404645813
-94.1485611460269659629221197005
-93.7521173775048523549267676001
-93.3535243371793450335959887631
-92.9529845810934365393996017805
-92.5506784969140687555018945093
-92.146767585781247325199580015
-91.7413971459482811707762094998
-91.3346984865622927618281322775
-90.9267907685182715363865496481
-90.5177825464795848974623109029
-90.1077730693265736527316314001
-89.6968533837373130666326952321
-89.2851072761283696832950401736
-88.8726120809567864682445212381
-88.4594393778195924711790116935
-88.0456555954628391788357170135
-87.6313225374234920852401195099
-87.2164978413510410080754650392
-86.8012353819261226675356775973
-86.3855856255872780883018038709
-85.9695959439011107745597739877
-85.5533108912948154494473882368
-85.1367724519591046108319622735
-84.7200202599821310647035345959
-84.3030917961585660748701768739
-83.8860225644070955134726965309
-83.4688462503042002083366414099
-83.0515948638863160475896926379
-82.6342988685736762786170292305
-82.2169872978171914482418465697
-81.7996878608564641644616326997
-81.3824270387958659100866813502
-80.9652301720511557931724793028
-80.5481215400870147848140027386
-80.1311244342525103126221692566
-79.7142612244239359856284174757
-79.297553420080243373048684542
-78.881021726363367010710159949
-78.4646860956124493061405849794
-78.0485657748058855524002795415
-77.6326793492970457297151351624
-77.2170447831874921240789683172
-76.8016794566446585810448174018
-76.386600200438576187950918097
-75.9718233279437166942320746656
-75.5573646648268643086922674504
-75.1432395766196792880568639971
-74.7294629943549069360954294369
-74.3160494384276906546986635097
-73.9030130408278900592504730013
-73.4903675658754456856297779888
-73.0781264295784637855609368699
-72.6663027177226391407630565138
-72.2549092027907353888068119297
-71.8439583598019659566253352272
-71.4334623811531466238396710184
-71.0234331905363202057608463229
-70.6138824560010949430534743819
-70.2048216022241121120058610258
-69.7962618220427959412781690307
-69.3882140873057792882443596032
-68.9806891590880880808144740341
-68.5736975973152589593045147156
-68.167249769837016040306264042
-67.761355860987907250074428812
-67.3560258796693654144638151478
-66.9512696669849850989026474004
-66.5470969034583671458877414874
-66.14351711586065587715236512
-65.7405396836728584295406348285
-65.3381738452061732974879253448
-64.9364287034018494263725185678
-64.5353132313305334262503504879
-64.1348362774096274651077947105
-63.7350065703558623169846416998
-63.3358327238890782457922694013
-62.9373232412020913305413167209
-62.5394865192104958626596110374
-62.1423308525953067991738654618
-61.7458644376504729211897245284
-61.3500953759464849857574864156
-60.9550316778205580361089414576
-60.5606812657031779574402261778
-60.1670519772901646258147005383
-59.7741515685688133254925741269
-59.3819877167061286262243019424
-58.99056802280665709065642563
-58.5999000145469538145484255487
-58.2099911486932799669441991637
-57.8208488135087215302023557859
-57.4324803310555409107661608996
-57.0448929593982207817614809383
-56.6580938947123314000348374871
-56.272090273304046858258602302
-55.886889173544850589354139058
-55.5024976177257043802627832686
-55.1189225738347067489452424206
-54.7361709572620344839375054782
-54.3542496324357442383680020404
-53.9731654143918082060203108507
-53.592925070281568070584801946
-53.2135353208196136764524390054
-52.8350028416749263599665849923
-52.4573342648079708112009989351
-52.0805361797562729770502914026
-51.7046151348708841921614502923
-51.329577638506002812171479979
-50.9554301601639035483936502768
-50.582179131597210932497121
-50.2098309478704463816875608529
-49.8383919683826777338435171077
-49.4678685178530054560322244374
-49.0982668872705306077586365729
-48.7295933348103656995592847628
-48.3618540867171704916721151555
-47.9950553381576202141312349431
-47.6292032540431433686022790424
-47.2643039698241999239271395533
-46.9003635922573080909277285023
-46.5373882001459687242237533968
-46.1753838450565805324714579916
-45.8143565520103864812577044499
-45.4543123201524418564026160956
-45.0952571233985472439092291261
-44.7371969110610450123391424155
-44.3801376084543356010227474324
-44.0240851174809298804100047737
-43.6690453171988159256201987926
-43.3150240643708826061739913421
-42.9620271939971083274103532945
-42.6100605198301909531542341316
-42.2591298348752642927531190705
-41.9092409118743174530906452548
-41.560399503775905748111530782
-41.2126113441907156408822641213
-40.865882147833521287636055606
-40.5202176109520465858602262945
-40.1756234117432241300812570692
-39.8321052107573210846302487069
-39.4896686512903816313288962067
-39.14831935976541628441392813
-38.8080629461027499312527912582
-38.4689050040799229048495477707
-38.1308511116815226751581262251
-37.7939068314393078159805033092
-37.4580777107629707205272703139
-37.1233692822618710618115138395
-36.7897870640580581864870604362
-36.4573365600908874572336907698
-36.1260232604135229860544359219
-35.7958526414816071974901130929
-35.4668301664343661971485157554
-35.1389612853684089691219573619
-34.8122514356044679594126176431
-34.4867060419473185964428072798
-34.1623305169391057305060913394
-33.8391302611062958193069351588
-33.5171106632004649254366115283
-33.1962771004331242037670212802
-32.8766349387047765233984131904
-32.5581895328283901720548904526
-32.2409462267474682137023321463
-31.9249103537488849965657003073
-31.610087236670654523371795511
-31.2964821881047888840410886014
-30.9841005105953986994298304942
-30.6729474968321815199986617388
-30.3630284298394383530184709972
-30.0543485831607529442861622397
-29.7469132210394631040494472699
-29.4407275985950482312028359885
-29.1357969619955522445911754918
-28.8321265486261563656888074867
-28.5297215872540116037011140717
-28.2285872981894363633660959418
-27.9287288934435803189118149086
-27.6301515768826515666116957065
-27.3328605443788000753768473464
-27.0368609839577465923561482466
-26.7421580759432424214037643107
-26.448756993098441869622589377
-26.1566629007642656443640583006
-25.8658809569948300736657386668
-25.5764163126900137109692293974
-25.288274111725229664122104784
-25.0014594910784688533617065577
-24.7159775809546763476158112664
-24.4318335049075199476086752692
-24.1490323799586072726522904871
-23.8675793167142047604881624338
-23.5874794194795092011020839801
-23.3087377863705196911488999712
-23.0313595094235552106771414371
-22.7553496747024603834984110744
-22.4807133624035393821376624006
-22.2074556469582553732203307759
-21.9355815971337303648389855064
-21.6650962761310778093681072246
-21.3960047416815978288550332328
-21.1283120461408624610122193447
-20.8620232365807158674726470975
-20.5971433548792119978338482209
-20.3336774378085097585670623157
-20.0716305171207432905273288367
-19.8110076196318825079361659359
-19.5518137673035965906234804084
-19.2940539773231306452326964872
-19.0377332621812032551425939317
-18.7828566297479301180628785723
-18.5294290833467764195169204442
-18.2774556218265380044945098343
-18.026941239631348783044906832
-17.7778909268687091329186310428
-17.5303096693755273377978249206
-17.2842024487821633172129117331
-17.0395742425744610577318245123
-16.7964300241537532379813117356
-16.554774762894818545799319217
-16.3146134242017691073088020718
-16.0759509695618422776111185985
-15.8387923565970677734383803482
-15.6031425391137777514198623952
-15.3690064671499239431428477593
-15.1363890870201623410199037461
-14.9052953413586621777367995951
-14.675730169159592046862987564
-14.4476985058152319626260502911
-14.2212052831516559418582533441
-13.9962554294619252990568594914
-13.7728538695367282640152327499
-13.5510055246923967474975147775
-13.3307153127962260800717827672
-13.1119881482890183177517448757
-12.8948289422047642299416823041
-12.679242602187373343449712157
-12.4652340325043553939437819433
-12.2528081340573502133889926608
-12.0419698043893964396340622516
-11.8327239376888224503315592687
-11.6250754247896355752579608597
-11.4190291531682779043998928405
-11.2145900069366088578749761479
-11.0117628668309660900434825193
-10.8105526101971472342939943408
-10.6109641109711454251229368481
-10.4130022396554614261960974033
-10.2166718632908045105736768334
-10.021977845422982943069159207
-9.82892504606477296283082147937
-9.63751832165254251165113340289
-9.44776252499739255187424488323
-9.25966250523056461514495370069
-9.07322310774284816379491985518
-8.88844917411770537035076762167
-8.70534554205781396286346332664
-8.52391704530471077493356140091
-8.34416851355119950449980551413
-8.16610477234616584388712311717
-7.9897306429914215081477093563
-7.81505094243017566535155158311
-7.64207048312670775966297517833
-7.47079407293678960608289328454
-7.30122651496837680605216107449
-7.1333726074320598574145693184
-6.96723714348073367167033396946
-6.80282491103791041561595398606
-6.64014069261406450036742231185
-6.47918926511035997163529614749
-6.31997539960906931913932877043
-6.16250386114994861191732211232
-6.00677940849178665365334778462
-5.85280679385829529190520615343
-5.70059076266745383944254852687
-5.55013605324336248320369006667
-5.40144739650959724888148689992
-5.25452951566299221035337229028
-5.10938712582670280495039687524
-4.96602493368132692496648803254
-4.82444763707277745152022851926
-4.68465992459551058525088894111
-4.54666647514961816898902491017
-4.41047195747018859849641511293
-4.27608102962722922953627718377
-4.14349833849432270063341191022
-4.01272851918405951861875178955
-3.8837761944481487384767952026
-3.75664597403995666398067279607
-3.63134245403705915917501780037
-3.50787021612121524447161468479
-3.38623382681297688783820660379
-3.26643783665794089192446421187
-3.14848677936142197505087688212
-3.03238517086807983600685934669
-2.91813750838276528342196533801
-2.80574826932855929752444554359
-2.69522191023766184142564933884
-2.58656286557044175700882429542
-2.4797755464575822815739372762
-2.37486433935984539177735103036
-2.27183360463952873739724633052
-2.17068767503719736809160220367
-2.0714308540467343093240947384
-1.9740674141811643036377327944
-1.87860159512105809122702333912
-1.78503760173661416509192803246
-1.69337960197373392860050380981
-1.60363172459354664936500701891
-1.51579805675389357643717076209
-1.42988264142023595003992384861
-1.34588947459229795020283368907
-1.26382250233147996134318132329
-1.18368561757266520372133620901
-1.10548265670247714283596613726
-1.029217395884307190289299572
-0.95489354710850047295906029517
-0.882514753943937242245112723276
-0.812084586964850663897073376342
-0.743606538824046020057293384848
-0.677084018940694758320371331617
-0.612520347767526783220566113935
-0.549918750598486875645413571322
-0.489282350873699541913945435433
-0.430614162933835447660619678459
-0.373917084170615945490512422657
-0.319193886514141807880598198174
-0.266447207190885323042279122625
-0.21567953867842135267110230216
-0.166893217774152250159809045016
-0.12009041368523874852321914919
-0.0752731150354899312106958872054
-0.0324431156718611150405337934005
0.00839800086181221667651252980076
0.0472488783334752194637243408498
0.084108406483420384800053341843
0.118975741529230829619224250508
0.151850328734158216762695948037
0.182731927288868258538304175585
0.211620637792445593198481086849
0.238516932660557366399161972645
0.26342168983790449633475982139
0.28633623024997429101586068177
0.307262359497405135814190492656
0.326202414377148065828536529434
0.343159314910740041641864216784
0.358136622674720920529206885148
0.371138606365694079359141861636
0.382170315697981127481504944363
0.391237664931864828008267181781
0.398347527573453541942359324273
0.403507844083981017879138944117
0.406727744800709976436753714908
0.40801769072146634315308311856
0.407389635363602847292825050628
0.404857211606677217949142518118
0.400435948307190795151042214597
0.394143522588043581743841324957
0.386000055128765696459792157788
0.376028457615806336364291766235
0.364254843894046863744383615886
0.350709019484837061950061075993
0.335425068275437638628412121788
0.318442060730463039406374056305
0.299804915494405777003915085792
0.279565456580242611896224649727
0.257783722722706850511002005257
0.234529605823472780731385840202
0.209884924698515828616690460477
0.183946083281513890086956037052
0.156827526752036509851154083551
0.12866630767445735309694385382
0.0996282295204789970447436133811
0.0699162869760047867274357071929
0.0397825459260977737194252843797
0.00954534692487516042656570550158
-0.0203849247301740559037577058018
-0.0494656194725929012589317258093
-0.0769557769424219488007212177604
-0.101800397974556255848395142144
-0.122409462789799923026450629764
-0.136182062053388064134958738277
-0.138275712289221964820145528365
-0.117187361838800807745654308967
0


==> anc/AqqQPS321.dat <==
# AqqQPS321
-24.7343459568466472519519893332
-24.734883754148406156052753381
-24.7349199348442279582224530098
-24.7349584935048300560831993461
-24.7349995816938831003089172044
-24.735043360231991853492314617
-24.7350899997270233905365825114
-24.7351396811316787317730793234
-24.7351925963294116802358114328
-24.735248948749812670438153539
-24.7353089540145856535243462538
-24.7353728406152518268253570996
-24.7354408506237146817233144107
-24.735513240436815636321955902
-24.7355902815559976029851013246
-24.7356722614031742926417114522
-24.7357594841738748604280405301
-24.7358522717286955301625414509
-24.7359509645240408655239131338
-24.7360559225830760288115964051
-24.7361675265077361964294868743
-24.736286178532548652428548572
-24.7364123036209151700724423102
-24.7365463506043751595973535903
-24.7366887933652215677467155657
-24.7368401320626693221524766309
-24.7370008944025776669926101331
-24.7371716369505002487270701882
-24.7373529464875772437945430643
-24.7375454414084888640143572063
-24.7377497731603556269422399518
-24.7379666277210939181125466234
-24.7381967271153113394657845472
-24.7384408309653505053723233117
-24.7386997380745572909548206856
-24.7389742880392546076131294725
-24.7392653628852396707371557596
-24.7395738887238850356287517668
-24.7399008374221044824953004569
-24.7402472282795366360419391644
-24.7406141297052939078487713735
-24.7410026608855131971922677983
-24.7414139934317183276051868569
-24.7418493529986522353208845246
-24.7423100208587484669384270227
-24.7427973354187747398180846408
-24.7433126936623834124844142101
-24.7438575525003309756087237286
-24.7444334300079663443923752181
-24.7450419065272199462239691292
-24.745684625607735317209209268
-24.7463632947589538657071336869
-24.7470796859818720255767105806
-24.7478356360458171981572877272
-24.7486330464719121742337978698
-24.7494738831808930645095601085
-24.7503601757585874126847181487
-24.7512940162876196223141641821
-24.7522775576887607429074930773
-24.7533130115097477199154654813
-24.7544026450933300434493306691
-24.755548778049723790059379675
-24.756753777951526522155797014
-24.7580200551614311842126384181
-24.7593500566947303060570957561
-24.7607462590095781674377110823
-24.7622111596082300383399812947
-24.7637472673219532801109489544
-24.7653570911409510998180934903
-24.7670431274383991355374834192
-24.7688078454245076518258304794
-24.770653670652324461554414416
-24.7725829663817188471187989628
-24.7745980125915642673897545289
-24.7767009824124933840709161473
-24.7788939157336550319516299951
-24.7811786897165774276892472922
-24.7835569859274494202131300596
-24.7860302537757821145613548254
-24.7885996699224127571260704801
-24.7912660932930630905201277048
-24.7940300153050628418467945808
-24.7968915048842885097843775598
-24.7998501478167365163907457362
-24.8029049799443317816890995365
-24.8060544136774467858032628765
-24.8092961572570462359540570896
-24.8126271261572475553800745844
-24.8160433459742613688859554031
-24.819539846100007405051883997
-24.8231105434280425893877452917
-24.8267481152856365039997106157
-24.8304438607287255607309977199
-24.8341875492759052832496648778
-24.8379672560934070272805864
-24.8417691825749706181958927502
-24.8455774611884787184694501956
-24.8493739433849640475885409681
-24.853137969284928540430068979
-24.8568461177716046195954859975
-24.8604719355306110073065030603
-24.8639856434801631304690790382
-24.8835246740338278898607812919
-24.8733513433244104509496796162
-24.8465208106753198219916000798
-24.8086057437445908468755792336
-24.7626351445036779120873836853
-24.7104816390362811287381799439
-24.6534015210020925372041704145
-24.5922869944739590717359882925
-24.5277989659810792446456990259
-24.4604431965797998805523243963
-24.3906168861469584592490618774
-24.3186386506210320070803618126
-24.2447686170504669037032587802
-24.1692223559610456670474112347
-24.092180818327560077397608178
-24.013797595965475643301923014
-23.9342043378707507880663917062
-23.8535148648832368385243078963
-23.7718283458216243710337665169
-23.6892317841395858374565732432
-23.6058019895654228271026077822
-23.5216071592700270261411225994
-23.4367081589927899571410751228
-23.3511595707963056748805376469
-23.2650105572903332379981198392
-23.1783055800573526152777195569
-23.0910850011774696403203994217
-23.0033855902205320853374672929
-22.9152409541891908875574069337
-22.8266819042032063957227008089
-22.7377367698937831612699957117
-22.6484316703008694454768489794
-22.5587907483736358540896863792
-22.4688363748466469953131109071
-22.3785893262148356497289290269
-22.2880689406949662378929152489
-22.1972932553916956242652404623
-22.1062791273462605138752906397
-22.0150423407075771948000690732
-21.9235977019079103667461482744
-21.8319591244318566866878061428
-21.7401397045254389899989918052
-21.6481517889916296157886784368
-21.5560070360517450332655368379
-21.4637164701126408826325597364
-21.3712905311625148097510474767
-21.2787391194194104547276736708
-21.1860716357730015658569888299
-21.0932970184893244030580900227
-21.0004237765877088600245085628
-20.9074600202475106892276455735
-20.8144134885579556227289153536
-20.7212915748863074284152797499
-20.6281013501067042031697103049
-20.5348495839035724813438584046
-20.4415427643388625663328725953
-20.348187115850895690695140079
-20.2547886158339087539030061216
-20.1613530099310340530988089943
-20.0678858261591294045676894121
-19.974392387971298958425542642
-19.880877826351879756927173069
-19.7873470910289119459018394989
-19.693804960880489404160998107
-19.6002560536037551804402017752
-19.5067048347085362681102958517
-19.4131556258915963739602833399
-19.3196126128421299340000226083
-19.2260798525243449364109021062
-19.1325612799787162306137090172
-19.0390607146796743040410628272
-18.9455818664840742988379006559
-18.8521283412017204256162576647
-18.758703645816461862557768064
-18.6653111933838926922597817717
-18.5719543076294497575738120071
-18.4786362272686816007313029518
-18.385360110069635232671266385
-18.2921290366756545336780330628
-18.1989460142053862426849361085
-18.1058139796454305235381773533
-18.0127358030498386446096272865
-17.919714290559537650788277589
-17.8267521872537397533851617702
-17.733852179844462479355834312
-17.6410168992244354757403800139
-17.5482489228778932989490829076
-17.4555507771630434281945617949
-17.3629249394743487803585091252
-17.2703738402921684902122004964
-17.1778998651267545667850510121
-17.0855053563631006795049129441
-16.993192615012678667430918687
-16.9009639023776747158389346358
-16.8088214416329471889228190103
-16.7167674193305688556193917566
-16.624803986831485000222056482
-16.5329332616685132344469825986
-16.4411573288446285205217526996
-16.3494782420702159824185510046
-16.2578980249427327187769744867
-16.1664186720719963988119650392
-16.0750421501541114351560886926
-15.9837703989968516346100630108
-15.8926053324991402009645601907
-15.8015488395871026854300973529
-15.7106027851090149312141682681
-15.6197690106913253106270719535
-15.5290493355577977581187179062
-15.4384455573136984865743341652
-15.3479594526968341292019284521
-15.2575927782971417278225126621
-15.1673472712464308973428730481
-15.0772246498797850922582105044
-14.9872266143700416858669993894
-14.8973548473366890891303969156
-14.8076110144304429637186057425
-14.7179967648946923366767596598
-14.6285137321049397472060970319
-14.5391635340872971224437730256
-14.4499477740170405877897931791
-14.3608680406981725908020108954
-14.2719259090248883000491791065
-14.1831229404257949953963396783
-14.0944606832916878758827536934
-14.0059406733876431740842684764
-13.9175644342501494952582476643
-13.8293334775699607232136559791
-13.7412493035613184930920485151
-13.6533134013181589762069121644
-13.5655272491578874167020976368
-13.4778923149532743769376008364
-13.3904100564529998702361015599
-13.3030819215913453764096151515
-13.2159093487875090455958539046
-13.1288937672349961048086963278
-13.0420365971815145013107991993
-12.9553392501997850656305692657
-12.8688031294496558786050413779
-12.782429629931892010295920998
-12.6962201387339942978946241021
-12.610176035268384283175747045
-12.5242986915032767801943151542
-12.4385894721865467371087727665
-12.3530497350628830421686319947
-12.2676808310845086562562098405
-12.1824841046157338892053113299
-12.0974608936315977335726664102
-12.0126125299108408893923453905
-11.9279403392234434209401961279
-11.8434456415129498482024397442
-11.7591297510737948602357093848
-11.6749939767238337155618729971
-11.5910396219722727386418161614
-11.5072679851831871055192693257
-11.4236803597348053117229506473
-11.3402780341747323087621165954
-11.2570622923712762607416562837
-11.1740344136610371897553465595
-11.0911956729929094290037503797
-11.0085473410686437683774743431
-10.9260906844801094419611422254
-10.8438269658433906549568839575
-10.761757443929847164237304567
-10.6798833737942634983269104426
-10.5982060069002067161040036708
-10.5167265912427081467030258197
-10.4354463714683803144881642077
-10.3543665889930762217432232784
-10.2734884821171943276920076447
-10.192813286138728916032120878
-10.1123422334641620752942718997
-10.0320765537172902185133094322
-9.95201747384607493289278246153
-9.87216621822760496880136649192
-9.79252400877125334343239185567
-9.71309206502011084107291498094
-9.63387160425077463283918543085
-9.5548638415715683079787854946
-9.47606999001926730079829522137
-9.39749126065440150665633921588
-9.31912886265520480227979033916
-9.24098400341027921522071150937
-9.16305788861003962015315092359
-9.08535172233700307175230511703
-9.0078667071549852111906629176
-8.93060404419726460214738794444
-8.85356493325377435920141534223
-8.77675057285737902331970990673
-8.70016216036929331281491451409
-8.62380089206369813077757586202
-8.54766796321160803891604246592
-8.47176456816404331046489435051
-8.39609190043455864901974255251
-8.32065115278117970365111476578
-8.24544351728779762142434021733
-8.17047018544507105463392206342
-8.09573234823088427991892328131
-8.02123119619040938836533638143
-7.94696791951581986825833012149
-7.87294370812570232398454707311
-7.79915975174421255448802567694
-7.72561723998002175155793616561
-7.6523173624050981710934021704
-7.57926130863336927848480419148
-7.50645026839930907161753885985
-7.43388543163649504109732991129
-7.36156798855617903657678961027
-7.28949912972591617009727782509
-7.21768004614829580181858615745
-7.14611192933981862016519302725
-7.0747959714099638471480216319
-7.00373336514049067040334147081
-6.9329253040650181264065707204
-6.86237298254892783455178096021
-6.79207759586963420962443990496
-6.72204034029726706102627049783
-6.65226241317581182143335496137
-6.58274501300475303598498966088
-6.5134893395212671863233039572
-6.44449659378301142265527467684
-6.37576797825155533242599213254
-6.30730469687650348722776027956
-6.23910795518035718139639430968
-6.17117896034416450765975399033
-6.10351892129400870862727841016
-6.03612904878838559939798680926
-5.96901055550652177780963887645
-5.90216465613768632668703655104
-5.83559256747154976885411425702
-5.76929550848964516278792851322
-5.70327470045798742690930690145
-5.63753136702090825608952328883
-5.57206673429616534764611685668
-5.50688203097138608873013164238
-5.44197848840190737559231129174
-5.37735734071007484098232862486
-5.31301982488606646232349336725
-5.24896718089030731398311258944
-5.18520065175754411583289909249
-5.12172148370265022152473171786
-5.05853092622823378792246019971
-4.99563023223412407664130496524
-4.93302065812881316466368696446
-4.87070346394293278885298519368
-4.80867991344484862454107700511
-4.74695127425845700724607429276
-4.68551881798327195538850610425
-4.62438382031689334742830103845
-4.5635475611799502563697657862
-4.50301132484361675582455649347
-4.44277640005980099285297243995
-4.38284408019411198251153194945
-4.32321566336171242649331361618
-4.263892452566169903443313891
-4.20487575584142303189386305549
-4.14616688639698367947472851755
-4.08776716276650099599475279581
-4.02967790895981799582788538066
-3.97190045461865662025545471739
-3.91443613517607268739449340245
-3.85728629201982790140521839471
-3.80045227265983216016469605331
-3.74393543089981578895679296607
-3.68773712701339805557269597407
-3.6318587279247254094138972551
-3.57630160739386035496734129317
-3.52106714620710974106356346807
-3.46615673237248954588316233785
-3.41157176132053198968167377626
-3.35731363611065004041159189777
-3.3033837676432841215448551107
-3.24978357487806611826329337637
-3.19651448505824664189074780165
-3.14357793394164298955164440023
-3.09097536603837736577771092989
-3.03870823485568775724187666171
-2.98677800315010741617931378667
-2.93518614318732326092794590492
-2.8839341370100386955969217246
-2.83302347671418244131393741419
-2.78245566473382201925738980553
-2.73223221413515859584318821475
-2.68235464891999906315428753042
-2.63282450433912155860720738075
-2.58364332721597220854608475013
-2.53481267628115379903917784953
-2.48633412251819142879822472372
-2.43820924952108608673219306882
-2.39043965386419463147987262319
-2.34302694548500395281890561098
-2.29597274808039829563214835793
-2.24927869951705196760352196038
-2.20294645225661508549397735804
-2.1569776737963978083362751995
-2.11137404712629884021298012628
-2.0661372712027670572762140756
-2.02126906144063113751172053881
-1.97677115022368128069194582172
-1.93264528743493975422326178624
-1.88889324100761336547960936724
-1.8455167974977813454795329533
-1.80251776267993686321971985955
-1.7598979621665698364237405288
-1.71765924205305325894076470289
-1.6758034695891753614599608472
-1.63433253387874603647031445985
-1.59324834660879861288195722614
-1.55255284281000783444174094581
-1.51224798165005241038118122132
-1.47233574726176646177794885964
-1.43281814960804934907681950946
-1.39369722538563858048186826046
-1.35497503896999670127740159587
-1.3166536834037212831330564884
-1.27873528143105851322007678486
-1.24122198658128669249422783993
-1.20411598430393759672940137036
-1.16741949315904269486613160731
-1.13113476606582939463608370664
-1.09526409161355173073673841145
-1.05980979543842238474825564257
-1.02477424167092103935923191259
-0.990159834458090518484961988184
-0.955969019565799969071721363756
-0.922204286066356886385788458169
-0.888868168117290876308149371671
-0.855963246837615964783559675561
-0.823492152288409827485774771077
-0.791457565565132962971707340809
-0.759862221009754720537630546644
-0.728708908551463183822331317244
-0.698000476185520102255280509721
-0.667739832600689330898575942978
-0.637929949966627803758439720521
-0.60857386689369358155841744709
-0.579674691578809302251047478777
-0.551235605152336674337377990331
-0.5232598652423859925851892017
-0.495750809774624151322932514626
-0.468711861027478480558774395882
-0.442146529964688732622753026898
-0.416058420869466730785782603094
-0.390451236307118572012507875565
-0.365328782445909762858336675641
-0.340694974769258154937325559476
-0.316553844216080232295973681362
-0.292909543790360286169465383684
-0.269766355685838234492778143092
-0.24712869897721345790180962113
-0.225001137935549298292881238199
-0.203388391032766748532860412294
-0.182295340708392383805668557635
-0.161727043981261316113399161041
-0.141688743999894792130127542344
-0.12218588263804371711388120888
-0.10322411425674006998767451375
-0.0848093207715240099958269767264
-0.0669476281837986040957470758834
-0.049645424759098444120258317004
-0.0329093810631715843011223352658
-0.0167464721000675217710500786076
-0.00116400183601809398317613310369
0.0138303695598056583281486773292
0.028228595369817600481002767975
0.0420222084215259997984276585921
0.0552022830807506046899362730254
0.0677593925041214649376385163561
0.0796835603864266103373290282049
0.0909642062854064989370906614015
0.101590083416661581405027783235
0.1115492075738693922228802698
0.120828775530391496459601341666
0.129415070898587505526049848668
0.137293354936887336167194439736
0.144447739166329426056751032768
0.150861035838321322144717836512
0.156514581213970635274889635599
0.161388025172592693990777375156
0.165459078717954988617009054455
0.168703208281570977582337650575
0.171093262011622099471839772916
0.172599007991710422980391732445
0.173186556785209352799428589539
0.172817629613144902785735044531
0.171448616811595768116535580943
0.169029345524589716743493764635
0.165501434803428342821297699931
0.160796049321921083145588470413
0.154830748604215784798781239581
0.147504924339977748769711551569
0.138692932524308095015489233137
0.128233247992919460324900618529
0.115910257519565833615401477197
0.101421115888163993017715176568
0.0843081793903581788076220197341
0.0637954165547284291930703907467
0.0382504815466068321830490579008
0


==> anc/AqqQPS331.dat <==
# AqqQPS331
-1.18518518518518518518518518519
-1.18515283233570731891657864995
-1.18515039992406139335497409906
-1.18514778587729227677730117631
-1.18514497674166044477740440059
-1.18514195807661254957722038336
-1.18513871438326735424083922133
-1.18513522902779730571888190227
-1.1851314841593485563808087713
-1.18512746062211790840397236461
-1.1851231378611792242456939517
-1.18511849382162422075413314708
-1.18511350484055314009390859461
-1.18510814553141945763957962158
-1.18510238866019942938889255598
-1.18509620501282177707913819534
-1.18508956325325502935750584106
-1.18508242977160984660144567422
-1.18507476852157091283390304456
-1.18506654084642753089099099409
-1.18505770529292374932441338098
-1.18504821741209751645510582031
-1.18503802954622382555540533508
-1.18502709060091890414512376826
-1.18501534580140102026525087935
-1.18500273643183823118625894057
-1.184989199556644178425253929
-1.18497466772250962143289928205
-1.184959068639879576154554172
-1.18494232484250345014572339059
-1.1849243533235982002853804054
-1.18490506514707203066455410884
-1.18488436503215823634992262407
-1.18486215090970521416676069968
-1.18483831344825912672292817574
-1.18481273554795993484634874365
-1.18478529180014921306127624104
-1.18475584791045903227566627239
-1.18472426008301492675633449628
-1.18469037436324224652037229053
-1.18465402593661371480889192698
-1.18461503838051644342518210812
-1.18457322286624868467159535925
-1.18452837730797989546949379142
-1.18448028545532193674970498286
-1.18442871592596411297422011251
-1.1843734211746199626457215841
-1.1843141363943189399775063657
-1.18425057834585109195326865219
-1.1841824441109372611290665988
-1.18410940976445097996854663194
-1.18403112896076083893113385018
-1.18394723142899350906838648093
-1.18385732137173761666783171588
-1.18376097576141717987295649008
-1.18365774252826025061934122174
-1.18354713863347374068623746438
-1.18342864802090919310862599865
-1.18330171944016660758548929609
-1.18316576413373454179789987381
-1.18302015338040488451168398192
-1.18286421588683033146061766948
-1.18269723501871221027567099593
-1.18251844586271654752336425313
-1.18232703210981794798131176594
-1.18212212275036492580200715795
-1.18190278857074793207797049886
-1.18166803844113380549773562991
-1.18141681538330929291201745987
-1.18114799240725344473912035296
-1.18086036810463614748555340275
-1.18055266198702015763903539485
-1.18022350955612940123414305575
-1.17987145709313998771030953726
-1.17949495615355569974783402911
-1.1790923577538503912880540286
-1.17866190623569989311133349835
-1.17820173279329026504034556672
-1.17770984864888258440542614628
-1.17718413786154244758506104405
-1.17662234975371102183759496767
-1.17602209094011038724609614271
-1.17538081694334617343366645101
-1.17469582338050280891816633993
-1.17396423670502932529949069701
-1.17318300448829543799486510207
-1.17234888522536798319511663674
-1.1714584376498267189445721496
-1.17050800954281653674067930666
-1.16949372602203133492813691766
-1.16841147729695470325702019971
-1.16725690587745609607731037287
-1.16602539322377059841913528572
-1.16471204582698821772176548305
-1.1633116807104574828034424495
-1.16181881034398059272380903828
-1.16022762696435582961579050875
-1.15853198629771944242765791549
-1.15672539068126512679973545316
-1.1548009715842851204453686088
-1.1527514715310922290737432358
-1.15056922543125480330762889914
-1.1240121407994377063406560264
-1.10042283880809176881141453162
-1.07872659228804806443339039435
-1.05841574416966009484178590864
-1.03919286563384441276981904566
-1.0208624521473769914911295708
-1.00328627521406219157533428289
-0.98636152105585395339824710321
-0.970008803527894239382295283553
-0.954165036703895012351546992699
-0.938778929713333490232417673295
-0.923807999211677562197981382417
-0.909216510134501362970940101467
-0.894974010312801033963801406314
-0.881054259402626012049106544535
-0.867434427973817750438978040151
-0.854094486725485728517891265678
-0.84101673264618352451342574231
-0.82818541583426877513793760929
-0.815586441643423910609483903275
-0.80320713009819406840882127158
-0.791036019475967514937229401819
-0.779062704388886961883460852047
-0.76727770112892332370026125686
-0.755672334785549530603307909452
-0.744238643919347934365303137641
-0.732969299517001299167990045801
-0.721857535658636831706644755551
-0.710897089862945729069659037885
-0.700082151484685802448644742793
-0.689407316855545829142054658795
-0.678867550106201207023051135066
-0.668458148801639929891296175207
-0.658174713675910580593920965043
-0.648013121875558775104988899734
-0.637969503220081545115251539253
-0.628040219067961173681860863258
-0.61822184344222099092060483695
-0.608511146123034014241234820705
-0.598905077459079018722623114875
-0.589400754685924024100675808522
-0.579995449570173655360578210857
-0.570686577223589342955701248717
-0.561471685952789834884134417216
-0.552348448028191327140165652222
-0.543314651271136206741137704675
-0.534368191371159139154576239576
-0.525507064856432360860874423994
-0.516729362649931233792644421752
-0.508033264152022568793991503562
-0.499417031797212739701976689256
-0.490879006038874374220276452539
-0.482417600721043917011770029473
-0.474031298800967933601499264691
-0.465718648390074214414052358565
-0.45747825908453887582135734637
-0.449308798559683700121914580574
-0.441208989405128813664612555649
-0.433177606179995200943653301297
-0.425213472669542580345984720119
-0.417315459326477528090248270161
-0.409482480881805783677181893631
-0.401713494111558257312888175388
-0.394007495747015448637511263066
-0.386363520517209630666225447446
-0.378780639313515387464110544391
-0.371257957467061740861492388713
-0.363794613130526011708508432699
-0.356389775756611901838819449011
-0.349042644666181778494967888428
-0.341752447699614279239294836841
-0.334518439945500552174396400255
-0.327339902541282204132933629666
-0.320216141540877054281481989001
-0.313146486844740100018027535506
-0.306130291188171116547668737769
-0.299166929184010932130857481117
-0.292255796416169096234575430305
-0.285396308580699441214777900308
-0.278587900671389637856905291893
-0.271830026207058666672134587815
-0.26512215649796431035889654427
-0.258463779948913224990479856688
-0.25185440139684056951806198935
-0.245293541480786085145229880386
-0.238780736042340278085025522773
-0.232315535554769189672184758165
-0.225897504579150229918630908112
-0.219526221245965686300256794554
-0.21320127676070568198014354215
-0.206922274932129342052782169423
-0.200688831721922449694277370348
-0.194500574814572583457780327853
-0.188357143206359207134949806814
-0.182258186812426963625294949257
-0.176203366090975983205742902166
-0.170192351683663788814270087173
-0.164224824071369760637779775162
-0.158300473244525467530026486729
-0.152418998387262809232984989896
-0.146580107574677137466442744393
-0.140783517482544605777474382635
-0.135028953108872183927197379328
-0.129316147506695287390281648938
-0.123644841527572021693216375519
-0.118014783575254812689216452253
-0.112425729369049859410370928829
-0.10687744171640256336406837969
-0.101369690294273001459539803779
-0.0959022514388897516645011365229
-0.0904749079434930726777697971994
-0.0850874488636996931838710555449
-0.0797396693301413854760914571153
-0.0744313703680481770571507463733
-0.0691623587234645794457304357414
-0.0639324466958036662066207752694
-0.0587414519764592863230392222071
-0.0535891974932112228809507913577
-0.0484755112601717638568983112839
-0.0434002262330350000313794262192
-0.038363180169402258743993841571
-0.0333642154939684713973445483076
-0.0284031791683650036442571204788
-0.0234799225654645930047120892869
-0.0185943013479635790828981583098
-0.0137461753510656135487408646571
-0.00893540846909953492731668448945
-0.0041618685459121188842517340293
0.000574572731116002258502412456874
0.00527403993357578902889517114774
0.00993665399119437295130720727169
0.0145625322877901098083826952488
0.0191517887541433845840580193686
0.0237045339579026972313102373532
0.0282208751906401141215167693489
0.0327009165521650108234375904362
0.0371447590322001408686126242033
0.0415525005895194266367380176189
0.0459242362286424677195787894134
0.0502600580741765853311842854056
0.054560055442893255649023748033
0.058824314913622018343016015194
0.0630529203950413676914711777198
0.0672459531914427320215408524997
0.0714034920665404128368484896468
0.0755256133053972786138206417384
0.0796123907745330811431159493053
0.0836638959802794762814986000832
0.0876801981254431783801069335533
0.0916613641643361512508506246501
0.0956074588562293315419786932899
0.099518544817284086441010075889
0.103394682571013420711725046115
0.107235930597322862559657288135
0.111042345380178968396677570751
0.114813981453951488238865504325
0.118550891448473421511926112474
0.122253126132861463015360887308
0.125920734458137686525096861843
0.129553763598691735047136339443
0.13315225899262127834808414615
0.136716264380987056567544983874
0.140245821846017450144140200975
0.143740971848296197827336587613
0.147201753262965623240485973701
0.150628203414976523508008332398
0.154020358113414718215742422328
0.157378251684933150935855657395
0.160701917006317376348983495688
0.163991385536211251395994112039
0.167246687346028676768888958849
0.170467851150076303396191542021
0.173654904334911225489915757508
0.176807872987956825395700875229
0.179926781925399114215746629686
0.183011654719385124335115374762
0.186062513724544154038613942894
0.189079380103851938899400262392
0.19206227385385712816755756859
0.195011213829288775673153494989
0.197926217767062912535980659286
0.200807302309705652058027631004
0.20365448302820968443860818327
0.206467774444340449325676200794
0.209247190052407726682656013905
0.211992742340517860040525383411
0.214704442811321319999523810775
0.217382302002269828968026513012
0.220026329505396799744419386465
0.222636533986634389867867818902
0.225212923204680039930247694626
0.227755504029424946534678548196
0.230264282459956518620585004845
0.23273926364214647879779733607
0.235180451885835898520260850144
0.237587850681628096789845457495
0.239961462717299986046442533918
0.242301289893842115432034116852
0.24460733334113734019853611716
0.246879593433287736170303694
0.249118069803599079402943919392
0.251322761359231923052438942457
0.253493666295528025554644082552
0.255630782110020616106262287671
0.257734105616136724743905871402
0.25980363295659955466466355741
0.261839359616538633463001789987
0.263841280436315247333828981011
0.265809389624070437684044053005
0.267743680768002622692980349942
0.269644146848381696867465125219
0.271510780249306259264238370834
0.273343572770210425527968225614
0.275142515637126489955499316759
0.276907599513709521195840801546
0.278638814512029798690916193434
0.280336150203138826324543606504
0.28199959562741449475642189667
0.28362913930469080436319098891
0.285224769244177406387812155566
0.286786472954174070617845605671
0.288314237451585043486946544269
0.289808049271238120743940509317
0.2912678944750131235893384509
0.292693758660784336276228363118
0.294085626971181336453890661063
0.295443484102172526847330356802
0.296767314311475558069363861278
0.29805710142679871731489894202
0.299312828853917246256098181931
0.300534479584588443514009437831
0.301722036204309302503835093877
0.302875480899920334118992318441
0.30399479546705912551981927559
0.305079961317467091116970773394
0.306130959486152779582227296422
0.307147770638415011279680987395
0.308130375076729033791016082936
0.309078752747498799116547632478
0.309992883247678384579064586761
0.310872745831265500354000433908
0.311718319415669949813957510783
0.312529582587959834428206404306
0.313306513610988222721540983332
0.314049090429402932697744586348
0.314757290675542009099627400709
0.315431091675217410841490908777
0.316070470453389359844863969902
0.316675403739733740271237653423
0.317245867974104876710672115193
0.317781839311895961211276419945
0.318283293629299342021752107224
0.318750206528468831579417480996
0.31918255334258613748712139079
0.319580309140833467981346261803
0.319943448733274312629955629136
0.320271946675644349669679988798
0.320565777274054383454198930925
0.320824914589607168889483634108
0.321049332442929934441385893461
0.321239004418624371270268951381
0.321393903869635813239181451467
0.321514003921543290917472114984
0.321599277476772102223952573808
0.321649697218730502987141545182
0.321665235615872082410397711458
0.321645864925685351183687085939
0.321591557198612033749287526905
0.321502284281895520974958003187
0.321378017823360905185096930454
0.321218729275127986119300659127
0.321024389897258603900604892567
0.320794970761339623475583568606
0.320530442754002864209331991992
0.320230776580383238354986034793
0.319895942767516332945478993946
0.319525911667676641251173026672
0.319120653461657622288063034122
0.318680138161994739925428310209
0.318204335616132606907815623666
0.317693215509537333553488387614
0.317146747368755156000054075376
0.316564900564418394618617922424
0.315947644314199769591861818415
0.315294947685716077630872176343
0.314606779599382211372879486613
0.313883108831216481140425610829
0.313123904015598177435483587036
0.312329133647978291773881255574
0.311498766087544293220690013799
0.310632769559839838251184687861
0.309731112159340272320179727922
0.308793761851984762761072891071
0.307820686477665884341289144163
0.306811853752677460959945153963
0.305767231272121449573785965426
0.304686786512274635466510938332
0.303570486832915891422616018257
0.302418299479614737218310981611
0.301230191585981920087754699283
0.300006130175882721451962256191
0.298746082165613680199779202261
0.297450014366043408175114134171
0.296117893484718159242303920924
0.294749686127932799362487432375
0.293345358802767811508903439855
0.291904877919092955969105265931
0.290428209791538193618467363486
0.288915320641432467093576758669
0.28736617659871092243793692844
0.285780743703791141727888931846
0.284158987909418945406036225581
0.282500875082484311545235646872
0.280806371005807948031098524945
0.279075441379899042677857521611
0.277308051824684705574528184168
0.275504167881211607488861089241
0.273663755013320307929166395482
0.271786778609292756472410698381
0.269873203983473441204930961226
0.267922996377864648583752454364
0.265936120963696289706077769492
0.26391254284297073886643763204
0.26185222704998312137982660823
0.259755138552817478949607722746
0.257621242254819232355929085481
0.25545050299604435292886759812
0.253242885554685646145654990453
0.250998354648476542748441363638
0.248716874936072785013534641381
0.246398411018412388210472330468
0.244042927440054249865310243516
0.241650388690495772182947002574
0.239220759205469855884055396688
0.236754003368221616769287140541
0.234250085510765169532990925251
0.231708969915120816706975714597
0.229130620814532974118205853724
0.226515002394669157889175435564
0.223862078794800351792617100835
0.221171814108963067689789588924
0.218444172387103405830584627725
0.215679117636203415970911310997
0.212876613821390054565154934483
0.210036624867027027715950587172
0.207159114657789804107123667484
0.204244047039724076805572384837
0.20129138582128794759131980136
0.19830109477437810235923753819
0.195273137635340241128404112761
0.192207478105964021293141818436
0.189104079854462767950978545266
0.185962906516438200444672058637
0.18278392169583041965564483891
0.179567088965853396082400389266
0.176312371869916194327479820984
0.173019733922530165298081811511
0.169689138610202333196477722558
0.166320549392315200234729901595
0.162913929701993187951941657653
0.159469242946955930039360817957
0.155986452510358627687204408966
0.152465521751619674655198267758
0.148906414007235755534708428026
0.145309092591584617012203497183
0.141673520797715708359896612264
0.137999661898128883868083445678
0.134287479145541356493273267176
0.130536935773643088625098838068
0.126747994997840802571623794605
0.122920620015990790125518227325
0.11905477400912069740115754099
0.1151504201421404580235665982
0.111207521564542544702866859195
0.107226041411091706241110033629
0.103205942802504354090753055808
0.0991471888461177597142345504827
0.0950497426365492211808732073084
0.0909135672563453546793758591174
0.0867386257766216639204003400345
0.0825248812576925377526778866228
0.0782722967496918237170033673013
0.0739808352931841227138185618874
0.0696504599197669474610410426289
0.0652811336526638849681525770946
0.0608728195073089008493059873862
0.0564254804919219209413129353448
0.0519390796080758233808366375289
0.0474135798512549720279564768693
0.0428489442114054198995426219315
0.0382451356734769090946475506742
0.0336021172179567915544793787238
0.0289198518213959929005822239671
0.02419830245692713953574558592
0.0194374320947749671720523953211
0.0146372037027591269685284114243
0.0097975802467895035162678103921
0.00491852469135415700089380064873
0


==> anc/GRI.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(N,X,Y) 
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      DIMENSION X(NX)
*
      MIN=1
      MAX=N+1 
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.X(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*
      ISEARCHX=MIN
*
      RETURN
      END
      SUBROUTINE GRIDOUT
*     ---------------------------------------------------------
*     Write all Spline Coefficients to disc
*     ---------------------------------------------------------
*
      IMPLICIT NONE
*
      INTEGER LOUT,IX,JX,NX,IFI
      REAL*8 XV(501)
      REAL*8 M1(501,4),M2(501,4),M3(501,4)
      REAL*8 M4(501,4),M5(501,4),M6(501,4),M7(501,4),M8(501,4)
      REAL*8 M9(501,4),M10(501,4),M11(501,4)
      REAL*8 M12(501,4),M13(501,4),M14(501,4)
      REAL*8 M15(501,4),M16(501,4),M17(501,4),M18(501,4)
      REAL*8 M19(501,4),M20(501,4),M21(501,4),M22(501,4)
      REAL*8 M23(501,4),M24(501,4),M25(501,4)
      REAL*8 M26(501,4),M27(501,4),M28(501,4),M29(501,4)
      REAL*8 M30(501,4),M31(501,4),M32(501,4)
      REAL*8 M33(501,4),M34(501,4),M35(501,4),M36(501,4)
      REAL*8 M37(501,4),M38(501,4),M39(501,4),M40(501,4)
      REAL*8 M41(501,4),M42(501,4),M43(501,4)
      REAL*8 M44(501,4),M45(501,4),M46(501,4)
      REAL*8 M47(501,4),M48(501,4),M49(501,4),M50(501,4)
      REAL*8 M51(501,4),M52(501,4),M53(501,4),M54(501,4)
      REAL*8 M55(501,4),M56(501,4),M57(501,4),M58(501,4)
      REAL*8 M59(501,4),M60(501,4),M61(501,4),M62(501,4)
      REAL*8 M63(501,4),M64(501,4),M65(501,4),M66(501,4)
      REAL*8 M67(501,4),M68(501,4),M69(501,4),M70(501,4)
      REAL*8 M71(501,4),M72(501,4),M73(501,4)
      REAL*8 XXV(501),UOUT(73,501,4)
*
      COMMON/COX/ XV
      COMMON/ANSE200/ M1
      COMMON/ANSE210/ M2
      COMMON/ANSE220/ M3
      COMMON/ANSE300/ M4
      COMMON/ANSE310/ M5
      COMMON/ANSE320/ M6
      COMMON/ANSE330/ M7
      COMMON/ANSE301/ M8
      COMMON/ANSE311/ M9
      COMMON/ANSE321/ M10
      COMMON/ANSE331/ M11
      COMMON/ANSO200/ M12
      COMMON/ANSO210/ M13
      COMMON/ANSO220/ M14
      COMMON/ANSO300/ M15
      COMMON/ANSO310/ M16
      COMMON/ANSO320/ M17
      COMMON/ANSO330/ M18
      COMMON/ANSO301/ M19
      COMMON/ANSO311/ M20
      COMMON/ANSO321/ M21
      COMMON/ANSO331/ M22
      COMMON/APSQq200/ M23
      COMMON/APSQq210/ M24
      COMMON/APSQq220/ M25
      COMMON/APSQq300/ M26
      COMMON/APSQq310/ M27
      COMMON/APSQq320/ M28
      COMMON/APSQq330/ M29
      COMMON/APSQq301/ M30
      COMMON/APSQq311/ M31
      COMMON/APSQq331/ M32
      COMMON/APSqqQ301/ M33
      COMMON/APSqqQ311/ M34
      COMMON/APSqqQ321/ M35
      COMMON/APSqqQ331/ M36
      COMMON/AqgQ301/ M37
      COMMON/AqgQ311/ M38
      COMMON/AqgQ321/ M39
      COMMON/AqgQ331/ M40
      COMMON/AgqQ200/ M41
      COMMON/AgqQ210/ M42
      COMMON/AgqQ220/ M43
      COMMON/AgqQ300/ M44
      COMMON/AgqQ310/ M45
      COMMON/AgqQ320/ M46
      COMMON/AgqQ330/ M47
      COMMON/AgqQ301/ M48
      COMMON/AgqQ311/ M49
      COMMON/AgqQ331/ M50
      COMMON/AQg110/ M51
      COMMON/AQg200/ M52
      COMMON/AQg210/ M53
      COMMON/AQg220/ M54
      COMMON/AggQ200/ M55
      COMMON/AggQ210/ M56
      COMMON/AggQ220/ M57
      COMMON/APSQq321/ M58
      COMMON/AggQ300/ M59
      COMMON/AggQ310/ M60
      COMMON/AggQ320/ M61
      COMMON/AggQ330/ M62
      COMMON/AggQ301/ M63
      COMMON/AggQ311/ M64
      COMMON/AggQ331/ M65
      COMMON/AQg300/ M66
      COMMON/AQg310/ M67
      COMMON/AQg320/ M68
      COMMON/AQg330/ M69
      COMMON/AQg301/ M70
      COMMON/AQg311/ M71
      COMMON/AQg321/ M72
      COMMON/AQg331/ M73
*
      LOUT=10
      NX=501
      open(LOUT, file = 'XXV.dat', status = 'unknown')  
      DO IX=1,NX
      WRITE(LOUT,*) XV(IX)   
      END DO        
      CLOSE(LOUT)
*
      DO IX=1,501
      DO JX=1,4
      UOUT(1,IX,JX) = M1(IX,JX)
      UOUT(2,IX,JX) = M2(IX,JX)
      UOUT(3,IX,JX) = M3(IX,JX)
      UOUT(4,IX,JX) = M4(IX,JX)
      UOUT(5,IX,JX) = M5(IX,JX)
      UOUT(6,IX,JX) = M6(IX,JX)
      UOUT(7,IX,JX) = M7(IX,JX)
      UOUT(8,IX,JX) = M8(IX,JX)
      UOUT(9,IX,JX) = M9(IX,JX)
      UOUT(10,IX,JX)= M10(IX,JX)
*
      UOUT(11,IX,JX) = M11(IX,JX)
      UOUT(12,IX,JX) = M12(IX,JX)
      UOUT(13,IX,JX) = M13(IX,JX)
      UOUT(14,IX,JX) = M14(IX,JX)
      UOUT(15,IX,JX) = M15(IX,JX)
      UOUT(16,IX,JX) = M16(IX,JX)
      UOUT(17,IX,JX) = M17(IX,JX)
      UOUT(18,IX,JX) = M18(IX,JX)
      UOUT(19,IX,JX) = M19(IX,JX)
      UOUT(20,IX,JX) = M20(IX,JX)
*
      UOUT(21,IX,JX) = M21(IX,JX)
      UOUT(22,IX,JX) = M22(IX,JX)
      UOUT(23,IX,JX) = M23(IX,JX)
      UOUT(24,IX,JX) = M24(IX,JX)
      UOUT(25,IX,JX) = M25(IX,JX)
      UOUT(26,IX,JX) = M26(IX,JX)
      UOUT(27,IX,JX) = M27(IX,JX)
      UOUT(28,IX,JX) = M28(IX,JX)
      UOUT(29,IX,JX) = M29(IX,JX)
      UOUT(30,IX,JX) = M30(IX,JX)
*
      UOUT(31,IX,JX) = M31(IX,JX)
      UOUT(32,IX,JX) = M32(IX,JX)
      UOUT(33,IX,JX) = M33(IX,JX)
      UOUT(34,IX,JX) = M34(IX,JX)
      UOUT(35,IX,JX) = M35(IX,JX)
      UOUT(36,IX,JX) = M36(IX,JX)
      UOUT(37,IX,JX) = M37(IX,JX)
      UOUT(38,IX,JX) = M38(IX,JX)
      UOUT(39,IX,JX) = M39(IX,JX)
      UOUT(40,IX,JX) = M40(IX,JX)
*
      UOUT(41,IX,JX) = M41(IX,JX)
      UOUT(42,IX,JX) = M42(IX,JX)
      UOUT(43,IX,JX) = M43(IX,JX)
      UOUT(44,IX,JX) = M44(IX,JX)
      UOUT(45,IX,JX) = M45(IX,JX)
      UOUT(46,IX,JX) = M46(IX,JX)
      UOUT(47,IX,JX) = M47(IX,JX)
      UOUT(48,IX,JX) = M48(IX,JX)
      UOUT(49,IX,JX) = M49(IX,JX)
      UOUT(50,IX,JX) = M50(IX,JX)
*
      UOUT(51,IX,JX) = M51(IX,JX)
      UOUT(52,IX,JX) = M52(IX,JX)
      UOUT(53,IX,JX) = M53(IX,JX)
      UOUT(54,IX,JX) = M54(IX,JX)
      UOUT(55,IX,JX) = M55(IX,JX)
      UOUT(56,IX,JX) = M56(IX,JX)
      UOUT(57,IX,JX) = M57(IX,JX)
      UOUT(58,IX,JX) = M58(IX,JX)
      UOUT(59,IX,JX) = M59(IX,JX)
      UOUT(60,IX,JX) = M60(IX,JX)
*
      UOUT(61,IX,JX) = M61(IX,JX)
      UOUT(62,IX,JX) = M62(IX,JX)
      UOUT(63,IX,JX) = M63(IX,JX)
      UOUT(64,IX,JX) = M64(IX,JX)
      UOUT(65,IX,JX) = M65(IX,JX)
      UOUT(66,IX,JX) = M66(IX,JX)
      UOUT(67,IX,JX) = M67(IX,JX)
      UOUT(68,IX,JX) = M68(IX,JX)
      UOUT(69,IX,JX) = M69(IX,JX)
      UOUT(70,IX,JX) = M70(IX,JX)
*
      UOUT(71,IX,JX) = M71(IX,JX)
      UOUT(72,IX,JX) = M72(IX,JX)
      UOUT(73,IX,JX) = M73(IX,JX)
      END DO
      END DO
*
      OPEN(LOUT, file = 'UOUT.dat', status = 'new')  
      DO IFI=1,73
      DO IX=1,NX  
      DO JX=1,4  
      WRITE(LOUT,*) UOUT(IFI,IX,JX)   
      END DO
      END DO        
      END DO        
      CLOSE(LOUT)
      WRITE(6,*) '>>> UOUT written to disc <<<'
*
      RETURN
      END
      SUBROUTINE GRIDREAD
*     ---------------------------------------------------------
*     Read the pre-computed Spline Coefficients from disc
*     ---------------------------------------------------------
*
      IMPLICIT NONE
*
      INTEGER LIN,IX,JX,NX,IFI
      REAL*8 XV(501)
      REAL*8 M1(501,4),M2(501,4),M3(501,4)
      REAL*8 M4(501,4),M5(501,4),M6(501,4),M7(501,4),M8(501,4)
      REAL*8 M9(501,4),M10(501,4),M11(501,4)
      REAL*8 M12(501,4),M13(501,4),M14(501,4)
      REAL*8 M15(501,4),M16(501,4),M17(501,4),M18(501,4)
      REAL*8 M19(501,4),M20(501,4),M21(501,4),M22(501,4)
      REAL*8 M23(501,4),M24(501,4),M25(501,4)
      REAL*8 M26(501,4),M27(501,4),M28(501,4),M29(501,4)
      REAL*8 M30(501,4),M31(501,4),M32(501,4)
      REAL*8 M33(501,4),M34(501,4),M35(501,4),M36(501,4)
      REAL*8 M37(501,4),M38(501,4),M39(501,4),M40(501,4)
      REAL*8 M41(501,4),M42(501,4),M43(501,4)
      REAL*8 M44(501,4),M45(501,4),M46(501,4)
      REAL*8 M47(501,4),M48(501,4),M49(501,4),M50(501,4)
      REAL*8 M51(501,4),M52(501,4),M53(501,4),M54(501,4)
      REAL*8 M55(501,4),M56(501,4),M57(501,4),M58(501,4)
      REAL*8 M59(501,4),M60(501,4),M61(501,4),M62(501,4)
      REAL*8 M63(501,4),M64(501,4),M65(501,4),M66(501,4)
      REAL*8 M67(501,4),M68(501,4),M69(501,4),M70(501,4)
      REAL*8 M71(501,4),M72(501,4),M73(501,4)
*
      REAL*8 XXV(501),UOUT(73,501,4)
*
      COMMON/COX/ XV
      COMMON/ANSE200/ M1
      COMMON/ANSE210/ M2
      COMMON/ANSE220/ M3
      COMMON/ANSE300/ M4
      COMMON/ANSE310/ M5
      COMMON/ANSE320/ M6
      COMMON/ANSE330/ M7
      COMMON/ANSE301/ M8
      COMMON/ANSE311/ M9
      COMMON/ANSE321/ M10
      COMMON/ANSE331/ M11
      COMMON/ANSO200/ M12
      COMMON/ANSO210/ M13
      COMMON/ANSO220/ M14
      COMMON/ANSO300/ M15
      COMMON/ANSO310/ M16
      COMMON/ANSO320/ M17
      COMMON/ANSO330/ M18
      COMMON/ANSO301/ M19
      COMMON/ANSO311/ M20
      COMMON/ANSO321/ M21
      COMMON/ANSO331/ M22
      COMMON/APSQq200/ M23
      COMMON/APSQq210/ M24
      COMMON/APSQq220/ M25
      COMMON/APSQq300/ M26
      COMMON/APSQq310/ M27
      COMMON/APSQq320/ M28
      COMMON/APSQq330/ M29
      COMMON/APSQq301/ M30
      COMMON/APSQq311/ M31
      COMMON/APSQq331/ M32
      COMMON/APSqqQ301/ M33
      COMMON/APSqqQ311/ M34
      COMMON/APSqqQ321/ M35
      COMMON/APSqqQ331/ M36
      COMMON/AqgQ301/ M37
      COMMON/AqgQ311/ M38
      COMMON/AqgQ321/ M39
      COMMON/AqgQ331/ M40
      COMMON/AgqQ200/ M41
      COMMON/AgqQ210/ M42
      COMMON/AgqQ220/ M43
      COMMON/AgqQ300/ M44
      COMMON/AgqQ310/ M45
      COMMON/AgqQ320/ M46
      COMMON/AgqQ330/ M47
      COMMON/AgqQ301/ M48
      COMMON/AgqQ311/ M49
      COMMON/AgqQ331/ M50
      COMMON/AQg110/ M51
      COMMON/AQg200/ M52
      COMMON/AQg210/ M53
      COMMON/AQg220/ M54
      COMMON/AggQ200/ M55
      COMMON/AggQ210/ M56
      COMMON/AggQ220/ M57
      COMMON/APSQq321/ M58
      COMMON/AggQ300/ M59
      COMMON/AggQ310/ M60
      COMMON/AggQ320/ M61
      COMMON/AggQ330/ M62
      COMMON/AggQ301/ M63
      COMMON/AggQ311/ M64
      COMMON/AggQ331/ M65
      COMMON/AQg300/ M66
      COMMON/AQg310/ M67
      COMMON/AQg320/ M68
      COMMON/AQg330/ M69
      COMMON/AQg301/ M70
      COMMON/AQg311/ M71
      COMMON/AQg321/ M72
      COMMON/AQg331/ M73
*
      LIN=10
      NX=501
      OPEN(LIN, file = 'XXV.dat', status = 'unknown')  
      DO IX=1,NX
      READ(LIN,*) XV(IX)
*      WRITE(6,*) XV(IX)   
      END DO        
* 
      OPEN(LIN, file = 'UOUT.dat', status = 'old')
      DO IFI=1,73
      DO IX=1,NX
      DO JX=1,4
      READ(LIN,*) UOUT(IFI,IX,JX)
      END DO
      END DO
      END DO
      CLOSE(LIN)  
*
      DO IX=1,501
      DO JX=1,4
*
      M1(IX,JX) = UOUT(1,IX,JX)
      M2(IX,JX) = UOUT(2,IX,JX)
      M3(IX,JX) = UOUT(3,IX,JX)
      M4(IX,JX) = UOUT(4,IX,JX)
      M5(IX,JX) = UOUT(5,IX,JX)
      M6(IX,JX) = UOUT(6,IX,JX)
      M7(IX,JX) = UOUT(7,IX,JX)
      M8(IX,JX) = UOUT(8,IX,JX)
      M9(IX,JX) = UOUT(9,IX,JX)
      M10(IX,JX)= UOUT(10,IX,JX)
*
      M11(IX,JX) = UOUT(11,IX,JX)
      M12(IX,JX) = UOUT(12,IX,JX)
      M13(IX,JX) = UOUT(13,IX,JX)
      M14(IX,JX) = UOUT(14,IX,JX)
      M15(IX,JX) = UOUT(15,IX,JX)
      M16(IX,JX) = UOUT(16,IX,JX)
      M17(IX,JX) = UOUT(17,IX,JX)
      M18(IX,JX) = UOUT(18,IX,JX)
      M19(IX,JX) = UOUT(19,IX,JX)
      M20(IX,JX) = UOUT(20,IX,JX)
*
      M21(IX,JX) = UOUT(21,IX,JX)
      M22(IX,JX) = UOUT(22,IX,JX)
      M23(IX,JX) = UOUT(23,IX,JX)
      M24(IX,JX) = UOUT(24,IX,JX)
      M25(IX,JX) = UOUT(25,IX,JX)
      M26(IX,JX) = UOUT(26,IX,JX)
      M27(IX,JX) = UOUT(27,IX,JX)
      M28(IX,JX) = UOUT(28,IX,JX)
      M29(IX,JX) = UOUT(29,IX,JX)
      M30(IX,JX) = UOUT(30,IX,JX)
*
      M31(IX,JX) = UOUT(31,IX,JX)
      M32(IX,JX) = UOUT(32,IX,JX)
      M33(IX,JX) = UOUT(33,IX,JX)
      M34(IX,JX) = UOUT(34,IX,JX)
      M35(IX,JX) = UOUT(35,IX,JX)
      M36(IX,JX) = UOUT(36,IX,JX)
      M37(IX,JX) = UOUT(37,IX,JX)
      M38(IX,JX) = UOUT(38,IX,JX)
      M39(IX,JX) = UOUT(39,IX,JX)
      M40(IX,JX) = UOUT(40,IX,JX)
*
      M41(IX,JX) = UOUT(41,IX,JX)
      M42(IX,JX) = UOUT(42,IX,JX)
      M43(IX,JX) = UOUT(43,IX,JX)
      M44(IX,JX) = UOUT(44,IX,JX)
      M45(IX,JX) = UOUT(45,IX,JX)
      M46(IX,JX) = UOUT(46,IX,JX)
      M47(IX,JX) = UOUT(47,IX,JX)
      M48(IX,JX) = UOUT(48,IX,JX)
      M49(IX,JX) = UOUT(49,IX,JX)
      M50(IX,JX) = UOUT(50,IX,JX)
*
      M51(IX,JX) = UOUT(51,IX,JX)
      M52(IX,JX) = UOUT(52,IX,JX)
      M53(IX,JX) = UOUT(53,IX,JX)
      M54(IX,JX) = UOUT(54,IX,JX)
      M55(IX,JX) = UOUT(55,IX,JX)
      M56(IX,JX) = UOUT(56,IX,JX)
      M57(IX,JX) = UOUT(57,IX,JX)
      M58(IX,JX) = UOUT(58,IX,JX)
      M59(IX,JX) = UOUT(59,IX,JX)
      M60(IX,JX) = UOUT(60,IX,JX)
*
      M61(IX,JX) = UOUT(61,IX,JX)
      M62(IX,JX) = UOUT(62,IX,JX)
      M63(IX,JX) = UOUT(63,IX,JX)
      M64(IX,JX) = UOUT(64,IX,JX)
      M65(IX,JX) = UOUT(65,IX,JX)
      M66(IX,JX) = UOUT(66,IX,JX)
      M67(IX,JX) = UOUT(67,IX,JX)
      M68(IX,JX) = UOUT(68,IX,JX)
      M69(IX,JX) = UOUT(69,IX,JX)
      M70(IX,JX) = UOUT(70,IX,JX)
*
      M71(IX,JX) = UOUT(71,IX,JX)
      M72(IX,JX) = UOUT(72,IX,JX)
      M73(IX,JX) = UOUT(73,IX,JX)
*
      END DO
      END DO
*
      RETURN
      END


==> anc/OMEPOL2MS.f <==
      PROGRAM OMEPOL2MS
*     -----------------
*     ---------------------------------------------------------------
*
*     J. Bluemlein Jan 03 2024: The two loop two mass VFNS transision
*     matrix emlements in the polarized case and for transversity
*
*     >>> MSbar scheme
*
*     To be quoted at any use:
*     \bibitem{Bierenbaum:2022biv}
*     I.~Bierenbaum, J.~Bl\"umlein, A.~De Freitas, A.~Goedicke, S.~Klein 
*     and K.~Sch\"onwald,
*     {\it O(\ensuremath{\alpha}s2) polarized heavy flavor corrections to 
*     deep-inelastic scattering at $Q^2 \gg m^2$},
*     Nucl. Phys. B \textbf{988} (2023), 116114
*     doi:10.1016/j.nuclphysb.2023.116114
*     [arXiv:2211.15337 [hep-ph]].
*
*     For transversity one has to quote:
*     \bibitem{Blumlein:2009rg}
*     J.~Bl\"umlein, S.~Klein and B.~T\"odtli,
*     {\it $O(alpha_s^2)$ and $O(\alpha_s^3)$ Heavy Flavor Contributions to Transversity 
*     at $Q^2 \gg m^2$},
*     Phys. Rev. D \textbf{80} (2009), 094010
*     doi:10.1103/PhysRevD.80.094010
*     [arXiv:0909.1547 [hep-ph]].

*     Furthermore, the code uses routines from:
*     R. Piessens, Angew. Informatik 9 (1973) 399-401. [daind,daind1]
*
*     \bibitem{Blumlein:2000hw}
*      J.~Bl\"umlein,
*      {\it Analytic continuation of Mellin transforms up to two loop order},
*      Comput. Phys. Commun. \textbf{133} (2000), 76-104
*      doi:10.1016/S0010-4655(00)00156-9
*      [arXiv:hep-ph/0003100 [hep-ph]].
*
*     The code has been distributed by:
*     J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas,
*     A.~von Manteuffel, C.~Schneider, K.~Sch\"onwald
*     {\it The Single-Mass Variable Flavor Number Scheme at Three-Loop Order},
*     DESY 24--037
*     where also installation test-values were provided.
*
*     These referneces shall also be quoted.
*
*     The main programme allows for a test of its parts.
*     The structure of the VFNS has been given in 
*
*      \bibitem{Blumlein:2018jfm}
*      J.~Bl\"umlein, A.~De Freitas, C.~Schneider and K.~Sch\"onwald,
*      {\it The Variable Flavor Number Scheme at Next-to-Leading Order},
*      Phys. Lett. B \textbf{782} (2018), 362-366
*      doi:10.1016/j.physletb.2018.05.054
*      [arXiv:1804.03129 [hep-ph]].
*
*     The Mellin convolution for the NS and gluonic contributions is split into three
*     parts as described in Blumlein:2018jfm, otherwise only the regular or delta-parts
*     contribute.  
*
*     The quark masses are in the OMS, i.e.:
*     m_c = 1.59 GeV, m_b = 4.78 GeV
*
*     Compilation by gfortran.
*     ---------------------------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 Q2,XM2,XC2,XB2,CF,CA,TF,Z3,Z2
      REAL*8 NSDEL,NSPLU,NSREG,PSREG,QG1REG,QG2REG,GQREG
      REAL*8 GG1DEL,GG2DEL,GG2PLU,GG2REG,TWOMQG2,TWOMGG2
      REAL*8 X,T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,TRNSDEL,TRNSPLU,TRNSREG
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
      COMMON/CONST/ Z3
      COMMON/CONST1/ Z2
*
      Z3=1.2020569031595942854D0
      Z2=1.6449340668482264365D0
*
      CF=4.0D0/3.0D0
      CA=3.0D0
      TF=1.0D0/2.0D0
      X  =1.0D0/3.0D0
      Q2 = 5.0D1 
      XC2 = (1.59D0)**2
      XB2 = (4.78D0)**2
      XM2 = XC2
      T1=NSDEL(X)
      T2=NSPLU(X)
      T3=NSREG(X)
      T4=PSREG(X)
      T5=QG1REG(X)
      T6=QG2REG(X)
      T7=GQREG(X)
      T8=GG1DEL(X)
      T9=GG2DEL(X)
      T10=GG2PLU(X)
      T11=GG2REG(X)
      T12=TWOMQG2(X)
      T13=TWOMGG2(X)
      T14=TRNSDEL(X)
      T15=TRNSPLU(X)
      T16=TRNSREG(X)
*
      WRITE(6,*) 'X,Q2,NSDEL=',X,Q2,T1
      WRITE(6,*) 'X,Q2,NSPLU=',X,Q2,T2
      WRITE(6,*) 'X,Q2,NSREG=',X,Q2,T3
      WRITE(6,*) 'X,Q2,PSREG=',X,Q2,T4
      WRITE(6,*) 'X,Q2,QG1REG=',X,Q2,T5
      WRITE(6,*) 'X,Q2,QG2REG=',X,Q2,T6
      WRITE(6,*) 'X,Q2,GQREG=',X,Q2,T7
      WRITE(6,*) 'X,Q2,GG1DEL=',X,Q2,T8
      WRITE(6,*) 'X,Q2,GG2DEL=',X,Q2,T9
      WRITE(6,*) 'X,Q2,GG2PLU=',X,Q2,T10
      WRITE(6,*) 'X,Q2,GG2REG=',X,Q2,T11
      WRITE(6,*) 'X,Q2,TWOMQG2=',X,Q2,T12
      WRITE(6,*) 'X,Q2,TWOMGG2=',X,Q2,T13
      WRITE(6,*) 'X,Q2,TRNSDEL=',X,Q2,T14
      WRITE(6,*) 'X,Q2,TRNSPLU=',X,Q2,T15
      WRITE(6,*) 'X,Q2,TRNSREG=',X,Q2,T16
*
      STOP
      END
      REAL*8 FUNCTION NSDEL(X)
*     ------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS Delta-part NS 2 loop
*     (This is a constant.)
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      LM=LOG(XM2/Q2)
      NSDEL=CF*TF*(73.0D0/18.0D0 + 2.0D0*LM/3.0D0 + 2.0D0*LM**2)
*
      RETURN
      END
      REAL*8 FUNCTION NSPLU(X)
*     ------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS plus-part NS 2 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      LM=LOG(XM2/Q2)
      NSPLU=CF*TF*(224.0D0/27.0D0 + 80.0D0*LM/9.0D0 
     &     + 8.0D0*LM**2/3.0D0)/(1.0D0 - X)
*
      RETURN
      END
      REAL*8 FUNCTION NSREG(X)
*     ------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS regular part NS 2 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      LM=LOG(XM2/Q2)
      NSREG=CF*TF*((-4.0D0*LM**2*(1.0D0 + X))/3.0D0 - (28.0D0*(7.0D0 
     &     + X))/27.0D0 + (4.0D0*(1.0D0 - 12.0D0*X + X**2)*Log(X))
     &     /(9.0D0*(-1.0D0 + X)) - (2.0D0*(1.0D0 + X**2)*Log(X)**2)
     &     /(3.0D0*(-1.0D0 + X)) + LM*((8.0D0*(-11.0D0 + X))/9.0D0 - 
     &     (8.0D0*(1.0D0 + X**2)*Log(X))/(3.0D0*(-1.0D0 + X))))
*
      RETURN
      END
      REAL*8 FUNCTION TRNSDEL(X)
*     --------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS Delta-part transversity NS 2 loop
*     (This is a constant.)
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      LM=LOG(XM2/Q2)
      TRNSDEL=CF*TF/18.0D0*(73.0D0 + 12.0D0*LM + 36.0D0*LM**2)
*
      RETURN
      END
      REAL*8 FUNCTION TRNSPLU(X)
*     --------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS plus-parttransversity  NS 2 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      LM=LOG(XM2/Q2)
      TRNSPLU=CF*TF*8.0D0/27.0D0*(28.0D0 + 30.0D0*LM 
     &     + 9.0D0*LM**2)/(1.0D0 - X)
*
      RETURN
      END
      REAL*8 FUNCTION TRNSREG(X)
*     --------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS transversirty-NS regular part at 2 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      LM=LOG(XM2/Q2)
      TRNSREG=CF*TF*(
     &-8.0D0*LM**2/3.0D0 - 4.0D0/27.0D0*(47.0D0+9.0D0*X)
     &+40.0D0/9.0D0*X*LOG(X)/(1.0D0-X)+4.0D0/3.0D0*X*LOG(X)**2/(1.0D0-X)
     &+LM*(-80.0D0/9.0D0 + 16.0D0/3.0D0*X*LOG(X)/(1.0D0-X)))
*
      RETURN
      END
      REAL*8 FUNCTION PSREG(X)
*     ------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS PS 2 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF,Z3,FLI2,FLI3
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
      COMMON/CONST/ Z3
*
      LM=LOG(XM2/Q2)
      PSREG=CF*TF*(72.D0*(-1.0D0 + X) + 32.0D0*(1.0D0 + X)*Z3 - 
     &    12.0D0*(1.0D0 + 5.0D0*X)*Log(X) + 40.0D0*(-1.0D0 + X)
     &    *Log(1.0D0 - X)*Log(X) +  2.0D0*(-1.0D0 + 3.0D0*X)*Log(X)**2 
     &    - (4.0D0*(1.0D0 + X)*Log(X)**3)/3.0D0 + 
     &    LM**2*(20.0D0*(-1.0D0 + X) - 8.0D0*(1.0D0 + X)*Log(X)) + 
     &    LM*(8.0D0*(-1.0D0 + X) - 8.0D0*(-1.0D0 + 3.0D0*X)*Log(X) + 
     &       8.0D0*(1.0D0 + X)*Log(X)**2) + 
     &    (40.0D0*(-1.0D0 + X) + 16*(1.0D0 + X)*Log(X))*FLI2(X) - 
     &    32.0D0*(1.0D0 + X)*FLI3(X))
*
      RETURN
      END
      REAL*8 FUNCTION GQREG(X)
*     ------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS GQ 2 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF,Z3,FLI2,FLI3
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
      COMMON/CONST/ Z3
*
      LM=LOG(XM2/Q2)
      GQREG= CF*TF*((-8.0D0*LM**2*(-2.0D0 + X))/3.0D0 - (32.0D0*(-11.0D0 
     &     + 4.0D0*X))/27.0D0 + (8.0D0*(4.0D0 + X)*Log(1 - X))/9.0D0 - 
     &     (4.0D0*(-2.0D0 + X)*Log(1.0D0 - X)**2)/3.0D0 + 
     &     LM*((16.0D0*(4.0D0 + X))/9.0D0 - (16.0D0*(-2.0D0 + X)
     &     *Log(1 - X))/3.0D0))
*
      RETURN
      END
      REAL*8 FUNCTION GG1DEL(X)
*     ------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS Delta-part gluon 1 loop
*     (This is a constant.)
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      LM=LOG(XM2/Q2)
      GG1DEL = 4.0D0/3.0D0*LM*TF
*
      RETURN
      END
      REAL*8 FUNCTION GG2DEL(X)
*     ------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS Delta-part gluon 2 loop
*     (This is a constant.)
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      LM=LOG(XM2/Q2)
      GG2DEL=CF*(-15.0D0 + 4.0D0*LM)*TF 
     &      + 2.0D0/9.0D0*CA*(5.0D0 + 24.0D0*LM)*TF 
     &      + 16.0D0*LM**2*TF**2/9.0D0
*
      RETURN
      END
      REAL*8 FUNCTION GG2PLU(X)
*     ------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS plus-part gluon 2 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      LM=LOG(XM2/Q2)
      GG2PLU=(CA*(224.0D0/27.0D0 + (80.0D0*LM)/9.0D0 
     &      + (8.0D0*LM**2)/3.0D0)*TF)/(1 - X)
*
      RETURN
      END
      REAL*8 FUNCTION GG2REG(X)
*     ------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS regular part gluon 2 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      LM=LOG(XM2/Q2)
      GG2REG=CA*TF*((-8.0D0*LM**2*(-1.0D0 + 2.0D0*X))/3.0D0 - 
     & (2.0D0*(-337.0D0 + 449.0D0*X))/27.0D0 - (4.0D0*X
     & *Log(1.0D0-X))/3.0D0 + (4.0D0*(22.0D0+X)*Log(X))/9.0D0 
     & +(4.0D0*(1.0D0+X)*Log(X)**2)/3.0D0 + LM*((-16.0D0*(-14.0D0 
     & + 19.0D0*X))/9.0D0 + (16.0D0*(1.0D0 + X)*Log(X))/3.0D0))
     & + CF*TF*(-56.0D0*(-1.0D0 + X) + 12.0D0*(3.0D0 + X)*Log(X) - 
     & 2.0D0*(-5.0D0 + X)*Log(X)**2 + (4.0D0*(1.0D0 + X)
     & *Log(X)**3)/3.0D0 + LM**2*(-20.0D0*(-1.0D0 + X) + 8.0D0
     & *(1.0D0 + X)*Log(X)) +  LM*(-40.0D0*(-1.0D0 + X) 
     & - 8.0D0*(-5.0D0 + X)*Log(X) + 8.0D0*(1.0D0 + X)*Log(X)**2))
*
      RETURN
      END
      REAL*8 FUNCTION QG2REG(X)
*     ------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS regular part QG 1 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF,FLI2,FLI3,S12,Z3,Z2
      REAL*8 TA
      REAL*8 w
      DIMENSION w(31)
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
      COMMON/CONST/ Z3
      COMMON/CONST1/ Z2
*
      LM=LOG(XM2/Q2)
*
      w(1)=Log(1.D0 - X)
      w(2)=FLI2(1.D0 - X)
      w(3)=Log(1.D0 - X)
      w(4)=FLI2(1.D0 - X)
      w(5)=Log(1.D0 - X)
      w(6)=Log(1.D0 - X)
      w(7)=Log(1.D0 + X)
      w(8)=FLI2( - X)
      w(9)=Log(X)
      w(10)=FLI2(X)
      w(11)=S12( - X)
      w(12)=FLI3(1.D0 - X)
      w(13)=FLI3( - X)
      w(14)=FLI3(X)
      w(15)=2.D0*X
      w(16)=w(15) + 1.D0
      w(17)=2.D0*w(7)
      w(18)=w(16)*w(17)
      w(19)=X + 4.D0
      w(20)=w(19)*X
      w(21)=4.D0*LM
      w(22)= - w(18) + w(21) + 4.D0 - w(20)
      w(22)=Z2*w(22)
      w(23)=w(11)*w(16)
      w(24)=3.D0 + 5.D0*X
      w(24)=z3*w(24)
      w(23)=w(23) - w(24)
      w(24)=14.D0 + X
      w(24)=w(24)*w(15)
      w(24)= - 25.D0 + w(24)
      w(24)=w(10)*w(24)
      w(25)=2.D0*LM
      w(26)=X - 1.D0
      w(27)=LM*w(26)
      w(27)=6.D0*w(27) - 12.D0 + 11.D0*X
      w(27)=w(27)*w(25)
      w(28)=w(15) - 1.D0
      w(29)=w(12)*w(28)
      w(30)=X + 1.D0
      w(31)=w(14)*w(30)
      w(22)=w(22) + w(27) - 16.D0*w(31) + w(24) - 2.D0*w(29) - 51.D0 + 
     & 53.D0*X - 4.D0*w(23)
      w(23)=8.D0*w(10)
      w(24)=w(30)*w(23)
      w(27)= - w(30)*w(25)
      w(27)=w(27) - 1.D0 - 8.D0*X
      w(27)=w(27)*w(25)
      w(29)=24.D0 + X
      w(29)=X*w(29)
      w(29)= - 25.D0 + w(29)
      w(29)=w(6)*w(29)
      w(24)=w(27) + w(29) + w(24) - 14.D0 - 37.D0*X
      w(27)=w(16)*LM
      w(27)=w(27) + w(30)
      w(29)=w(9)*w(16)
      w(18)= - w(18) + 4.D0*w(27) + w(29)
      w(18)=w(17)*w(18)
      w(29)= - w(21) + 2.D0/3.D0*w(9)
      w(30)= - w(16)*w(29)
      w(31)=X**2
      w(30)= - 3.D0 - w(31) + w(30)
      w(30)=w(9)*w(30)
      w(18)=w(18) + 2.D0*w(24) + w(30)
      w(18)=w(9)*w(18)
      w(24)=w(28)*LM
      w(24)=w(24) + 4.D0*w(26)
      w(24)=w(24)*w(25)
      w(26)=1.D0 - w(24)
      w(21)= - 2.D0/3.D0*w(1) + w(21)
      w(21)=w(28)*w(21)
      w(20)= - 5.D0 + w(20) + w(21)
      w(20)=w(1)*w(20)
      w(20)= - 4.D0*w(2) + 2.D0*w(26) + w(20)
      w(20)=w(1)*w(20)
      w(21)=w(5)*w(4)*X
      w(18)=8.D0*w(21) + w(20) + 2.D0*w(22) + w(18)
      w(17)= - w(17) + w(9)
      w(17)=w(16)*w(17)
      w(17)=2.D0*w(27) + w(17)
      w(17)=w(8)*w(17)
      w(16)=w(13)*w(16)
      w(16)=w(17) - w(16)
      w(16)=2.D0*w(18) + 8.D0*w(16)
      w(16)=CA*w(16)
      w(17)= - w(28)*w(23)
      w(15)= - w(19)*w(15)
      w(18)= - w(6)*w(28)
      w(15)=w(18) + 11.D0 + w(15)
      w(15)=w(6)*w(15)
      w(18)=4.D0*w(6)
      w(19)= - LM + w(18)
      w(19)=w(28)*w(19)
      w(20)=16.D0*X
      w(19)=1.D0 - w(20) + w(19)
      w(19)=w(19)*w(25)
      w(15)=w(19) + 2.D0*w(15) + w(17) - 8.D0 - 25.D0*X
      w(17)= - w(18) + w(29)
      w(17)=w(28)*w(17)
      w(18)=X + 2.D0
      w(18)=w(18)*X
      w(17)= - 5.D0 + 4.D0*w(18) + w(17)
      w(17)=w(9)*w(17)
      w(15)=2.D0*w(15) + w(17)
      w(15)=w(9)*w(15)
      w(17)=1.D0/3.D0*w(1) - w(25)
      w(17)=w(28)*w(17)
      w(17)=3.D0 - w(18) + w(17)
      w(17)=w(1)*w(17)
      w(17)=w(17) + w(24) - 16.D0 + 15.D0*X
      w(17)=w(1)*w(17)
      w(19)=4.D0*X
      w(21)= - 3.D0 - X
      w(19)=w(21)*w(19)
      w(19)=29.D0 + w(19)
      w(19)=w(10)*w(19)
      w(17)=w(19) + w(17)
      w(19)= - 8.D0*z3 + 12.D0*w(14) + 4.D0*w(12)
      w(19)=w(28)*w(19)
      w(21)= - 2.D0 - 3.D0*X
      w(21)=2.D0*w(21) + 3.D0*LM
      w(21)=LM*w(21)
      w(17)=w(21) - 11.D0 + 23.D0*X + w(19) + 2.D0*w(17)
      w(19)=w(28)*w(25)
      w(18)=w(19) - 9.D0 + w(18)
      w(18)=Z2*w(18)
      w(19)= - w(6)*w(20)
      w(19)=8.D0*w(3) + w(19)
      w(19)=w(19)*w(4)
      w(15)=w(19) + 8.D0*w(18) + 2.D0*w(17) + w(15)
      w(15)=CF*w(15)
      w(17)=TF*w(28)*LM**2
      w(15)= - 16.D0/3.D0*w(17) + w(16) + w(15)

      QG2REG = TF*w(15)
*
      RETURN
      END
      REAL*8 FUNCTION QG1REG(X)
*     -------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS regular part QG 1 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LM,XM2,XC2,XB2,Q2,CF,CA,TF
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      LM=LOG(XM2/Q2)
      QG1REG=-4.0D0*LM*TF*(-1.0D0 + 2.0D0*X)
*
      RETURN
      END
      REAL*8 FUNCTION TWOMQG2(X)
*     ---------------------------
*     ----------------------------------------------------------------*
*     J. Bluemlein: 02.01.2024 pol VFNS 2-mass QG 2 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LC,LB,XC2,XB2,Q2,CF,CA,TF,B0Q,XM2
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      B0Q=-4.0D0/3.0D0*TF
      LC=LOG(XC2/Q2)
      LB=LOG(XB2/Q2)
      TWOMQG2=-B0Q*LC*LB*8.0D0*TF*(1.0D0-2.0D0*X)
*
      RETURN
      END
      REAL*8 FUNCTION TWOMGG2(X)
*     --------------------------
*     ----------------------------------------------------------------
*
*     J. Bluemlein: 02.01.2024 pol VFNS 2-mass GG 2 loop
*     ----------------------------------------------------------------
      IMPLICIT NONE
      REAL*8 X,LC,LB,XC2,XB2,Q2,CF,CA,TF,B0Q,XM2
*
      COMMON/VAR/ Q2
      COMMON/MASS/ XM2,XC2,XB2
      COMMON/COLOR/ CF,CA,TF
*
      B0Q=-4.0D0/3.0D0*TF
      LC=LOG(XC2/Q2)
      LB=LOG(XB2/Q2)
      TWOMGG2=2.0D0*B0Q**2*LC*LB
*
      RETURN
      END
      DOUBLE PRECISION FUNCTION FLI2(X)
C     ---------------------------------
C************************************************************************
C
C     J. BLUEMLEIN:  01.10.1999 (1.00)
C
C************************************************************************
C
C---  LI2(X)
C
C************************************************************************
C
      IMPLICIT REAL*8 (A-H,O-Z)
C
      EXTERNAL FR1
C
      PI = 3.141592653589793238462643D0
      ZETA2 = PI**2/6.0D0
C
      IF(X.LT.-1.0D0.OR.X.GT.1.0D0) GOTO 100
      IF(X.EQ.1.0D0)  GOTO 5
      IF(X.EQ.-1.0D0) GOTO 6
      IF(X.LT.0.0D0)  GOTO 1
      IF(X.EQ.0.0D0)  GOTO 2
      IF(X.GT.0.5D0)  GOTO 3
      T=FR1(X)
      GOTO 200
100   WRITE(6,*) 'FLI2 -> NOT ALLOWED,X=',X,'STOP ***'
      STOP
1     Y=-X
      IF(Y.GT.0.5D0) GOTO 4
      Y2=Y**2
      T=FR1(Y2)/2.0D0-FR1(Y)
      GOTO 200
2     T=0.0D0
      GOTO 200
3     XM=1.0D0-X
      T=-FR1(XM)-LOG(X)*LOG(XM)+ZETA2
      GOTO 200
4     YM=1.0D0-Y
      T1=-FR1(YM)-LOG(Y)*LOG(YM)+ZETA2
      Y2=Y**2
      IF(Y2.LT.0.5) THEN
      T2=FR1(Y2)
      ELSE
      T2=-FR1(1.0D0-Y2)-LOG(Y2)*LOG(1.0D0-Y2)+ZETA2
      ENDIF
      T=T2/2.0D0-T1
      GOTO 200
5     T=ZETA2
      GOTO 200
6     T=-ZETA2/2.0D0
      GOTO 200
C
200   FLI2=T
C
      RETURN
      END
      DOUBLE PRECISION FUNCTION FR1(X)
C     --------------------------------
C************************************************************************
C
C     J. BLUEMLEIN:  01.10.1999 (1.00)
C
C************************************************************************
C
C---  SUBSIDIARTY ROUTINE FOR  LI2(X)
C
C************************************************************************
C
      IMPLICIT REAL*8 (A-H,O-Z)
C
      Y=LOG(1.0D0-X)
      Y2=Y*Y
C
      T = (-1.D0+(-1.D0/4.D0+(-1.D0/36.D0+(1.D0/3600.D0+(
     &-1.D0/211680.D0+(1.D0/10886400.D0+(-1.D0/526901760.D0
     &+(691.D0/16999766784000.D0+(-1.D0/1120863744000.D0
     &+3617.D0/0.18140058832896D18*Y2)*Y2)*Y2)*Y2)*Y2)*Y2)
     &*Y2)*Y)*Y)*Y
C
      FR1=T
C
      RETURN
      END
      DOUBLE PRECISION FUNCTION FLI3(X)
C     -----------------------------------
C************************************************************************
C
C     J. BLUEMLEIN:  01.10.1999 (1.00)
C
C************************************************************************
C
C---  LI3(X) FOR -1. LE . X . LE .+1
C
C************************************************************************
C
      IMPLICIT REAL*8(A-H,O-Z)
C
      A=1D0
      F=0D0
      AN=0D0
      TCH=1D-16
1     AN=AN+1D0
      A=A*X
      B=A/AN**3
      F=F+B
      IF((ABS(B)-TCH).LE.0.0D0) GOTO2
      IF((ABS(B)-TCH).GT.0.0D0) GOTO1
2     FLI3=F
      END
      DOUBLE PRECISION FUNCTION S12(Z)
C     --------------------------------
C
C     S_12 IN INTEGRAL REPRESENTATION
C
      IMPLICIT REAL*8(A-H,O-Z)
C
      EXTERNAL FINT
C
      EPS = 1.0D-8
      KEY = 2
      MAX = 10000
C
      F = DAIND1(0.0D0,Z,FINT,EPS,KEY,MAX,KOU,EST)
      S12 = F/2.0D0
      RETURN
      END
      DOUBLE PRECISION FUNCTION FINT(Y)
C     ---------------------------------
C
      IMPLICIT REAL*8(A-H,O-Z)
C
      FINT = LOG(1.0D0-Y)**2/Y
      RETURN
      END
      DOUBLE PRECISION FUNCTION DAIND1(A,B,FUN,EPS,KEY,MAX,KOUNT,EST)
C     ---------------------------------------------------------------
C  INPUTPARAMETERS
C  A,B      LIMITS OF THE INTEGRATION INTERVAL
C  FUN      FUNCTION TO BE INTEGRATED (TO BE DECLARED EXTERNAL IN THE MAIN PR.)
C  EPS      ABSOLUTE OR RELATIVE TOLERANCE,DEPENDING OF THE VALUE OF 'KEY'
C  KEY      =1 THEN 'EPS' DENOTES AN ABSOLUTE, =2 THEN A RELATIVE TOLERANCE
C  MAX      UPPER BOUND ON THE NUMBERS OF INTEGRAND EVALUATIONS (MAX.LE.10000)
C
C  OUTPUTPARAMETERS
C  KOUNT    NUMBER OF INTEGRAND EVALUATIONS
C  EST      ESTIMATION OF THE ABSOLUTE ERROR OF THE APPROXIMATION
      IMPLICIT REAL*8 (A-H,O-Z)
      DOUBLE PRECISION MAXIM,MINIM,MODUL1,MODUL2
      INTEGER RANG(130)
      DIMENSION
     &AINIT(250),END(250),EPSIL(250),PART(250),W1(5),W2(5),W3(6),
     &     X1(5),X2(5)
      DATA X1/0.973906528517D+0,0.865063366689D+0,0.679409568299D+0,
     *         0.433395394129D+0,0.148874338981D+0/
      DATA X2/0.995657163026D+0,0.930157491356D+0,0.780817726586D+0,
     *         0.562757134669D+0,0.294392862701D+0/
      DATA W1/0.666713443087D-1,0.149451349151D+0,0.219086362516D+0,
     *         0.269266719310D+0,0.295524224715D+0/
      DATA W2/0.325581623080D-1,0.750396748109D-1,0.109387158802D+0,
     *         0.134709217311D+0,0.147739104901D+0/
      DATA W3/0.116946388674D-1,0.547558965744D-1,0.931254545837D-1,
     *         0.123491976262D+0,0.142775938577D+0,0.149445554003D+0/
      DATA TOL/0.23D-15/
      MAX1 = (MAX+21)/42+1
      MAX2 = MAX1/2+2
      ALFA = A
      BETA = B
      MAAT = 1
C EVALUATION OF GAUSSIAN AND KRONROD FORMULAS
   10 S = 0.5D+0*(BETA-ALFA)
      U = 0.5D+0*(BETA+ALFA)
      RES1 = 0.0D+0
      RES2 = W3(6)*FUN(U)
      DO 20 K = 1,5
        C = S*X1(K)
        C = FUN(C+U)+FUN(U-C)
        RES1 = RES1+W1(K)*C
        RES2 = RES2+W2(K)*C
        C = S*X2(K)
        RES2 =RES2+W3(K)*(FUN(C+U)+FUN(U-C))
20    CONTINUE      
      PAT = RES2*S
      MODUL2 = ABS(PAT-RES1*S)
      IF(MAAT.GT.1) GOTO 50
      EST = MODUL2
      BINT = PAT
      KOUNT =21
      PART(1) = BINT
      GOTO 90
   30 RANG(1) = 1
      AINIT(1) = A
      END(1) = B
      EPSIL(1) = EST
   40 NR = RANG(1)
      BINT = BINT-PART(NR)
      EST =EST-EPSIL(NR)
C THE SUBINTERVAL WITH LARGEST ERROR IS SPLIT UP INTO TWO EQUAL PARTS
      ALFA = AINIT(NR)
      BETA = (AINIT(NR)+END(NR))*0.5
      JJ = 1
      MAAT = MAAT+1
      GOTO 10
   50 EST = EST+MODUL2
      BINT = BINT+PAT
      IF(JJ.EQ.0) GOTO 60
      MODUL1 = MODUL2
      PAT1 = PAT
      ALFA = BETA
      BETA = END(NR)
      JJ = 0
      GOTO 10
   60 MA = MAAT
      IF(MAAT.GT.MAX2) MA = MAX1+3-MAAT
      IF(MODUL1.GT.MODUL2) GOTO 70
      EPSIL(NR) = MODUL2
      EPSIL(MAAT) = MODUL1
      AINIT(MAAT) = AINIT(NR)
      AINIT(NR) = ALFA
      END(MAAT) = ALFA
      MAXIM = MODUL2
      MINIM = MODUL1
      PART(NR) = PAT
      PART(MAAT) = PAT1
      GOTO 80
   70 EPSIL(NR) = MODUL1
      EPSIL(MAAT) = MODUL2
      END(MAAT) = BETA
      END(NR) = ALFA
      AINIT(MAAT) = ALFA
      MAXIM = MODUL1
      MINIM = MODUL2
      PART(NR) = PAT1
      PART(MAAT) = PAT
   80 KOUNT = KOUNT+42
C TEST ON THE NUMBER OF FUNCTION EVALUATIONS
      IF(KOUNT.GE.MAX) GOTO 190
   90 GOTO (100,110),KEY
C TEST ON ABSOLUTE ACCURACY
  100 IF(EST.LE.EPS) GOTO 190
      GOTO 120
C TEST ON RELATIVE ACCURACY
  110 IF(ABS(EPS*BINT).LE.TOL) GOTO 100
      IF(EST.LE.ABS(EPS*BINT)) GOTO 190
  120 IF(MAAT.EQ.1) GOTO 30
      IF(MAAT.GT.2) GOTO 130
      RANG(2) = 2
      GOTO 40
  130 MB = MA-1
C SEARCH FOR THE SUBINTERVAL WITH LARGEST ERROR
      DO 140 I = 2,MB
        IR = RANG(I)
        IF(MAXIM.GE.EPSIL(IR)) GOTO 150
        RANG(I-1) = RANG(I)
140     CONTINUE    
      RANG(MB) = NR
      RANG(MA) = MAAT
      GOTO 40
  150 RANG(I-1) = NR
      DO 160 K = I,MB
        IR = RANG(K)
        IF(MINIM.GE.EPSIL(IR)) GOTO 170
  160   CONTINUE
      RANG(MA) = MAAT
      GOTO 40
  170 DO 180 I = K,MB
        KK = MB-I+K
       RANG(KK+1) = RANG(KK)
180   CONTINUE      
      RANG(K) = MAAT
      GOTO 40
C CALCULATION OF THE INTEGRAL
  190 AIND1 = 0.0D+0
      DO 200 K = 1,MAAT
      AIND1 = AIND1+PART(K)
200   CONTINUE       
      IF(AIND1.EQ.0.0D+0)
     &        WRITE(6,*) '**** AIND=0.**** EST NOT CALCULATED'
      IF(AIND1.NE.0.0D+0) EST=EST/AIND1
      DAIND1=AIND1
      RETURN
      END
      DOUBLE PRECISION FUNCTION DAIND(A,B,FUN,EPS,KEY,MAX,KOUNT,EST)
C     --------------------------------------------------------------
C  INPUTPARAMETERS
C  A,B      LIMITS OF THE INTEGRATION INTERVAL
C  FUN      FUNCTION TO BE INTEGRATED (TO BE DECLARED EXTERNAL IN THE MAIN PR.)
C  EPS      ABSOLUTE OR RELATIVE TOLERANCE,DEPENDING OF THE VALUE OF 'KEY'
C  KEY      =1 THEN 'EPS' DENOTES AN ABSOLUTE, =2 THEN A RELATIVE TOLERANCE
C  MAX      UPPER BOUND ON THE NUMBERS OF INTEGRAND EVALUATIONS (MAX.LE.10000)
C
C  OUTPUTPARAMETERS
C  KOUNT    NUMBER OF INTEGRAND EVALUATIONS
C  EST      ESTIMATION OF THE ABSOLUTE ERROR OF THE APPROXIMATION
      IMPLICIT REAL*8 (A-H,O-Z)
      DOUBLE PRECISION MAXIM,MINIM,MODUL1,MODUL2
      INTEGER RANG(130)
      DIMENSION
     &AINIT(250),END(250),EPSIL(250),PART(250),W1(5),W2(5),W3(6),
     &     X1(5),X2(5)
      DATA X1/0.973906528517D+0,0.865063366689D+0,0.679409568299D+0,
     *         0.433395394129D+0,0.148874338981D+0/
      DATA X2/0.995657163026D+0,0.930157491356D+0,0.780817726586D+0,
     *         0.562757134669D+0,0.294392862701D+0/
      DATA W1/0.666713443087D-1,0.149451349151D+0,0.219086362516D+0,
     *         0.269266719310D+0,0.295524224715D+0/
      DATA W2/0.325581623080D-1,0.750396748109D-1,0.109387158802D+0,
     *         0.134709217311D+0,0.147739104901D+0/
      DATA W3/0.116946388674D-1,0.547558965744D-1,0.931254545837D-1,
     *         0.123491976262D+0,0.142775938577D+0,0.149445554003D+0/
      DATA TOL/0.23D-15/
      MAX1 = (MAX+21)/42+1
      MAX2 = MAX1/2+2
      ALFA = A
      BETA = B
      MAAT = 1
C EVALUATION OF GAUSSIAN AND KRONROD FORMULAS
   10 S = 0.5D+0*(BETA-ALFA)
      U = 0.5D+0*(BETA+ALFA)
      RES1 = 0.0D+0
      RES2 = W3(6)*FUN(U)
      DO 20 K = 1,5
        C = S*X1(K)
        C = FUN(C+U)+FUN(U-C)
        RES1 = RES1+W1(K)*C
        RES2 = RES2+W2(K)*C
        C = S*X2(K)
        RES2 =RES2+W3(K)*(FUN(C+U)+FUN(U-C))
20    CONTINUE      
      PAT = RES2*S
      MODUL2 = ABS(PAT-RES1*S)
      IF(MAAT.GT.1) GOTO 50
      EST = MODUL2
      BINT = PAT
      KOUNT =21
      PART(1) = BINT
      GOTO 90
   30 RANG(1) = 1
      AINIT(1) = A
      END(1) = B
      EPSIL(1) = EST
   40 NR = RANG(1)
      BINT = BINT-PART(NR)
      EST =EST-EPSIL(NR)
C THE SUBINTERVAL WITH LARGEST ERROR IS SPLIT UP INTO TWO EQUAL PARTS
      ALFA = AINIT(NR)
      BETA = (AINIT(NR)+END(NR))*0.5
      JJ = 1
      MAAT = MAAT+1
      GOTO 10
   50 EST = EST+MODUL2
      BINT = BINT+PAT
      IF(JJ.EQ.0) GOTO 60
      MODUL1 = MODUL2
      PAT1 = PAT
      ALFA = BETA
      BETA = END(NR)
      JJ = 0
      GOTO 10
   60 MA = MAAT
      IF(MAAT.GT.MAX2) MA = MAX1+3-MAAT
      IF(MODUL1.GT.MODUL2) GOTO 70
      EPSIL(NR) = MODUL2
      EPSIL(MAAT) = MODUL1
      AINIT(MAAT) = AINIT(NR)
      AINIT(NR) = ALFA
      END(MAAT) = ALFA
      MAXIM = MODUL2
      MINIM = MODUL1
      PART(NR) = PAT
      PART(MAAT) = PAT1
      GOTO 80
   70 EPSIL(NR) = MODUL1
      EPSIL(MAAT) = MODUL2
      END(MAAT) = BETA
      END(NR) = ALFA
      AINIT(MAAT) = ALFA
      MAXIM = MODUL1
      MINIM = MODUL2
      PART(NR) = PAT1
      PART(MAAT) = PAT
   80 KOUNT = KOUNT+42
C TEST ON THE NUMBER OF FUNCTION EVALUATIONS
      IF(KOUNT.GE.MAX) GOTO 190
   90 GOTO (100,110),KEY
C TEST ON ABSOLUTE ACCURACY
  100 IF(EST.LE.EPS) GOTO 190
      GOTO 120
C TEST ON RELATIVE ACCURACY
  110 IF(ABS(EPS*BINT).LE.TOL) GOTO 100
      IF(EST.LE.ABS(EPS*BINT)) GOTO 190
  120 IF(MAAT.EQ.1) GOTO 30
      IF(MAAT.GT.2) GOTO 130
      RANG(2) = 2
      GOTO 40
  130 MB = MA-1
C SEARCH FOR THE SUBINTERVAL WITH LARGEST ERROR
      DO 140 I = 2,MB
        IR = RANG(I)
        IF(MAXIM.GE.EPSIL(IR)) GOTO 150
        RANG(I-1) = RANG(I)
140     CONTINUE    
      RANG(MB) = NR
      RANG(MA) = MAAT
      GOTO 40
  150 RANG(I-1) = NR
      DO 160 K = I,MB
        IR = RANG(K)
        IF(MINIM.GE.EPSIL(IR)) GOTO 170
  160   CONTINUE
      RANG(MA) = MAAT
      GOTO 40
  170 DO 180 I = K,MB
        KK = MB-I+K
       RANG(KK+1) = RANG(KK)
180   CONTINUE      
      RANG(K) = MAAT
      GOTO 40
C CALCULATION OF THE INTEGRAL
  190 AIND1 = 0.0D+0
      DO 200 K = 1,MAAT
      AIND1 = AIND1+PART(K)
200   CONTINUE       
      IF(AIND1.EQ.0.0D+0)
     &        WRITE(6,*) '**** AIND=0.**** EST NOT CALCULATED'
      IF(AIND1.NE.0.0D+0) EST=EST/AIND1
      DAIND1=AIND1
      RETURN
      END
*------------------------------ JB ---------------------------------


==> anc/OMEPOL3.f <==
      PROGRAM OMEPOL3
*
*     ---------------------------------------------------------
*
*     Massive unpolarized OMEs in x-space [single mass]
*     up to 3 loops
*
*     N=0,1,2,3 maximal order in AS
*     ---------------------------------------------------------
*
*     License conditions:
*     -------------------
*     This code is based on the analytic results obtained in the 
*     following references, which shall be quoted at any use of this code.
*
*--------------------------------------------------------------- 
*  [1]
*  \bibitem{Blumlein:2021xlc}
*  J.~Bl\"umlein, A.~De Freitas, M.~Saragnese, C.~Schneider and K.~Sch\"onwald,
*  {\it Logarithmic contributions to the polarized $O(\alpha_s^3)$ asymptotic
*  massive Wilson coefficients and operator
*  matrix elements in deeply inelastic scattering},
*  Phys. Rev. D \textbf{104} (2021) no.3, 034030
*  %doi:10.1103/PhysRevD.104.034030
*  [arXiv:2105.09572 [hep-ph]].
*-------------------------------------------------------------------------------------------------------------------------
*  [2]
*  \bibitem{Ablinger:2014vwa}
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~Hasselhuhn, A.~von Manteuffel,
*  M.~Round, C.~Schneider, and F.~Wi\ss{}brock,
*  {\it The 3-Loop Non-Singlet Heavy Flavor Contributions and Anomalous Dimensions for the
*  Structure Function $F_2(x,Q^2)$ and Transversity},
*  Nucl.\ Phys.\ B {\bf 886} (2014) 733--823
*  [arXiv:1406.4654 [hep-ph]].
*  %%CITATION = ARXIV:1406.4654;%%
*------------------------------------------------------------------------
*  [3]
*  \bibitem{Ablinger:2019etw}
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider and K.~Sch\"onwald,
*  {\it The three-loop single mass polarized pure singlet operator matrix element},
*  Nucl. Phys. B \textbf{953} (2020) 114945
*  %doi:10.1016/j.nuclphysb.2020.114945
*  [arXiv:1912.02536 [hep-ph]].
*------------------------------------------------------------------------
*  [4]
*  \bibitem{Behring:2021asx}
*  A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, K.~Sch\"onwald and C.~Schneider,
*  {\it The polarized transition matrix element $A_{gq}(N)$ of the variable
*  flavor number scheme at $O(\alpha^3_s)$},
*  Nucl. Phys. B \textbf{964} (2021) 115331
*  %doi:10.1016/j.nuclphysb.2021.115331
*  [arXiv:2101.05733 [hep-ph]].
*--------------------------------------------------------------- 
*  [5]
*  \bibitem{Ablinger:2022wbb}
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~Goedicke, A.~von Manteuffel,
*  C.~Schneider and K.~Sch\"onwald,
*  {\it The unpolarized and polarized single-mass three-loop heavy flavor operator matrix elements
*  $A_{gg,Q}$ and  $\Delta A_{gg,Q}$},
*  JHEP \textbf{12} (2022) 134
*  %doi:10.1007/JHEP12(2022)134
*  [arXiv:2211.05462 [hep-ph]].
*--------------------------------------------------------------- 
*  [6]
*  \bibitem{Ablinger:2023ahe}
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
*  C.~Schneider and K.~Sch\"onwald, 
*  {\it The first--order factorizable contributions to the three--loop massive operator matrix
*   elements $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$},
*  Nucl. Phys. B \textbf{999} (2024) 116427
*  %doi:10.1016/j.nuclphysb.2023.116427
*  [arXiv:2311.00644 [hep-ph]].
*--------------------------------------------------------------- 
*  [7]
*  \bibitem{Ablinger:2024xtt} 
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
*  C.~Schneider and K.~Sch\"onwald,
*  {\it The non-first-order-factorizable contributions to the three-loop single-mass operator matrix 
*  elements $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$.}
*  Phys. Lett. B \textbf{854} (2024) 13/8713
*  %doi:10.1016/j.physletb.2024.138713
*  [arXiv:2403.00513 [hep-ph]].
*--------------------------------------------------------------- 
*  [8]
*  \bibitem{VFNS} 
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
*  C.~Schneider and K.~Sch\"onwald,
*  {\it The Single-Mass Variable Flavor Number Scheme at Three-Loop Order}
*  DESY 24-037
*--------------------------------------------------------------- 
*
*
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,AS,NF,LM,X
      REAL*8 ANSEVENDel,ANSEVENplu,ANSEVENreg      
      REAL*8 ANSODDDel,ANSODDplu,ANSODDreg      
      REAL*8 APSQqreg,APSqqQreg,AQgreg,AqgQreg,AgqQreg     
      REAL*8 AggQDel,AggQplu,AggQreg      
      REAL*8 EPS,EST,DAIND,FUN,T33,AA,BB
      INTEGER N,IGRID,KEY,MAX,KOU
      EXTERNAL FUN
*
*---------------------------------
      X=0.1D0
*---------------------------------
      IF(X.LT.1.0D-6) GOTO 1
      IF(X.GT.1.0D0)  GOTO 1
*---------------------------------
      GOTO 2
1     WRITE(6,*) '**** X=', X, '*** out of range, STOP ****'
      STOP    
2     AA=0.0D0
      BB=1.0D0
      AS=0.1D0
      NF=3.0D0
      LM=10.0D0
*---------------------------------
      N=3
*---------------------------------
      X=0.1D0
      EPS=1.0D-12
      KEY=2
      MAX=10000
*
      WRITE(6,*) 'N =',N
      WRITE(6,*) 'AS=',AS
      WRITE(6,*) 'LM=',LM
      WRITE(6,*) 'X =',X
      WRITE(6,*) '---------------------------------------------'
*
      IGRID = 1
      IF(IGRID.EQ.0) WRITE(6,*) 
     &'>>> Spline constants computed and written to disk <<<'
*
*     >> Read in some grids and spline them
*
      IF(IGRID.EQ.0)  CALL GRIDINI
*
*     >> Write the spline results to disc
*
*     >> Because of file status: do it only once!
*
      IF(IGRID.EQ.0) CALL GRIDOUT
*
*     >> Read in the pre-computed spline files
*
      IF(IGRID.EQ.1) CALL GRIDREAD 
      IF(IGRID.EQ.1) 
     & WRITE(6,*) '>>> Grid based run [spline data read in] <<<'
*      IF(IGRID.EQ.1) STOP
*
*
*     compute test data  
*
      T1=ANSEVENDel(N,AS,NF,LM)      
      T2=ANSEVENplu(N,AS,NF,LM,X)      
      T3=ANSEVENreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'DANSEVENDel=',T1
      WRITE(6,*) 'DANSEVENplu=',T2
      WRITE(6,*) 'DANSEVENreg=',T3
      WRITE(6,*) '---------------------------------------------'
*
      T1=ANSODDDel(N,AS,NF,LM)      
      T2=ANSODDplu(N,AS,NF,LM,X)      
      T3=ANSODDreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'DANSODDDel=',T1
      WRITE(6,*) 'DANSODDplu=',T2
      WRITE(6,*) 'DANSODDreg=',T3
      WRITE(6,*) '---------------------------------------------'
*
      T1=APSQqreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'DAPSQqreg=',T1
      WRITE(6,*) '---------------------------------------------'
*
      T1=APSqqQreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'DAPSqqQreg=',T1
      WRITE(6,*) '---------------------------------------------'
*
      T1=AQgreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'DAQgreg=',T1
      WRITE(6,*) '---------------------------------------------'
*
      T1=AqgQreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'DAqgQreg=',T1
      WRITE(6,*) '---------------------------------------------'
*
      T1=AgqQreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'DAgQreg=',T1
      WRITE(6,*) '---------------------------------------------'
*
      T1=AggQDel(N,AS,NF,LM)      
      T2=AggQplu(N,AS,NF,LM,X)      
      T3=AggQreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'DAggQDel=',T1
      WRITE(6,*) 'DAggQplu=',T2
      WRITE(6,*) 'DAggQreg=',T3
      WRITE(6,*) '---------------------------------------------'
*
      STOP
      END
      REAL*8 FUNCTION FUN(Y)
*     ----------------------
*
      INTEGER N
      REAL*8 ANSEVENreg,AS,NF,LM,Y
      N=3
      AS=1.0D0
      NF=0.0D0
      LM=0.0D0
      FUN=ANSEVENreg(N,AS,NF,LM,Y)*Y**100
      RETURN
      END
      REAL*8 FUNCTION ANSEVENDel(N,AS,NF,LM)
*     ---------------------------------------------------------
*     NS even OME: Delta part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,T
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DANSEVENDel, N=',N,'... not alloweD, STOP'
      STOP
10    T=1.0D0
      GOTO 100    
20    T=1.0D0
      GOTO 100    
30    T=1.0D0
     &   +AS**2*(5.44059237022954034142984376219D0
     &          +6.29309890434924955190192059252D0*LM
     &          +1.33333333333333333333333333333D0*LM**2)
      GOTO 100
40    T= 1.0D0 + AS**2*(5.4405923702295403414D0 + 
     &   6.2930989043492495519D0*LM + 1.3333333333333333333D0*LM**2) 
     & + AS**3*(-51.033843609253286988D0 + 
     &     6.3045791076017218122D0*LM**2 + 
     &     LM**3*(-8.5925925925925925926D0 + 
     &        0.59259259259259259259D0*NF) + 
     &     3.1144841058729093726D0*NF + 
     &     LM*(41.70132335945364943D0 + 
     &        4.9927904199408597917D0*NF))
*
100   CONTINUE
*
      ANSEVENDel=T
*
      RETURN
      END
      REAL*8 FUNCTION ANSEVENplu(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     NS even OME: plus part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DANSEVENplu, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100    
20    T=0.0D0
      GOTO 100    
30    T=  AS**2*(5.53086419753086419753086419753D0
     &          +5.92592592592592592592592592593D0*LM
     &          +1.77777777777777777777777777778D0*LM**2)
      GOTO 100
40    T=  AS**2*(5.53086419753086419753086419753D0
     &          +5.92592592592592592592592592593D0*LM
     &          +1.77777777777777777777777777778D0*LM**2)
      T=T+AS**3*((-20.362519064781281789368414686D0
     &            +3.40501388693267882882213976007D0*NF)
     &          +( 44.7841382610690255348822386031D0
     &          +  8.95473251028806584362139917695D0*NF)*LM
     &          +  16.8586905245217866392057603955D0*LM**2
     &          +(-11.4567901234567901234567901235D0
     &           + 0.7901234567901234567901234567D0*NF)*LM**3)
*
100   CONTINUE
*
      ANSEVENplu=T/(1.0D0-X)
*
      RETURN
      END
      REAL*8 FUNCTION ANSEVENreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     NS even OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 ANSEVr2,ANSEVr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DANSEVENreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100    
20    T=0.0D0
      GOTO 100    
30    T=  AS**2*ANSEVr2(NF,LM,X)
      GOTO 100
40    T=  AS**2*ANSEVr2(NF,LM,X) + AS**3*ANSEVr3(NF,LM,X)
*
100   CONTINUE
*
      ANSEVENreg=T
*
      RETURN
      END
      REAL*8 FUNCTION ANSODDDel(N,AS,NF,LM)
*     ---------------------------------------------------------
*     NS ODD OME: Delta part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,T
      INTEGER N
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DANSODDDel, N=',N,'... not alloweD, STOP'
      STOP
10    T=1.0D0
      GOTO 100    
20    T=1.0D0
      GOTO 100    
30    T=1.0D0
     &   +AS**2*(5.44059237022954034142984376219D0
     &          +6.29309890434924955190192059252D0*LM
     &          +1.33333333333333333333333333333D0*LM**2)
      GOTO 100
40    T=1.0D0
     &   +AS**2*(5.44059237022954034142984376219D0
     &          +6.29309890434924955190192059252D0*LM
     &          +1.33333333333333333333333333333D0*LM**2)
      T=T+AS**3*((-51.0338436092532869875178902774D0
     &            +3.11448410587290937257197990329D0*NF)
     &          +( 41.7013233594536494300266269782D0+
     &          +  4.99279041994085979167378856399D0*NF)*LM
     &          +  6.30457910760172181223897345067D0*LM**2
     &          +(-8.59259259259259259259259259259D0
     &            +0.59259259259259259259259259259D0*NF)*LM**3)
*
100   CONTINUE
*
      ANSODDDel=T
*
      RETURN
      END
      REAL*8 FUNCTION ANSODDplu(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     NS oDD OME: plus part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      INTEGER N
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DANSODDplu, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100    
20    T=0.0D0
      GOTO 100    
30    T=  AS**2*(5.53086419753086419753086419753D0
     &          +5.92592592592592592592592592593D0*LM
     &          +1.77777777777777777777777777778D0*LM**2)
      GOTO 100
40    T=  AS**2*(5.53086419753086419753086419753D0
     &          +5.92592592592592592592592592593D0*LM
     &          +1.77777777777777777777777777778D0*LM**2)
      T=T+AS**3*((-20.362519064781281789368414686D0
     &            +3.40501388693267882882213976007D0*NF)
     &          +( 44.7841382610690255348822386031D0
     &          +  8.95473251028806584362139917695D0*NF)*LM
     &          +  16.8586905245217866392057603955D0*LM**2
     &          +(-11.4567901234567901234567901235D0
     &           + 0.7901234567901234567901234567D0*NF)*LM**3)
*
100   CONTINUE
*
      ANSODDplu=T/(1.0D0-X)
*
      RETURN
      END
      REAL*8 FUNCTION ANSODDreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 ANSODr2,ANSODr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DANSODDreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100    
20    T=0.0D0
      GOTO 100    
30    T= AS**2*ANSODr2(NF,LM,X)
      GOTO 100
40    T= AS**2*ANSODr2(NF,LM,X) + AS**3*ANSODr3(NF,LM,X)
*
100   CONTINUE
*
      ANSODDreg=T
*
      RETURN
      END
      REAL*8 FUNCTION APSQqreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     PS Qq OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 APSQqr2,APSQqr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DAPSQqreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T=0.0D0
      GOTO 100
30    T=  AS**2*APSQqr2(NF,LM,X)
      GOTO 100
40    T=  AS**2*APSQqr2(NF,LM,X) + AS**3*APSQqr3(NF,LM,X)
*
100   CONTINUE
*
      APSQqreg=T
*
      RETURN
      END
      REAL*8 FUNCTION APSqqQreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     PS Qq OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 APSqqQr2,APSqqQr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DAPSqqQreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T=0.0D0
      GOTO 100
30    T=0.0D0
      GOTO 100
40    T= AS**3*APSqqQr3(NF,LM,X)
*
100   CONTINUE
*
      APSqqQreg=T
*
      RETURN
      END
      REAL*8 FUNCTION AQgreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     Qg OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 AQgr1,AQgr2,AQgr3
      INTEGER N
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DAQgreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T= AS*AQgr1(NF,LM,X)
      GOTO 100
30    T=  AS*AQgr1(NF,LM,X) + AS**2*AQgr2(NF,LM,X)
      GOTO 100
40    T= AS*AQgr1(NF,LM,X) + AS**2*AQgr2(NF,LM,X) 
     & + AS**3*AQgr3(NF,LM,X)
*
100   CONTINUE
*
      AQgreg=T
*
      RETURN
      END
      REAL*8 FUNCTION AqgQreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     qgQ OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 AqgQr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DAqgQreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T=0.0D0
      GOTO 100
30    T=0.0D0  
      GOTO 100
40    T= AS**3*AqgQr3(NF,LM,X)
*
100   CONTINUE
*
      AqgQreg=T
*
      RETURN
      END
      REAL*8 FUNCTION AgqQreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     gqQ OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 AgqQr2,AgqQr3
      INTEGER N
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DAqgQreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T=0.0D0
      GOTO 100
30    T=AS**2*AgqQr2(NF,LM,X) 
      GOTO 100
40    T= AS**2*AgqQr2(NF,LM,X) + AS**3*AgqQr3(NF,LM,X) 
*
100   CONTINUE
*
      AgqQreg=T
*
      RETURN
      END
      REAL*8 FUNCTION AggQDel(N,AS,NF,LM)
*     ---------------------------------------------------------
*     ggQ OME: Delta part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,T
      REAL*8 ln2,z2,z3,z4,li4half,z5,B4
      INTEGER N
*
      ln2    =0.6931471805599453094D0
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
      z4     =1.0823232337111381916D0 
      z5     =1.0369277551433699263D0
      li4half=0.5174790616738993863D0
      B4=-4.0D0*z2*ln2**2 + 2.0D0/3.0D0*ln2**4 - 13.0D0/2.0D0*z4
     &  + 16.0D0*li4half
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DAggQDel, N=',N,'... not alloweD, STOP'
      STOP
10    T=1.0D0
      GOTO 100    
20    T=1.0D0+AS*0.666666666666666666666666666667D0*LM
      GOTO 100    
30    T=1.0D0+AS*0.666666666666666666666666666667D0*LM
     &   +AS**2*(-8.333333333333334D0 + 
     &   (32.0D0*LM)/3.0D0 + (4.0D0*LM**2)/9.0D0)
      GOTO 100
40    T=1.0D0+AS*0.666666666666666666666666666667D0*LM
     &   +AS**2*(-8.333333333333334D0 + 
     &   (32.0D0*LM)/3.0D0 + (4.0D0*LM**2)/9.0D0)
     &    +as**3*(259.23281893004116D0 + 
     &    (16.0D0*B4)/3.0D0 + (8.0D0*LM**3)/27.0D0 + 
     &    (2342.0D0*z2)/9.0D0 - (128.0D0*ln2*z2)/9.0D0 + 
     &    NF*(-3.4917695473251027D0 + 
     &       (80.0D0*z2)/9.0D0) - (6247.0D0*z3)/2160.0D0 + 
     &    72.0D0*z2*z3 + 
     &    LM**2*(0.7777777777777778D0 + 72.0D0*z3) - 
     &    (1633.0D0*z4)/3.0D0 + 
     &    LM*(277.14814814814815D0 - 
     &       (565.0D0*NF)/27.0D0 + 24.0D0*z2 + 240.0D0*z3 + 
     &       30.0D0*z4) - 152.0D0*z5)
*
100   CONTINUE
*
      AggQDel=T
*
      RETURN
      END
      REAL*8 FUNCTION AggQplu(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: plus part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 ln2,z2,z3,z4,z5,li4half,B4
      INTEGER N
*
      ln2    =0.6931471805599453094D0
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
      z4     =1.0823232337111381916D0 
      z5     =1.0369277551433699263D0
      li4half=0.5174790616738993863D0
      B4=-4.0D0*z2*ln2**2 + 2.0D0/3.0D0*ln2**4 - 13.0D0/2.0D0*z4
     &  + 16.0D0*li4half
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DAggQplu, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100    
20    T=0.0D0
      GOTO 100    
30    T=  AS**2*(12.444444444444445D0 + (40.0D0*LM)/3.0D0 
     &    + 4.0D0*LM**2)
      GOTO 100
40    T=  AS**2*(12.444444444444445D0 + (40.0D0*LM)/3.0D0 
     &    + 4.0D0*LM**2)
     & +  AS**3*(     -145.7201646090535D0 - (16.0D0*B4)/3.0D0 + 
     &  LM**3*(-23.11111111111111D0 + 
     &     (16*NF)/9.0D0) + 
     &  LM**2*(125.77777777777777D0 - 48.0D0*z2) - 
     &  (1648.0D0*z2)/9.0D0 + 
     &  NF*(24.757201646090536D0 - 
     &     (128.0D0*z3)/9.0D0) + (70.0D0*z3)/3.0D0 + 
     &  LM*(122.22222222222223D0 + 
     &     (544.0D0*NF)/27.0D0 - 160.0D0*z2 + 208.0D0*z3) + 
     &  336.0D0*z4)
*
100   CONTINUE
*
      AggQplu=T/(1.0D0-X)
*
      RETURN
      END
      REAL*8 FUNCTION AggQreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     NS AggQ OME: regular part
*     ---------------------------------------------------------
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 AggQr2,AggQr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'DAggQreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T=0.0D0
      GOTO 100
30    T=  AS**2*AggQr2(NF,LM,X)
      GOTO 100 
40    T=  AS**2*AggQr2(NF,LM,X) + AS**3*AggQr3(NF,LM,X)
*
100   CONTINUE
*
      AggQreg=T
*
      RETURN
      END
      REAL*8 FUNCTION ANSEVr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXANSEVr2,LXANSEVr2,GRANSEVr2
*
      ANSEVr2=SXANSEVr2(NF,LM,X)+LXANSEVr2(NF,LM,X)
     &       +GRANSEVr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXANSEVr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G
      REAL*8 w(2)
*      
      z=X
      w(1)=Log(z)
      w(2)=4*LM - 2.D0/3.D0 + w(1)
*
      G = 4.D0/9.D0*w(2)*w(1)
      SXANSEVr2 = G
*
      RETURN
      END
      REAL*8 FUNCTION LXANSEVr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X 
*
      LXANSEVr2 = 0.0D0
*
      RETURN
      END
      REAL*8 FUNCTION GRANSEVr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M1(501,4),M2(501,4),M3(501,4)
      COMMON/COX/ XV
      COMMON/ANSE200/ M1
      COMMON/ANSE210/ M2
      COMMON/ANSE220/ M3
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M1(I,1) + M1(I,2)*DX + M1(I,3)*DX**2 + M1(I,4)*DX**3
      T2 = M2(I,1) + M2(I,2)*DX + M2(I,3)*DX**2 + M2(I,4)*DX**3
      T3 = M3(I,1) + M3(I,2)*DX + M3(I,3)*DX**2 + M3(I,4)*DX**3
*
      GRANSEVr2=T1+LM*T2+LM**2*T3
*
      RETURN
      END
      REAL*8 FUNCTION ANSEVr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXANSEVr3,LXANSEVr3,GRANSEVr3
*
      ANSEVr3=SXANSEVr3(NF,LM,X)+LXANSEVr3(NF,LM,X)
     &       +GRANSEVr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXANSEVr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2,z3,LZ
      REAL*8 w(5)
*
      z=X
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      LZ=LOG(z)
      G=-54.17535851124915348688146D0*LZ - 
     -  8.230541684779119167064358D0*LZ**2 + 
     -  1.141289437585733882030178D0*LZ**3 + 
     -  0.5925925925925925925925926D0*LZ**4 + 
     -  LM**2*(-1.185185185185185185185185D0*LZ + 
     -     3.555555555555555555555556D0*LZ**2) + 
     -  (2.106995884773662551440329D0*LZ + 
     -     0.1316872427983539094650206D0*LZ**2 - 
     -     0.1316872427983539094650206D0*LZ**3)*NF + 
     -  LM*(-10.41779951155238824115798D0*LZ + 
     -     6.222222222222222222222222D0*LZ**2 + 
     -     3.160493827160493827160494D0*LZ**3 + 
     -     (0.3950617283950617283950617D0*LZ - 
     -        0.5925925925925925925925926D0*LZ**2)*NF
     -     )
      SXANSEVr3 = G
*      WRITE(6,*) 'SXANSEVr3=',G
*
      RETURN
      END
      REAL*8 FUNCTION LXANSEVr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,z2,G 
      REAL*8 w(3)
*
      z=X
      z2=1.6449340668482264365D0
      w(1)=Log(1.0D0 - z)
      w(2)=23 + 16.D0/3.D0*w(1)
      w(2)=w(1)*w(2)
      w(2)=5816.D0/9.D0 + w(2)
      w(3)=10.D0/3.D0 + LM
      w(3)=LM*w(3)
      w(2)= - 158.D0/3.D0*z2 + 1.D0/3.D0*w(2) + 32*w(3)
*
      G = 16.D0/27.D0*w(2)*w(1)
      LXANSEVr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION GRANSEVr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^3) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,T4,T5,T6,T7,T8,DX
      REAL*8 XV(NX)
      REAL*8 M4(NX,4),M5(NX,4),M6(NX,4),M7(NX,4),M8(NX,4),M9(NX,4)
      REAL*8 M10(NX,4),M11(NX,4)
      COMMON/COX/ XV
      COMMON/ANSE300/ M4
      COMMON/ANSE310/ M5
      COMMON/ANSE320/ M6
      COMMON/ANSE330/ M7
      COMMON/ANSE301/ M8
      COMMON/ANSE311/ M9
      COMMON/ANSE321/ M10
      COMMON/ANSE331/ M11
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M4(I,1) + M4(I,2)*DX + M4(I,3)*DX**2 + M4(I,4)*DX**3
      T2 = M5(I,1) + M5(I,2)*DX + M5(I,3)*DX**2 + M5(I,4)*DX**3
      T3 = M6(I,1) + M6(I,2)*DX + M6(I,3)*DX**2 + M6(I,4)*DX**3
      T4 = M7(I,1) + M7(I,2)*DX + M7(I,3)*DX**2 + M7(I,4)*DX**3
      T5 = M8(I,1) + M8(I,2)*DX + M8(I,3)*DX**2 + M8(I,4)*DX**3
      T6 = M9(I,1) + M9(I,2)*DX + M9(I,3)*DX**2 + M9(I,4)*DX**3
*      T7 = M10(I,1) + M10(I,2)*DX + M10(I,3)*DX**2 + M10(I,4)*DX**3
      T8 = M11(I,1) + M11(I,2)*DX + M11(I,3)*DX**2 + M11(I,4)*DX**3
*
      GRANSEVr3=T1+LM*T2+LM**2*T3+LM**3*T4
     &        +(T5+LM*T6+LM**3*T8)*NF
*
      RETURN 
      END 
      REAL*8 FUNCTION ANSODr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXANSODr2,LXANSODr2,GRANSODr2
*
      ANSODr2=SXANSODr2(NF,LM,X)+LXANSODr2(NF,LM,X)
     &       +GRANSODr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXANSODr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS OD OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G
      REAL*8 w(2)
*
      z=X
      w(1)=Log(z)
      w(2)=4*LM - 2.D0/3.D0 + w(1)
*
      G = 4.D0/9.D0*w(2)*w(1)
      SXANSODr2 = G
*
      RETURN
      END
      REAL*8 FUNCTION LXANSODr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X 
      LXANSODr2 = 0.0D0
*
      RETURN
      END
      REAL*8 FUNCTION GRANSODr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M12(501,4),M13(501,4),M14(501,4)
      COMMON/COX/ XV
      COMMON/ANSO200/ M12
      COMMON/ANSO210/ M13
      COMMON/ANSO220/ M14
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M12(I,1) + M12(I,2)*DX + M12(I,3)*DX**2 + M12(I,4)*DX**3
      T2 = M13(I,1) + M13(I,2)*DX + M13(I,3)*DX**2 + M13(I,4)*DX**3
      T3 = M14(I,1) + M14(I,2)*DX + M14(I,3)*DX**2 + M14(I,4)*DX**3
*
      GRANSODr2=T1+LM*T2+LM**2*T3
*
      RETURN
      END
      REAL*8 FUNCTION ANSODr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXANSODr3,LXANSODr3,GRANSODr3
*
      ANSODr3=SXANSODr3(NF,LM,X)+LXANSODr3(NF,LM,X)
     &       +GRANSODr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXANSODr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS OD OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,z2,z3,G,LZ
      REAL*8 w(4)
*
      z=X
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      LZ=LOG(z)
      w(1)=4*LM
      w(2)=97.D0/3.D0 - LM
      w(2)=w(2)*w(1)
      w(3)=16.D0/3.D0 + LM
      w(3)=NF*w(3)
      w(4)= - 148.D0/9.D0 - 25*LM
      w(4)=z2*w(4)
      w(2)=4*w(4) + 4.D0/3.D0*w(3) - 3227.D0/27.D0 + w(2)
      w(3)=2.D0/9.D0 - LM
      w(3)=NF*w(3)
      w(4)=13.D0/9.D0 + w(1)
      w(4)=2*w(4) - 1.D0/3.D0*NF
      w(4)=2.D0/3.D0*w(4) + LZ
      w(4)=LZ*w(4)
      w(3)=w(3) + w(4)
      w(1)=7 + w(1)
      w(1)=LM*w(1)
      w(1)= - 46.D0/3.D0*z2 + 431.D0/27.D0 + w(1) + 2.D0/3.D0*w(3)
      w(1)=LZ*w(1)
      w(1)=112.D0/9.D0*z3 + 1.D0/3.D0*w(2) + w(1)
*
      G = 8.D0/9.D0*LZ*w(1)
      SXANSODr3 = G
      WRITE(6,*) 'SXANSODr3=',G
*
      RETURN
      END
      REAL*8 FUNCTION LXANSODr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2 
      REAL*8 w(3)
*
      z=X 
      z2=1.6449340668482264365D0
      w(1)=Log(1.0D0 - z)
      w(2)=23 + 16.D0/3.D0*w(1)
      w(2)=w(1)*w(2)
      w(2)=5816.D0/9.D0 + w(2)
      w(3)=10.D0/3.D0 + LM
      w(3)=LM*w(3)
      w(2)= - 158.D0/3.D0*z2 + 1.D0/3.D0*w(2) + 32*w(3)
*
      G = 16.D0/27.D0*w(2)*w(1)
      LXANSODr3 = G
      WRITE(6,*) 'LXANSODr3=',G
*
      RETURN
      END
      REAL*8 FUNCTION GRANSODr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^3) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,T4,T5,T6,T7,T8,DX
      REAL*8 XV(NX)
      REAL*8 M15(NX,4),M16(NX,4),M17(NX,4),M18(NX,4),M19(NX,4)
      REAL*8 M20(NX,4),M21(NX,4),M22(NX,4)
      COMMON/COX/ XV
      COMMON/ANSO300/ M15
      COMMON/ANSO310/ M16
      COMMON/ANSO320/ M17
      COMMON/ANSO330/ M18
      COMMON/ANSO301/ M19
      COMMON/ANSO311/ M20
      COMMON/ANSO321/ M21
      COMMON/ANSO331/ M22
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M15(I,1) + M15(I,2)*DX + M15(I,3)*DX**2 + M15(I,4)*DX**3
      T2 = M16(I,1) + M16(I,2)*DX + M16(I,3)*DX**2 + M16(I,4)*DX**3
      T3 = M17(I,1) + M17(I,2)*DX + M17(I,3)*DX**2 + M17(I,4)*DX**3
      T4 = M18(I,1) + M18(I,2)*DX + M18(I,3)*DX**2 + M18(I,4)*DX**3
      T5 = M19(I,1) + M19(I,2)*DX + M19(I,3)*DX**2 + M19(I,4)*DX**3
      T6 = M20(I,1) + M20(I,2)*DX + M20(I,3)*DX**2 + M20(I,4)*DX**3
*      T7 = M21(I,1) + M21(I,2)*DX + M21(I,3)*DX**2 + M21(I,4)*DX**3
      T8 = M22(I,1) + M22(I,2)*DX + M22(I,3)*DX**2 + M22(I,4)*DX**3
*
      GRANSODr3=T1+LM*T2+LM**2*T3+LM**3*T4
     &        +(T5+LM*T6+LM**3*T8)*NF
*
      RETURN
      END
      REAL*8 FUNCTION APSQqr2(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAPSQqr2,LXAPSQqr2,GRAPSQqr2
*
      APSQqr2=SXAPSQqr2(NF,LM,X)+LXAPSQqr2(NF,LM,X)
     &       +GRAPSQqr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXAPSQqr2(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G 
      REAL*8 w(3)
*
      z=X
      w(1)=Log(z)
      w(2)= - 1 - 2.D0/3.D0*w(1)
      w(2)=w(1)*w(2)
      w(3)= - LM + 1 + w(1)
      w(3)=LM*w(3)
      w(2)=4.D0/3.D0*w(3) - 2 + 1.D0/3.D0*w(2)
*
      G = 4*w(2)*w(1)
      SXAPSQqr2 = G
*
      RETURN
      END
      REAL*8 FUNCTION LXAPSQqr2(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X 
      LXAPSQqr2 = 0.0D0
*
      RETURN
      END
      REAL*8 FUNCTION GRAPSQqr2(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M23(501,4),M24(501,4),M25(501,4)
      COMMON/COX/ XV
      COMMON/APSQq200/ M23
      COMMON/APSQq210/ M24
      COMMON/APSQq220/ M25
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M23(I,1) + M23(I,2)*DX + M23(I,3)*DX**2 + M23(I,4)*DX**3
      T2 = M24(I,1) + M24(I,2)*DX + M24(I,3)*DX**2 + M24(I,4)*DX**3
      T3 = M25(I,1) + M25(I,2)*DX + M25(I,3)*DX**2 + M25(I,4)*DX**3
*
      GRAPSQqr2=T1+LM*T2+LM**2*T3
*
      RETURN
      END
      REAL*8 FUNCTION APSQqr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAPSQqr3,LXAPSQqr3,GRAPSQqr3
*
      APSQqr3=SXAPSQqr3(NF,LM,X)+LXAPSQqr3(NF,LM,X)
     &       +GRAPSQqr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXAPSQqr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,ln2,z2,z3,z4,z5,B4,li4half,G 
      REAL*8 w(6)
*
      z=X
      ln2    =0.6931471805599453094D0
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
      z4     =1.0823232337111381916D0 
      z5     =1.0369277551433699263D0
      li4half=0.5174790616738993863D0
      B4=-4.0D0*z2*ln2**2 + 2.0D0/3.0D0*ln2**4 - 13.0D0/2.0D0*z4
     &  + 16.0D0*li4half
*
      w(1)=Log(z)
      w(2)=2*NF
      w(3)=2*LM
      w(4)=7 - w(3)
      w(4)=LM*w(4)
      w(4)= - 38.D0/3.D0 + w(4)
      w(4)=LM*w(4)
      w(4)=346.D0/27.D0 + w(4)
      w(4)=w(4)*w(2)
      w(5)= - 263 + 286*LM
      w(5)=LM*w(5)
      w(5)=17083.D0/3.D0 + w(5)
      w(5)=LM*w(5)
      w(4)=w(4) + 89264.D0/27.D0 + w(5)
      w(5)= - 1 - 20.D0/9.D0*LM
      w(5)=LM*w(5)
      w(6)=5.D0/9.D0 - LM
      w(6)=NF*w(6)
      w(5)=8.D0/9.D0*w(6) - 6353.D0/81.D0 + w(5)
      w(5)=z2*w(5)
      w(4)=1.D0/27.D0*w(4) + w(5)
      w(5)= - 109 + 32.D0/3.D0*LM
      w(5)=w(5)*w(3)
      w(5)=2369.D0/3.D0 + w(5)
      w(5)=LM*w(5)
      w(6)= - 7.D0/3.D0 + LM
      w(3)=w(6)*w(3)
      w(3)=103.D0/27.D0 + w(3)
      w(2)=w(3)*w(2)
      w(2)=w(2) - 21247.D0/27.D0 + w(5)
      w(3)=16.D0/9.D0*NF - 469.D0/9.D0 - 26*LM
      w(3)=z2*w(3)
      w(2)=1132.D0/9.D0*z3 + 1.D0/3.D0*w(2) + w(3)
      w(3)=7 - 4.D0/3.D0*LM
      w(3)=LM*w(3)
      w(5)=31.D0/9.D0 - 4*LM
      w(5)=NF*w(5)
      w(3)=206.D0/9.D0*z2 + 2.D0/3.D0*w(5) - 5647.D0/27.D0 + 22*w(3)
      w(5)= - 49.D0/27.D0 + LM
      w(5)= - 43.D0/135.D0*w(1) + 2*w(5) + 5.D0/81.D0*NF
      w(5)=w(1)*w(5)
      w(3)=1.D0/9.D0*w(3) + w(5)
      w(3)=w(1)*w(3)
      w(2)=1.D0/3.D0*w(2) + w(3)
      w(2)=w(1)*w(2)
      w(3)=ln2**2
      w(5)=2*z2 - 1.D0/3.D0*w(3)
      w(3)=w(5)*w(3)
      w(5)= - 4.D0/9.D0*NF + 311.D0/9.D0 - 80*LM
      w(5)=z3*w(5)
      w(2)=w(2) + 8.D0/9.D0*B4 - 128.D0/9.D0*li4half + 16.D0/9.D0*w(3)
     &  + 4.D0/3.D0*w(5) + 2*w(4) - 497.D0/27.D0*z4
*
      G = 8*w(2)*w(1)
      SXAPSQqr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION LXAPSQqr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X 
      LXAPSQqr3 = 0.0D0
*
      RETURN
      END
      REAL*8 FUNCTION GRAPSQqr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,DX
      REAL*8 XV(NX)
      REAL*8 M26(NX,4),M27(NX,4),M28(NX,4),M29(NX,4),M30(NX,4)
      REAL*8 M31(NX,4),M32(NX,4)
      REAL*8 M58(NX,4)
      COMMON/COX/ XV
      COMMON/APSQq300/ M26 
      COMMON/APSQq310/ M27
      COMMON/APSQq320/ M28
      COMMON/APSQq330/ M29
      COMMON/APSQq301/ M30
      COMMON/APSQq311/ M31
      COMMON/APSQq321/ M58
      COMMON/APSQq331/ M32
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M26(I,1) + M26(I,2)*DX + M26(I,3)*DX**2 + M26(I,4)*DX**3
      T2 = M27(I,1) + M27(I,2)*DX + M27(I,3)*DX**2 + M27(I,4)*DX**3
      T3 = M28(I,1) + M28(I,2)*DX + M28(I,3)*DX**2 + M28(I,4)*DX**3
      T4 = M29(I,1) + M29(I,2)*DX + M29(I,3)*DX**2 + M29(I,4)*DX**3
      T5 = M30(I,1) + M30(I,2)*DX + M30(I,3)*DX**2 + M30(I,4)*DX**3
      T6 = M31(I,1) + M31(I,2)*DX + M31(I,3)*DX**2 + M31(I,4)*DX**3
      T7 = M58(I,1) + M58(I,2)*DX + M58(I,3)*DX**2 + M58(I,4)*DX**3
      T8 = M32(I,1) + M32(I,2)*DX + M32(I,3)*DX**2 + M32(I,4)*DX**3
*
      GRAPSQqr3=T1+LM*T2+LM**2*T3+LM**3*T4
     &        +(T5+LM*T6+LM**2*T7+LM**3*T8)*NF
*
      RETURN
      END
      REAL*8 FUNCTION APSqqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSqqQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAPSqqQr3,LXAPSqqQr3,GRAPSqqQr3
*
      APSqqQr3=SXAPSqqQr3(NF,LM,X)+LXAPSqqQr3(NF,LM,X)
     &       +GRAPSqqQr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXAPSqqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSqqQ OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2,z3 
      REAL*8 w(6)
*
      z=X
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      w(1)=Log(z)
      w(2)=2*LM
      w(3)=w(2) + 11.D0/9.D0
      w(4)=1.D0/3.D0*w(1)
      w(5)= - 2*w(3) - w(4)
      w(5)=w(5)*w(4)
      w(6)= - 11.D0/3.D0 - w(2)
      w(6)=LM*w(6)
      w(6)= - 143.D0/27.D0 + w(6)
      w(5)=2*w(6) + w(5)
      w(5)=w(1)*w(5)
      w(3)= - w(4) - w(3)
      w(3)=z2*w(3)
      w(2)= - 7 - w(2)
      w(2)=LM*w(2)
      w(2)= - 55.D0/3.D0 + w(2)
      w(2)=LM*w(2)
      w(2)= - 1118.D0/27.D0 + w(2)
      w(2)=80.D0/3.D0*z3 + 8*w(3) + 4.D0/3.D0*w(2) + w(5)
*
      G = 8.D0/9.D0*NF*w(2)*w(1)
      SXAPSqqQr3 = G 
*
      RETURN
      END
      REAL*8 FUNCTION LXAPSqqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSqqQ OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X 
      LXAPSqqQr3 = 0.0D0
*
      RETURN
      END
      REAL*8 FUNCTION GRAPSqqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSqqQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 T1,T2,T3,T4,DX
      REAL*8 XV(NX)
      REAL*8 M33(NX,4),M34(NX,4),M35(NX,4),M36(NX,4)
      COMMON/COX/ XV
      COMMON/APSqqQ301/ M33
      COMMON/APSqqQ311/ M34
      COMMON/APSqqQ321/ M35
      COMMON/APSqqQ331/ M36
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M33(I,1) + M33(I,2)*DX + M33(I,3)*DX**2 + M33(I,4)*DX**3
      T2 = M34(I,1) + M34(I,2)*DX + M34(I,3)*DX**2 + M34(I,4)*DX**3
      T3 = M35(I,1) + M35(I,2)*DX + M35(I,3)*DX**2 + M35(I,4)*DX**3
      T4 = M36(I,1) + M36(I,2)*DX + M36(I,3)*DX**2 + M36(I,4)*DX**3
*
      GRAPSqqQr3=(T1+LM*T2+LM**2*T3+LM**3*T4)*NF
*
      RETURN
      END 
      REAL*8 FUNCTION AqgQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AqgQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAqgQr3,LXAqgQr3,GRAqgQr3
*
      AqgQr3=SXAqgQr3(NF,LM,X)+LXAqgQr3(NF,LM,X)
     &       +GRAqgQr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXAqgQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AqgQ OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,z2,z3,G 
      REAL*8 w(4)
*
      z=X
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      w(1)=Log(z)
      w(2)=2*LM
      w(3)= - 17 - 2.D0/3.D0*LM
      w(3)=LM*w(3)
      w(3)= - 1085.D0/3.D0 + 4*w(3)
      w(3)=w(3)*w(2)
      w(4)= - 245.D0/3.D0 - 8*LM
      w(2)=w(4)*w(2)
      w(4)= - 4.D0/5.D0*w(1) - 148.D0/9.D0 - 5*LM
      w(4)=w(1)*w(4)
      w(2)=2*w(4) - 8477.D0/27.D0 + w(2)
      w(2)=w(1)*w(2)
      w(2)=2.D0/3.D0*w(2) - 99967.D0/81.D0 + w(3)
      w(2)=w(1)*w(2)
      w(3)= - 1273 - 140*LM
      w(3)=LM*w(3)
      w(3)= - 16540.D0/3.D0 + w(3)
      w(3)=LM*w(3)
      w(3)= - 261830.D0/27.D0 + w(3)
      w(4)=35.D0/3.D0 + w(1)
      w(4)=z3*w(4)
      w(2)=128.D0/3.D0*w(4) + 4.D0/9.D0*w(3) + w(2)
*
      G = 1.D0/3.D0*NF*w(2)*w(1)
      SXAqgQr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION LXAqgQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AqgQ OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,z2,z3,G 
      REAL*8 w(6)
*
      z=X
      z2=1.6449340668482264365D0
      w(1)=Log(1 - z)
      w(2)=5*LM
      w(3)= - 10.D0/3.D0 - LM
      w(3)=w(3)*w(2)
      w(3)= - 497.D0/27.D0 + w(3)
      w(3)=1.D0/3.D0*w(3) + z2
      w(4)=LM + 10.D0/9.D0
      w(5)=1.D0/3.D0*w(1)
      w(6)= - 4*w(4) - w(5)
      w(6)=w(1)*w(6)
      w(3)=4*w(3) + 5.D0/9.D0*w(6)
      w(3)=w(3)*w(5)
      w(5)= - 5 - LM
      w(2)=w(5)*w(2)
      w(2)= - 217.D0/3.D0 + w(2)
      w(2)=LM*w(2)
      w(2)= - 2552.D0/27.D0 + w(2)
      w(4)=z2*w(4)
      w(2)=58.D0/27.D0*z3 + 1.D0/27.D0*w(2) + w(4)
      w(2)=8*w(2) + w(3)
*
      G = NF*w(2)*w(1)
      LXAqgQr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION GRAqgQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AqgQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 T1,T2,T3,T4,DX
      REAL*8 XV(NX)
      REAL*8 M37(NX,4),M38(NX,4),M39(NX,4),M40(NX,4)
      COMMON/COX/ XV
      COMMON/AqgQ301/ M37
      COMMON/AqgQ311/ M38
      COMMON/AqgQ321/ M39
      COMMON/AqgQ331/ M40
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M37(I,1) + M37(I,2)*DX + M37(I,3)*DX**2 + M37(I,4)*DX**3
      T2 = M38(I,1) + M38(I,2)*DX + M38(I,3)*DX**2 + M38(I,4)*DX**3
      T3 = M39(I,1) + M39(I,2)*DX + M39(I,3)*DX**2 + M39(I,4)*DX**3
      T4 = M40(I,1) + M40(I,2)*DX + M40(I,3)*DX**2 + M40(I,4)*DX**3
*
      GRAqgQr3=(T1+LM*T2+LM**2*T3+LM**3*T4)*NF
*
      RETURN
      END
      REAL*8 FUNCTION AQgr1(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 GRAQgr1
*
      AQgr1=GRAQgr1(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION GRAQgr1(NF,LM,X)
*     ---------------------------------------------------------
*     AqgQ OME: regular part O(as^1) grid part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 T1,DX
      REAL*8 XV(NX)
      REAL*8 M51(NX,4)
      COMMON/COX/ XV
      COMMON/AQg110/ M51
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M51(I,1) + M51(I,2)*DX + M51(I,3)*DX**2 + M51(I,4)*DX**3
*
      GRAQgr1=T1*LM
*
      RETURN
      END

CC   UP TO THIS POINT

      REAL*8 FUNCTION AggQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAggQr2,LXAggQr2,GRAggQr2
*
      AggQr2= SXAggQr2(NF,LM,X)+LXAggQr2(NF,LM,X)
     &       +GRAggQr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION LXAggQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G 
      REAL*8 w(2)
*
      z=X
      w(1)=Log(1.0D0 - z)
      G =  - 2*w(1)
      LXAggQr2 = G
*
      RETURN
      END
      REAL*8 FUNCTION SXAggQr2(NF,LM,X)
*     ---------------------------------------------------------
*     DAgqQ OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G 
      REAL*8 w(3)
*
      z=X
      w(1)=Log(z)
      w(2)=2*LM
      w(3)=13 + w(2)
      w(2)=w(2)*w(3)
      w(2)=29 + w(2)
      w(3)=4.D0/3.D0*w(1) + 13 + 8*LM
      w(3)=w(1)*w(3)
      w(2)=2*w(2) + w(3)
*
      G = 2.D0/3.D0*w(2)*w(1)
      SXAggQr2 = G
*
      RETURN
      END
      REAL*8 FUNCTION LXAggQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2,z3
      REAL*8 w(4)
*
      z=X
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
*
      w(1)=Log(1.0D0 - z)
      w(2)=15 + 4*LM
      w(2)=LM*w(2)
      w(3)= - 4.D0/3.D0 - LM
      w(3)=NF*w(3)
      w(4)=16.D0/3.D0*w(1) - 4.D0/9.D0*NF + 277.D0/9.D0 - 6*z2
      w(4)=w(1)*w(4)
      w(2)=w(4) + 8.D0/3.D0*w(3) + 72*z3 - 364.D0/3.D0*z2 + 4243.D0/9.D0
     &  + 24*w(2)
*
      G = w(2)*w(1)
      LXAggQr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION GRAggQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^3) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 T1,T2,T3,T4,T5,T6,T7,DX
      REAL*8 XV(501)
      REAL*8 M59(501,4),M60(501,4),M61(501,4),M62(501,4)
      REAL*8 M63(501,4),M64(501,4),M65(501,4)
      COMMON/COX/ XV
      COMMON/AggQ300/ M59
      COMMON/AggQ310/ M60
      COMMON/AggQ320/ M61
      COMMON/AggQ330/ M62
      COMMON/AggQ301/ M63
      COMMON/AggQ311/ M64
      COMMON/AggQ331/ M65
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M59(I,1) + M59(I,2)*DX + M59(I,3)*DX**2 + M59(I,4)*DX**3
      T2 = M60(I,1) + M60(I,2)*DX + M60(I,3)*DX**2 + M60(I,4)*DX**3
      T3 = M61(I,1) + M61(I,2)*DX + M61(I,3)*DX**2 + M61(I,4)*DX**3
      T4 = M62(I,1) + M62(I,2)*DX + M62(I,3)*DX**2 + M62(I,4)*DX**3
      T5 = M63(I,1) + M63(I,2)*DX + M63(I,3)*DX**2 + M63(I,4)*DX**3
      T6 = M64(I,1) + M64(I,2)*DX + M64(I,3)*DX**2 + M64(I,4)*DX**3
      T7 = M65(I,1) + M65(I,2)*DX + M65(I,3)*DX**2 + M65(I,4)*DX**3
*
      GRAggQr3=T1+LM*T2+LM**2*T3+LM**3*T4
     &        +(T5+LM*T6+LM**3*T7)*NF
*
      RETURN
      END
      REAL*8 FUNCTION SXAggQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2,z3,z4,z5,ln2,li4half,B4 
      REAL*8 w(6)
*
      z=X
      ln2    =0.6931471805599453094D0
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
      z4     =1.0823232337111381916D0
      z5     =1.0369277551433699263D0
      li4half=0.5174790616738993863D0
      B4=-4.0D0*z2*ln2**2 + 2.0D0/3.0D0*ln2**4 - 13.0D0/2.0D0*z4
     &  + 16.0D0*li4half
      w(1)=Log(z)
      w(2)=2*NF
      w(3)=21971.D0/9.D0 - 376*z2
      w(3)=w(3)*w(2)
      w(3)=w(3) + 67337.D0/9.D0 - 30910*z2
      w(4)= - 1.D0/3.D0 + z2
      w(2)= - 73 + w(2)
      w(2)=LM*w(2)
      w(2)=5*w(4) + 1.D0/3.D0*w(2)
      w(2)=LM*w(2)
      w(4)=245.D0/3.D0 - 16*z2
      w(4)=NF*w(4)
      w(2)=16.D0/3.D0*w(2) + 4.D0/3.D0*w(4) + 15511.D0/27.D0 - 109*z2
      w(4)=2*LM
      w(2)=w(2)*w(4)
      w(5)=32*NF
      w(6)=892*LM + 1943 - w(5)
      w(6)=z3*w(6)
      w(2)=4.D0/3.D0*w(6) + 17951.D0/9.D0*z4 + 1.D0/27.D0*w(3) + w(2)
      w(3)=89.D0/9.D0 - z2
      w(3)=w(3)*w(5)
      w(3)=w(3) + 249257.D0/9.D0 - 4361*z2
      w(6)=103 - 32.D0/3.D0*LM
      w(6)=LM*w(6)
      w(6)=4*w(6) + 170.D0/3.D0*NF + 10195.D0/3.D0 - 91*z2
      w(4)=w(6)*w(4)
      w(3)=1436*z3 + 1.D0/3.D0*w(3) + w(4)
      w(4)=280.D0/3.D0*NF + 31811.D0/3.D0 - 487*z2
      w(6)=176.D0/3.D0*LM + 2119.D0/3.D0 + 8*NF
      w(6)=LM*w(6)
      w(4)=1.D0/9.D0*w(4) + w(6)
      w(5)=4943 + w(5)
      w(5)=1.D0/9.D0*w(5) + 226*LM
      w(5)=1.D0/3.D0*w(5) + 46.D0/5.D0*w(1)
      w(5)=w(1)*w(5)
      w(4)=4.D0/3.D0*w(4) + w(5)
      w(4)=w(1)*w(4)
      w(3)=2.D0/3.D0*w(3) + w(4)
      w(3)=w(1)*w(3)
      w(2)=2*w(2) + w(3)
*
      G = 1.D0/3.D0*w(2)*w(1)
      SXAggQr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION AggQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAggQr3,LXAggQr3,GRAggQr3
*
      AggQr3=SXAggQr3(NF,LM,X)+LXAggQr3(NF,LM,X)+GRAggQr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION AQgr3(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAQgr3,LXAQgr3,GRAQgr3 
*
      AQgr3=SXAQgr3(NF,LM,X)+LXAQgr3(NF,LM,X)+GRAQgr3(NF,LM,X)
*
*      WRITE(6,*) 'SXAQgr3=',SXAQgr3(NF,LM,X)
*      WRITE(6,*) 'LXAQgr3=',LXAQgr3(NF,LM,X)
*      WRITE(6,*) 'GRAQgr3=',GRAQgr3(NF,LM,X)
      RETURN
      END
      REAL*8 FUNCTION AQgr2(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAQgr2,LXAQgr2,GRAQgr2 
*
      AQgr2=SXAQgr2(NF,LM,X)+LXAQgr2(NF,LM,X)+GRAQgr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION AgqQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAgqQr2,LXAgqQr2,GRAgqQr2
*
      AgqQr2=SXAgqQr2(NF,LM,X)+LXAgqQr2(NF,LM,X)+GRAgqQr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION AgqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAgqQr3,LXAgqQr3,GRAgqQr3
*
      AgqQr3=SXAgqQr3(NF,LM,X)+LXAgqQr3(NF,LM,X)+GRAgqQr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION LXAgqQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G 
      REAL*8 w(2)
*
      z=X
      w(1)=Log(1 - z)
      w(2)=4*LM + 10.D0/3.D0 + w(1)
*
      G = 8.D0/9.D0*w(2)*w(1)
      LXAgqQr2 = G
*
      RETURN
      END
      REAL*8 FUNCTION SXAgqQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G 
      REAL*8 w(2)
*
      z=X
*
      G = 0.0D0
      SXAgqQr2 = G
*
      RETURN
      END
      REAL*8 FUNCTION SXAgqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 w(3)
      REAL*8 NF,LM,X,z,ln2,z2,z3,z4,z5,B4,li4half,G
*
      z=X
      ln2    =0.6931471805599453094D0
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
      z4     =1.0823232337111381916D0
      z5     =1.0369277551433699263D0
      li4half=0.5174790616738993863D0
      B4=-4.0D0*z2*ln2**2 + 2.0D0/3.0D0*ln2**4 - 13.0D0/2.0D0*z4
     &  + 16.0D0*li4half
*
      w(1)=Log(z)
      w(2)=4*LM
      w(3)=1 - w(2)
      w(3)=LM*w(3)
      w(3)=136.D0/3.D0 + w(3)
      w(2)=w(3)*w(2)
      w(3)=11.D0/9.D0 + LM
      w(3)=w(1)*w(3)
      w(3)=4*w(3) + 1115.D0/27.D0 + 46*LM
      w(3)=w(1)*w(3)
      w(2)=w(3) + w(2) - 88.D0/3.D0*z2 + 1451.D0/27.D0 + 128*z3
      w(2)=w(1)*w(2)
      w(3)= - 257 - 112*LM
      w(3)=LM*w(3)
      w(3)=2.D0/9.D0*w(3) + 200.D0/3.D0*z2 - 5575.D0/27.D0 + 64*z3
      w(3)=LM*w(3)
      w(2)=2.D0/9.D0*w(2) + 2.D0/3.D0*w(3) - 896.D0/81.D0*z2 + 6112.D0/
     & 27.D0*z3 - 324175.D0/729.D0 + 128*z4

      G = 8.D0/3.D0*w(2)*w(1)
      SXAgqQr3 = G 
*
      RETURN
      END
      REAL*8 FUNCTION LXAgqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2,z3 
      REAL*8 w(6)
*
      z=X
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
      w(1)=Log(1.0D0 - z)
      w(2)=2*z2
      w(3)=5*LM
      w(4)= - 64.D0/27.D0 - w(3)
      w(4)=w(4)*w(2)
      w(5)= - 52 - w(3)
      w(5)=LM*w(5)
      w(5)=1681.D0/3.D0 + 2*w(5)
      w(5)=LM*w(5)
      w(5)=w(5) - 9649.D0/27.D0 + 358*z3
      w(6)=2.D0/3.D0 - w(3)
      w(6)=NF*w(6)
      w(4)=2.D0/3.D0*w(6) + 1.D0/9.D0*w(5) + w(4)
      w(5)=17.D0/3.D0 - 10*LM
      w(5)=LM*w(5)
      w(2)= - w(2) + 1000.D0/27.D0 + w(5)
      w(5)=2*NF
      w(6)= - 10.D0/9.D0 - LM
      w(6)=w(6)*w(5)
      w(2)=1.D0/3.D0*w(2) + w(6)
      w(3)= - w(5) - 92.D0/9.D0 - w(3)
      w(3)=4*w(3) - 25.D0/3.D0*w(1)
      w(3)=w(1)*w(3)
      w(2)=2*w(2) + 1.D0/9.D0*w(3)
      w(2)=w(1)*w(2)
      w(2)=4*w(4) + w(2)
*
      G = 4.D0/9.D0*w(2)*w(1)
      LXAgqQr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION GRAgqQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M41(501,4),M42(501,4),M43(501,4)
      COMMON/COX/ XV
      COMMON/AgqQ200/ M41
      COMMON/AgqQ210/ M42
      COMMON/AgqQ220/ M43
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M41(I,1) + M41(I,2)*DX + M41(I,3)*DX**2 + M41(I,4)*DX**3
      T2 = M42(I,1) + M42(I,2)*DX + M42(I,3)*DX**2 + M42(I,4)*DX**3
      T3 = M43(I,1) + M43(I,2)*DX + M43(I,3)*DX**2 + M43(I,4)*DX**3
*
      GRAgqQr2=T1+LM*T2+LM**2*T3 
*
      RETURN
      END
      REAL*8 FUNCTION GRAgqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^3) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,T4,T5,T6,T7,DX
      REAL*8 XV(NX)
      REAL*8 M44(501,4),M45(501,4),M46(501,4),M47(501,4)
      REAL*8 M48(501,4),M49(501,4),M50(501,4)
      COMMON/COX/ XV
      COMMON/AgqQ300/ M44
      COMMON/AgqQ310/ M45
      COMMON/AgqQ320/ M46
      COMMON/AgqQ330/ M47
      COMMON/AgqQ301/ M48
      COMMON/AgqQ311/ M49
      COMMON/AgqQ331/ M50
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M44(I,1) + M44(I,2)*DX + M44(I,3)*DX**2 + M44(I,4)*DX**3
      T2 = M45(I,1) + M45(I,2)*DX + M45(I,3)*DX**2 + M45(I,4)*DX**3
      T3 = M46(I,1) + M46(I,2)*DX + M46(I,3)*DX**2 + M46(I,4)*DX**3
      T4 = M47(I,1) + M47(I,2)*DX + M47(I,3)*DX**2 + M47(I,4)*DX**3
      T5 = M48(I,1) + M48(I,2)*DX + M48(I,3)*DX**2 + M48(I,4)*DX**3
      T6 = M49(I,1) + M49(I,2)*DX + M49(I,3)*DX**2 + M49(I,4)*DX**3
      T7 = M50(I,1) + M50(I,2)*DX + M50(I,3)*DX**2 + M50(I,4)*DX**3
*
      GRAgqQr3=T1+LM*T2+LM**2*T3+LM**3*T4 
     &       +(T5+LM*T6+LM**3*T7)*NF 
*
      RETURN
      END
      REAL*8 FUNCTION LXAQgr2(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,LA 
*
      z=X
      LA=LOG(1.0D0-z)
      G=3.333333333333333333333333D0*LA - 
     -  1.111111111111111111111111D0*LA**3 + 
     -  6.666666666666666666666667D0*LA**2*
     -   LM - 6.666666666666666666666667D0*
     -   LA*LM**2
*
      LXAQgr2 = G
*
      RETURN
      END
      REAL*8 FUNCTION SXAQgr2(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,LZ,G 
*   
      z=X
      LZ=LOG(z)
      G=   -94.66666666666666666667D0*LZ - 
     -  21.33333333333333333333D0*LM**2*LZ - 
     -  12.33333333333333333333D0*LZ**2 - 
     -  2.444444444444444444444D0*LZ**3 + 
     -  LM*(-9.333333333333333333333D0*LZ + 
     -     14.66666666666666666667D0*LZ**2)
*
      SXAQgr2 = G
*
      RETURN
      END
      REAL*8 FUNCTION SXAQgr3(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,LZ,g 
*
      z=X
      LZ=LOG(z)
      G=6476.241519095809337557D0*LZ - 
     -  1340.186617935992716163D0*LZ**2 - 
     -  490.0693765747585329151D0*LZ**3 - 
     -  99.56790123456790093142D0*LZ**4 - 
     -  9.908641975308641975309D0*LZ**5 + 
     -  (539.6765304818084463718D0*LZ + 
     -     218.1991057010736031984D0*LZ**2 + 
     -     48.69958847736625549943D0*LZ**3 + 
     -     6.320987654320987654321D0*LZ**4 + 
     -     0.3555555555555555555556D0*LZ**5)*
     -   NF + LM**3*
     -   (690.962962962962962963D0*LZ + 
     -     74.07407407407407407407D0*LZ**2 + 
     -     (-20.74074074074074074074D0*LZ - 
     -        1.777777777777777777778D0*LZ**2
     -        )*NF) + 
     -  LM**2*(-235.9810826779637190101D0*
     -      LZ - 682.6666666666666666667D0*
     -      LZ**2 - 
     -     101.9259259259259259259D0*LZ**3 + 
     -     (188.5925925925925925926D0*LZ + 
     -        45.33333333333333333333D0*
     -         LZ**2 + 
     -        3.555555555555555555556D0*LZ**3
     -        )*NF) + 
     -  LM*(10890.1381039759222381D0*LZ + 
     -     1962.931883304742796779D0*LZ**2 + 
     -     462.D0*LZ**3 + 
     -     61.14814814814814814815D0*LZ**4 + 
     -     (-572.5887820084005203662D0*LZ - 
     -        190.8148148148148148148D0*
     -         LZ**2 - 
     -        33.33333333333333333333D0*
     -         LZ**3 - 
     -        2.222222222222222222222D0*LZ**4
     -        )*NF)
*
      SXAQgr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION LXAQgr3(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,LA
*
      z=X
      LA=LOG(1.0D0-z)
      G= 479.36315883451766944873D0*LA - 
     -  104.07820530555682284307D0*LA**2 - 
     -  26.655860343706511142851D0*LA**3 - 
     -  4.4135802469135802469136D0*LA**4 + 
     -  1.8518518518518518518519D0*LA**5 + 
     -  (-51.626971929264005490833D0*LA - 
     -     2.9626225321714021845026D0*
     -      LA**2 + 
     -     1.6460905349794238683128D0*
     -      LA**3 + 
     -     0.30864197530864197530864D0*LA**4)
     -    *NF + LM**3*
     -   (28.296296296296296296296D0*LA - 
     -     14.814814814814814814815D0*
     -      LA**2 - 
     -     1.4814814814814814814815D0*LA*NF)
     -   + LM**2*(-267.21422874235460536124D0*LA - 
     -     43.333333333333333333333D0*
     -      LA**2 + 
     -     22.222222222222222222222D0*
     -      LA**3 + 
     -     (7.4074074074074074074074D0*LA + 
     -        2.2222222222222222222222D0*
     -         LA**2)*NF) + 
     -  LM*(102.54012908155938497348D0*LA + 
     -     167.43938132687787485135D0*
     -      LA**2 + 
     -     22.222222222222222222222D0*
     -      LA**3 - 
     -     11.111111111111111111111D0*
     -      LA**4 + 
     -     (7.7767564854030954423966D0*LA - 
     -        7.4074074074074074074074D0*
     -         LA**2 - 
     -        1.4814814814814814814815D0*
     -         LA**3)*NF)
*
      LXAQgr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION GRAQgr2(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M52(501,4),M53(501,4),M54(501,4)
      COMMON/COX/ XV
      COMMON/AQg200/ M52
      COMMON/AQg210/ M53
      COMMON/AQg220/ M54
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M52(I,1) + M52(I,2)*DX + M52(I,3)*DX**2 + M52(I,4)*DX**3
      T2 = M53(I,1) + M53(I,2)*DX + M53(I,3)*DX**2 + M53(I,4)*DX**3
      T3 = M54(I,1) + M54(I,2)*DX + M54(I,3)*DX**2 + M54(I,4)*DX**3
*
      GRAQgr2=T1+LM*T2+LM**2*T3
*
      RETURN
      END
      REAL*8 FUNCTION GRAQgr3(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^3) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,T4,T5,T6,T7,T8,DX
      REAL*8 XV(NX)
      REAL*8 M66(501,4),M67(501,4),M68(501,4),M69(501,4)
      REAL*8 M70(501,4),M71(501,4),M72(501,4),M73(501,4)
      COMMON/COX/ XV
      COMMON/AQg300/ M66
      COMMON/AQg310/ M67   
      COMMON/AQg320/ M68   
      COMMON/AQg330/ M69   
      COMMON/AQg301/ M70  
      COMMON/AQg311/ M71  
      COMMON/AQg321/ M72
      COMMON/AQg331/ M73
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M66(I,1) + M66(I,2)*DX + M66(I,3)*DX**2 + M66(I,4)*DX**3
      T2 = M67(I,1) + M67(I,2)*DX + M67(I,3)*DX**2 + M67(I,4)*DX**3
      T3 = M68(I,1) + M68(I,2)*DX + M68(I,3)*DX**2 + M68(I,4)*DX**3
      T4 = M69(I,1) + M69(I,2)*DX + M69(I,3)*DX**2 + M69(I,4)*DX**3
      T5 = M70(I,1) + M70(I,2)*DX + M70(I,3)*DX**2 + M70(I,4)*DX**3
      T6 = M71(I,1) + M71(I,2)*DX + M71(I,3)*DX**2 + M71(I,4)*DX**3
      T7 = M72(I,1) + M72(I,2)*DX + M72(I,3)*DX**2 + M72(I,4)*DX**3
      T8 = M73(I,1) + M73(I,2)*DX + M73(I,3)*DX**2 + M73(I,4)*DX**3
*
      GRAQgr3=
     &         T1+LM*T2+LM**2*T3+LM**3*T4
     &       +(T5+LM*T6+LM**2*T7+LM**3*T8)*NF
*
      RETURN
      END
      REAL*8 FUNCTION GRAggQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M55(501,4),M56(501,4),M57(501,4)
      COMMON/COX/ XV
      COMMON/AggQ200/ M55
      COMMON/AggQ210/ M56
      COMMON/AggQ220/ M57
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M55(I,1) + M55(I,2)*DX + M55(I,3)*DX**2 + M55(I,4)*DX**3
      T2 = M56(I,1) + M56(I,2)*DX + M56(I,3)*DX**2 + M56(I,4)*DX**3
      T3 = M57(I,1) + M57(I,2)*DX + M57(I,3)*DX**2 + M57(I,4)*DX**3
*
      GRAggQr2=T1+LM*T2+LM**2*T3
*
      RETURN
      END
      SUBROUTINE GRIDINI
*     ---------------------------------------------------------
*     Read in the grids for the regular parts
*     Compute the Spline-coefficients
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      INTEGER LIN,IX,NX,LIN1,N,K,i,II,ISEARCHX 
      CHARACTER*80 STAR 
      REAL*8 x,SS 
      REAL*8 XV(501),Y(501) 
      REAL*8 A(501),B(501),C(501),D(501)
*       
      REAL*8 ANSE220(501),ANSE210(501),ANSE200(501)
      REAL*8 ANSE330(501),ANSE320(501),ANSE310(501),ANSE300(501)
      REAL*8 ANSE331(501),ANSE321(501),ANSE311(501),ANSE301(501)
*
      REAL*8 ANSO220(501),ANSO210(501),ANSO200(501)
      REAL*8 ANSO330(501),ANSO320(501),ANSO310(501),ANSO300(501)
      REAL*8 ANSO331(501),ANSO321(501),ANSO311(501),ANSO301(501)
*
      REAL*8 APSQq220(501),APSQq210(501),APSQq200(501)
      REAL*8 APSQq330(501),APSQq320(501),APSQq310(501),APSQq300(501)
      REAL*8 APSQq331(501),APSQq311(501),APSQq301(501)
*
      REAL*8 APSqqQ331(501),APSqqQ321(501),APSqqQ311(501),APSqqQ301(501)
*
      REAL*8 AqgQ331(501),AqgQ321(501),AqgQ311(501),AqgQ301(501)
*
      REAL*8 AgqQ220(501),AgqQ210(501),AgqQ200(501)
      REAL*8 AgqQ330(501),AgqQ320(501),AgqQ310(501),AgqQ300(501)
      REAL*8 AgqQ331(501),AgqQ311(501),AgqQ301(501)
*
      REAL*8 AQg110(501) 
      REAL*8 AQg220(501),AQg210(501),AQg200(501)
      REAL*8 AQg330(501),AQg320(501),AQg310(501),AQg300(501)
*
      REAL*8 M1(501,4),M2(501,4),M3(501,4)
      REAL*8 M4(501,4),M5(501,4),M6(501,4),M7(501,4),M8(501,4)
      REAL*8 M9(501,4),M10(501,4),M11(501,4)
      REAL*8 M12(501,4),M13(501,4),M14(501,4)
      REAL*8 M15(501,4),M16(501,4),M17(501,4),M18(501,4)
      REAL*8 M19(501,4),M20(501,4),M21(501,4),M22(501,4)
      REAL*8 M23(501,4),M24(501,4),M25(501,4)
      REAL*8 M26(501,4),M27(501,4),M28(501,4),M29(501,4)
      REAL*8 M30(501,4),M31(501,4),M32(501,4)
      REAL*8 M33(501,4),M34(501,4),M35(501,4),M36(501,4)
      REAL*8 M37(501,4),M38(501,4),M39(501,4),M40(501,4)
      REAL*8 M41(501,4),M42(501,4),M43(501,4)
      REAL*8 M44(501,4),M45(501,4),M46(501,4)
      REAL*8 M47(501,4),M48(501,4),M49(501,4),M50(501,4)
      REAL*8 M51(501,4)
      REAL*8 M52(501,4),M53(501,4),M54(501,4)
      REAL*8 M55(501,4),M56(501,4),M57(501,4)
      REAL*8 M58(501,4)
      REAL*8 M59(501,4),M60(501,4),M61(501,4),M62(501,4),M63(501,4)
      REAL*8 M64(501,4),M65(501,4)
      REAL*8 M66(501,4),M67(501,4),M68(501,4),M69(501,4),M70(501,4)
      REAL*8 M71(501,4),M72(501,4),M73(501,4)
*
      COMMON/COX/ XV
      COMMON/ANSE200/ M1
      COMMON/ANSE210/ M2
      COMMON/ANSE220/ M3
      COMMON/ANSE300/ M4
      COMMON/ANSE310/ M5
      COMMON/ANSE320/ M6
      COMMON/ANSE330/ M7
      COMMON/ANSE301/ M8
      COMMON/ANSE311/ M9
      COMMON/ANSE321/ M10
      COMMON/ANSE331/ M11
      COMMON/ANSO200/ M12
      COMMON/ANSO210/ M13
      COMMON/ANSO220/ M14
      COMMON/ANSO300/ M15
      COMMON/ANSO310/ M16
      COMMON/ANSO320/ M17
      COMMON/ANSO330/ M18
      COMMON/ANSO301/ M19
      COMMON/ANSO311/ M20
      COMMON/ANSO321/ M21
      COMMON/ANSO331/ M22
      COMMON/APSQq200/ M23
      COMMON/APSQq210/ M24
      COMMON/APSQq220/ M25
      COMMON/APSQq300/ M26
      COMMON/APSQq310/ M27
      COMMON/APSQq320/ M28
      COMMON/APSQq330/ M29
      COMMON/APSQq301/ M30
      COMMON/APSQq311/ M31
      COMMON/APSQq331/ M32
      COMMON/APSqqQ301/ M33
      COMMON/APSqqQ311/ M34
      COMMON/APSqqQ321/ M35
      COMMON/APSqqQ331/ M36
      COMMON/AqgQ301/ M37
      COMMON/AqgQ311/ M38
      COMMON/AqgQ321/ M39
      COMMON/AqgQ331/ M40
      COMMON/AgqQ200/ M41
      COMMON/AgqQ210/ M42
      COMMON/AgqQ220/ M43
      COMMON/AgqQ300/ M44
      COMMON/AgqQ310/ M45
      COMMON/AgqQ320/ M46
      COMMON/AgqQ330/ M47
      COMMON/AgqQ301/ M48
      COMMON/AgqQ311/ M49
      COMMON/AgqQ331/ M50
      COMMON/AQg110/ M51
      COMMON/AQg200/ M52
      COMMON/AQg210/ M53
      COMMON/AQg220/ M54
      COMMON/AggQ200/ M55
      COMMON/AggQ210/ M56
      COMMON/AggQ220/ M57
      COMMON/APSQq321/ M58
      COMMON/AggQ300/ M59
      COMMON/AggQ310/ M60
      COMMON/AggQ320/ M61
      COMMON/AggQ330/ M62
      COMMON/AggQ301/ M63
      COMMON/AggQ311/ M64
      COMMON/AggQ331/ M65
      COMMON/AQg300/ M66
      COMMON/AQg310/ M67
      COMMON/AQg320/ M68
      COMMON/AQg330/ M69
      COMMON/AQg301/ M70
      COMMON/AQg311/ M71
      COMMON/AQg321/ M72
      COMMON/AQg331/ M73
*
*     READING OF THE DATA SETS :
*
      LIN = 10
      NX  = 601
      N   = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
**      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) XV(IX)
*          WRITE(6,*)  XV(IX)    
      END DO
      CLOSE(LIN)
*--------------------
*           ANSEVEN2 ?? 
*--------------------
      OPEN(UNIT=LIN,FILE='polAqqQNSEven200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M1(IX,1)
          A(IX)=M1(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M1(IX,2)=B(IX)
      M1(IX,3)=C(IX)
      M1(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSEven210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M2(IX,1)
          A(IX)=M2(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N
      M2(IX,2)=B(IX)
      M2(IX,3)=C(IX)
      M2(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSEven220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M3(IX,1)
          A(IX)=M3(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M3(IX,2)=B(IX)
      M3(IX,3)=C(IX)
      M3(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
*--------------------
*           ANSEVEN3    
*--------------------
      OPEN(UNIT=LIN,FILE='polAqqQNSEven300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M4(IX,1)
          A(IX)=M4(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N
      M4(IX,2)=B(IX)
      M4(IX,3)=C(IX)
      M4(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSEven310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M5(IX,1)
          A(IX)=M5(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M5(IX,2)=B(IX)
      M5(IX,3)=C(IX)
      M5(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSEven320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M6(IX,1)
          A(IX)=M6(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M6(IX,2)=B(IX)
      M6(IX,3)=C(IX)
      M6(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSEven330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M7(IX,1)
          A(IX)=M7(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M7(IX,2)=B(IX)
      M7(IX,3)=C(IX)
      M7(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSEven301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M8(IX,1)
          A(IX)=M8(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M8(IX,2)=B(IX)
      M8(IX,3)=C(IX)
      M8(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSEven311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M9(IX,1)
          A(IX)=M9(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M9(IX,2)=B(IX)
      M9(IX,3)=C(IX)
      M9(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSEven331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M11(IX,1)
          A(IX)=M11(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M11(IX,2)=B(IX)
      M11(IX,3)=C(IX)
      M11(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           ANSODD2 
*--------------------
      OPEN(UNIT=LIN,FILE='polAqqQNSOdd200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M12(IX,1)
          A(IX)=M12(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M12(IX,2)=B(IX)
      M12(IX,3)=C(IX)
      M12(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSOdd210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M13(IX,1)
          A(IX)=M13(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M13(IX,2)=B(IX)
      M13(IX,3)=C(IX)
      M13(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSOdd220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M14(IX,1)
          A(IX)=M14(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M14(IX,2)=B(IX)
      M14(IX,3)=C(IX)
      M14(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           ANSODD3    
*--------------------
      OPEN(UNIT=LIN,FILE='polAqqQNSOdd300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M15(IX,1)
          A(IX)=M15(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M15(IX,2)=B(IX)
      M15(IX,3)=C(IX)
      M15(IX,4)=D(IX)
      END DO
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSOdd310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M16(IX,1)
          A(IX)=M16(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M16(IX,2)=B(IX)
      M16(IX,3)=C(IX)
      M16(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSOdd320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M17(IX,1)
          A(IX)=M17(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M17(IX,2)=B(IX)
      M17(IX,3)=C(IX)
      M17(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSOdd330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M18(IX,1)
          A(IX)=M18(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M18(IX,2)=B(IX)
      M18(IX,3)=C(IX)
      M18(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSOdd301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M19(IX,1)
          A(IX)=M19(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M19(IX,2)=B(IX)
      M19(IX,3)=C(IX)
      M19(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSOdd311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M20(IX,1)
          A(IX)=M20(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M20(IX,2)=B(IX)
      M20(IX,3)=C(IX)
      M20(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQNSOdd331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M22(IX,1)
          A(IX)=M22(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M22(IX,2)=B(IX)
      M22(IX,3)=C(IX)
      M22(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           APSQq2 
*--------------------
      OPEN(UNIT=LIN,FILE='polAQqPS200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M23(IX,1)
          A(IX)=M23(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M23(IX,2)=B(IX)
      M23(IX,3)=C(IX)
      M23(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQqPS210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M24(IX,1)
          A(IX)=M24(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M24(IX,2)=B(IX)
      M24(IX,3)=C(IX)
      M24(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQqPS220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M25(IX,1)
          A(IX)=M25(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M25(IX,2)=B(IX)
      M25(IX,3)=C(IX)
      M25(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           APSQq3 
*--------------------
      OPEN(UNIT=LIN,FILE='polAQqPS300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M26(IX,1)
          A(IX)=M26(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M26(IX,2)=B(IX)
      M26(IX,3)=C(IX)
      M26(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQqPS310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M27(IX,1)
          A(IX)=M27(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N
      M27(IX,2)=B(IX)
      M27(IX,3)=C(IX)
      M27(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQqPS320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M28(IX,1)
          A(IX)=M28(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M28(IX,2)=B(IX)
      M28(IX,3)=C(IX)
      M28(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
      OPEN(UNIT=LIN,FILE='polAQqPS330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M29(IX,1)
          A(IX)=M29(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M29(IX,2)=B(IX)
      M29(IX,3)=C(IX)
      M29(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQqPS301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M30(IX,1)
          A(IX)=M30(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M30(IX,2)=B(IX)
      M30(IX,3)=C(IX)
      M30(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQqPS311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M31(IX,1)
          A(IX)=M31(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M31(IX,2)=B(IX)
      M31(IX,3)=C(IX)
      M31(IX,4)=D(IX)
      END DO
*----
      CLOSE(LIN)
      OPEN(UNIT=LIN,FILE='polAQqPS331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M32(IX,1)
          A(IX)=M32(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M32(IX,2)=B(IX)
      M32(IX,3)=C(IX)
      M32(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           APSqqQ3 
*--------------------
      OPEN(UNIT=LIN,FILE='polAqqQPS301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M33(IX,1)
          A(IX)=M33(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N
      M33(IX,2)=B(IX)
      M33(IX,3)=C(IX)
      M33(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQPS311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M34(IX,1)
          A(IX)=M34(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,NX
      M34(IX,2)=B(IX)
      M34(IX,3)=C(IX)
      M34(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQPS321.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M35(IX,1)
          A(IX)=M35(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M35(IX,2)=B(IX)
      M35(IX,3)=C(IX)
      M35(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqqQPS331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M36(IX,1)
          A(IX)=M36(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M36(IX,2)=B(IX)
      M36(IX,3)=C(IX)
      M36(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           AqgQ3 
*--------------------
      OPEN(UNIT=LIN,FILE='polAqgQ301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M37(IX,1)
          A(IX)=M37(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M37(IX,2)=B(IX)
      M37(IX,3)=C(IX)
      M37(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqgQ311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M38(IX,1)
          A(IX)=M38(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M38(IX,2)=B(IX)
      M38(IX,3)=C(IX)
      M38(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqgQ321.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M39(IX,1)
          A(IX)=M39(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M39(IX,2)=B(IX)
      M39(IX,3)=C(IX)
      M39(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAqgQ331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M40(IX,1)
          A(IX)=M40(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M40(IX,2)=B(IX)
      M40(IX,3)=C(IX)
      M40(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           AgqQ2 
*--------------------
      OPEN(UNIT=LIN,FILE='polAgqQ200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M41(IX,1)
          A(IX)=M41(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M41(IX,2)=B(IX)
      M41(IX,3)=C(IX)
      M41(IX,4)=D(IX)
      END DO  
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAgqQ210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M42(IX,1)
          A(IX)=M42(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M42(IX,2)=B(IX)
      M42(IX,3)=C(IX)
      M42(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAgqQ220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M43(IX,1)
          A(IX)=M43(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M43(IX,2)=B(IX)
      M43(IX,3)=C(IX)
      M43(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
*--------------------
*           AgqQ3
*--------------------
      OPEN(UNIT=LIN,FILE='polAgqQ300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M44(IX,1)
          A(IX)=M44(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M44(IX,2)=B(IX)
      M44(IX,3)=C(IX)
      M44(IX,4)=D(IX)
      END DO  
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAgqQ310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M45(IX,1)
          A(IX)=M45(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M45(IX,2)=B(IX)
      M45(IX,3)=C(IX)
      M45(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAgqQ320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M46(IX,1)
          A(IX)=M46(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M46(IX,2)=B(IX)
      M46(IX,3)=C(IX)
      M46(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAgqQ330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M47(IX,1)
          A(IX)=M47(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M47(IX,2)=B(IX)
      M47(IX,3)=C(IX)
      M47(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAgqQ301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M48(IX,1)
          A(IX)=M48(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M48(IX,2)=B(IX)
      M48(IX,3)=C(IX)
      M48(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAgqQ311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M49(IX,1)
          A(IX)=M49(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M49(IX,2)=B(IX)
      M49(IX,3)=C(IX)
      M49(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAgqQ331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M50(IX,1)
          A(IX)=M50(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M50(IX,2)=B(IX)
      M50(IX,3)=C(IX)
      M50(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           AQg1
*--------------------
      OPEN(UNIT=LIN,FILE='polAQg110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M51(IX,1)
          A(IX)=M51(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M51(IX,2)=B(IX)
      M51(IX,3)=C(IX)
      M51(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           AQg2
*--------------------
*---
      OPEN(UNIT=LIN,FILE='polAQg200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M52(IX,1)
          A(IX)=M52(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M52(IX,2)=B(IX)
      M52(IX,3)=C(IX)
      M52(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQg210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M53(IX,1)
          A(IX)=M53(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M53(IX,2)=B(IX)
      M53(IX,3)=C(IX)
      M53(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQg220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M54(IX,1)
          A(IX)=M54(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M54(IX,2)=B(IX)
      M54(IX,3)=C(IX)
      M54(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           AggQ2
*--------------------
      OPEN(UNIT=LIN,FILE='polAggQ200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M55(IX,1)
          A(IX)=M55(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M55(IX,2)=B(IX)
      M55(IX,3)=C(IX)
      M55(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAggQ210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M56(IX,1)
          A(IX)=M56(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M56(IX,2)=B(IX)
      M56(IX,3)=C(IX)
      M56(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAggQ220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M57(IX,1)
          A(IX)=M57(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M57(IX,2)=B(IX)
      M57(IX,3)=C(IX)
      M57(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQqPS321.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M58(IX,1)
          A(IX)=M58(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M58(IX,2)=B(IX)
      M58(IX,3)=C(IX)
      M58(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAggQ300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M59(IX,1)
          A(IX)=M59(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M59(IX,2)=B(IX)
      M59(IX,3)=C(IX)
      M59(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAggQ310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M60(IX,1)
          A(IX)=M60(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M60(IX,2)=B(IX)
      M60(IX,3)=C(IX)
      M60(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAggQ320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M61(IX,1)
          A(IX)=M61(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M61(IX,2)=B(IX)
      M61(IX,3)=C(IX)
      M61(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAggQ330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M62(IX,1)
          A(IX)=M62(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M62(IX,2)=B(IX)
      M62(IX,3)=C(IX)
      M62(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAggQ301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M63(IX,1)
          A(IX)=M63(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M63(IX,2)=B(IX)
      M63(IX,3)=C(IX)
      M63(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAggQ311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M64(IX,1)
          A(IX)=M64(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M64(IX,2)=B(IX)
      M64(IX,3)=C(IX)
      M64(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAggQ331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M65(IX,1)
          A(IX)=M65(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M65(IX,2)=B(IX)
      M65(IX,3)=C(IX)
      M65(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQg300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M66(IX,1)
          A(IX)=M66(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M66(IX,2)=B(IX)
      M66(IX,3)=C(IX)
      M66(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQg310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M67(IX,1)
          A(IX)=M67(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M67(IX,2)=B(IX)
      M67(IX,3)=C(IX)
      M67(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQg320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M68(IX,1)
          A(IX)=M68(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M68(IX,2)=B(IX)
      M68(IX,3)=C(IX)
      M68(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQg330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M69(IX,1)
          A(IX)=M69(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M69(IX,2)=B(IX)
      M69(IX,3)=C(IX)
      M69(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQg301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M70(IX,1)
          A(IX)=M70(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M70(IX,2)=B(IX)
      M70(IX,3)=C(IX)
      M70(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQg311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M71(IX,1)
          A(IX)=M71(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M71(IX,2)=B(IX)
      M71(IX,3)=C(IX)
      M71(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQg321.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M72(IX,1)
          A(IX)=M72(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M72(IX,2)=B(IX)
      M72(IX,3)=C(IX)
      M72(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='polAQg331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M73(IX,1)
          A(IX)=M73(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M73(IX,2)=B(IX)
      M73(IX,3)=C(IX)
      M73(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      RETURN
1000  FORMAT (A80)
      END
*
      include 'spline.f'
      include 'daind.f'
      include 'GRI.f'


==> anc/OMEUNP3.f <==
      PROGRAM OMEUNP3
*
*     ---------------------------------------------------------
*
*     Massive unpolarized OMEs in x-space [single mass]
*     up to 3 loops
*
*     N=0,1,2,3 maximal order in AS
*     ---------------------------------------------------------
*
*     License conditions:
*     -------------------
*     This code is based on the analytic results obtained in the 
*     following references, which shall be quoted at any use of this code.
*
*---------------------------------------------------------------
*  [1]
*  \bibitem{Ablinger:2010ty}
*  J.~Ablinger, J.~Bl\"umlein, S.~Klein, C.~Schneider and F.~Wi\ss{}brock,
*  {\it The $O(\alpha_s^3)$ Massive Operator Matrix Elements of $O(N_F)$ for the Structure Function
*  $F_2(x,Q^2)$ and Transversity},
*  Nucl.\ Phys.\ B {\bf 844} (2011) 26--54
*  doi:10.1016/j.nuclphysb.2010.10.021
*  [arXiv:1008.3347 [hep-ph]].
*  %%CITATION = doi:10.1016/j.nuclphysb.2010.10.021;%%
*---------------------------------------------------------------
*  [2]
*  \bibitem{Behring:2014eya}
*  A.~Behring, I.~Bierenbaum, J.~Bl\"umlein, A.~De Freitas, S.~Klein and F.~Wi\ss{}brock,
*  {\it The logarithmic contributions to the $O(\alpha^3_s)$ asymptotic massive Wilson coefficients
*  and operator matrix elements in deeply inelastic scattering}
*  ,Eur.\ Phys.\ J.\ C {\bf 74} (2014) 9,  3033
*  [arXiv:1403.6356 [hep-ph]].
*  %%CITATION = ARXIV:1403.6356;%% 
*--------------------------------------------------------------- 
*  [3]
*  \bibitem{Ablinger:2014lka}
*  J.~Ablinger, J.~Bl\"umlein, A.~De Freitas, A.~Hasselhuhn, A.~von Manteuffel, M.~Round, 
*  C.~Schneider and F.~Wi\ss{}brock,
*  {\it The Transition Matrix Element $A_{gq}(N)$ of the Variable Flavor Number Scheme at 
*  $O(\alpha_s^3)$},
*  Nucl.\ Phys.\ B {\bf 882} (2014) 263--288
*  [arXiv:1402.0359 [hep-ph]].
*  %%CITATION = ARXIV:1402.0359;%%
*--------------------------------------------------------------- 
*  [4]
*  \bibitem{Ablinger:2014vwa}
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~Hasselhuhn, A.~von Manteuffel,
*  M.~Round, C.~Schneider, and F.~Wi\ss{}brock,
*  {\it The 3-Loop Non-Singlet Heavy Flavor Contributions and Anomalous Dimensions for the
*  Structure Function $F_2(x,Q^2)$ and Transversity},
*  Nucl.\ Phys.\ B {\bf 886} (2014) 733--823
*  [arXiv:1406.4654 [hep-ph]].
*  %%CITATION = ARXIV:1406.4654;%%
*--------------------------------------------------------------- 
*  [5]
*  \bibitem{Ablinger:2014nga}
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel and C.~Schneider,
*  {\it The 3-loop pure singlet heavy flavor contributions to the structure function $F_2(x,Q^2)$
*  and the anomalous dimension},
*  Nucl.\ Phys.\ B {\bf 890} (2014) 48--151
*  [arXiv:1409.1135 [hep-ph]].
*  %%CITATION = ARXIV:1409.1135;%%
*--------------------------------------------------------------- 
*  [6]
*  \bibitem{Ablinger:2022wbb}
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~Goedicke, A.~von Manteuffel,
*  C.~Schneider and K.~Sch\"onwald,
*  {\it The unpolarized and polarized single-mass three-loop heavy flavor operator matrix elements
*  $A_{gg,Q}$ and  $\Delta A_{gg,Q}$},
*  JHEP \textbf{12} (2022) 134
*  %doi:10.1007/JHEP12(2022)134
*  [arXiv:2211.05462 [hep-ph]].
*--------------------------------------------------------------- 
*  [7]
*  \bibitem{Ablinger:2023ahe}
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
*  C.~Schneider and K.~Sch\"onwald, 
*  {\it The first--order factorizable contributions to the three--loop massive operator matrix
*   elements $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$},
*  Nucl. Phys. B \textbf{999} (2024) 116427
*  %doi:10.1016/j.nuclphysb.2023.116427
*  [arXiv:2311.00644 [hep-ph]].
*--------------------------------------------------------------- 
*  [8]
*  \bibitem{Ablinger:2024xtt} 
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
*  C.~Schneider and K.~Sch\"onwald,
*  {\it The non-first-order-factorizable contributions to the three-loop single-mass operator matrix 
*  elements $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$.}
*  Phys. Lett. B \textbf{854} (2024) 13/8713
*  %doi:10.1016/j.physletb.2024.138713
*  [arXiv:2403.00513 [hep-ph]].
*--------------------------------------------------------------- 
*  [9]
*  \bibitem{VFNS} 
*  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
*  C.~Schneider and K.~Sch\"onwald,
*  {\it The Single-Mass Variable Flavor Number Scheme at Three-Loop Order}
*  DESY 24-037
*--------------------------------------------------------------- 
*
*
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,AS,NF,LM,X
      REAL*8 ANSEVENDel,ANSEVENplu,ANSEVENreg      
      REAL*8 ANSODDDel,ANSODDplu,ANSODDreg      
      REAL*8 APSQqreg,APSqqQreg,AQgreg,AqgQreg,AgqQreg     
      REAL*8 AggQDel,AggQplu,AggQreg      
      REAL*8 EPS,EST,DAIND,FUN,T33,AA,BB
      INTEGER N,IGRID,KEY,MAX,KOU
      EXTERNAL FUN
*
*---------------------------------
      N=3
*---------------------------------
      X=0.1D0
*---------------------------------
      AA=0.0D0
      BB=1.0D0
      AS=0.1D0
      NF=3.0D0
      LM=10.0D0
*---------------------------------
*---------------------------------
      EPS=1.0D-12
      KEY=2
      MAX=10000
*
      WRITE(6,*) 'N =',N
      WRITE(6,*) 'AS=',AS
      WRITE(6,*) 'LM=',LM
      WRITE(6,*) 'X =',X
      WRITE(6,*) '---------------------------------------------'
*
      IGRID = 1
      IF(IGRID.EQ.1) WRITE(6,*) '>>> Run based on read input <<<'
*
*     >> Read in some grids and spline them
*
      IF(IGRID.EQ.0)  CALL GRIDINI
      IF(IGRID.EQ.0) 
     &   WRITE(6,*) '>>> Spline data calculated and written to disc <<<'
*
*     >> Write the spline results to disc
*
*     >> Because of file status: do it only once!
*
      IF(IGRID.EQ.0) CALL GRIDOUT
*
*     >> Read in the pre-computed spline files
*
      IF(IGRID.EQ.1) CALL GRIDREAD 
*      IF(IGRID.EQ.1) STOP
*
*
*     compute test data  
*
      T1=ANSEVENDel(N,AS,NF,LM)      
      T2=ANSEVENplu(N,AS,NF,LM,X)      
      T3=ANSEVENreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'ANSEVENDel=',T1
      WRITE(6,*) 'ANSEVENplu=',T2
      WRITE(6,*) 'ANSEVENreg=',T3
      WRITE(6,*) '---------------------------------------------'
*
      T1=ANSODDDel(N,AS,NF,LM)      
      T2=ANSODDplu(N,AS,NF,LM,X)      
      T3=ANSODDreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'ANSODDDel=',T1
      WRITE(6,*) 'ANSODDplu=',T2
      WRITE(6,*) 'ANSODDreg=',T3
      WRITE(6,*) '---------------------------------------------'
*
      T1=APSQqreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'APSQqreg=',T1
      WRITE(6,*) '---------------------------------------------'
*
      T1=APSqqQreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'APSqqQreg=',T1
      WRITE(6,*) '---------------------------------------------'
*
      T1=AQgreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'AQgreg=',T1
      WRITE(6,*) '---------------------------------------------'
*
      T1=AqgQreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'AqgQreg=',T1
      WRITE(6,*) '---------------------------------------------'
*
      T1=AgqQreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'AgQreg=',T1
      WRITE(6,*) '---------------------------------------------'
*
      T1=AggQDel(N,AS,NF,LM)      
      T2=AggQplu(N,AS,NF,LM,X)      
      T3=AggQreg(N,AS,NF,LM,X)      
*
      WRITE(6,*) 'AggQDel=',T1
      WRITE(6,*) 'AggQplu=',T2
      WRITE(6,*) 'AggQreg=',T3
      WRITE(6,*) '---------------------------------------------'
*
      STOP
      END
      REAL*8 FUNCTION FUN(Y)
*     ----------------------
*
      INTEGER N
      REAL*8 ANSEVENreg,AS,NF,LM,Y
      N=3
      AS=1.0D0
      NF=0.0D0
      LM=0.0D0
      FUN=ANSEVENreg(N,AS,NF,LM,Y)*Y**100
      RETURN
      END
      REAL*8 FUNCTION ANSEVENDel(N,AS,NF,LM)
*     ---------------------------------------------------------
*     NS even OME: Delta part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,T
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'ANSEVENDel, N=',N,'... not alloweD, STOP'
      STOP
10    T=1.0D0
      GOTO 100    
20    T=1.0D0
      GOTO 100    
30    T=1.0D0
     &   +AS**2*(5.44059237022954034142984376219D0
     &          +6.29309890434924955190192059252D0*LM
     &          +1.33333333333333333333333333333D0*LM**2)
      GOTO 100
40    T=1.0D0
     &   +AS**2*(5.44059237022954034142984376219D0
     &          +6.29309890434924955190192059252D0*LM
     &          +1.33333333333333333333333333333D0*LM**2)
      T=T+AS**3*((-51.0338436092532869875178902774D0
     &            +3.11448410587290937257197990329D0*NF)
     &          +( 41.7013233594536494300266269782D0
     &          +  4.99279041994085979167378856399D0*NF)*LM
     &          +  6.30457910760172181223897345067D0*LM**2
     &          +(-8.59259259259259259259259259259D0
     &            +0.59259259259259259259259259259D0*NF)*LM**3)
*
100   CONTINUE
*
      ANSEVENDel=T
*
      RETURN
      END
      REAL*8 FUNCTION ANSEVENplu(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     NS even OME: plus part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'ANSEVENplu, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100    
20    T=0.0D0
      GOTO 100    
30    T=  AS**2*(5.53086419753086419753086419753D0
     &          +5.92592592592592592592592592593D0*LM
     &          +1.77777777777777777777777777778D0*LM**2)
      GOTO 100
40    T=  AS**2*(5.53086419753086419753086419753D0
     &          +5.92592592592592592592592592593D0*LM
     &          +1.77777777777777777777777777778D0*LM**2)
      T=T+AS**3*((-20.362519064781281789368414686D0
     &            +3.40501388693267882882213976007D0*NF)
     &          +( 44.7841382610690255348822386031D0
     &          +  8.95473251028806584362139917695D0*NF)*LM
     &          +  16.8586905245217866392057603955D0*LM**2
     &          +(-11.4567901234567901234567901235D0
     &           + 0.7901234567901234567901234567D0*NF)*LM**3)
*
100   CONTINUE
*
      ANSEVENplu=T/(1.0D0-X)
*
      RETURN
      END
      REAL*8 FUNCTION ANSEVENreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     NS even OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 ANSEVr2,ANSEVr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'ANSEVENreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100    
20    T=0.0D0
      GOTO 100    
30    T=  AS**2*ANSEVr2(NF,LM,X)
      GOTO 100
40    T=  AS**2*ANSEVr2(NF,LM,X) + AS**3*ANSEVr3(NF,LM,X)
*
100   CONTINUE
*
      ANSEVENreg=T
*
      RETURN
      END
      REAL*8 FUNCTION ANSODDDel(N,AS,NF,LM)
*     ---------------------------------------------------------
*     NS ODD OME: Delta part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,T
      INTEGER N
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'ANSODDDel, N=',N,'... not alloweD, STOP'
      STOP
10    T=1.0D0
      GOTO 100    
20    T=1.0D0
      GOTO 100    
30    T=1.0D0
     &   +AS**2*(5.44059237022954034142984376219D0
     &          +6.29309890434924955190192059252D0*LM
     &          +1.33333333333333333333333333333D0*LM**2)
      GOTO 100
40    T=1.0D0
     &   +AS**2*(5.44059237022954034142984376219D0
     &          +6.29309890434924955190192059252D0*LM
     &          +1.33333333333333333333333333333D0*LM**2)
      T=T+AS**3*((-51.0338436092532869875178902774D0
     &            +3.11448410587290937257197990329D0*NF)
     &          +( 41.7013233594536494300266269782D0+
     &          +  4.99279041994085979167378856399D0*NF)*LM
     &          +  6.30457910760172181223897345067D0*LM**2
     &          +(-8.59259259259259259259259259259D0
     &            +0.59259259259259259259259259259D0*NF)*LM**3)
*
100   CONTINUE
*
      ANSODDDel=T
*
      RETURN
      END
      REAL*8 FUNCTION ANSODDplu(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     NS oDD OME: plus part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      INTEGER N
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'ANSODDplu, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100    
20    T=0.0D0
      GOTO 100    
30    T=  AS**2*(5.53086419753086419753086419753D0
     &          +5.92592592592592592592592592593D0*LM
     &          +1.77777777777777777777777777778D0*LM**2)
      GOTO 100
40    T=  AS**2*(5.53086419753086419753086419753D0
     &          +5.92592592592592592592592592593D0*LM
     &          +1.77777777777777777777777777778D0*LM**2)
      T=T+AS**3*((-20.362519064781281789368414686D0
     &            +3.40501388693267882882213976007D0*NF)
     &          +( 44.7841382610690255348822386031D0
     &          +  8.95473251028806584362139917695D0*NF)*LM
     &          +  16.8586905245217866392057603955D0*LM**2
     &          +(-11.4567901234567901234567901235D0
     &           + 0.7901234567901234567901234567D0*NF)*LM**3)
*
100   CONTINUE
*
      ANSODDplu=T/(1.0D0-X)
*
      RETURN
      END
      REAL*8 FUNCTION ANSODDreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 ANSODr2,ANSODr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'ANSODDreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100    
20    T=0.0D0
      GOTO 100    
30    T= AS**2*ANSODr2(NF,LM,X)
      GOTO 100
40    T= AS**2*ANSODr2(NF,LM,X) + AS**3*ANSODr3(NF,LM,X)
*
100   CONTINUE
*
      ANSODDreg=T
*
      RETURN
      END
      REAL*8 FUNCTION APSQqreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     PS Qq OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 APSQqr2,APSQqr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'APSQqreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T=0.0D0
      GOTO 100
30    T=  AS**2*APSQqr2(NF,LM,X)
      GOTO 100
40    T=  AS**2*APSQqr2(NF,LM,X) + AS**3*APSQqr3(NF,LM,X)
*
100   CONTINUE
*
      APSQqreg=T
*
      RETURN
      END
      REAL*8 FUNCTION APSqqQreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     PS Qq OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 APSqqQr2,APSqqQr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'APSqqQreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T=0.0D0
      GOTO 100
30    T=0.0D0
      GOTO 100
40    T= AS**3*APSqqQr3(NF,LM,X)
*
100   CONTINUE
*
      APSqqQreg=T
*
      RETURN
      END
      REAL*8 FUNCTION AQgreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     Qg OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 AQgr1,AQgr2,AQgr3
      INTEGER N
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'AQgreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T= AS*AQgr1(NF,LM,X)
      GOTO 100
30    T=  AS*AQgr1(NF,LM,X) + AS**2*AQgr2(NF,LM,X)
      GOTO 100
40    T= AS*AQgr1(NF,LM,X) + AS**2*AQgr2(NF,LM,X) 
     & + AS**3*AQgr3(NF,LM,X)
*
100   CONTINUE
*
      AQgreg=T
*
      RETURN
      END
      REAL*8 FUNCTION AqgQreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     qgQ OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 AqgQr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'AqgQreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T=0.0D0
      GOTO 100
30    T=0.0D0  
      GOTO 100
40    T= AS**3*AqgQr3(NF,LM,X)
*
100   CONTINUE
*
      AqgQreg=T
*
      RETURN
      END
      REAL*8 FUNCTION AgqQreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     gqQ OME: regular part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 AgqQr2,AgqQr3
      INTEGER N
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'AqgQreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T=0.0D0
      GOTO 100
30    T=AS**2*AgqQr2(NF,LM,X) 
      GOTO 100
40    T= AS**2*AgqQr2(NF,LM,X) + AS**3*AgqQr3(NF,LM,X) 
*
100   CONTINUE
*
      AgqQreg=T
*
      RETURN
      END
      REAL*8 FUNCTION AggQDel(N,AS,NF,LM)
*     ---------------------------------------------------------
*     ggQ OME: Delta part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,T
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'AggQDel, N=',N,'... not alloweD, STOP'
      STOP
10    T=1.0D0
      GOTO 100    
20    T=1.0D0+AS*0.666666666666666666666666666667D0*LM
      GOTO 100    
30    T=1.0D0+AS*0.666666666666666666666666666667D0*LM
     &   +AS**2*(-8.33333333333333333333333333333D0
     &           +10.6666666666666666666666666667D0*LM
     &           +0.44444444444444444444444444444D0*LM**2)
      GOTO 100
40    T=1.0D0+AS*0.666666666666666666666666666667D0*LM
     &   +AS**2*(-8.33333333333333333333333333333D0
     &           +10.6666666666666666666666666667D0*LM
     &           +0.44444444444444444444444444444D0*LM**2)
      T=T+AS**3*((53.795479857509342485574070622D0
     &           +11.129866602436909887985254156D0*NF)
     &          +(637.589919522142356864903381807D0
     &            -20.9259259259259259259259259259D0*NF)*LM 
     &          +  87.3258748052685663265589254066D0*LM**2
     &          +  0.296296296296296296296296296296D0*LM**3)
*
100   CONTINUE
*
      AggQDel=T
*
      RETURN
      END
      REAL*8 FUNCTION AggQplu(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: plus part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'AggQplu, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100    
20    T=0.0D0
      GOTO 100    
30    T=  AS**2*(12.4444444444444444444444444444D0
     &          +13.3333333333333333333333333333D0*LM
     &          +4.00000000000000000000000000000D0*LM**2)
      GOTO 100
40    T=  AS**2*(12.4444444444444444444444444444D0
     &          +13.3333333333333333333333333333D0*LM
     &          +4.00000000000000000000000000000D0*LM**2)
      T=T+AS**3*((-45.8156678957578840260789330435D0
     &            +7.66128124559852736484981446015D0*NF)
     &          +(109.060607383701603749781333153D0
     &          + 20.1481481481481481481481481481D0*NF)*LM
     &          + 46.8209425690629088271018497788D0*LM**2
     &          +(-23.1111111111111111111111111111D0
     &           + 1.77777777777777777777777777778D0*NF)*LM**3)
*
100   CONTINUE
*
      AggQplu=T/(1.0D0-X)
*
      RETURN
      END
      REAL*8 FUNCTION AggQreg(N,AS,NF,LM,X)
*     ---------------------------------------------------------
*     NS AggQ OME: regular part
*     ---------------------------------------------------------
      IMPLICIT NONE
      REAL*8 AS,NF,LM,X,T
      REAL*8 AggQr2,AggQr3
      INTEGER N
*
      GOTO(10,20,30,40)  N+1
      WRITE(6,*) 'AggQreg, N=',N,'... not alloweD, STOP'
      STOP
10    T=0.0D0
      GOTO 100
20    T=0.0D0
      GOTO 100
30    T=  AS**2*AggQr2(NF,LM,X)
      GOTO 100 
40    T=  AS**2*AggQr2(NF,LM,X) + AS**3*AggQr3(NF,LM,X)
*
100   CONTINUE
*
      AggQreg=T
*
      RETURN
      END
      REAL*8 FUNCTION ANSEVr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXANSEVr2,LXANSEVr2,GRANSEVr2
*
      ANSEVr2=SXANSEVr2(NF,LM,X)+LXANSEVr2(NF,LM,X)
     &       +GRANSEVr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXANSEVr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G
      REAL*8 w(2)
*
      z=X
      w(1)=Log(z)
      w(2)=4*LM + 22.D0/3.D0 + w(1)
*
      G = 4.D0/9.D0*w(2)*w(1)
      SXANSEVr2 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION LXANSEVr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X 
      LXANSEVr2 = 0.0D0
*
      RETURN
      END
      REAL*8 FUNCTION GRANSEVr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M1(501,4),M2(501,4),M3(501,4)
      COMMON/COX/ XV
      COMMON/ANSE200/ M1
      COMMON/ANSE210/ M2
      COMMON/ANSE220/ M3
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M1(I,1) + M1(I,2)*DX + M1(I,3)*DX**2 + M1(I,4)*DX**3
      T2 = M2(I,1) + M2(I,2)*DX + M2(I,3)*DX**2 + M2(I,4)*DX**3
      T3 = M3(I,1) + M3(I,2)*DX + M3(I,3)*DX**2 + M3(I,4)*DX**3
*
      GRANSEVr2=T1+LM*T2+LM**2*T3
*
      RETURN
      END
      REAL*8 FUNCTION ANSEVr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXANSEVr3,LXANSEVr3,GRANSEVr3
*
      ANSEVr3=SXANSEVr3(NF,LM,X)+LXANSEVr3(NF,LM,X)
     &       +GRANSEVr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXANSEVr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2,z3
      REAL*8 w(4)
*
      z=X
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      w(1)=Log(z)
      w(2)= - 22.D0/9.D0 - LM   
      w(2)=NF*w(2)
      w(3)=26.D0/9.D0 + LM
      w(3)=2*w(3) - 1.D0/9.D0*NF
      w(3)=2*w(3) + 7.D0/9.D0*w(1)
      w(3)=w(1)*w(3)
      w(2)=w(2) + w(3)
      w(3)=5747.D0/9.D0 - 146*z2
      w(4)=227.D0/3.D0 + 8*LM
      w(4)=LM*w(4)
      w(2)=1.D0/3.D0*w(3) + w(4) + 2*w(2)
      w(2)=w(1)*w(2)
      w(3)= - 1.D0/9.D0*LM + 338.D0/81.D0 - z2
      w(3)=LM*w(3)
      w(4)= - 8 - 11*LM
      w(4)=NF*w(4)
      w(2)=1.D0/27.D0*w(2) + 4.D0/81.D0*w(4) + 4*w(3) + 40.D0/27.D0*z3
     &  + 15005.D0/729.D0 - 8*z2
*
      G = 8*w(2)*w(1)
      SXANSEVr3 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION LXANSEVr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,z2,G 
      REAL*8 w(3)
*
      z=X
      z2=1.6449340668482264365D0
      w(1)=Log(1 - z)
      w(2)=23 + 16.D0/3.D0*w(1)
      w(2)=w(1)*w(2)
      w(2)=5816.D0/9.D0 + w(2)
      w(3)=10.D0/3.D0 + LM
      w(3)=LM*w(3)
      w(2)= - 158.D0/3.D0*z2 + 1.D0/3.D0*w(2) + 32*w(3)
*
      G = 16.D0/27.D0*w(2)*w(1)
      LXANSEVr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION GRANSEVr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS EVEN OME: regular part O(as^3) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,T4,T5,T6,T7,T8,DX
      REAL*8 XV(NX)
      REAL*8 M4(NX,4),M5(NX,4),M6(NX,4),M7(NX,4),M8(NX,4),M9(NX,4)
      REAL*8 M10(NX,4),M11(NX,4)
      COMMON/COX/ XV
      COMMON/ANSE300/ M4
      COMMON/ANSE310/ M5
      COMMON/ANSE320/ M6
      COMMON/ANSE330/ M7
      COMMON/ANSE301/ M8
      COMMON/ANSE311/ M9
      COMMON/ANSE321/ M10
      COMMON/ANSE331/ M11
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M4(I,1) + M4(I,2)*DX + M4(I,3)*DX**2 + M4(I,4)*DX**3
      T2 = M5(I,1) + M5(I,2)*DX + M5(I,3)*DX**2 + M5(I,4)*DX**3
      T3 = M6(I,1) + M6(I,2)*DX + M6(I,3)*DX**2 + M6(I,4)*DX**3
      T4 = M7(I,1) + M7(I,2)*DX + M7(I,3)*DX**2 + M7(I,4)*DX**3
      T5 = M8(I,1) + M8(I,2)*DX + M8(I,3)*DX**2 + M8(I,4)*DX**3
      T6 = M9(I,1) + M9(I,2)*DX + M9(I,3)*DX**2 + M9(I,4)*DX**3
*      T7 = M10(I,1) + M10(I,2)*DX + M10(I,3)*DX**2 + M10(I,4)*DX**3
      T8 = M11(I,1) + M11(I,2)*DX + M11(I,3)*DX**2 + M11(I,4)*DX**3
*
      GRANSEVr3=T1+LM*T2+LM**2*T3+LM**3*T4
     &        +(T5+LM*T6+LM**3*T8)*NF
*
      RETURN 
      END 
      REAL*8 FUNCTION ANSODr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXANSODr2,LXANSODr2,GRANSODr2
*
      ANSODr2=SXANSODr2(NF,LM,X)+LXANSODr2(NF,LM,X)
     &       +GRANSODr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXANSODr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS OD OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G
      REAL*8 w(2)
*
      z=X
      w(1)=LOG(z)
      w(2)=4*LM + 22.D0/3.D0 + w(1)
*
      G = 4.D0/9.D0*w(2)*w(1)
      SXANSODr2 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION LXANSODr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X 
      LXANSODr2 = 0.0D0
*
      RETURN
      END
      REAL*8 FUNCTION GRANSODr2(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M12(501,4),M13(501,4),M14(501,4)
      COMMON/COX/ XV
      COMMON/ANSO200/ M12
      COMMON/ANSO210/ M13
      COMMON/ANSO220/ M14
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M12(I,1) + M12(I,2)*DX + M12(I,3)*DX**2 + M12(I,4)*DX**3
      T2 = M13(I,1) + M13(I,2)*DX + M13(I,3)*DX**2 + M13(I,4)*DX**3
      T3 = M14(I,1) + M14(I,2)*DX + M14(I,3)*DX**2 + M14(I,4)*DX**3
*
      GRANSODr2=T1+LM*T2+LM**2*T3
*
      RETURN
      END
      REAL*8 FUNCTION ANSODr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXANSODr3,LXANSODr3,GRANSODr3
*
      ANSODr3=SXANSODr3(NF,LM,X)+LXANSODr3(NF,LM,X)
     &       +GRANSODr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXANSODr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS OD OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,z2,z3,G
      REAL*8 w(5)
*
      z=X
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      w(1)=LOG(z)
      w(2)=4*LM
      w(3)=379.D0/3.D0 - LM
      w(3)=w(3)*w(2)
      w(4)= - 448.D0/9.D0 - 25*LM
      w(4)=z2*w(4)
      w(3)=4*w(4) + 17245.D0/27.D0 + w(3)
      w(4)=2.D0/3.D0*w(1)
      w(5)=97.D0/9.D0 + w(2)
      w(5)=4.D0/3.D0*w(5) + w(1)
      w(5)=w(5)*w(4)
      w(2)=101.D0/3.D0 + w(2)
      w(2)=LM*w(2)
      w(2)=w(5) - 46.D0/3.D0*z2 + 2263.D0/27.D0 + w(2)
      w(2)=w(1)*w(2)
      w(2)=112.D0/9.D0*z3 + 1.D0/3.D0*w(3) + w(2)
      w(2)=w(1)*w(2)
      w(3)= - 8 - 11*LM
      w(5)= - 2.D0/9.D0*w(1) - 22.D0/9.D0 - LM
      w(5)=w(1)*w(5)
      w(3)=2.D0/3.D0*w(3) + w(5)
      w(3)=NF*w(3)*w(4)
      w(2)=w(3) + w(2)
*
      G = 8.D0/9.D0*w(2)
      SXANSODr3 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION LXANSODr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2 
      REAL*8 w(3)
*
      z=X 
      z2=1.6449340668482264365D0
      w(1)=LOG(1.0D0 - z)
      w(2)=23.0D0 + 16.D0/3.D0*w(1)
      w(2)=w(1)*w(2)
      w(2)=5816.D0/9.D0 + w(2)
      w(3)=10.D0/3.D0 + LM
      w(3)=LM*w(3)
      w(2)=32.0D0*w(3) - 158.D0/3.D0*z2 + 1.D0/3.D0*w(2)
*
      G = 16.D0/27.D0*w(2)*w(1)
      LXANSODr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION GRANSODr3(NF,LM,X)
*     ---------------------------------------------------------
*     NS ODD OME: regular part O(as^3) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,T4,T5,T6,T7,T8,DX
      REAL*8 XV(NX)
      REAL*8 M15(NX,4),M16(NX,4),M17(NX,4),M18(NX,4),M19(NX,4)
      REAL*8 M20(NX,4),M21(NX,4),M22(NX,4)
      COMMON/COX/ XV
      COMMON/ANSO300/ M15
      COMMON/ANSO310/ M16
      COMMON/ANSO320/ M17
      COMMON/ANSO330/ M18
      COMMON/ANSO301/ M19
      COMMON/ANSO311/ M20
      COMMON/ANSO321/ M21
      COMMON/ANSO331/ M22
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M15(I,1) + M15(I,2)*DX + M15(I,3)*DX**2 + M15(I,4)*DX**3
      T2 = M16(I,1) + M16(I,2)*DX + M16(I,3)*DX**2 + M16(I,4)*DX**3
      T3 = M17(I,1) + M17(I,2)*DX + M17(I,3)*DX**2 + M17(I,4)*DX**3
      T4 = M18(I,1) + M18(I,2)*DX + M18(I,3)*DX**2 + M18(I,4)*DX**3
      T5 = M19(I,1) + M19(I,2)*DX + M19(I,3)*DX**2 + M19(I,4)*DX**3
      T6 = M20(I,1) + M20(I,2)*DX + M20(I,3)*DX**2 + M20(I,4)*DX**3
*      T7 = M21(I,1) + M21(I,2)*DX + M21(I,3)*DX**2 + M21(I,4)*DX**3
      T8 = M22(I,1) + M22(I,2)*DX + M22(I,3)*DX**2 + M22(I,4)*DX**3
*
      GRANSODr3=T1+LM*T2+LM**2*T3+LM**3*T4
     &        +(T5+LM*T6+LM**3*T8)*NF
*
      RETURN
      END
      REAL*8 FUNCTION APSQqr2(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAPSQqr2,LXAPSQqr2,GRAPSQqr2
*
      APSQqr2=SXAPSQqr2(NF,LM,X)+LXAPSQqr2(NF,LM,X)
     &       +GRAPSQqr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXAPSQqr2(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G 
      REAL*8 w(4)
*
      z=X
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=1 - 2.D0/3.D0*w(2)
      w(3)=w(2)*w(3)
      w(4)= - LM - 1 + w(2)
      w(4)=LM*w(4)
      w(3)=4*w(4) - 4 + w(3)
      w(3)=w(2)*w(3)
      w(4)= - 10.D0/3.D0 - LM
      w(4)=LM*w(4)
      w(4)= - 28.D0/9.D0 + w(4)
      w(4)=w(1)*w(4)
      w(3)=8.D0/3.D0*w(4) + w(3)
*
      G = 4.D0/3.D0*w(3)
      SXAPSQqr2 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION LXAPSQqr2(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X 
      LXAPSQqr2 = 0.0D0
*
      RETURN
      END
      REAL*8 FUNCTION GRAPSQqr2(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M23(501,4),M24(501,4),M25(501,4)
      COMMON/COX/ XV
      COMMON/APSQq200/ M23
      COMMON/APSQq210/ M24
      COMMON/APSQq220/ M25
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M23(I,1) + M23(I,2)*DX + M23(I,3)*DX**2 + M23(I,4)*DX**3
      T2 = M24(I,1) + M24(I,2)*DX + M24(I,3)*DX**2 + M24(I,4)*DX**3
      T3 = M25(I,1) + M25(I,2)*DX + M25(I,3)*DX**2 + M25(I,4)*DX**3
*
      GRAPSQqr2=T1+LM*T2+LM**2*T3
*
      RETURN
      END
      REAL*8 FUNCTION APSQqr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAPSQqr3,LXAPSQqr3,GRAPSQqr3
*
      APSQqr3=SXAPSQqr3(NF,LM,X)+LXAPSQqr3(NF,LM,X)
     &       +GRAPSQqr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXAPSQqr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,ln2,z2,z3,z4,z5,B4,li4half,G 
      REAL*8 w(13)
*
      z=X
      ln2    =0.6931471805599453094D0
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
      z4     =1.0823232337111381916D0 
      z5     =1.0369277551433699263D0
      li4half=0.5174790616738993863D0
      B4=-4.0D0*z2*ln2**2 + 2.0D0/3.0D0*ln2**4 - 13.0D0/2.0D0*z4
     &  + 16.0D0*li4half
*
      w(1)=z**(-1)
      w(2)=LOG(z)
      w(3)=ln2
      w(4)=2*LM
      w(5)=7 + 50*LM
      w(5)=LM*w(5)
      w(5)=5884.D0/3.D0 + w(5)
      w(5)=w(5)*w(4)
      w(6)=4*NF
      w(7)=13 - w(4)
      w(7)=LM*w(7)
      w(7)= - 92.D0/3.D0 + w(7)
      w(7)=LM*w(7)
      w(7)=985.D0/27.D0 + w(7)
      w(7)=w(7)*w(6)
      w(5)=w(7) + w(5) + 84532.D0/27.D0 + 2185*z4
      w(7)=121 + 52*LM
      w(7)=LM*w(7)
      w(8)=5.D0/9.D0 - LM
      w(8)=NF*w(8)
      w(7)=8*w(8) - 1340.D0/9.D0 + w(7)
      w(8)=2*z2
      w(7)=w(7)*w(8)
      w(5)=w(7) + 1.D0/3.D0*w(5) + 256*li4half
      w(7)=8*z3
      w(9)=5 + LM
      w(9)=LM*w(9)
      w(9)=56.D0/3.D0 + w(9)
      w(9)=LM*w(9)
      w(9)= - w(7) + 820.D0/27.D0 + w(9)
      w(9)=w(1)*w(9)
      w(9)=w(9) - B4
      w(10)= - 2.D0/27.D0*NF + 5 - 19.D0/3.D0*LM
      w(7)=w(10)*w(7)
      w(10)=ln2**2
      w(10)=1.D0/3.D0*w(10)
      w(11)= - 2.D0/3.D0 - z2
      w(11)=2*w(11) + w(10)
      w(11)=ln2*w(11)
      w(12)= - z2 + 1.D0/3.D0 + 14.D0/9.D0*z3
      w(11)=4.D0/9.D0*w(11) + 32.D0/27.D0*w(3) + w(12)
      w(13)=8*ln2
      w(11)=w(11)*w(13)
      w(12)= - 16.D0/27.D0*w(3) - w(12)
      w(12)=w(3)*w(12)
      w(5)=w(11) + 8*w(12) + 1.D0/9.D0*w(5) + w(7) + 16.D0/9.D0*w(9)
      w(7)= - 53 - 22.D0/3.D0*LM
      w(7)=w(7)*w(4)
      w(7)= - 325.D0/3.D0 + w(7)
      w(7)=LM*w(7)
      w(9)= - 13.D0/3.D0 + LM
      w(9)=LM*w(9)
      w(9)=101.D0/27.D0 + w(9)
      w(6)=w(9)*w(6)
      w(6)=w(6) - 13795.D0/27.D0 + w(7)
      w(7)=ln2 - w(3)
      w(7)= - 8.D0/3.D0*w(7)
      w(9)=z2 + 4.D0/9.D0
      w(7)=w(9)*w(7)
      w(9)=16.D0/27.D0*NF
      w(11)=w(9) - 5 - 38.D0/3.D0*LM
      w(11)=z2*w(11)
      w(6)=520.D0/27.D0*z3 + 1.D0/9.D0*w(6) + w(11) + w(7)
      w(7)=4*LM
      w(11)=59 + 14*LM
      w(11)=w(11)*w(7)
      w(7)=49.D0/9.D0 - w(7)
      w(7)=NF*w(7)
      w(7)=206.D0/3.D0*z2 + 2*w(7) + 1613.D0/9.D0 + w(11)
      w(4)=8.D0/27.D0*w(2) + 10.D0/81.D0*NF - 277.D0/81.D0 - w(4)
      w(4)=w(2)*w(4)
      w(4)=2.D0/27.D0*w(7) + w(4)
      w(4)=w(2)*w(4)
      w(4)=2*w(6) + w(4)
      w(4)=w(2)*w(4)
      w(4)=2*w(5) + w(4)
      w(4)=w(2)*w(4)
      w(5)= - w(8) + w(10)
      w(5)=w(5)*w(13)
      w(6)=16*z2
      w(7)=w(6)*w(3)
      w(7)=w(7) + z2 + 140.D0/3.D0*z3
      w(5)=w(5) + w(7)
      w(5)=ln2*w(5)
      w(8)=64.D0/9.D0*NF - 4681.D0/9.D0 - 224*LM
      w(8)=z3*w(8)
      w(7)=w(3)*w(7)
      w(5)=w(5) + w(8) - w(7)
      w(7)=LM**2
      w(7)= - 34.D0/3.D0 - w(7)
      w(7)=LM*w(7)
      w(7)= - 376.D0/27.D0 + w(7)
      w(7)=w(7)*w(9)
      w(8)= - 7 - LM
      w(8)=LM*w(8)
      w(8)= - 281.D0/27.D0 + w(8)
      w(6)=w(8)*w(6)
      w(8)=965 + 182*LM
      w(8)=LM*w(8)
      w(8)=17086.D0/3.D0 + w(8)
      w(8)=LM*w(8)
      w(5)= - 8.D0/9.D0*B4 + w(6) + 128.D0/3.D0*li4half + w(7) + 4.D0/
     & 27.D0*w(8) + 1153169.D0/729.D0 - 268*z4 + 2.D0/3.D0*w(5)
      w(5)=w(1)*w(5)
      w(4)=2.D0/3.D0*w(5) + w(4)
*
      G = 4*w(4)
      SXAPSQqr3 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION LXAPSQqr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X 
      LXAPSQqr3 = 0.0D0
*
      RETURN
      END
      REAL*8 FUNCTION GRAPSQqr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSQq OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,DX
      REAL*8 XV(NX)
      REAL*8 M26(NX,4),M27(NX,4),M28(NX,4),M29(NX,4),M30(NX,4)
      REAL*8 M31(NX,4),M32(NX,4)
      REAL*8 M58(NX,4)
      COMMON/COX/ XV
      COMMON/APSQq300/ M26 
      COMMON/APSQq310/ M27
      COMMON/APSQq320/ M28
      COMMON/APSQq330/ M29
      COMMON/APSQq301/ M30
      COMMON/APSQq311/ M31
      COMMON/APSQq321/ M58
      COMMON/APSQq331/ M32
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M26(I,1) + M26(I,2)*DX + M26(I,3)*DX**2 + M26(I,4)*DX**3
      T2 = M27(I,1) + M27(I,2)*DX + M27(I,3)*DX**2 + M27(I,4)*DX**3
      T3 = M28(I,1) + M28(I,2)*DX + M28(I,3)*DX**2 + M28(I,4)*DX**3
      T4 = M29(I,1) + M29(I,2)*DX + M29(I,3)*DX**2 + M29(I,4)*DX**3
      T5 = M30(I,1) + M30(I,2)*DX + M30(I,3)*DX**2 + M30(I,4)*DX**3
      T6 = M31(I,1) + M31(I,2)*DX + M31(I,3)*DX**2 + M31(I,4)*DX**3
      T7 = M58(I,1) + M58(I,2)*DX + M58(I,3)*DX**2 + M58(I,4)*DX**3
      T8 = M32(I,1) + M32(I,2)*DX + M32(I,3)*DX**2 + M32(I,4)*DX**3
*
      GRAPSQqr3=T1+LM*T2+LM**2*T3+LM**3*T4
     &        +(T5+LM*T6+LM**2*T7+LM**3*T8)*NF
*
      RETURN
      END
      REAL*8 FUNCTION APSqqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSqqQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAPSqqQr3,LXAPSqqQr3,GRAPSqqQr3
*
      APSqqQr3=SXAPSqqQr3(NF,LM,X)+LXAPSqqQr3(NF,LM,X)
     &       +GRAPSqqQr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXAPSqqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSqqQ OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2,z3 
      REAL*8 w(7)
*
      z=X
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=2*LM
      w(4)=w(3) + 29.D0/9.D0
      w(5)=1.D0/3.D0*w(2)
      w(6)= - 2*w(4) - w(5)
      w(6)=w(6)*w(5)
      w(7)= - 29.D0/3.D0 - w(3)
      w(7)=LM*w(7)
      w(7)= - 332.D0/27.D0 + w(7)
      w(6)=2*w(7) + w(6)
      w(6)=w(2)*w(6)
      w(4)= - w(5) - w(4)
      w(4)=z2*w(4)
      w(3)= - 13 - w(3)
      w(3)=LM*w(3)
      w(3)= - 160.D0/3.D0 + w(3)
      w(3)=LM*w(3)
      w(3)= - 2351.D0/27.D0 + w(3)
      w(3)=8*w(4) + 80.D0/3.D0*z3 + 4.D0/3.D0*w(3) + w(6)
      w(3)=w(2)*w(3)
      w(4)=LM**2
      w(4)= - 34.D0/3.D0 - w(4)
      w(4)=LM*w(4)
      w(4)=8*z3 - 376.D0/27.D0 + w(4)
      w(4)=w(1)*w(4)
      w(3)=16.D0/9.D0*w(4) + w(3)
*
      G = 8.D0/9.D0*NF*w(3)
      SXAPSqqQr3 = G*(1.0D0-z**2) 
*
      RETURN
      END
      REAL*8 FUNCTION LXAPSqqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSqqQ OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X 
      LXAPSqqQr3 = 0.0D0
*
      RETURN
      END
      REAL*8 FUNCTION GRAPSqqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     APSqqQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 T1,T2,T3,T4,DX
      REAL*8 XV(NX)
      REAL*8 M33(NX,4),M34(NX,4),M35(NX,4),M36(NX,4)
      COMMON/COX/ XV
      COMMON/APSqqQ301/ M33
      COMMON/APSqqQ311/ M34
      COMMON/APSqqQ321/ M35
      COMMON/APSqqQ331/ M36
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M33(I,1) + M33(I,2)*DX + M33(I,3)*DX**2 + M33(I,4)*DX**3
      T2 = M34(I,1) + M34(I,2)*DX + M34(I,3)*DX**2 + M34(I,4)*DX**3
      T3 = M35(I,1) + M35(I,2)*DX + M35(I,3)*DX**2 + M35(I,4)*DX**3
      T4 = M36(I,1) + M36(I,2)*DX + M36(I,3)*DX**2 + M36(I,4)*DX**3
*
      GRAPSqqQr3=(T1+LM*T2+LM**2*T3+LM**3*T4)*NF
*
      RETURN
      END 
      REAL*8 FUNCTION AqgQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AqgQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAqgQr3,LXAqgQr3,GRAqgQr3
*
      AqgQr3=SXAqgQr3(NF,LM,X)+LXAqgQr3(NF,LM,X)
     &       +GRAqgQr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION SXAqgQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AqgQ OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,z2,z3,G 
      REAL*8 w(5)
*
      z=X
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=8*LM
      w(4)=1 + 1.D0/9.D0*LM
      w(4)=w(4)*w(3)
      w(4)=205.D0/3.D0 + w(4)
      w(4)=LM*w(4)
      w(3)=131.D0/3.D0 + w(3)
      w(3)=LM*w(3)
      w(3)=2845.D0/27.D0 + w(3)
      w(5)=8.D0/5.D0*w(2) + 179.D0/9.D0 + 10*LM
      w(5)=w(2)*w(5)
      w(3)=2*w(3) + w(5)
      w(3)=w(2)*w(3)
      w(3)=1.D0/9.D0*w(3) - 64.D0/9.D0*z3 + 31442.D0/243.D0 + w(4)
      w(3)=w(2)*w(3)
      w(4)=2*LM
      w(5)=260 + 7*LM
      w(5)=w(5)*w(4)
      w(5)=8335.D0/3.D0 + w(5)
      w(4)=w(5)*w(4)
      w(4)= - 224*z3 + 305875.D0/27.D0 + w(4)
      w(3)=1.D0/27.D0*w(4) + w(3)
      w(3)=w(2)*w(3)
      w(4)= - 13 - 34*LM
      w(4)=LM*w(4)
      w(4)= - 1174.D0/3.D0 + w(4)
      w(4)=LM*w(4)
      w(4)=272*z3 - 14203.D0/27.D0 + w(4)
      w(4)=w(1)*w(4)
      w(3)=4.D0/81.D0*w(4) + w(3)
*
      G = 2*NF*w(3)
      SXAqgQr3 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION LXAqgQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AqgQ OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,z2,z3,G 
      REAL*8 w(6)
*
      z=X
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      w(1)=Log(1 - z)
      w(2)=5*LM
      w(3)= - 10.D0/3.D0 - LM
      w(3)=w(3)*w(2)
      w(3)= - 497.D0/27.D0 + w(3)
      w(3)=1.D0/3.D0*w(3) + z2
      w(4)=LM + 10.D0/9.D0
      w(5)=1.D0/3.D0*w(1)
      w(6)= - 4*w(4) - w(5)
      w(6)=w(1)*w(6)
      w(3)=4*w(3) + 5.D0/9.D0*w(6)
      w(3)=w(3)*w(5)
      w(5)= - 5 - LM
      w(2)=w(5)*w(2)
      w(2)= - 217.D0/3.D0 + w(2)
      w(2)=LM*w(2)
      w(2)= - 2552.D0/27.D0 + w(2)
      w(4)=z2*w(4)
      w(2)=58.D0/27.D0*z3 + 1.D0/27.D0*w(2) + w(4)
      w(2)=8*w(2) + w(3)
*
      G = NF*w(2)*w(1)
      LXAqgQr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION GRAqgQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AqgQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 T1,T2,T3,T4,DX
      REAL*8 XV(NX)
      REAL*8 M37(NX,4),M38(NX,4),M39(NX,4),M40(NX,4)
      COMMON/COX/ XV
      COMMON/AqgQ301/ M37
      COMMON/AqgQ311/ M38
      COMMON/AqgQ321/ M39
      COMMON/AqgQ331/ M40
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M37(I,1) + M37(I,2)*DX + M37(I,3)*DX**2 + M37(I,4)*DX**3
      T2 = M38(I,1) + M38(I,2)*DX + M38(I,3)*DX**2 + M38(I,4)*DX**3
      T3 = M39(I,1) + M39(I,2)*DX + M39(I,3)*DX**2 + M39(I,4)*DX**3
      T4 = M40(I,1) + M40(I,2)*DX + M40(I,3)*DX**2 + M40(I,4)*DX**3
*
      GRAqgQr3=(T1+LM*T2+LM**2*T3+LM**3*T4)*NF
*
      RETURN
      END
      REAL*8 FUNCTION AQgr1(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 GRAQgr1
*
      AQgr1=GRAQgr1(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION GRAQgr1(NF,LM,X)
*     ---------------------------------------------------------
*     AqgQ OME: regular part O(as^1) grid part
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 T1,DX
      REAL*8 XV(NX)
      REAL*8 M51(NX,4)
      COMMON/COX/ XV
      COMMON/AQg110/ M51
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M51(I,1) + M51(I,2)*DX + M51(I,3)*DX**2 + M51(I,4)*DX**3
*
      GRAQgr1=T1*LM
*
      RETURN
      END

CC   UP TO THIS POINT

      REAL*8 FUNCTION AggQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAggQr2,LXAggQr2,GRAggQr2
*
      AggQr2= SXAggQr2(NF,LM,X)+LXAggQr2(NF,LM,X)
     &       +GRAggQr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION LXAggQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G 
      REAL*8 w(2)
*
      z=X
      LXAggQr2 = -2.0D0*Log(1.0D0 - z)
*
      RETURN
      END
      REAL*8 FUNCTION SXAggQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G 
      REAL*8 w(4)
*
      z=X
      w(1)=z**(-1)
      w(2)=LOG(z)
      w(3)=3.0D0 + 2.D0/3.D0*LM
      w(3)=LM*w(3)
      w(4)=4.D0/9.D0*w(2) + 3 + 8.D0/3.D0*LM
      w(4)=w(2)*w(4)
      w(3)=w(4) + 15 + 4*w(3)
      w(3)=w(2)*w(3)
      w(4)=61.0D0 + 17*LM
      w(4)=LM*w(4)
      w(4)=115.0D0 + 2*w(4)
      w(4)=w(1)*w(4)
      w(3)=1.D0/9.D0*w(4) + w(3)
*
      G = 2.0D0*w(3)
      SXAggQr2 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION LXAggQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2,z3
      REAL*8 w(6)
*
      z=X
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
*
      w(1)=LOG(1.0D0 - z)
      w(2)=15 + 4*LM
      w(2)=LM*w(2)
      w(3)= - 4.D0/3.D0 - LM
      w(3)=NF*w(3)
      w(4)=16.D0/3.D0*w(1) - 4.D0/9.D0*NF + 277.D0/9.D0 - 6*z2
      w(4)=w(1)*w(4)
      w(2)=w(4) + 8.D0/3.D0*w(3) + 72*z3 - 364.D0/3.D0*z2 + 4243.D0/9.D0
     &  + 24*w(2)
*
      G = w(2)*w(1)
      LXAggQr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION GRAggQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^3) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 T1,T2,T3,T4,T5,T6,T7,DX
      REAL*8 XV(501)
      REAL*8 M59(501,4),M60(501,4),M61(501,4),M62(501,4)
      REAL*8 M63(501,4),M64(501,4),M65(501,4)
      COMMON/COX/ XV
      COMMON/AggQ300/ M59
      COMMON/AggQ310/ M60
      COMMON/AggQ320/ M61
      COMMON/AggQ330/ M62
      COMMON/AggQ301/ M63
      COMMON/AggQ311/ M64
      COMMON/AggQ331/ M65
*
      N=NX+1
      I = ISEARCHX(NX,XV,X)
      DX=X-XV(I)
      T1 = M59(I,1) + M59(I,2)*DX + M59(I,3)*DX**2 + M59(I,4)*DX**3
      T2 = M60(I,1) + M60(I,2)*DX + M60(I,3)*DX**2 + M60(I,4)*DX**3
      T3 = M61(I,1) + M61(I,2)*DX + M61(I,3)*DX**2 + M61(I,4)*DX**3
      T4 = M62(I,1) + M62(I,2)*DX + M62(I,3)*DX**2 + M62(I,4)*DX**3
      T5 = M63(I,1) + M63(I,2)*DX + M63(I,3)*DX**2 + M63(I,4)*DX**3
      T6 = M64(I,1) + M64(I,2)*DX + M64(I,3)*DX**2 + M64(I,4)*DX**3
      T7 = M65(I,1) + M65(I,2)*DX + M65(I,3)*DX**2 + M65(I,4)*DX**3
*
      GRAggQr3=T1+LM*T2+LM**2*T3+LM**3*T4
     &        +(T5+LM*T6+LM**3*T7)*NF
*
      RETURN
      END
      REAL*8 FUNCTION SXAggQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2,z3,z4,z5,ln2,li4half,B4 
      REAL*8 w(11)
*
      z=X
      ln2    =0.6931471805599453094D0
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
      z4     =1.0823232337111381916D0
      z5     =1.0369277551433699263D0
      li4half=0.5174790616738993863D0
      B4=-4.0D0*z2*ln2**2 + 2.0D0/3.0D0*ln2**4 - 13.0D0/2.0D0*z4
     &  + 16.0D0*li4half
      w(1)=z**(-1)
      w(2)=LOG(z)
      w(3)=2*LM
      w(4)=10 + 11.D0/3.D0*LM
      w(4)=LM*w(4)
      w(4)= - 1339.D0/3.D0 + 4*w(4)
      w(4)=w(4)*w(3)
      w(5)=2.D0/3.D0*NF
      w(6)=142.D0/9.D0 - 47*LM
      w(6)=w(6)*w(5)
      w(4)=w(6) - 640.D0/3.D0*z3 - 62903.D0/27.D0 + w(4)
      w(6)= - 32.D0/3.D0*NF - 1631.D0/3.D0 - 506*LM
      w(6)=z2*w(6)
      w(4)=2*w(4) + w(6)
      w(6)= - 11 - 14.D0/9.D0*LM
      w(6)=LM*w(6)
      w(7)=11.D0/27.D0 + LM
      w(7)=NF*w(7)
      w(6)=1.D0/3.D0*w(7) - 1940.D0/81.D0 + w(6)
      w(7)=2*w(2)
      w(8)=4.D0/9.D0*NF
      w(9)=w(8) - 86.D0/3.D0 - 19*LM
      w(9)=1.D0/3.D0*w(9) - 4.D0/5.D0*w(2)
      w(9)=w(9)*w(7)
      w(6)=w(9) + 8*w(6) - 487.D0/27.D0*z2
      w(6)=w(6)*w(7)
      w(4)=1.D0/3.D0*w(4) + w(6)
      w(4)=w(2)*w(4)
      w(6)= - 383 - 56*LM
      w(6)=w(6)*w(3)
      w(6)= - 23485.D0/3.D0 + w(6)
      w(6)=LM*w(6)
      w(6)= - 428152.D0/27.D0 + w(6)
      w(7)= - 37.D0/9.D0 - 34*LM
      w(7)=z3*w(7)
      w(6)=1.D0/9.D0*w(6) + 4*w(7)
      w(7)=LM**2
      w(9)=317 + 16*w(7)
      w(9)=w(9)*w(3)
      w(9)=20255.D0/27.D0 + w(9)
      w(9)=1.D0/3.D0*w(9) - 64*z3
      w(5)=w(9)*w(5)
      w(9)= - 497 - 208*LM
      w(9)=LM*w(9)
      w(10)=8*LM
      w(11)= - 59.D0/9.D0 - w(10)
      w(11)=NF*w(11)
      w(9)=8*w(11) - 7064.D0/9.D0 + w(9)
      w(9)=z2*w(9)
      w(11)= - 5 - LM
      w(11)=w(11)*w(10)
      w(11)= - 173 + w(11)
      w(11)=LM*w(11)
      w(11)=88*z3 - 7637.D0/27.D0 + w(11)
      w(3)=7.D0/9.D0 + w(3)
      w(3)=z2*w(3)
      w(3)=1.D0/3.D0*w(11) + w(3)
      w(3)=w(1)*w(3)
      w(3)=w(4) + 8*w(3) + 2.D0/3.D0*w(9) + w(5) + 4*w(6) - 4357.D0/9.D0
     & *z4
      w(3)=w(2)*w(3)
      w(4)= - 2332 - 493*LM
      w(4)=LM*w(4)
      w(4)= - 30355.D0/3.D0 + w(4)
      w(4)=w(4)*w(10)
      w(4)= - 4824281.D0/27.D0 + w(4)
      w(5)=551 + 50*w(7)
      w(5)=LM*w(5)
      w(5)= - 400*z3 + 19058.D0/27.D0 + w(5)
      w(5)=w(5)*w(8)
      w(6)=4531 + 4312.D0/3.D0*LM
      w(6)=z3*w(6)
      w(4)=w(5) + 24668.D0/9.D0*z4 + w(6) + 1.D0/9.D0*w(4) + 56*B4
      w(5)=13.D0/3.D0 + LM
      w(5)=LM*w(5)
      w(5)=260.D0/27.D0 + w(5)
      w(5)=z2*w(5)
      w(4)=1.D0/3.D0*w(4) + 64*w(5)
      w(4)=w(1)*w(4)
      w(3)=w(4) + w(3)
*
      G = 2.D0/3.D0*w(3)
      SXAggQr3 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION AggQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAggQr3,LXAggQr3,GRAggQr3
*
      AggQr3=SXAggQr3(NF,LM,X)+LXAggQr3(NF,LM,X)+GRAggQr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION AQgr3(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAQgr3,LXAQgr3,GRAQgr3 
*
      AQgr3=SXAQgr3(NF,LM,X)+LXAQgr3(NF,LM,X)+GRAQgr3(NF,LM,X)
*
*      WRITE(6,*) 'SXAQgr3=',SXAQgr3(NF,LM,X)
*      WRITE(6,*) 'LXAQgr3=',LXAQgr3(NF,LM,X)
*      WRITE(6,*) 'GRAQgr3=',GRAQgr3(NF,LM,X)
      RETURN
      END
      REAL*8 FUNCTION AQgr2(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAQgr2,LXAQgr2,GRAQgr2 
*
      AQgr2=SXAQgr2(NF,LM,X)+LXAQgr2(NF,LM,X)+GRAQgr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION AgqQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^2)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAgqQr2,LXAgqQr2,GRAgqQr2
*
      AgqQr2=SXAgqQr2(NF,LM,X)+LXAgqQr2(NF,LM,X)+GRAgqQr2(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION AgqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^3)
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      REAL*8 NF,LM,X
      REAL*8 SXAgqQr3,LXAgqQr3,GRAgqQr3
*
      AgqQr3=SXAgqQr3(NF,LM,X)+LXAgqQr3(NF,LM,X)+GRAgqQr3(NF,LM,X)
*
      RETURN
      END
      REAL*8 FUNCTION LXAgqQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G 
      REAL*8 w(2)
*
      z=X
      w(1)=LOG(1.0D0 - z)
      w(2)=4*LM + 16.D0/3.D0 + w(1)
*
      G = 8.D0/9.D0*w(2)*w(1)
      LXAgqQr2 = G
*
      RETURN
      END
      REAL*8 FUNCTION SXAgqQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G 
      REAL*8 w(2)
*
      z=X
      w(1)=z**(-1)
      w(2)=10.D0/3.D0 + LM
      w(2)=LM*w(2)
      w(2)=28.D0/9.D0 + w(2)
*
      G = 32.D0/9.D0*w(2)*w(1)
      SXAgqQr2 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION SXAgqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 w(10)
      REAL*8 NF,LM,X,z,ln2,z2,z3,z4,z5,B4,li4half,G
*
      z=X
      ln2    =0.6931471805599453094D0
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
      z4     =1.0823232337111381916D0
      z5     =1.0369277551433699263D0
      li4half=0.5174790616738993863D0
      B4=-4.0D0*z2*ln2**2 + 2.0D0/3.0D0*ln2**4 - 13.0D0/2.0D0*z4
     &  + 16.0D0*li4half
*
      w(1)=z**(-1)
      w(2)=LOG(z)
      w(3)=4*LM
      w(4)=2*LM
      w(5)=155.D0/27.D0 + w(4)
      w(5)=w(5)*w(3)
      w(5)=10331.D0/243.D0 + w(5)
      w(6)=2*z2
      w(5)=w(5)*w(6)
      w(7)=ln2**2
      w(8)=w(6) - 1.D0/3.D0*w(7)
      w(7)=w(8)*w(7)
      w(8)=7.D0/9.D0 + w(4)
      w(6)=w(8)*w(6)
      w(8)= - 83 - 14*LM
      w(8)=LM*w(8)
      w(8)= - 358 + w(8)
      w(8)=LM*w(8)
      w(8)= - 15895.D0/27.D0 + w(8)
      w(6)=160.D0/3.D0*z3 + 1.D0/3.D0*w(8) + w(6)
      w(6)=w(2)*w(6)
      w(8)= - 6157 - 1478*LM
      w(8)=LM*w(8)
      w(8)= - 26291 + w(8)
      w(8)=LM*w(8)
      w(8)= - 1511383.D0/27.D0 + w(8)
      w(9)=5507.D0/9.D0 + 308*LM
      w(9)=z3*w(9)
      w(10)=LM**2
      w(10)=34.D0/3.D0 + w(10)
      w(10)=LM*w(10)
      w(10)= - 8*z3 + 376.D0/27.D0 + w(10)
      w(10)=NF*w(10)
      w(5)=8.D0/9.D0*w(10) + 4.D0/9.D0*w(6) + 2.D0/9.D0*w(9) + 32.D0/9.D
     & 0*w(7) + 1186.D0/9.D0*z4 - 256.D0/9.D0*li4half + 1.D0/81.D0*w(8)
     &  + w(5)
      w(5)=w(1)*w(5)
      w(6)=13 + w(4)
      w(6)=w(6)*w(3)
      w(6)=259.D0/3.D0 + w(6)
      w(4)=w(6)*w(4)
      w(6)= - 65.D0/27.D0 - LM
      w(7)= - 17.D0/9.D0 - w(3)
      w(7)=w(2)*w(7)
      w(6)=10*w(6) + w(7)
      w(6)=w(2)*w(6)
      w(4)=w(6) - 128*z3 - 56.D0/3.D0*z2 + 8935.D0/27.D0 + w(4)
      w(4)=w(2)*w(4)
      w(6)=67 + 11*LM
      w(6)=w(6)*w(3)
      w(6)=1783.D0/3.D0 + w(6)
      w(6)=LM*w(6)
      w(6)=47516.D0/27.D0 + w(6)
      w(7)=19.D0/9.D0 + LM
      w(7)=z2*w(7)
      w(4)=w(4) + 1.D0/3.D0*w(6) + 112*w(7)
      w(3)= - 65.D0/9.D0 - w(3)
      w(3)=z3*w(3)
      w(3)=16.D0/3.D0*w(3) - 64*z4 + 1.D0/9.D0*w(4)
      w(3)=w(2)*w(3)
      w(3)=2*w(3) + w(5)
*
      G = 8.D0/3.D0*w(3)
      SXAgqQr3 = G*(1.0D0-z**2) 
*
      RETURN
      END
      REAL*8 FUNCTION LXAgqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,z2,z3 
      REAL*8 w(6)
*
      z=X
      z2     =1.6449340668482264365D0
      z3     =1.2020569031595942854D0
      w(1)=LOG(1.0D0 - z)
      w(2)=2*z2
      w(3)=5*LM
      w(4)= - 139.D0/27.D0 - w(3)
      w(4)=w(4)*w(2)
      w(5)= - 37 - w(3)
      w(5)=LM*w(5)
      w(5)=1274.D0/3.D0 + w(5)
      w(5)=LM*w(5)
      w(5)=2399.D0/27.D0 + 2*w(5)
      w(6)= - 1.D0/3.D0 - LM
      w(6)=NF*w(6)
      w(4)=16.D0/3.D0*w(6) + 1.D0/9.D0*w(5) + w(4)
      w(5)=107.D0/3.D0 - 10*LM
      w(5)=LM*w(5)
      w(2)= - w(2) + 2380.D0/27.D0 + w(5)
      w(5)=2*NF
      w(6)= - 16.D0/9.D0 - LM
      w(6)=w(6)*w(5)
      w(2)=1.D0/3.D0*w(2) + w(6)
      w(3)= - w(5) - 17.D0/9.D0 - w(3)
      w(3)=4*w(3) - 25.D0/3.D0*w(1)
      w(3)=w(1)*w(3)
      w(2)=2*w(2) + 1.D0/9.D0*w(3)
      w(2)=w(1)*w(2)
      w(2)=1432.D0/9.D0*z3 + 4*w(4) + w(2)
*
      G = 4.D0/9.D0*w(2)*w(1)
      LXAgqQr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION GRAgqQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M41(501,4),M42(501,4),M43(501,4)
      COMMON/COX/ XV
      COMMON/AgqQ200/ M41
      COMMON/AgqQ210/ M42
      COMMON/AgqQ220/ M43
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M41(I,1) + M41(I,2)*DX + M41(I,3)*DX**2 + M41(I,4)*DX**3
      T2 = M42(I,1) + M42(I,2)*DX + M42(I,3)*DX**2 + M42(I,4)*DX**3
      T3 = M43(I,1) + M43(I,2)*DX + M43(I,3)*DX**2 + M43(I,4)*DX**3
*
      GRAgqQr2=T1+LM*T2+LM**2*T3 
*
      RETURN
      END
      REAL*8 FUNCTION GRAgqQr3(NF,LM,X)
*     ---------------------------------------------------------
*     AgqQ OME: regular part O(as^3) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,T4,T5,T6,T7,DX
      REAL*8 XV(NX)
      REAL*8 M44(501,4),M45(501,4),M46(501,4),M47(501,4)
      REAL*8 M48(501,4),M49(501,4),M50(501,4)
      COMMON/COX/ XV
      COMMON/AgqQ300/ M44
      COMMON/AgqQ310/ M45
      COMMON/AgqQ320/ M46
      COMMON/AgqQ330/ M47
      COMMON/AgqQ301/ M48
      COMMON/AgqQ311/ M49
      COMMON/AgqQ331/ M50
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M44(I,1) + M44(I,2)*DX + M44(I,3)*DX**2 + M44(I,4)*DX**3
      T2 = M45(I,1) + M45(I,2)*DX + M45(I,3)*DX**2 + M45(I,4)*DX**3
      T3 = M46(I,1) + M46(I,2)*DX + M46(I,3)*DX**2 + M46(I,4)*DX**3
      T4 = M47(I,1) + M47(I,2)*DX + M47(I,3)*DX**2 + M47(I,4)*DX**3
      T5 = M48(I,1) + M48(I,2)*DX + M48(I,3)*DX**2 + M48(I,4)*DX**3
      T6 = M49(I,1) + M49(I,2)*DX + M49(I,3)*DX**2 + M49(I,4)*DX**3
      T7 = M50(I,1) + M50(I,2)*DX + M50(I,3)*DX**2 + M50(I,4)*DX**3
*
      GRAgqQr3=T1+LM*T2+LM**2*T3+LM**3*T4 
     &       +(T5+LM*T6+LM**3*T7)*NF 
*
      RETURN
      END
      REAL*8 FUNCTION LXAQgr2(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^2) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,LA 
*
      z=X
      LA=LOG(1-z)
      G=3.333333333333333333333333D0*LA -
     -  1.111111111111111111111111D0*LA**3 +
     -  6.666666666666666666666667D0*LA**2*LM -
     -  6.666666666666666666666667D0*LA*LM**2
*
      LXAQgr2 = G
*
      RETURN
      END
      REAL*8 FUNCTION SXAQgr2(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^2) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,LZ,G 
*   
      z=X
      LZ=LOG(z)
      G=-22.66666666666666666666667D0*LZ -
     -  20.0D0*LM*LZ -
     -  14.66666666666666666666667D0*LM**2*LZ +
     -  2.333333333333333333333333D0*LZ**2 +
     -  9.333333333333333333333333D0*LM*LZ**2 -
     -  1.555555555555555555555556D0*LZ**3 -
     -  24.88888888888888888888889D0/z -
     -  (26.66666666666666666666667D0*LM)/z -
     -  (8.0D0*LM**2)/z
*
      SXAQgr2 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION SXAQgr3(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^3) small x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,LZ,g 
*
      z=X
      LZ=LOG(z)
      G=5041.189017815815379722633D0*LZ +
     -  1350.715390394783791875845D0*LM*LZ +
     -  982.6943820394110364338354D0*LM**2*LZ +
     -  38.07407407407407407407407D0*LM**3*LZ -
     -  411.7799682135974696347893D0*LZ**2 -
     -  1052.702872717962428826449D0*LM*LZ**2 -
     -  77.33333333333333333333333D0*LM**2*
     -   LZ**2 - 34.07407407407407407407407D0*
     -   LM**3*LZ**2 +
     -  289.3529067163713114379484D0*LZ**3 +
     -  72.22222222222222222222222D0*LM*LZ**3 +
     -  49.18518518518518518518519D0*LM**2*
     -   LZ**3 - 13.74074074074074042158127D0*
     -   LZ**4 - 23.33333333333333333333333D0*LM*
     -   LZ**4 + 3.614814814814814814814817D0*
     -   LZ**5 - 330.5812709917563639589599D0*LZ*
     -   NF + 228.5147079343264462920803D0*LM*LZ*
     -   NF - 77.03703703703703703703704D0*LM**2*
     -   LZ*NF + 2.074074074074074074074074D0*
     -   LM**3*LZ*NF -
     -  94.72996989860446451728381D0*LZ**2*NF +
     -  103.037037037037037037037D0*LM*LZ**2*NF -
     -  16.0D0*LM**2*LZ**2*NF +
     -  1.777777777777777777777778D0*LM**3*LZ**2*
     -   NF - 26.7489711934156382154757D0*LZ**3*
     -   NF + 13.77777777777777777777778D0*LM*
     -   LZ**3*NF -
     -  3.555555555555555555555556D0*LM**2*LZ**3*
     -   NF - 2.54320987654320987654321D0*LZ**4*
     -   NF + 2.222222222222222222222222D0*LM*
     -   LZ**4*NF -
     -  0.3555555555555555555555556D0*LZ**5*NF +
     -  3913.171189941383947888771D0/z +
     -  (3061.281486456048852914758D0*LM)/z +
     -  (749.2468234097307559258086D0*LM**2)/z +
     -  (167.3086419753086419753086D0*LM**3)/z +
     -  (664.1252846429944734684023D0*LZ)/z +
     -  (597.3333333333333333333333D0*LM*LZ)/z +
     -  (160.0D0*LM**2*LZ)/z + (32.0D0*LM**3*LZ)/z -
     -  (10.22439543921697211860346D0*NF)/z -
     -  (35.91769547325102880658436D0*LM*NF)/z +
     -  (1.283950617283950617283951D0*LM**2*NF)/
     -   z - (3.358024691358024691358025D0*LM**3*
     -     NF)/z
*
      SXAQgr3 = G*(1.0D0-z**2)
*
      RETURN
      END
      REAL*8 FUNCTION LXAQgr3(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^3) large x
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      REAL*8 NF,LM,X,z,G,LA
*
      z=X
      LA=LOG(1-z)
      G=479.3631588345176694571339D0*LA -
     -  104.0782053055568228430684D0*LA**2 -
     -  26.65586034370651114285113D0*LA**3 -
     -  4.41358024691358024691358D0*LA**4 +
     -  1.851851851851851851851852D0*LA**5 +
     -  (-51.62697192926400549083283D0*LA -
     -     2.962622532171402184502572D0*LA**2 +
     -     1.646090534979423868312757D0*LA**3 +
     -     0.308641975308641975308642D0*LA**4)*NF
     -   + LM**3*(28.2962962962962962962963D0*
     -      LA - 14.81481481481481481481481D0*
     -      LA**2 -
     -     1.481481481481481481481481D0*LA*NF) +
     -  LM**2*(-267.2142287423546053612363D0*LA -
     -     43.33333333333333333333333D0*LA**2 +
     -     22.22222222222222222222222D0*LA**3 +
     -     (7.407407407407407407407407D0*LA +
     -        2.222222222222222222222222D0*LA**2)*
     -      NF) + LM*
     -   (102.5401290815593849734838D0*LA +
     -     167.4393813268778748513512D0*LA**2 +
     -     22.22222222222222222222222D0*LA**3 -
     -     11.11111111111111111111111D0*LA**4 +
     -     (7.776756485403095442396605D0*LA -
     -        7.407407407407407407407407D0*
     -         LA**2 -
     -        1.481481481481481481481481D0*LA**3)*
     -      NF)
*
      LXAQgr3 = G
*
      RETURN
      END
      REAL*8 FUNCTION GRAQgr2(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M52(501,4),M53(501,4),M54(501,4)
      COMMON/COX/ XV
      COMMON/AQg200/ M52
      COMMON/AQg210/ M53
      COMMON/AQg220/ M54
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M52(I,1) + M52(I,2)*DX + M52(I,3)*DX**2 + M52(I,4)*DX**3
      T2 = M53(I,1) + M53(I,2)*DX + M53(I,3)*DX**2 + M53(I,4)*DX**3
      T3 = M54(I,1) + M54(I,2)*DX + M54(I,3)*DX**2 + M54(I,4)*DX**3
*
      GRAQgr2=T1+LM*T2+LM**2*T3
*
      RETURN
      END
      REAL*8 FUNCTION GRAQgr3(NF,LM,X)
*     ---------------------------------------------------------
*     AQg OME: regular part O(as^3) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,T4,T5,T6,T7,T8,DX
      REAL*8 XV(NX)
      REAL*8 M66(501,4),M67(501,4),M68(501,4),M69(501,4)
      REAL*8 M70(501,4),M71(501,4),M72(501,4),M73(501,4)
      COMMON/COX/ XV
      COMMON/AQg300/ M66
      COMMON/AQg310/ M67   
      COMMON/AQg320/ M68   
      COMMON/AQg330/ M69   
      COMMON/AQg301/ M70  
      COMMON/AQg311/ M71  
      COMMON/AQg321/ M72
      COMMON/AQg331/ M73
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M66(I,1) + M66(I,2)*DX + M66(I,3)*DX**2 + M66(I,4)*DX**3
      T2 = M67(I,1) + M67(I,2)*DX + M67(I,3)*DX**2 + M67(I,4)*DX**3
      T3 = M68(I,1) + M68(I,2)*DX + M68(I,3)*DX**2 + M68(I,4)*DX**3
      T4 = M69(I,1) + M69(I,2)*DX + M69(I,3)*DX**2 + M69(I,4)*DX**3
      T5 = M70(I,1) + M70(I,2)*DX + M70(I,3)*DX**2 + M70(I,4)*DX**3
      T6 = M71(I,1) + M71(I,2)*DX + M71(I,3)*DX**2 + M71(I,4)*DX**3
      T7 = M72(I,1) + M72(I,2)*DX + M72(I,3)*DX**2 + M72(I,4)*DX**3
      T8 = M73(I,1) + M73(I,2)*DX + M73(I,3)*DX**2 + M73(I,4)*DX**3
*
      GRAQgr3=
     &         T1+LM*T2+LM**2*T3+LM**3*T4
     &       +(T5+LM*T6+LM**2*T7+LM**3*T8)*NF
*
      RETURN
      END
      REAL*8 FUNCTION GRAggQr2(NF,LM,X)
*     ---------------------------------------------------------
*     AggQ OME: regular part O(as^2) remainder grid
*     ---------------------------------------------------------
*
      IMPLICIT NONE
      INTEGER I,N,NX,ISEARCHX
      PARAMETER(NX=501) 
      REAL*8 NF,LM,X,T1,T2,T3,DX
      REAL*8 XV(NX)
      REAL*8 M55(501,4),M56(501,4),M57(501,4)
      COMMON/COX/ XV
      COMMON/AggQ200/ M55
      COMMON/AggQ210/ M56
      COMMON/AggQ220/ M57
*
      N=NX+1
      I = ISEARCHX(NX,XV,x)
      DX=X-XV(I)
      T1 = M55(I,1) + M55(I,2)*DX + M55(I,3)*DX**2 + M55(I,4)*DX**3
      T2 = M56(I,1) + M56(I,2)*DX + M56(I,3)*DX**2 + M56(I,4)*DX**3
      T3 = M57(I,1) + M57(I,2)*DX + M57(I,3)*DX**2 + M57(I,4)*DX**3
*
      GRAggQr2=T1+LM*T2+LM**2*T3
*
      RETURN
      END
*
      SUBROUTINE GRIDINI
*     ---------------------------------------------------------
*     Read in the grids for the regular parts
*     Compute the Spline-coefficients
*     ---------------------------------------------------------
*
      IMPLICIT NONE 
      INTEGER LIN,IX,NX,LIN1,N,K,i,II,ISEARCHX 
      CHARACTER*80 STAR 
      REAL*8 x,SS 
      REAL*8 XV(501),Y(501) 
      REAL*8 A(501),B(501),C(501),D(501)
*       
      REAL*8 ANSE220(501),ANSE210(501),ANSE200(501)
      REAL*8 ANSE330(501),ANSE320(501),ANSE310(501),ANSE300(501)
      REAL*8 ANSE331(501),ANSE321(501),ANSE311(501),ANSE301(501)
*
      REAL*8 ANSO220(501),ANSO210(501),ANSO200(501)
      REAL*8 ANSO330(501),ANSO320(501),ANSO310(501),ANSO300(501)
      REAL*8 ANSO331(501),ANSO321(501),ANSO311(501),ANSO301(501)
*
      REAL*8 APSQq220(501),APSQq210(501),APSQq200(501)
      REAL*8 APSQq330(501),APSQq320(501),APSQq310(501),APSQq300(501)
      REAL*8 APSQq331(501),APSQq311(501),APSQq301(501)
*
      REAL*8 APSqqQ331(501),APSqqQ321(501),APSqqQ311(501),APSqqQ301(501)
*
      REAL*8 AqgQ331(501),AqgQ321(501),AqgQ311(501),AqgQ301(501)
*
      REAL*8 AgqQ220(501),AgqQ210(501),AgqQ200(501)
      REAL*8 AgqQ330(501),AgqQ320(501),AgqQ310(501),AgqQ300(501)
      REAL*8 AgqQ331(501),AgqQ311(501),AgqQ301(501)
*
      REAL*8 AQg110(501) 
      REAL*8 AQg220(501),AQg210(501),AQg200(501)
      REAL*8 AQg330(501),AQg320(501),AQg310(501),AQg300(501)
*
      REAL*8 M1(501,4),M2(501,4),M3(501,4)
      REAL*8 M4(501,4),M5(501,4),M6(501,4),M7(501,4),M8(501,4)
      REAL*8 M9(501,4),M10(501,4),M11(501,4)
      REAL*8 M12(501,4),M13(501,4),M14(501,4)
      REAL*8 M15(501,4),M16(501,4),M17(501,4),M18(501,4)
      REAL*8 M19(501,4),M20(501,4),M21(501,4),M22(501,4)
      REAL*8 M23(501,4),M24(501,4),M25(501,4)
      REAL*8 M26(501,4),M27(501,4),M28(501,4),M29(501,4)
      REAL*8 M30(501,4),M31(501,4),M32(501,4)
      REAL*8 M33(501,4),M34(501,4),M35(501,4),M36(501,4)
      REAL*8 M37(501,4),M38(501,4),M39(501,4),M40(501,4)
      REAL*8 M41(501,4),M42(501,4),M43(501,4)
      REAL*8 M44(501,4),M45(501,4),M46(501,4)
      REAL*8 M47(501,4),M48(501,4),M49(501,4),M50(501,4)
      REAL*8 M51(501,4)
      REAL*8 M52(501,4),M53(501,4),M54(501,4)
      REAL*8 M55(501,4),M56(501,4),M57(501,4)
      REAL*8 M58(501,4)
      REAL*8 M59(501,4),M60(501,4),M61(501,4),M62(501,4),M63(501,4)
      REAL*8 M64(501,4),M65(501,4)
      REAL*8 M66(501,4),M67(501,4),M68(501,4),M69(501,4),M70(501,4)
      REAL*8 M71(501,4),M72(501,4),M73(501,4)
*
      COMMON/COX/ XV
      COMMON/ANSE200/ M1
      COMMON/ANSE210/ M2
      COMMON/ANSE220/ M3
      COMMON/ANSE300/ M4
      COMMON/ANSE310/ M5
      COMMON/ANSE320/ M6
      COMMON/ANSE330/ M7
      COMMON/ANSE301/ M8
      COMMON/ANSE311/ M9
      COMMON/ANSE321/ M10
      COMMON/ANSE331/ M11
      COMMON/ANSO200/ M12
      COMMON/ANSO210/ M13
      COMMON/ANSO220/ M14
      COMMON/ANSO300/ M15
      COMMON/ANSO310/ M16
      COMMON/ANSO320/ M17
      COMMON/ANSO330/ M18
      COMMON/ANSO301/ M19
      COMMON/ANSO311/ M20
      COMMON/ANSO321/ M21
      COMMON/ANSO331/ M22
      COMMON/APSQq200/ M23
      COMMON/APSQq210/ M24
      COMMON/APSQq220/ M25
      COMMON/APSQq300/ M26
      COMMON/APSQq310/ M27
      COMMON/APSQq320/ M28
      COMMON/APSQq330/ M29
      COMMON/APSQq301/ M30
      COMMON/APSQq311/ M31
      COMMON/APSQq331/ M32
      COMMON/APSqqQ301/ M33
      COMMON/APSqqQ311/ M34
      COMMON/APSqqQ321/ M35
      COMMON/APSqqQ331/ M36
      COMMON/AqgQ301/ M37
      COMMON/AqgQ311/ M38
      COMMON/AqgQ321/ M39
      COMMON/AqgQ331/ M40
      COMMON/AgqQ200/ M41
      COMMON/AgqQ210/ M42
      COMMON/AgqQ220/ M43
      COMMON/AgqQ300/ M44
      COMMON/AgqQ310/ M45
      COMMON/AgqQ320/ M46
      COMMON/AgqQ330/ M47
      COMMON/AgqQ301/ M48
      COMMON/AgqQ311/ M49
      COMMON/AgqQ331/ M50
      COMMON/AQg110/ M51
      COMMON/AQg200/ M52
      COMMON/AQg210/ M53
      COMMON/AQg220/ M54
      COMMON/AggQ200/ M55
      COMMON/AggQ210/ M56
      COMMON/AggQ220/ M57
      COMMON/APSQq321/ M58
      COMMON/AggQ300/ M59
      COMMON/AggQ310/ M60
      COMMON/AggQ320/ M61
      COMMON/AggQ330/ M62
      COMMON/AggQ301/ M63
      COMMON/AggQ311/ M64
      COMMON/AggQ331/ M65
      COMMON/AQg300/ M66
      COMMON/AQg310/ M67
      COMMON/AQg320/ M68
      COMMON/AQg330/ M69
      COMMON/AQg301/ M70
      COMMON/AQg311/ M71
      COMMON/AQg321/ M72
      COMMON/AQg331/ M73
*
*     READING OF THE DATA SETS :
*
      LIN = 10
      NX  = 501
      N   = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
**      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) XV(IX)
*          WRITE(6,*)  XV(IX)    
      END DO
      CLOSE(LIN)
*--------------------
*           ANSEVEN2 
*--------------------
      OPEN(UNIT=LIN,FILE='AqqQNSEven200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M1(IX,1)
          A(IX)=M1(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M1(IX,2)=B(IX)
      M1(IX,3)=C(IX)
      M1(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSEven210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M2(IX,1)
          A(IX)=M2(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N
      M2(IX,2)=B(IX)
      M2(IX,3)=C(IX)
      M2(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSEven220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M3(IX,1)
          A(IX)=M3(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M3(IX,2)=B(IX)
      M3(IX,3)=C(IX)
      M3(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
*--------------------
*           ANSEVEN3    
*--------------------
      OPEN(UNIT=LIN,FILE='AqqQNSEven300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M4(IX,1)
          A(IX)=M4(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N
      M4(IX,2)=B(IX)
      M4(IX,3)=C(IX)
      M4(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSEven310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M5(IX,1)
          A(IX)=M5(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M5(IX,2)=B(IX)
      M5(IX,3)=C(IX)
      M5(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSEven320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M6(IX,1)
          A(IX)=M6(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M6(IX,2)=B(IX)
      M6(IX,3)=C(IX)
      M6(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSEven330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M7(IX,1)
          A(IX)=M7(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M7(IX,2)=B(IX)
      M7(IX,3)=C(IX)
      M7(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSEven301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M8(IX,1)
          A(IX)=M8(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M8(IX,2)=B(IX)
      M8(IX,3)=C(IX)
      M8(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSEven311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N 
          READ(LIN,*) M9(IX,1)
          A(IX)=M9(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M9(IX,2)=B(IX)
      M9(IX,3)=C(IX)
      M9(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSEven331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M11(IX,1)
          A(IX)=M11(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M11(IX,2)=B(IX)
      M11(IX,3)=C(IX)
      M11(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           ANSODD2 
*--------------------
      OPEN(UNIT=LIN,FILE='AqqQNSOdd200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M12(IX,1)
          A(IX)=M12(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M12(IX,2)=B(IX)
      M12(IX,3)=C(IX)
      M12(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSOdd210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M13(IX,1)
          A(IX)=M13(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M13(IX,2)=B(IX)
      M13(IX,3)=C(IX)
      M13(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSOdd220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M14(IX,1)
          A(IX)=M14(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M14(IX,2)=B(IX)
      M14(IX,3)=C(IX)
      M14(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           ANSODD3    
*--------------------
      OPEN(UNIT=LIN,FILE='AqqQNSOdd300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M15(IX,1)
          A(IX)=M15(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M15(IX,2)=B(IX)
      M15(IX,3)=C(IX)
      M15(IX,4)=D(IX)
      END DO
*---
      OPEN(UNIT=LIN,FILE='AqqQNSOdd310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M16(IX,1)
          A(IX)=M16(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M16(IX,2)=B(IX)
      M16(IX,3)=C(IX)
      M16(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSOdd320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M17(IX,1)
          A(IX)=M17(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M17(IX,2)=B(IX)
      M17(IX,3)=C(IX)
      M17(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSOdd330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M18(IX,1)
          A(IX)=M18(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M18(IX,2)=B(IX)
      M18(IX,3)=C(IX)
      M18(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSOdd301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M19(IX,1)
          A(IX)=M19(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M19(IX,2)=B(IX)
      M19(IX,3)=C(IX)
      M19(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSOdd311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M20(IX,1)
          A(IX)=M20(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M20(IX,2)=B(IX)
      M20(IX,3)=C(IX)
      M20(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQNSOdd331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,N
          READ(LIN,*) M22(IX,1)
          A(IX)=M22(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M22(IX,2)=B(IX)
      M22(IX,3)=C(IX)
      M22(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           APSQq2 
*--------------------
      OPEN(UNIT=LIN,FILE='AQqPS200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M23(IX,1)
          A(IX)=M23(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M23(IX,2)=B(IX)
      M23(IX,3)=C(IX)
      M23(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQqPS210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M24(IX,1)
          A(IX)=M24(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M24(IX,2)=B(IX)
      M24(IX,3)=C(IX)
      M24(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQqPS220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M25(IX,1)
          A(IX)=M25(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M25(IX,2)=B(IX)
      M25(IX,3)=C(IX)
      M25(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           APSQq3 
*--------------------
      OPEN(UNIT=LIN,FILE='AQqPS300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M26(IX,1)
          A(IX)=M26(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M26(IX,2)=B(IX)
      M26(IX,3)=C(IX)
      M26(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQqPS310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M27(IX,1)
          A(IX)=M27(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N
      M27(IX,2)=B(IX)
      M27(IX,3)=C(IX)
      M27(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQqPS320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M28(IX,1)
          A(IX)=M28(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M28(IX,2)=B(IX)
      M28(IX,3)=C(IX)
      M28(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
      OPEN(UNIT=LIN,FILE='AQqPS330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M29(IX,1)
          A(IX)=M29(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M29(IX,2)=B(IX)
      M29(IX,3)=C(IX)
      M29(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQqPS301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M30(IX,1)
          A(IX)=M30(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M30(IX,2)=B(IX)
      M30(IX,3)=C(IX)
      M30(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQqPS311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M31(IX,1)
          A(IX)=M31(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M31(IX,2)=B(IX)
      M31(IX,3)=C(IX)
      M31(IX,4)=D(IX)
      END DO
*----
      CLOSE(LIN)
      OPEN(UNIT=LIN,FILE='AQqPS331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M32(IX,1)
          A(IX)=M32(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M32(IX,2)=B(IX)
      M32(IX,3)=C(IX)
      M32(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           APSqqQ3 
*--------------------
      OPEN(UNIT=LIN,FILE='AqqQPS301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M33(IX,1)
          A(IX)=M33(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N
      M33(IX,2)=B(IX)
      M33(IX,3)=C(IX)
      M33(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQPS311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M34(IX,1)
          A(IX)=M34(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,NX
      M34(IX,2)=B(IX)
      M34(IX,3)=C(IX)
      M34(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQPS321.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M35(IX,1)
          A(IX)=M35(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M35(IX,2)=B(IX)
      M35(IX,3)=C(IX)
      M35(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqqQPS331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M36(IX,1)
          A(IX)=M36(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M36(IX,2)=B(IX)
      M36(IX,3)=C(IX)
      M36(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           AqgQ3 
*--------------------
      OPEN(UNIT=LIN,FILE='AqgQ301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M37(IX,1)
          A(IX)=M37(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M37(IX,2)=B(IX)
      M37(IX,3)=C(IX)
      M37(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqgQ311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N 
          READ(LIN,*) M38(IX,1)
          A(IX)=M38(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M38(IX,2)=B(IX)
      M38(IX,3)=C(IX)
      M38(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqgQ321.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M39(IX,1)
          A(IX)=M39(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M39(IX,2)=B(IX)
      M39(IX,3)=C(IX)
      M39(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AqgQ331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M40(IX,1)
          A(IX)=M40(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M40(IX,2)=B(IX)
      M40(IX,3)=C(IX)
      M40(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           AgqQ2 
*--------------------
      OPEN(UNIT=LIN,FILE='AgqQ200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M41(IX,1)
          A(IX)=M41(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M41(IX,2)=B(IX)
      M41(IX,3)=C(IX)
      M41(IX,4)=D(IX)
      END DO  
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AgqQ210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M42(IX,1)
          A(IX)=M42(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M42(IX,2)=B(IX)
      M42(IX,3)=C(IX)
      M42(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AgqQ220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M43(IX,1)
          A(IX)=M43(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M43(IX,2)=B(IX)
      M43(IX,3)=C(IX)
      M43(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
*--------------------
*           AgqQ3
*--------------------
      OPEN(UNIT=LIN,FILE='AgqQ300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M44(IX,1)
          A(IX)=M44(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M44(IX,2)=B(IX)
      M44(IX,3)=C(IX)
      M44(IX,4)=D(IX)
      END DO  
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AgqQ310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M45(IX,1)
          A(IX)=M45(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M45(IX,2)=B(IX)
      M45(IX,3)=C(IX)
      M45(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AgqQ320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M46(IX,1)
          A(IX)=M46(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M46(IX,2)=B(IX)
      M46(IX,3)=C(IX)
      M46(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AgqQ330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M47(IX,1)
          A(IX)=M47(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M47(IX,2)=B(IX)
      M47(IX,3)=C(IX)
      M47(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AgqQ301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M48(IX,1)
          A(IX)=M48(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M48(IX,2)=B(IX)
      M48(IX,3)=C(IX)
      M48(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AgqQ311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M49(IX,1)
          A(IX)=M49(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M49(IX,2)=B(IX)
      M49(IX,3)=C(IX)
      M49(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AgqQ331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M50(IX,1)
          A(IX)=M50(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M50(IX,2)=B(IX)
      M50(IX,3)=C(IX)
      M50(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           AQg1
*--------------------
      OPEN(UNIT=LIN,FILE='AQg110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M51(IX,1)
          A(IX)=M51(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M51(IX,2)=B(IX)
      M51(IX,3)=C(IX)
      M51(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           AQg2
*--------------------
*---
      OPEN(UNIT=LIN,FILE='AQg200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M52(IX,1)
          A(IX)=M52(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M52(IX,2)=B(IX)
      M52(IX,3)=C(IX)
      M52(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQg210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M53(IX,1)
          A(IX)=M53(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M53(IX,2)=B(IX)
      M53(IX,3)=C(IX)
      M53(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQg220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M54(IX,1)
          A(IX)=M54(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M54(IX,2)=B(IX)
      M54(IX,3)=C(IX)
      M54(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*--------------------
*           AggQ2
*--------------------
      OPEN(UNIT=LIN,FILE='AggQ200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M55(IX,1)
          A(IX)=M55(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M55(IX,2)=B(IX)
      M55(IX,3)=C(IX)
      M55(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AggQ210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M56(IX,1)
          A(IX)=M56(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M56(IX,2)=B(IX)
      M56(IX,3)=C(IX)
      M56(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AggQ220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M57(IX,1)
          A(IX)=M57(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M57(IX,2)=B(IX)
      M57(IX,3)=C(IX)
      M57(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQqPS321.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M58(IX,1)
          A(IX)=M58(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M58(IX,2)=B(IX)
      M58(IX,3)=C(IX)
      M58(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AggQ300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M59(IX,1)
          A(IX)=M59(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M59(IX,2)=B(IX)
      M59(IX,3)=C(IX)
      M59(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AggQ310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M60(IX,1)
          A(IX)=M60(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M60(IX,2)=B(IX)
      M60(IX,3)=C(IX)
      M60(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AggQ320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M61(IX,1)
          A(IX)=M61(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M61(IX,2)=B(IX)
      M61(IX,3)=C(IX)
      M61(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AggQ330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M62(IX,1)
          A(IX)=M62(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M62(IX,2)=B(IX)
      M62(IX,3)=C(IX)
      M62(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AggQ301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M63(IX,1)
          A(IX)=M63(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M63(IX,2)=B(IX)
      M63(IX,3)=C(IX)
      M63(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AggQ311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M64(IX,1)
          A(IX)=M64(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M64(IX,2)=B(IX)
      M64(IX,3)=C(IX)
      M64(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AggQ331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M65(IX,1)
          A(IX)=M65(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M65(IX,2)=B(IX)
      M65(IX,3)=C(IX)
      M65(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQg300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M66(IX,1)
          A(IX)=M66(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M66(IX,2)=B(IX)
      M66(IX,3)=C(IX)
      M66(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQg310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M67(IX,1)
          A(IX)=M67(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M67(IX,2)=B(IX)
      M67(IX,3)=C(IX)
      M67(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQg320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M68(IX,1)
          A(IX)=M68(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M68(IX,2)=B(IX)
      M68(IX,3)=C(IX)
      M68(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQg330.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M69(IX,1)
          A(IX)=M69(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M69(IX,2)=B(IX)
      M69(IX,3)=C(IX)
      M69(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQg301.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M70(IX,1)
          A(IX)=M70(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M70(IX,2)=B(IX)
      M70(IX,3)=C(IX)
      M70(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQg311.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M71(IX,1)
          A(IX)=M71(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M71(IX,2)=B(IX)
      M71(IX,3)=C(IX)
      M71(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQg321.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M72(IX,1)
          A(IX)=M72(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M72(IX,2)=B(IX)
      M72(IX,3)=C(IX)
      M72(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      OPEN(UNIT=LIN,FILE='AQg331.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,N
          READ(LIN,*) M73(IX,1)
          A(IX)=M73(IX,1)
      END DO
      CALL SPLINE(N,XV,A,B,C,D)
      DO IX = 1,N 
      M73(IX,2)=B(IX)
      M73(IX,3)=C(IX)
      M73(IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*---
      RETURN
1000  FORMAT (A80)
      END
      include 'spline.f'
      include 'daind.f'
      include 'GRI.f'



==> anc/README <==
C++ library   :  libome.tar.gz unpolarized case and polarized case [Larin scheme]
OMEUNP3.tar.gz:  unpolarized 3 loop OMEs, grid-based Fortran code
OMEPOL3.tar.gz:  polarized 3 loop OMEs, grid-based Fortran code [Larin scheme]
OMEPOL2MS.f   :  2 loop polarized OMEs and transversity [MSbar scheme]

Any use requires the complete observation of the license conditions. 


==> anc/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/daind.f <==
      DOUBLE PRECISION FUNCTION DAIND(A,B,FUN,EPS,KEY,MAX,KOUNT,EST)
C     --------------------------------------------------------------
C************************************************************************
C
C---  INTEGRATION ROUTINE:
C     CF. Piessens, R., An Algorithm for Automatic Integration. 
C     Angewandte Informatik, 9 (1973), 399--401.
C     To be quoted at any use
C
C************************************************************************
C  INPUTPARAMETERS
C  A,B      LIMITS OF THE INTEGRATION INTERVAL
C  FUN      FUNCTION TO BE INTEGRATED (TO BE DECLARED EXTERNAL IN THE MAIN PR.)
C  EPS      ABSOLUTE OR RELATIVE TOLERANCE,DEPENDING OF THE VALUE OF 'KEY'
C  KEY      =1 THEN 'EPS' DENOTES AN ABSOLUTE, =2 THEN A RELATIVE TOLERANCE
C  MAX      UPPER BOUND ON THE NUMBERS OF INTEGRAND EVALUATIONS (MAX.LE.10000)
C
C  OUTPUTPARAMETERS
C  KOUNT    NUMBER OF INTEGRAND EVALUATIONS
C  EST      ESTIMATION OF THE ABSOLUTE ERROR OF THE APPROXIMATION
      IMPLICIT REAL*8 (A-H,O-Z)
      DOUBLE PRECISION MAXIM,MINIM,MODUL1,MODUL2
      INTEGER RANG(130)
      DIMENSION
     &AINIT(250),END(250),EPSIL(250),PART(250),W1(5),W2(5),W3(6),
     &     X1(5),X2(5)
      DATA X1/0.973906528517D+0,0.865063366689D+0,0.679409568299D+0,
     *         0.433395394129D+0,0.148874338981D+0/
      DATA X2/0.995657163026D+0,0.930157491356D+0,0.780817726586D+0,
     *         0.562757134669D+0,0.294392862701D+0/
      DATA W1/0.666713443087D-1,0.149451349151D+0,0.219086362516D+0,
     *         0.269266719310D+0,0.295524224715D+0/
      DATA W2/0.325581623080D-1,0.750396748109D-1,0.109387158802D+0,
     *         0.134709217311D+0,0.147739104901D+0/
      DATA W3/0.116946388674D-1,0.547558965744D-1,0.931254545837D-1,
     *         0.123491976262D+0,0.142775938577D+0,0.149445554003D+0/
      DATA TOL/0.23D-15/
      EXTERNAL FUN
      MAX1 = (MAX+21)/42+1
      MAX2 = MAX1/2+2
      ALFA = A
      BETA = B
      MAAT = 1
C EVALUATION OF GAUSSIAN AND KRONROD FORMULAS
   10 S = 0.5D+0*(BETA-ALFA)
      U = 0.5D+0*(BETA+ALFA)
      RES1 = 0.0D+0
      RES2 = W3(6)*FUN(U)
      DO 20 K = 1,5
        C = S*X1(K)
        C = FUN(C+U)+FUN(U-C)
        RES1 = RES1+W1(K)*C
        RES2 = RES2+W2(K)*C
        C = S*X2(K)
        RES2 =RES2+W3(K)*(FUN(C+U)+FUN(U-C))
20    CONTINUE      
      PAT = RES2*S
      MODUL2 = ABS(PAT-RES1*S)
      IF(MAAT.GT.1) GOTO 50
      EST = MODUL2
      BINT = PAT
      KOUNT =21
      PART(1) = BINT
      GOTO 90
   30 RANG(1) = 1
      AINIT(1) = A
      END(1) = B
      EPSIL(1) = EST
   40 NR = RANG(1)
      BINT = BINT-PART(NR)
      EST =EST-EPSIL(NR)
C THE SUBINTERVAL WITH LARGEST ERROR IS SPLIT UP INTO TWO EQUAL PARTS
      ALFA = AINIT(NR)
      BETA = (AINIT(NR)+END(NR))*0.5
      JJ = 1
      MAAT = MAAT+1
      GOTO 10
   50 EST = EST+MODUL2
      BINT = BINT+PAT
      IF(JJ.EQ.0) GOTO 60
      MODUL1 = MODUL2
      PAT1 = PAT
      ALFA = BETA
      BETA = END(NR)
      JJ = 0
      GOTO 10
   60 MA = MAAT
      IF(MAAT.GT.MAX2) MA = MAX1+3-MAAT
      IF(MODUL1.GT.MODUL2) GOTO 70
      EPSIL(NR) = MODUL2
      EPSIL(MAAT) = MODUL1
      AINIT(MAAT) = AINIT(NR)
      AINIT(NR) = ALFA
      END(MAAT) = ALFA
      MAXIM = MODUL2
      MINIM = MODUL1
      PART(NR) = PAT
      PART(MAAT) = PAT1
      GOTO 80
   70 EPSIL(NR) = MODUL1
      EPSIL(MAAT) = MODUL2
      END(MAAT) = BETA
      END(NR) = ALFA
      AINIT(MAAT) = ALFA
      MAXIM = MODUL1
      MINIM = MODUL2
      PART(NR) = PAT1
      PART(MAAT) = PAT
   80 KOUNT = KOUNT+42
C TEST ON THE NUMBER OF FUNCTION EVALUATIONS
      IF(KOUNT.GE.MAX) GOTO 190
   90 GOTO (100,110),KEY
C TEST ON ABSOLUTE ACCURACY
  100 IF(EST.LE.EPS) GOTO 190
      GOTO 120
C TEST ON RELATIVE ACCURACY
  110 IF(ABS(EPS*BINT).LE.TOL) GOTO 100
      IF(EST.LE.ABS(EPS*BINT)) GOTO 190
  120 IF(MAAT.EQ.1) GOTO 30
      IF(MAAT.GT.2) GOTO 130
      RANG(2) = 2
      GOTO 40
  130 MB = MA-1
C SEARCH FOR THE SUBINTERVAL WITH LARGEST ERROR
      DO 140 I = 2,MB
        IR = RANG(I)
        IF(MAXIM.GE.EPSIL(IR)) GOTO 150
        RANG(I-1) = RANG(I)
140     CONTINUE      
      RANG(MB) = NR
      RANG(MA) = MAAT
      GOTO 40
  150 RANG(I-1) = NR
      DO 160 K = I,MB
        IR = RANG(K)
        IF(MINIM.GE.EPSIL(IR)) GOTO 170
  160   CONTINUE
      RANG(MA) = MAAT
      GOTO 40
  170 DO 180 I = K,MB
        KK = MB-I+K
      RANG(KK+1) = RANG(KK)
180   CONTINUE
      RANG(K) = MAAT
      GOTO 40
C CALCULATION OF THE INTEGRAL
  190 AIND1 = 0.0D+0
      DO 200 K = 1,MAAT
      AIND1 = AIND1+PART(K)
200   CONTINUE      
      IF(AIND1.EQ.0.0D+0)
     &        WRITE(6,*) '**** AIND=0.**** EST NOT CALCULATED'
      IF(AIND1.NE.0.0D+0) EST=EST/AIND1
      DAIND=AIND1
      RETURN
      END


==> anc/libome/CITATION <==
The analytic results on which this implementation is based were obtained in
the references listed below, which should be cited when using these results
directly or indirectly.

BibTeX entries for the references can be found in the file CITATION.bib.


If you use the unpolarised operator matrix elements please cite:

%-------------------------------------------------------------------------------
%[1] AqqQPS3, AqgQ3 (and O(NF) terms of all unpolarised OMEs)
\bibitem{Ablinger:2010ty}
  J.~Ablinger, J.~Bl\"umlein, S.~Klein, C.~Schneider and F.~Wi\ss{}brock,
  \textit{The $O(\alpha_s^3)$ Massive Operator Matrix Elements of $O(N_F)$ for
  the Structure Function $F_2(x,Q^2)$ and Transversity},
  Nucl.\ Phys.\ B \textbf{844} (2011) 26--54
  [arXiv:1008.3347 [hep-ph]].
  %%CITATION = doi:10.1016/j.nuclphysb.2010.10.021;%%
%-------------------------------------------------------------------------------
%[2] Logarithmic Terms of all OMEs
\bibitem{Behring:2014eya}
  A.~Behring, I.~Bierenbaum, J.~Bl\"umlein, A.~De Freitas, S.~Klein and
  F.~Wi\ss{}brock,
  \textit{The logarithmic contributions to the $O(\alpha^3_s)$ asymptotic
  massive Wilson coefficients and operator matrix elements in deeply inelastic
  scattering},
  Eur.\ Phys.\ J.\ C \textbf{74} (2014) 9, 3033
  [arXiv:1403.6356 [hep-ph]].
  %%CITATION = ARXIV:1403.6356;%%
%-------------------------------------------------------------------------------
%[3] AgqQ3
\bibitem{Ablinger:2014lka}
  J.~Ablinger, J.~Bl\"umlein, A.~De Freitas, A.~Hasselhuhn, A.~von Manteuffel,
  M.~Round, C.~Schneider and F.~Wi\ss{}brock,
  \textit{The Transition Matrix Element $A_{gq}(N)$ of the Variable Flavor
  Number Scheme at $O(\alpha_s^3)$},
  Nucl.\ Phys.\ B \textbf{882} (2014) 263--288
  [arXiv:1402.0359 [hep-ph]].
  %%CITATION = ARXIV:1402.0359;%%
%-------------------------------------------------------------------------------
%[4] AqqQNS3
\bibitem{Ablinger:2014vwa}
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~Hasselhuhn,
  A.~von Manteuffel, M.~Round, C.~Schneider, and F.~Wi\ss{}brock,
  \textit{The 3-Loop Non-Singlet Heavy Flavor Contributions and Anomalous
  Dimensions for the Structure Function $F_2(x,Q^2)$ and Transversity},
  Nucl.\ Phys.\ B \textbf{886} (2014) 733--823
  [arXiv:1406.4654 [hep-ph]].
  %%CITATION = ARXIV:1406.4654;%%
%-------------------------------------------------------------------------------
%[5] AQqPS3
\bibitem{Ablinger:2014nga}
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel and
  C.~Schneider,
  \textit{The 3-loop pure singlet heavy flavor contributions to the structure
  function $F_2(x,Q^2)$ and the anomalous dimension},
  Nucl.\ Phys.\ B \textbf{890} (2014) 48--151
  [arXiv:1409.1135 [hep-ph]].
  %%CITATION = ARXIV:1409.1135;%%
%-------------------------------------------------------------------------------
%[6] AggQ3
\bibitem{Ablinger:2022wbb}
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~Goedicke,
  A.~von Manteuffel, C.~Schneider and K.~Sch\"onwald,
  \textit{The unpolarized and polarized single-mass three-loop heavy flavor
  operator matrix elements $A_{gg,Q}$ and  $\Delta A_{gg,Q}$},
  JHEP \textbf{12} (2022) 134
  [arXiv:2211.05462 [hep-ph]].
%-------------------------------------------------------------------------------
%[7] AQg3 (first-order-factorisable contributions)
\bibitem{Ablinger:2023ahe}
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
  C.~Schneider and K.~Sch\"onwald,
  \textit{The first-order factorizable contributions to the three-loop massive
  operator matrix elements $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$},
  Nucl. Phys. B \textbf{999} (2024) 116427
  %doi:10.1016/j.nuclphysb.2023.116427
  [arXiv:2311.00644 [hep-ph]].
%-------------------------------------------------------------------------------
%[8] AQg3 (non-first-order-factorisable contributions)
\bibitem{Ablinger:2024xtt} 
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
  C.~Schneider and K.~Sch\"onwald,
  \textit{The non-first-order-factorizable contributions to the three-loop
  single-mass operator matrix elements $A_{Qg}^{(3)}$ and
  $\Delta A_{Qg}^{(3)}$.}
  Phys. Lett. B \textbf{854} (2024) 138713
  %doi:10.1016/j.physletb.2024.138713
  [arXiv:2403.00513 [hep-ph]].
%-------------------------------------------------------------------------------
%[9] Implementation
\bibitem{VFNS}
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
  C.~Schneider and K.~Sch\"onwald,
  \textit{The Single-Mass Variable Flavor Number Scheme at Three-Loop Order}
  DESY 24-037
%-------------------------------------------------------------------------------


If you use the polarised operator matrix elements please cite:

%-------------------------------------------------------------------------------
%[1] Logarithmic terms of all polarised OMEs
\bibitem{Blumlein:2021xlc}
  J.~Bl\"umlein, A.~De Freitas, M.~Saragnese, C.~Schneider and K.~Sch\"onwald,
  \textit{Logarithmic contributions to the polarized $O(\alpha_s^3)$ asymptotic
  massive Wilson coefficients and operator matrix elements in deeply inelastic
  scattering},
  Phys. Rev. D \textbf{104} (2021) no.3, 034030
  [arXiv:2105.09572 [hep-ph]].
%-------------------------------------------------------------------------------
%[2] polAqqQNS3
\bibitem{Ablinger:2014vwa}
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~Hasselhuhn,
  A.~von Manteuffel, M.~Round, C.~Schneider, and F.~Wi\ss{}brock,
  \textit{The 3-Loop Non-Singlet Heavy Flavor Contributions and Anomalous
  Dimensions for the Structure Function $F_2(x,Q^2)$ and Transversity},
  Nucl.\ Phys.\ B {\bf 886} (2014) 733--823
  [arXiv:1406.4654 [hep-ph]].
  %%CITATION = ARXIV:1406.4654;%%
%------------------------------------------------------------------------------
%[3] polAQqPS3
\bibitem{Ablinger:2019etw}
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
  C.~Schneider and K.~Sch\"onwald,
  \textit{The three-loop single mass polarized pure singlet operator matrix
  element},
  Nucl. Phys. B \textbf{953} (2020) 114945
  [arXiv:1912.02536 [hep-ph]].
%-------------------------------------------------------------------------------
%[4] polAgqQ3
\bibitem{Behring:2021asx}
  A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel, K.~Sch\"onwald
  and C.~Schneider,
  \textit{The polarized transition matrix element $A_{gq}(N)$ of the variable
  flavor number scheme at $O(\alpha^3_s)$},
  Nucl. Phys. B \textbf{964} (2021) 115331
  [arXiv:2101.05733 [hep-ph]].
%-------------------------------------------------------------------------------
%[5] polAggQ3
\bibitem{Ablinger:2022wbb}
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~Goedicke,
  A.~von Manteuffel, C.~Schneider and K.~Sch\"onwald,
  \textit{The unpolarized and polarized single-mass three-loop heavy flavor
  operator matrix elements $A_{gg,Q}$ and  $\Delta A_{gg,Q}$},
  JHEP \textbf{12} (2022) 134
  [arXiv:2211.05462 [hep-ph]].
%-------------------------------------------------------------------------------
%[6] polAQg3 (first-order-factorisable contributions)
\bibitem{Ablinger:2023ahe}
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
  C.~Schneider and K.~Sch\"onwald, 
  \textit{The first-order factorizable contributions to the three-loop massive
  operator matrix elements $A_{Qg}^{(3)}$ and $\Delta A_{Qg}^{(3)}$},
  Nucl. Phys. B \textbf{999} (2024) 116427
  [arXiv:2311.00644 [hep-ph]].
%-------------------------------------------------------------------------------
%[7] polAQg3 (non-first-order-factorisable contributions)
\bibitem{Ablinger:2024xtt} 
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
  C.~Schneider and K.~Sch\"onwald,
  \textit{The non-first-order-factorizable contributions to the three-loop
  single-mass operator matrix elements $A_{Qg}^{(3)}$ and
  $\Delta A_{Qg}^{(3)}$.}
  Phys. Lett. B \textbf{854} (2024) 138713
  [arXiv:2403.00513 [hep-ph]].
%-------------------------------------------------------------------------------
%[8] Implementation
\bibitem{VFNS}
  J.~Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas, A.~von Manteuffel,
  C.~Schneider and K.~Sch\"onwald,
  \textit{The Single-Mass Variable Flavor Number Scheme at Three-Loop Order}
  DESY 24-037
%-------------------------------------------------------------------------------


==> anc/libome/CITATION.bib <==
@article{Ablinger:2010ty,
    author = "Ablinger, J. and Blumlein, J. and Klein, S. and Schneider, C. and Wissbrock, F.",
    title = "{The $O(\alpha_s^3)$ Massive Operator Matrix Elements of $O(n_f)$ for the Structure Function $F_2(x,Q^2)$ and Transversity}",
    eprint = "1008.3347",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY-10-109, TTK-10-46, SFB-CPP-10-077, DESY-10--109, TTK--10--46, SFB-CPP-10--077",
    doi = "10.1016/j.nuclphysb.2010.10.021",
    journal = "Nucl. Phys. B",
    volume = "844",
    pages = "26--54",
    year = "2011"
}

@article{Ablinger:2014lka,
    author = {Ablinger, J. and Bl{\"u}mlein, J. and De Freitas, A. and Hasselhuhn, A. and von Manteuffel, A. and Round, M. and Schneider, C. and Wissbrock, F.},
    title = "{The Transition Matrix Element $A_{gq}(N)$ of the Variable Flavor Number Scheme at $O(\alpha_s^3)$}",
    eprint = "1402.0359",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY-13-185, DO-TH-13-27, MITP-13-063, SFB-CPP-13-74, LPN-13-072, DESY-13-185, HIGGSTOOLS-14-001",
    doi = "10.1016/j.nuclphysb.2014.02.007",
    journal = "Nucl. Phys. B",
    volume = "882",
    pages = "263--288",
    year = "2014"
}

@article{Behring:2014eya,
    author = {Behring, A. and Bierenbaum, I. and Bl{\"u}mlein, J. and De Freitas, A. and Klein, S. and Wi{\ss}brock, F.},
    title = "{The logarithmic contributions to the $O(\alpha^3_s)$ asymptotic massive Wilson coefficients and operator matrix elements in deeply inelastic scattering}",
    eprint = "1403.6356",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY-11-144, DO-TH-13-33, SFB-CPP-14-002, LPN-14-002, HIGGSTOOLS-14-003, DESY-11-144, SFB-CPP-14-002, LPN-14-002, HIGGSTOOLS-14-003",
    doi = "10.1140/epjc/s10052-014-3033-x",
    journal = "Eur. Phys. J. C",
    volume = "74",
    number = "9",
    pages = "3033",
    year = "2014"
}

@article{Ablinger:2014vwa,
    author = {Ablinger, J. and Behring, A. and Bl{\"u}mlein, J. and De Freitas, A. and Hasselhuhn, A. and von Manteuffel, A. and Round, M. and Schneider, C. and Wi{\ss}brock, F.},
    title = "{The 3-Loop Non-Singlet Heavy Flavor Contributions and Anomalous Dimensions for the Structure Function $F_2(x,Q^2)$ and Transversity}",
    eprint = "1406.4654",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY-13--210, DO--TH-13-11, MITP-14-028, SFB-CPP-14-26, LPN-14-074",
    doi = "10.1016/j.nuclphysb.2014.07.010",
    journal = "Nucl. Phys. B",
    volume = "886",
    pages = "733--823",
    year = "2014"
}

@article{Ablinger:2014nga,
    author = {Ablinger, J. and Behring, A. and Bl{\"u}mlein, J. and De Freitas, A. and von Manteuffel, A. and Schneider, C.},
    title = "{The 3-loop pure singlet heavy flavor contributions to the structure function $F_2(x,Q^2)$ and the anomalous dimension}",
    eprint = "1409.1135",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY-13-232, DO-TH-13-32, SFB-CPP-14-63, MITP-14-057, LPN-14-103",
    doi = "10.1016/j.nuclphysb.2014.10.008",
    journal = "Nucl. Phys. B",
    volume = "890",
    pages = "48--151",
    year = "2014"
}

@article{Ablinger:2019etw,
    author = {Ablinger, J. and Behring, A. and Bl{\"u}mlein, J. and De Freitas, A. and von Manteuffel, A. and Schneider, C. and Sch{\"o}nwald, K.},
    title = "{The three-loop single mass polarized pure singlet operator matrix element}",
    eprint = "1912.02536",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY-19-216, DO-TH 19/02, TTP 19-043, MSUHEP-19-026, SAGEX 19-30",
    doi = "10.1016/j.nuclphysb.2020.114945",
    journal = "Nucl. Phys. B",
    volume = "953",
    pages = "114945",
    year = "2020"
}

@article{Behring:2021asx,
    author = {Behring, A. and Bl{\"u}mlein, J. and De Freitas, A. and von Manteuffel, A. and Sch{\"o}nwald, K. and Schneider, C.},
    title = "{The polarized transition matrix element $A_{gq}(N)$ of the variable flavor number scheme at $O(\alpha^3_s)$}",
    eprint = "2101.05733",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY 21-003, DESY-21-003, DO-TH 21/01, TTP 21-001, RISC Report Series 21-01, SAGEX-21-01, MSUHEP-21-002",
    doi = "10.1016/j.nuclphysb.2021.115331",
    journal = "Nucl. Phys. B",
    volume = "964",
    pages = "115331",
    year = "2021"
}

@article{Blumlein:2021xlc,
    author = {Bl{\"u}mlein, J. and De Freitas, A. and Saragnese, M. and Schneider, C. and Sch{\"o}nwald, K.},
    title = "{Logarithmic contributions to the polarized O({\ensuremath{\alpha}}s3) asymptotic massive Wilson coefficients and operator matrix elements in deeply inelastic scattering}",
    eprint = "2105.09572",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY-21-008, DESY 21--008, DO--TH 21/03, T% Bibtex generation failed for record 1279939
TP 21--008, RISC Report Series 21-06, SAGEX 21--02--E, RISC Report Series 21-06,
  SAGEX 21--02--E",
    doi = "10.1103/PhysRevD.104.034030",
    journal = "Phys. Rev. D",
    volume = "104",
    number = "3",
    pages = "034030",
    year = "2021"
}

@article{Ablinger:2022wbb,
    author = {Ablinger, J. and Behring, A. and Bl{\"u}mlein, J. and De Freitas, A. and Goedicke, A. and von Manteuffel, A. and Schneider, C. and Sch{\"o}nwald, K.},
    title = "{The unpolarized and polarized single-mass three-loop heavy flavor operator matrix elements A$_{gg,Q}$ and {\ensuremath{\Delta}}A$_{gg,Q}$}",
    eprint = "2211.05462",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY 15-112, DO-TH 22/26, CERN-TH-2022-179, ZU-TH 53/22, RISC Report
  Series 22-25, MSUHEP-22-036",
    doi = "10.1007/JHEP12(2022)134",
    journal = "JHEP",
    volume = "12",
    pages = "134",
    year = "2022"
}

@article{Ablinger:2023ahe,
    author = {Ablinger, J. and Behring, A. and Bl{\"u}mlein, J. and De Freitas, A. and von Manteuffel, A. and Schneider, C. and Sch{\"o}nwald, K.},
    title = "{The first{\textendash}order factorizable contributions to the three{\textendash}loop massive operator matrix elements AQg(3) and {\ensuremath{\Delta}}AQg(3)}",
    eprint = "2311.00644",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DO-TH 23/12, DESY 23-142, CERN-TH-2023-164, MSUHEP-23-025, RISC Report series 23-12, ZU-TH 60/23",
    doi = "10.1016/j.nuclphysb.2023.116427",
    journal = "Nucl. Phys. B",
    volume = "999",
    pages = "116427",
    year = "2024"
}

@article{Ablinger:2024xtt,
    author = {Ablinger, J. and Behring, A. and Bl{\"u}mlein, J. and De Freitas, A. and von Manteuffel, A. and Schneider, C. and Sch{\"o}nwald, K.},
    title = "{The non-first-order-factorizable contributions to the three-loop single-mass operator matrix elements AQg(3) and {\ensuremath{\Delta}}AQg(3)}",
    eprint = "2403.00513",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "ZU-TH-13/24, DO-TH-23/15, RISC Report series 24-02, CERN-TH-2024-30, DESY-24-027",
    doi = "10.1016/j.physletb.2024.138713",
    journal = "Phys. Lett. B",
    volume = "854",
    pages = "138713",
    year = "2024"
}

@article{VFNS,
    autor = {Ablinger, J. and Behring, A. and Bl{\"u}mlein, J. and De Freitas, A. and von Manteuffel, A. and Schneider, C. and Sch{\"o}nwald, K.},
    title = "{The Single-Mass Variable Flavor Number Scheme at Three-Loop Order}",
    reportNumber = "DESY 24-037"
}


==> anc/libome/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.28)

project(libome
  VERSION 1.0.0
  DESCRIPTION "Implementation of massive operator matrix elements (OMEs) of the QCD twist-2 operators in x-space"
)
set(CMAKE_CXX_STANDARD 17)
include(GNUInstallDirs)
option(BUILD_SHARED_LIBS "Build using shared libraries" ON)

# Select "Release" build by default to enable optimisation
if(NOT CMAKE_BUILD_TYPE)
  set(CMAKE_BUILD_TYPE "Release" CACHE STRING "Set the build type (Debug, Release, MinSizeRel, RelWithDebInfo)" FORCE)
endif()

# External dependencies
find_package(GSL REQUIRED)

# Unit and integration test suite
option(BUILD_TESTS "Build the test suite" OFF)
if(BUILD_TESTS)
  include(FetchContent)
  FetchContent_Declare(
    googletest
    URL https://github.com/google/googletest/archive/refs/tags/v1.17.0.zip
    )
  # For Windows: Prevent overriding the parent project's compiler/linker settings
  set(gtest_force_shared_crt ON CACHE BOOL "" FORCE)
  set(INSTALL_GTEST OFF)
  set(BUILD_GMOCK OFF)
  FetchContent_MakeAvailable(googletest)
  
  enable_testing()
  include(GoogleTest)
  
  function(add_test_executable name)
    add_executable(${name} ${ARGN})
    target_link_libraries(${name} PRIVATE ome GTest::gtest_main)
    gtest_discover_tests(${name})
  endfunction()
  
  add_subdirectory(tests)
endif()

# Main code tree
add_subdirectory(src)

# Usage examples
option(BUILD_EXAMPLES "Build the example programs" OFF)
if(BUILD_EXAMPLES)
  add_subdirectory(examples)
endif()

# Provide pkg-config information for this library
cmake_path(APPEND exec_prefix_for_pc_file "\${prefix}" "${CMAKE_INSTALL_BINDIR}")
cmake_path(APPEND libdir_for_pc_file "\${prefix}" "${CMAKE_INSTALL_LIBDIR}")
cmake_path(APPEND includedir_for_pc_file "\${prefix}" "${CMAKE_INSTALL_INCLUDEDIR}")
configure_file(pkg-config.in ${CMAKE_PROJECT_NAME}.pc @ONLY)
install(FILES ${PROJECT_BINARY_DIR}/${CMAKE_PROJECT_NAME}.pc
        DESTINATION ${CMAKE_INSTALL_LIBDIR}/pkgconfig)


==> anc/libome/LICENSE <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/libome/README.md <==
# libome

Implementation of massive operator matrix elements (OMEs) of the QCD twist-2
operators in x-space.

This library provides numerical implementations of the QCD corrections up to
three-loop order to the massive OMEs that enter both heavy-flavour Wilson
coefficients for deep-inelastic scattering and the matching relations for
variable flavour number scheme (VFNS) parton distribution functions (PDFs).

The results implemented here were obtained in a series of publications. If you
use this library, please cite those references, as provided in the file
[CITATION](CITATION). For your convenience, the BibTeX entries for these
references are collected in [CITATION.bib](CITATION.bib). The code is subject
to the GNU General Public License version 3.0 or later, see [LICENSE](LICENSE).

The library is written C++ and in addition offers a C interface that can also
be called from Fortran. See
[examples/use-c-interface.c](examples/use-c-interface.c) an
[examples/use-c-interface-from-fortran.f90](examples/use-c-interface-from-fortran.f90)
for examples of how to use it. Moreover, the library offers a couple of
convenience features that allow, e.g., to compute Mellin moments and Mellin
convolutions through numerical integration.

The results are implemented as generalised series expansions in the Bjorken
variable x around different expansion points, so that for most points the
evaluation should almost reach double precision.

## Dependencies

The library is written in C++17 and thus needs a C++ compiler that supports
this standard. In addition, it depends on:
- GNU Scientific Library (GSL) (tested with version 2.8)
- CMake (at least version 3.28)

If you want to compile the Fortran example, you also need a Fortran compiler,
but this is not built by default.

To build the documentation, you need Doxygen installed.

Finally, if you want to build the unit and integration tests, the GoogleTest
framework is automatically downloaded and built. Also this is not enabled by
default.

## Installation

To compile the library, first create a build directory and go there:
```
mkdir build
cd build
```
Then, run CMake to generate the build scripts. By default GNU Makefiles are
generated, but other build systems, like Ninja are also supported. In the
simplest case, running
```
cmake ..
```
should be enough. Details about what can be configured are discussed below.
Then actually compile the library using `make`
```
make
```
and finally install it using (may require root privileges; see below for how to
change the install directory)
```
make install
```

The CMake setup offers a couple of configuration options. They can be changed
using `-D...` command line options. The most important ones are
- `-DCMAKE_INSTALL_PREFIX=/path/to/install/to`
  Change the directory to install to. By default the library is installed to
  `/usr/local`, but if you want to install it elsewhere, this option allows
  you to change the install destination.
- `-DBUILD_EXAMPLES=true`
  Enable the compilation of the examples in the `examples/` directory. By
  default, examples are not built. Even when built, the example programs are
  never installed along with the library, but they can be found in the
  `build/examples` directory and can be run from there.
- `-DBUILD_FORTRAN_EXAMPLE=true`
  Enable the compilation of the example for how to use the C interface from
  Fortran (`examples/use-c-interface-from-fortran.f90`).
- `-DBUILD_TESTS=true`
  Enable building the unit and integration test suite. CMake will automatically
  download and build the GoogleTest framework that the test suite uses.
  The tests are built in `build/tests` and can be run by executing the command
  `ctest` in that directory.
- `-DCMAKE_BUILD_TYPE=Debug`
  If you need debug symbols, this option enables them. It also turns off
  compile time optimisation, which will make the code noticeably slower.
- `-DBUILD_SHARED_LIBS=Off`
  By default, the library is compiled as a shared library. If you use this
  option, a static library is built instead.

## Usage

Documentation about how to use the library in your own programs is available
via Doxygen and can be generated using
```
cd docs
doxygen
```
and viewed by pointing a browser to `docs/html/index.html`.

Simple usage examples can be found in the `examples/` directory. (See also the
`-DBUILD_EXAMPLES=true` CMake option explained above.)

The library is built as a shared library. To use it from another program, you
have to link to it. Assume you have written a program `example.cpp` with the
following contents
```
#include <iostream>
#include <cmath>
#include <ome/ome.h>

int main()
{
  double as = 0.118/(4.*M_PI), LM = std::log(1.59/100.), NF = 3., x = 0.2;
  std::cout << ome::AqqQPS_reg(as, LM, NF, x) << std::endl;
  return(0);
}
```

If the library is installed to a standard path (e.g,.
`/usr` or `/usr/local`) that is searched by default, it should be enough to just
specify the library (and its dependencies) at link time:
```
g++ -lome -o example example.cpp
```

If you have installed the library to a non-standard path, you will have to
tell the compiler where to find the header files and the linker where to find
the shared library. Suppose you have installed the library to `/opt/ome`. In
that case, you would have to use
```
g++ -I/opt/ome/include -L/opt/ome/lib -lome -o example example.cpp
```
In addition, you will need to specify the path to the shared library at runtime.
On Linux, this can, for example, be done using the `LD_LIBRARY_PATH` environment
variable.
```
LD_LIBRARY_PATH="/opt/lib:$LD_LIBRARY_PATH" ./example
```

Finally, the library also provides pkg-config information. If the installation
directory of libome is on the pkg-config search path (either because it is
installed in a standard location or by adding it to the `PKG_CONFIG_PATH`
environment variable) you can use the `pkg-config` command to obtain the
necessary compiler and linker flags. In the running example from above you can
use
```
export PKG_CONFIG_PATH="/opt/lib/pkgconfig:$PKG_CONFIG_PATH"
g++ `pkg-config --cflags --libs libome` -o example example.cpp
```


==> anc/libome/docs/Doxyfile <==
PROJECT_NAME           = libome

QUIET                  = YES

# Unfortunately, we have to list all files explicitly to ensure that they are
# processed in the right order. If the A*.h and polA*.h files are processed
# before the type definitions are read from ome_type_aliases.h, the constant
# documentation for the global objects would not be generated correctly.
INPUT                  = groups.dox \
                         main.md \
                         ../src/ome/ome.h \
                         ../src/ome/ome_type_aliases.h \
                         ../src/ome/laurent_polynomial.h \
                         ../src/ome/piecewise.h \
                         ../src/ome/functions.h \
                         ../src/ome/rpd_distribution.h \
                         ../src/ome/traits.h \
                         ../src/ome/mellin.h \
                         ../src/ome/integration_engine.h \
                         ../src/ome/integration_engine_gsl.h \
                         ../src/ome/AggQ.h \
                         ../src/ome/AQg.h \
                         ../src/ome/AqgQ.h \
                         ../src/ome/AgqQ.h \
                         ../src/ome/AqqQNSEven.h \
                         ../src/ome/AqqQNSOdd.h \
                         ../src/ome/AqqQPS.h \
                         ../src/ome/AQqPS.h \
                         ../src/ome/polAggQ.h \
                         ../src/ome/polAQg.h \
                         ../src/ome/polAqgQ.h \
                         ../src/ome/polAgqQ.h \
                         ../src/ome/polAqqQNSEven.h \
                         ../src/ome/polAqqQNSOdd.h \
                         ../src/ome/polAqqQPS.h \
                         ../src/ome/polAQqPS.h

# The formulas in the documentation use amsmath commands such as \text
EXTRA_PACKAGES         = amsmath

# Ensure that documentation from headers with both C++ and C parts is extracted
PREDEFINED             = __cplusplus


==> anc/libome/docs/groups.dox <==
/**
 * \defgroup ome-data OME data
 * \brief Constant global objects that implement the OMEs
 *
 * \details
 * The OMEs are implemented as constant global objects that can be evaluated as
 * a callable by simply passing \f$a_s\f$, \f$L_M\f$ and \f$N_F\f$ as arguments
 * to the evaluation operator.
 * 
 * The structure of the data types used in the implementation is documented at
 * \ref ome-data-types
 */

/**
 * \defgroup c-interface C interface
 * \brief Interface to access the OME data from C
 */


==> anc/libome/docs/main.md <==
# libome                                                             {#mainpage}

This library provides numerical implementations of the QCD corrections up to
three-loop order to the massive operator matrix elements (OMEs) of the QCD
twist-2 operators in x-space.

## Overview

There are seven unpolarised OMEs that contribute up to three-loop order:
| OME                                    | name used in libome |
|----------------------------------------|---------------------|
| \f$A_{Qg}\f$                           | `AQg`               |
| \f$A_{gg,Q}\f$                         | `AggQ`              |
| \f$A_{Qq}^\text{PS}\f$                 | `AQqPS`             |
| \f$A_{qq,Q}^\text{PS}\f$               | `AqqQPS`            |
| \f$A_{gq,Q}\f$                         | `AgqQ`              |
| \f$A_{qg,Q}\f$                         | `AqgQ`              |
| \f$A_{qq,Q}^{\text{NS},+}\f$           | `AqqQNSEven`        |
| \f$A_{qq,Q}^{\text{NS},-}\f$           | `AqqQNSOdd`         |
Regarding the analytic continuation, the implementation of all of these OMEs
correspond to the analytic continuation from even moments, except for
\f$A_{qq,Q}^{\text{NS},-}\f$, which is analytically continued from odd moments.

Similarly, there are seven polarised OMEs:
| OME                                 | name used in libome    |
|-------------------------------------|------------------------|
| \f$\Delta A_{Qg}\f$                 | `polAQg`               |
| \f$\Delta A_{gg,Q}\f$               | `polAggQ`              |
| \f$\Delta A_{Qq}^\text{PS}\f$       | `polAQqPS`             |
| \f$\Delta A_{qq,Q}^\text{PS}\f$     | `polAqqQPS`            |
| \f$\Delta A_{gq,Q}\f$               | `polAgqQ`              |
| \f$\Delta A_{qg,Q}\f$               | `polAqgQ`              |
| \f$\Delta A_{qq,Q}^{\text{NS},+}\f$ | `polAqqQNSEven`        |
| \f$\Delta A_{qq,Q}^{\text{NS},-}\f$ | `polAqqQNSOdd`         |
They are analytically continued from odd moments, except for
\f$A_{qq,Q}^{\text{NS},+}\f$, which is analytically continued from even
moments. The polarised OMEs were calculated in the Larin scheme.

The OMEs depend on four parameters:
- the strong coupling \f$a_s = \frac{\alpha_s}{4 \pi} = \frac{g_s}{(4 \pi)^2}\f$
  in the \f$\overline{\text{MS}}\f$ scheme for \f$N_F+1\f$ active flavours
- the logarithm \f$L_M = \log\left(\frac{m^2}{\mu^2}\right)\f$, where \f$m\f$
  is the mass of the heavy quark in the on-shell scheme and \f$\mu\f$ is the
  renormalisation scale
- the number of massless quark flavours \f$N_F\f$
- the Bjorken variable \f$x\f$

The OMEs are distributions in \f$x\f$ with the following general structure
\f[
A(x) = A_\text{reg}(x) + [A_+(x)]_+ + \delta(1-x) A_\delta
\f]
that is, there are regular, plus and delta parts. The library follows the
convention to append the suffix `_reg` to the regular part
\f$A_\text{reg}(x)\f$, the suffix `_plus` to plus distributions \f$A_+(x)\f$ and
the suffix `_delta` to the coefficient \f$A_\delta\f$ of delta distributions.
All OMEs have regular parts, but only the OMEs \f$(\Delta) A_{gg,Q}\f$ and
\f$(\Delta) A_{qq,Q}^{\text{NS},\pm}\f$ have plus and delta parts. 


## Basic usage from C++

To use it from your own C++ code, include the default header
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.cpp}
#include <ome/ome.h>
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
which will include all relevant further headers. Everything in this library
lives in the namespace `ome`. You will then have access to constant global
objects that represent the massive OMEs and can be evaluated with numerical
values for the parameters as arguments.

### Evaluation

Evaluation of all orders up to the highest available one (i.e. three loop) then
is possible by simply calling, e.g.,
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.cpp}
double as = 0.01, LM = 5., NF = 3., x = 0.2;
double res_reg   = ome::AqqQNSEven_reg(as, LM, NF, x);
double res_plus  = ome::AqqQNSEven_plus(as, LM, NF, x);
double res_delta = ome::AqqQNSEven_delta(as, LM, NF);
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Note that the delta part only depends on `as`, `LM` and `NF`, but not on `x`
since it is only the coefficient of the \f$\delta(1-x)\f$ distribution.

These constant global objects are implemented as nestings of
[laurent_polynomial] classes (and further classes at deeper nesting levels).
If you are interested in these implementation details, see the
[list of public data types](#ome-data-types) for a more detailed description
of how classes are nested to achive this.

### Truncation

Since it is sometimes desiable to evaluate an OME only up to a certain order in
the strong coupling constant, it is possible to truncate the series in
\f$a_s\f$ at a specified order. There is a [truncate] method that implements
this idea
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.cpp}
auto trunc_as2 = ome::AQg_reg.truncate(2);
double res_trunc_as2 = trunc_as2(as, LM, NF, x);
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
One technical comment: truncation is a relatively cheap operation. The object
returned by the `truncate` method is a [laurent_polynomial_view] which is a
lightweight object that only refers to a [laurent_polynomial], but does not
contain a copy of the coefficient data itself.

### Coefficient access

It is also possible to isolate a specific coefficient of the (Laurent)
polynomials. For example, if you need only the \f$O(a_s^3)\f$ coefficient
of \f$A_{Qq}^{\text{PS}}\f$ you can extract it via the [access operator]
like so
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.cpp}
auto coeff_as3 = ome::AQqPS_reg[3];
double res_coeff_as3 = coeff_as3(LM, NF, x);
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
To evaluate the coefficient, you of course no longer have to pass `as` as an
argument.

It is also possible to then extract the coefficient of, e.g., \f$O(LM^0)\f$ by
using the access operator again
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.cpp}
auto coeff_as3_LM0 = ome_coeff_as3[0];
double res_coeff_as3_LM0 = coeff_as3_LM0(NF, x);
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

To find out the minimal and maximal exponents of a (Laurent) polynomial use the
[min_power] and [max_power] methods
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.cpp}
int min_pow = ome::AQqPS_reg.min_power();
int max_pow = ome::AQqPS_reg.max_power();
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

Accessing a coefficient outside this range will return an object that will
always evaluate to zero.

### `rpd_distribution` containers

In order to simplify the handling of OMEs as objects with regular, plus and
delta parts, there is a specialised container called [rpd_distribution] which
holds these three parts (or rather those of them that the OME actually has).
The idea is that instead of having to pass around three objects separately (and
having to implement special cases for when one of these parts is absent) you
can instead just pass one [rpd_distribution] container that holds all three.

Since not every OME has all three parts, they are stored in `std::optional`
objects. Thus, the absence of one of the three parts can be modeled using
`std::nullopt`.

For each of the OMEs, there is also a corresponding global [rpd_distribution]
object:
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.cpp}
bool has_reg = ome::AggQ.has_regular();
auto reg = ome::AggQ.get_regular(); // equivalent to ome::AggQ_reg object
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

The [rpd_distribution] container also supports truncation and coefficient
access
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.cpp}
auto rpd_trunc_as2 = ome::AggQ.truncate(2);
auto rpd_coeff_as2 = ome::AggQ.get_coefficient(2);
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

### Calculating Mellin moments and convolutions

Finally, the library provides simple interfaces to numerically calculate Mellin
moments and convolutions. The numerical integrator is wrapped by an interface
called [integration_engine] for which the library provides a default
implementation, [integration_engine_gsl] based on the GNU Scientific Libarary
and its CQUAD numerical integration routine.

The class [mellin_moment] implements the computation of Mellin moments. For OMEs
it is probably most straightforward to construct the object directly from a
[rpd_distribution] using the factory function [make_mellin_moment]. This
function takes the [rpd_distribution], an [integration_engine] and a list of
values for the numerical parameters that are not being integrated (i.e., `as`,
`LM` and `NF` for OMEs) as arguments. The moment can then be computed using the
[mellin_moment::integrate] method, providing the moment `n` and the absolute and
relative precision target for the numerical integration as arguments.
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.cpp}
ome::integration_engine_gsl engine;
ome::mellin_moment<double> mom
  = make_mellin_moment(ome::AgqQ, engine, as, LM, NF);

double eps_abs = 1.e-15, eps_rel = 1.e-10;
int n = 4;
auto res = mom.integrate(n, eps_abs, eps_rel);
if(std::get<0>(res) != ome::integration_status::sucess)
  std::cerr << "Warning: numerical integration did not succeed." << std::endl;

std::cout << std::get<1>(res) << " +- " << std::get<2>(res) << std::endl;
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
The [mellin_moment::integrate] method returns an `std::tuple` of an
[integration_status], a double representing the value of the moment computed
and a double representing and error estimate from the numerical integration.

Similarly, Mellin convolutions can be computed using the [mellin_convolution]
class. It can also be constructed from an [rpd_distribution] using the
[make_mellin_convolution] factory function.
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.cpp}
ome::mellin_convolution<double> conv
  = make_mellin_convolution(ome::AgqQ, std::function(test_function)
                            engine, as, LM, NF);
double x_conv = 0.05;
auto res = conv.integrate(x_conv, eps_abs, eps_rel);
if(std::get<0>(res) != ome::integration_status::sucess)
  std::cerr << "Warning: numerical integration did not succeed." << std::endl;

std::cout << std::get<1>(res) << " +- " << std::get<2>(res) << std::endl;
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Here, we pass the function we convolve with as an `std::function`.


## Basic usage from C

While the library is written in C++, it also offers a simplified interface that
can also be [used from C](#c-interface). While it does not
offer the [rpd_distribution] container or the interfaces to numerically
calculate Mellin moments and convolutions, it does allow to evaluate the OMEs,
truncated OMEs or OME coefficients.

In order to use the library in your C code, you still just include the default
header
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.c}
#include <ome/ome.h>
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
which only exposes the C interface if it is processed by a C compiler.

For every OME listed above, there exists a set of functions with C linkage
that return the evaluation of that OME. The signature for the functions
to evaluate the full OME follows the schema
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.c}
double ome_<name>_reg(double as, double LM, double NF, double x);
double ome_<name>_plus(double as, double LM, double NF, double x);
double ome_<name>_delta(double as, double LM, double NF);
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
where `<rpd>` is either `reg`, `plus` or `delta`. If the OME only has a regular
part, only the `reg` function is provided.

In addition, there is a set of functions for evaluating the OMEs truncated to
a particular order in \f$a_s\f$:
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.c}
double ome_<name>_reg_trunc_as(int order_as, double LM, double NF, double x);
double ome_<name>_plus_trunc_as(int order_as, double LM, double NF, double x);
double ome_<name>_delta_trunc_as(int order_as, double LM, double NF);
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

You can also evaluate only a specific coefficient of \f$a_s\f$, \f$L_M\f$ or
\f$N_F\f$:
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.c}
double ome_<name>_reg_coeff_as(int order_as, double LM, double NF, double x);
double ome_<name>_plus_coeff_as(int order_as, double LM, double NF, double x);
double ome_<name>_delta_coeff_as(int order_as, double LM, double NF);

double ome_<name>_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
double ome_<name>_plus_coeff_plus_LM(int order_as, int order_LM, double NF, double x);
double ome_<name>_delta_coeff_delta_LM(int order_as, int order_LM, double NF);

double ome_<name>_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);
double ome_<name>_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);
double ome_<name>_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

Finally, to determine the exponent ranges of non-vanishing coefficients of the
polynomials in \f$a_s\f$, \f$L_M\f$ or \f$N_F\f$, you can use the following
functions:
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~{.c}
/* minimum and maximum power in as for the whole OME */
int ome_<name>_reg_min_power();
int ome_<name>_reg_max_power();
int ome_<name>_plus_min_power();
int ome_<name>_plus_max_power();
int ome_<name>_delta_min_power();
int ome_<name>_delta_max_power();

/* minimum and maximum power in LM for the specified coefficient of as */
int ome_<name>_reg_coeff_as_min_power(int order_as);
int ome_<name>_reg_coeff_as_max_power(int order_as);
int ome_<name>_plus_coeff_as_min_power(int order_as);
int ome_<name>_plus_coeff_as_max_power(int order_as);
int ome_<name>_delta_coeff_as_min_power(int order_as);
int ome_<name>_delta_coeff_as_max_power(int order_as);

/* minimum and maximum power in NF for the specified coefficient of as and LM */
int ome_<name>_reg_coeff_as_LM_min_power(int order_as, int order_LM);
int ome_<name>_reg_coeff_as_LM_max_power(int order_as, int order_LM);
int ome_<name>_plus_coeff_as_LM_min_power(int order_as, int order_LM);
int ome_<name>_plus_coeff_as_LM_max_power(int order_as, int order_LM);
int ome_<name>_delta_coeff_as_LM_min_power(int order_as, int order_LM);
int ome_<name>_delta_coeff_as_LM_max_power(int order_as, int order_LM);
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~


[laurent_polynomial]: @ref ome::laurent_polynomial "laurent_polynomial"
[laurent_polynomial_view]: @ref ome::laurent_polynomial_view "laurent_polynomial_view"
[truncate]: @ref ome::laurent_polynomial_view::truncate "truncate"
[access operator]: @ref ome::laurent_polynomial_view::operator[] "access operator"
[min_power]: @ref ome::laurent_polynomial_view::min_power "min_power"
[max_power]: @ref ome::laurent_polynomial_view::max_power "max_power"
[rpd_distribution]: @ref ome::rpd_distribution
[integration_engine]: @ref ome::integration_engine "integration_engine"
[integration_engine_gsl]: @ref ome::integration_engine_gsl "integration_engine_gsl"
[mellin_moment]: @ref ome::mellin_moment "mellin_moment"
[make_mellin_moment]: @ref ome::make_mellin_moment "make_mellin_moment"
[mellin_moment::integrate]: @ref ome::mellin_moment::integrate "integrate"
[integration_status]: @ref ome::integration_status "integration_status"
[mellin_convolution]: @ref ome::mellin_convolution "mellin_convolution"
[make_mellin_convolution]: @ref ome::make_mellin_convolution "make_mellin_convolution"


==> anc/libome/examples/CMakeLists.txt <==
add_executable(sample-omes sample-omes.cpp)
target_link_libraries(sample-omes PUBLIC ome)

add_executable(access-coefficients access-coefficients.cpp)
target_link_libraries(access-coefficients PUBLIC ome)

add_executable(calculate-moments calculate-moments.cpp)
target_link_libraries(calculate-moments PUBLIC ome)

add_executable(calculate-convolution calculate-convolution.cpp)
target_link_libraries(calculate-convolution PUBLIC ome)

add_executable(use-c-interface use-c-interface.c)
target_link_libraries(use-c-interface PUBLIC ome m)

option(BUILD_FORTRAN_EXAMPLE "Build the example how to use the libarary from Fortran" OFF)
if(BUILD_FORTRAN_EXAMPLE)
  enable_language(Fortran)
  add_executable(use-c-interface-from-fortran use-c-interface-from-fortran.f90)
  target_link_libraries(use-c-interface-from-fortran PUBLIC ome)
endif()


==> anc/libome/examples/access-coefficients.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <iostream>
#include <iomanip>
#include <cmath>
#include <ome/ome.h>

int main()
{
  // strong coupling, as = \alpha_s/(4 \pi)
  double as = 0.118/(4.*M_PI);
  // squared quark mass (on-shell scheme)
  double m2 = std::pow(1.59,2);
  // squared renormalisation scale
  double mu2 = std::pow(100.,2);
  // number of massless quark flavours
  double NF = 3;
  // precompute the mass logarithm
  double LM = std::log(m2/mu2);

  // lower and upper boundary for the scan in x
  double x_min = 1.e-5;
  double x_max = 1.;
  // number of steps in x
  int n_steps = 500;
  // precompute the logarithmic step in x to take in each iteration
  double x_log_step = std::log(x_max/x_min)/static_cast<double>(n_steps);

  // select desired coefficient
  auto& coeff_as3 = ome::AqqQNSEven_reg[3];
  auto& coeff_as3_LM0 = coeff_as3[0];
  auto& coeff_as3_LM0_NF1 = coeff_as3_LM0[1];

  // step through x from x_min to x_max in logarithmically distributed steps
  // and evaluate the omes at each point
  for(int i = 0; i < n_steps; ++i)
  {
    // compute the value of x at which to evaluate the OME
    double x = x_min * std::exp(static_cast<double>(i) * x_log_step);

    std::cout << std::setprecision(15) << std::left
              << std::setw(25) << x
              << std::setw(25) << coeff_as3_LM0_NF1(x)
              << std::endl;
  }

  return(0);
}


==> anc/libome/examples/calculate-convolution.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <iostream>
#include <iomanip>
#include <cmath>
#include <functional>
#include <tuple>
#include <ome/ome.h>

// Example for a test function we want to convolve the OMEs with
double test_function(double x)
{
  return(std::pow(1-x,5));
}

int main()
{
  // strong coupling, as = \alpha_s/(4 \pi)
  double as = 0.118/(4.*M_PI);
  // squared quark mass (on-shell scheme)
  double m2 = std::pow(1.59,2);
  // squared renormalisation scale
  double mu2 = std::pow(100.,2);
  // number of massless quark flavours
  double NF = 3;
  // precompute the mass logarithm
  double LM = std::log(m2/mu2);

  // lower and upper boundary for the scan in x
  double x_min = 1.e-5;
  double x_max = 1.;
  // number of steps in x
  int n_steps = 500;
  // precompute the logarithmic step in x to take in each iteration
  double x_log_step = std::log(x_max/x_min)/static_cast<double>(n_steps);

  // Handle for the numerical integrator we want to use
  ome::integration_engine_gsl engine;

  // Requested absolute and relative errors
  // This is passed on to the integrator. GSL interpretes this as when either
  // one of the bounds is reached, the integration terminates.
  double eps_abs = 0.;
  double eps_rel = 1.e-10;

  // Prepare Mellin convolution:
  // - select the OME (we directly pass the rpd_distribution object, which is
  //   a container for the regular, plus and delta part, so that we don't have
  //   to handle them individually)
  // - select the test function we want to convolve with
  // - specify the numerical integration engine
  // - pass the numerical values for the physics parameters
  ome::mellin_convolution<double> conv
    = ome::make_mellin_convolution(ome::AqqQNSEven,
        std::function(test_function), engine, as, LM, NF);

  std::cout << std::left
            << std::setw(25) << "# x"
            << std::setw(25) << "convolution"
            << std::setw(25) << "abs. integration error"
            << std::endl;
  for(int i = 0; i < n_steps; ++i)
  {
    // compute the value of x at which to evaluate the convolution
    double x = x_min * std::exp(static_cast<double>(i) * x_log_step);

    // Perform Mellin convolution numerically
    auto res = conv.integrate(x, eps_abs, eps_rel);
    if(std::get<0>(res) != ome::integration_status::success)
      std::cerr << "Warning: numerical integration did not succeed." << std::endl;

    std::cout << std::setprecision(15) << std::left
              << std::setw(25) << x
              << std::setw(25) << std::get<1>(res)
              << std::setw(25) << std::get<2>(res)
              << std::endl;
  }

  return(0);
}


==> anc/libome/examples/calculate-moments.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <iostream>
#include <iomanip>
#include <cmath>
#include <tuple>
#include <ome/ome.h>

int main()
{
  // strong coupling, as = \alpha_s/(4 \pi)
  double as = 0.118/(4.*M_PI);
  // squared quark mass (on-shell scheme)
  double m2 = std::pow(1.59,2);
  // squared renormalisation scale
  double mu2 = std::pow(100.,2);
  // number of massless quark flavours
  double NF = 3;
  // precompute the mass logarithm
  double LM = std::log(m2/mu2);

  // We want to calculate the even moments n=2,4,...,10
  int n_min = 2;
  int n_max = 10;
  int n_step = 2;

  // Handle for the numerical integrator we want to use
  ome::integration_engine_gsl engine;

  // Requested absolute and relative errors
  // This is passed on to the integrator. GSL interpretes this as when either
  // one of the bounds is reached, the integration terminates.
  double eps_abs = 0.;
  double eps_rel = 1.e-10;

  // Prepare Mellin moment calculation:
  // - select the OME (we directly pass the rpd_distribution object, which is
  //   a container for the regular, plus and delta part, so that we don't have
  //   to handle them individually)
  // - specify the numerical integration engine
  // - pass the numerical values for the physics parameters
  ome::mellin_moment<double> mom
    = ome::make_mellin_moment(ome::AqqQNSEven, engine, as, LM, NF);

  std::cout << std::left
            << std::setw(5) << "# n"
            << std::setw(25) << "moment"
            << std::setw(25) << "abs. integration error"
            << std::endl;
  for(int n = n_min; n <= n_max; n += n_step)
  {
    // Perform Mellin transformation numerically
    auto res = mom.integrate(n, eps_abs, eps_rel);
    if(std::get<0>(res) != ome::integration_status::success)
      std::cerr << "Warning: numerical integration did not succeed." << std::endl;

    std::cout << std::setprecision(15) << std::left
              << std::setw(5)  << n
              << std::setw(25) << std::get<1>(res)
              << std::setw(25) << std::get<2>(res)
              << std::endl;
  }

  return(0);
}


==> anc/libome/examples/sample-omes.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <iostream>
#include <iomanip>
#include <cmath>
#include <ome/ome.h>

int main()
{
  // strong coupling, as = \alpha_s/(4 \pi)
  double as = 0.118/(4.*M_PI);
  // squared quark mass (on-shell scheme)
  double m2 = std::pow(1.59,2);
  // squared renormalisation scale
  double mu2 = std::pow(100.,2);
  // number of massless quark flavours
  double NF = 3;
  // precompute the mass logarithm
  double LM = std::log(m2/mu2);

  // lower and upper boundary for the scan in x
  double x_min = 1.e-5;
  double x_max = 1.;
  // number of steps in x
  int n_steps = 500;
  // precompute the logarithmic step in x to take in each iteration
  double x_log_step = std::log(x_max/x_min)/static_cast<double>(n_steps);

  // step through x from x_min to x_max in logarithmically distributed steps
  // and evaluate the omes at each point
  for(int i = 0; i < n_steps; ++i)
  {
    // compute the value of x at which to evaluate the OME
    double x = x_min * std::exp(static_cast<double>(i) * x_log_step);

    std::cout << std::setprecision(15) << std::left
              << std::setw(25) << x
              << std::setw(25) << ome::AqqQNSEven_reg(as,LM,NF,x)
              << std::setw(25) << ome::AqqQNSEven_plus(as,LM,NF,x)
              << std::endl;
  }

  return(0);
}


==> anc/libome/examples/use-c-interface-from-fortran.f90 <==
!******************************************************************************
!* This file is part of libome                                                *
!* Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
!* SPDX-License-Identifier: GPL-3.0-or-later                                  *
!******************************************************************************

program FortranExample
  use, intrinsic :: iso_c_binding
  implicit none

  interface
    function ome_AqqQNSEven_reg(as, LM, NF, x) bind(C, name="ome_AqqQNSEven_reg") result(res)
      import c_double
      real(c_double), value, intent(in) :: as, LM, NF, x
      real(c_double) :: res
    end function
  end interface

  real(kind=kind(1d0)) :: pi, as, m2, mu2, NF, LM, x

  ! Pi
  pi = 3.1415926535897932d0
  ! strong coupling, as = \alpha_s/(4 \pi)
  as = 0.118d0/(4d0*pi)
  ! squared quark mass (on-shell scheme)
  m2 = 1.59d0**2
  ! squared renormalisation scale
  mu2 = 100.d0**2
  ! number of massless quark flavours
  NF = 3d0
  ! precompute the mass logarithm
  LM = log(m2/mu2)
  ! Bjorken x
  x = 0.2

  write (*,*) ome_AqqQNSEven_reg(as, LM, NF, x)
end program


==> anc/libome/examples/use-c-interface.c <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <stdio.h>
#include <math.h>
#include <ome/ome.h>

int main()
{
  // strong coupling, as = \alpha_s/(4 \pi)
  double as = 0.118/(4.*M_PI);
  // squared quark mass (on-shell scheme)
  double m2 = pow(1.59,2);
  // squared renormalisation scale
  double mu2 = pow(100.,2);
  // number of massless quark flavours
  double NF = 3;
  // precompute the mass logarithm
  double LM = log(m2/mu2);
  // Bjorken x
  double x = 0.2;

  printf("=== AqqQNSEven ===\n");

  printf("reg: %f\n", ome_AqqQNSEven_reg(as, LM, NF, x));
  printf("plus: %f\n", ome_AqqQNSEven_plus(as, LM, NF, x));
  printf("delta: %f\n\n", ome_AqqQNSEven_delta(as, LM, NF));

  printf("reg, trunc(as^2): %f\n", ome_AqqQNSEven_reg_trunc_as(2, as, LM, NF, x));
  printf("plus, trunc(as^2): %f\n", ome_AqqQNSEven_plus_trunc_as(2, as, LM, NF, x));
  printf("delta, trunc(as^2): %f\n\n", ome_AqqQNSEven_delta_trunc_as(2, as, LM, NF));

  printf("reg, coeff([as,3]): %f\n", ome_AqqQNSEven_reg_coeff_as(3, LM, NF, x));
  printf("plus, coeff([as,3]): %f\n", ome_AqqQNSEven_plus_coeff_as(3, LM, NF, x));
  printf("delta, coeff([as,3]): %f\n\n", ome_AqqQNSEven_delta_coeff_as(3, LM, NF));

  printf("reg, coeff([as,3],[LM,0]): %f\n", ome_AqqQNSEven_reg_coeff_as_LM(3, 0, NF, x));
  printf("plus, coeff([as,3],[LM,0]): %f\n", ome_AqqQNSEven_plus_coeff_as_LM(3, 0, NF, x));
  printf("delta, coeff([as,3],[LM,0]): %f\n\n", ome_AqqQNSEven_delta_coeff_as_LM(3, 0, NF));

  printf("reg, coeff([as,3],[LM,0],[NF,1]): %f\n", ome_AqqQNSEven_reg_coeff_as_LM_NF(3, 0, 1, x));
  printf("plus, coeff([as,3],[LM,0],[NF,1]): %f\n", ome_AqqQNSEven_plus_coeff_as_LM_NF(3, 0, 1, x));
  printf("delta, coeff([as,3],[LM,0],[NF,1]): %f\n\n", ome_AqqQNSEven_delta_coeff_as_LM_NF(3, 0, 1));

  printf("reg, min_power -- max_power: as^%d -- as^%d\n",
         ome_AqqQNSEven_reg_min_power(),
         ome_AqqQNSEven_reg_max_power());
  printf("plus, min_power -- max_power: as^%d -- as^%d\n",
         ome_AqqQNSEven_plus_min_power(),
         ome_AqqQNSEven_plus_max_power());
  printf("delta, min_power -- max_power: as^%d -- as^%d\n",
         ome_AqqQNSEven_delta_min_power(),
         ome_AqqQNSEven_delta_max_power());

  printf("reg, coeff([as,3]), min_power -- max_power: LM^%d -- LM^%d\n",
         ome_AqqQNSEven_reg_coeff_as_min_power(3),
         ome_AqqQNSEven_reg_coeff_as_max_power(3));
  printf("plus, coeff([as,3]), min_power -- max_power: LM^%d -- LM^%d\n",
         ome_AqqQNSEven_plus_coeff_as_min_power(3),
         ome_AqqQNSEven_plus_coeff_as_max_power(3));
  printf("delta, coeff([as,3]), min_power -- max_power: LM^%d -- LM^%d\n",
         ome_AqqQNSEven_delta_coeff_as_min_power(3),
         ome_AqqQNSEven_delta_coeff_as_max_power(3));

  printf("reg, coeff([as,3],[LM,0]), min_power -- max_power: NF^%d -- NF^%d\n",
         ome_AqqQNSEven_reg_coeff_as_LM_min_power(3,0),
         ome_AqqQNSEven_reg_coeff_as_LM_max_power(3,0));
  printf("plus, coeff([as,3],[LM,0]), min_power -- max_power: NF^%d -- MF^%d\n",
         ome_AqqQNSEven_plus_coeff_as_LM_min_power(3,0),
         ome_AqqQNSEven_plus_coeff_as_LM_max_power(3,0));
  printf("delta, coeff([as,3],[LM,0]), min_power -- max_power: NF^%d -- NF^%d\n",
         ome_AqqQNSEven_delta_coeff_as_LM_min_power(3,0),
         ome_AqqQNSEven_delta_coeff_as_LM_max_power(3,0));

  return(0);
}


==> anc/libome/pkg-config.in <==
prefix=@CMAKE_INSTALL_PREFIX@
exec_prefix=@exec_prefix_for_pc_file@
includedir=@includedir_for_pc_file@
libdir=@libdir_for_pc_file@

Name: @CMAKE_PROJECT_NAME@
Description: @CMAKE_PROJECT_DESCRIPTION@
Version: @CMAKE_PROJECT_VERSION@
Cflags: -I${includedir}
Libs: -L${libdir} -lome
Requires.private: gsl


==> anc/libome/src/CMakeLists.txt <==
add_library(ome ome/integration_engine_gsl.cpp
                ome/AqqQNSEven.cpp
                ome/AqqQNSOdd.cpp
                ome/AQqPS.cpp
                ome/AgqQ.cpp
                ome/AggQ.cpp
                ome/AqgQ.cpp
                ome/AqqQPS.cpp
                ome/AQg.cpp
                ome/polAqqQNSEven.cpp
                ome/polAqqQNSOdd.cpp
                ome/polAQqPS.cpp
                ome/polAgqQ.cpp
                ome/polAggQ.cpp
                ome/polAqgQ.cpp
                ome/polAqqQPS.cpp
                ome/polAQg.cpp)
set_target_properties(ome PROPERTIES SOVERSION 1)
target_include_directories(ome PUBLIC .)
target_link_libraries(ome PRIVATE GSL::gsl)
target_sources(ome PUBLIC FILE_SET headers TYPE HEADERS FILES
               ome/functions.h
               ome/integration_engine.h
               ome/integration_engine_gsl.h
               ome/laurent_polynomial.h
               ome/mellin.h
               ome/ome.h
               ome/ome_type_aliases.h
               ome/piecewise.h
               ome/rpd_distribution.h
               ome/traits.h
               ome/AqqQNSEven.h
               ome/AqqQNSOdd.h
               ome/AQqPS.h
               ome/AgqQ.h
               ome/AggQ.h
               ome/AqgQ.h
               ome/AqqQPS.h
               ome/AQg.h
               ome/polAqqQNSEven.h
               ome/polAqqQNSOdd.h
               ome/polAQqPS.h
               ome/polAgqQ.h
               ome/polAggQ.h
               ome/polAqgQ.h
               ome/polAqqQPS.h
               ome/polAQg.h
              )
install(TARGETS ome)
install(TARGETS ome FILE_SET headers)


==> anc/libome/src/ome/AQg.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/AQg.h>

namespace ome
{

  /**************** AQg, regular part ****************/

  const ome_as<double> AQg_reg = 
    // AQg_reg
    ome_as<double>({
      // AQg_reg as^1
      ome_logm<double>({
        // AQg_reg as^1 LM^1
        ome_nf<double>({
          // AQg_reg as^1 LM^1 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^1 LM^1 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^1 LM^1 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^1 LM^1 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -2.,4.,-4.
                  },0)
                },0)
              ),
              // AQg_reg as^1 LM^1 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^1 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^1 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    -1.765625,0.41015625,0.303955078125,0.2178955078125,0.148601531982421875,0.09322643280029296875,
                    0.049373209476470947265625,0.015026628971099853515625,-0.011504762805998325347900390625,
                    -0.0316380977164953947067260742188,-0.0465583369805244728922843933105,-0.0572541711517260409891605377197,
                    -0.0645485727648065221728757023811,-0.0691247775503711636702064424753,-0.0715483596900945428842533146963,
                    -0.0722859716456625278624414931983,-0.0717212374921807893635161690327,-0.0701682185701060084914715275772,
                    -0.0678828100427345980036331063445,-0.0650723752320481337550750478016,-0.0619038802171155574748497366078,
                    -0.0585107530929153731747577055905,-0.054998659621372804364144155193,-0.0514503590006390750503284032451,
                    -0.0479297794785048279967768368593,-0.0444854329775191571589517807692,-0.0411532702974282660931333506257,
                    -0.0379590633970863609631609064435,-0.0349203883734326154579763647034,-0.0320482717401128319390385692351,
                    -0.0293485531967881096833043419354,-0.0268230100433553049924561938164,-0.0244702815345808872605184523843,
                    -0.0222866256210726473210580182819,-0.0202665355369636410030170918866,-0.0184032394485526261500948655544,
                    -0.0166891027644793081197310537446,-0.0151159496350406848133629626129,-0.0136753175572667281442160965494,
                    -0.012358656785888749942147150711,-0.0111574843705229736633420648236,-0.0100635010467191297363922011781,
                    -0.00906867786057682532769008368118,-0.00816531826711511061903236741507,
                    -0.00734610048044731169179392265796,-0.00660410404252278889294270834928,
                    -0.00593282389407240754862001757623,-0.00532617465707020296392576967849,
                    -0.00477848735597366815745789598055,-0.00428450040113454513129565055587,
                    -0.00383934632006811429671368686267
                  },0)
                },0)
              ),
              // AQg_reg as^1 LM^1 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^1 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^1 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -1.25,0.75,-0.1875,-0.375,-0.328125,-0.234375,-0.15234375,-0.09375,-0.0556640625,-0.0322265625,
                    -0.018310546875,-0.01025390625,-0.00567626953125,-0.00311279296875,-0.0016937255859375,-0.00091552734375,
                    -0.000492095947265625,-0.000263214111328125,-0.00014019012451171875,-0.0000743865966796875,
                    -0.0000393390655517578125,-0.0000207424163818359375,-0.000010907649993896484375,-5.7220458984375e-6,
                    -2.99513339996337890625e-6,-1.56462192535400390625e-6,-8.158385753631591796875e-7,
                    -4.24683094024658203125e-7,-2.20723450183868408203125e-7,-1.14552676677703857421875e-7,
                    -5.937181413173675537109375e-8,-3.0733644962310791015625e-8,-1.58906914293766021728515625e-8,
                    -8.2072801887989044189453125e-9,-4.234607331454753875732421875e-9,-2.18278728425502777099609375e-9,
                    -1.12413545139133930206298828125e-9,-5.7843863032758235931396484375e-10,
                    -2.97404767479747533798217773438e-10,-1.527951098978519439697265625e-10
                  },0)
                },0)
              ),
              // AQg_reg as^1 LM^1 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^1 LM^1 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^1 LM^1 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -1.,0,-1.
                  },0)
                },0)
              ),
              // AQg_reg as^1 LM^1 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^1 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^1 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    -1.11111111111111111111111111111,0.592592592592592592592592592593,-0.592592592592592592592592592593,
                    -0.460905349794238683127572016461,-0.241426611796982167352537722908,-0.109739368998628257887517146776,
                    -0.0463344002438652644413961286389,-0.0186963369405070365289844027841,
                    -0.00731595793324188385916780978509,-0.00279993451766047406955805065849,
                    -0.00105373879696899561757561046287,-0.000391388696017055515099512457639,
                    -0.000143843708792593052557940475884,-0.0000524081729709447555831255997408,
                    -0.0000189561476703417201045347913956,-6.81430145012284056045368318143e-6,
                    -2.43662900337725813979858974366e-6,-8.67274730015634253148650586727e-7,
                    -3.07446597412949708788145975189e-7,-1.0860053938467377773113614049e-7,
                    -3.82396265438992175109634297499e-8,-1.34263577643023919260716042233e-8,
                    -4.70205778243501489394068839887e-9,-1.64288765892307749306361401888e-9,
                    -5.72807574567050007160110634936e-10,-1.99328643164358061099672198971e-10
                  },0)
                },0)
              ),
              // AQg_reg as^1 LM^1 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^1 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^1 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    -1.25,0.75,-0.1875,-0.375,-0.328125,-0.234375,-0.15234375,-0.09375,-0.0556640625,-0.0322265625,
                    -0.018310546875,-0.01025390625,-0.00567626953125,-0.00311279296875,-0.0016937255859375,-0.00091552734375,
                    -0.000492095947265625,-0.000263214111328125,-0.00014019012451171875,-0.0000743865966796875,
                    -0.0000393390655517578125,-0.0000207424163818359375,-0.000010907649993896484375,-5.7220458984375e-6,
                    -2.99513339996337890625e-6,-1.56462192535400390625e-6,-8.158385753631591796875e-7,
                    -4.24683094024658203125e-7,-2.20723450183868408203125e-7,-1.14552676677703857421875e-7,
                    -5.937181413173675537109375e-8,-3.0733644962310791015625e-8,-1.58906914293766021728515625e-8,
                    -8.2072801887989044189453125e-9,-4.234607331454753875732421875e-9,-2.18278728425502777099609375e-9,
                    -1.12413545139133930206298828125e-9,-5.7843863032758235931396484375e-10,
                    -2.97404767479747533798217773438e-10,-1.527951098978519439697265625e-10
                  },0)
                },0)
              ),
              // AQg_reg as^1 LM^1 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^1 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^1 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    -1.44444444444444444444444444444,0.740740740740740740740740740741,0.185185185185185185185185185185,
                    -0.0823045267489711934156378600823,-0.192043895747599451303155006859,-0.219478737997256515775034293553,
                    -0.207285474775186709343087943911,-0.178834527257023827668546461413,-0.146319158664837677183356195702,
                    -0.115610199438884090614009833641,-0.0891161954008064865149659134316,-0.0674392830060157195248390696239,
                    -0.0503118460521069653598005757512,-0.0371094467334689673575834033909,-0.0271184418436888607613109486318,
                    -0.0196648350211544955228219744465,-0.0141671392087887225809577665367,-0.010149592268982965431133922295,
                    -0.0072362833769600772055306668214,-0.00513744793862100719353692363078,
                    -0.00363380463951241972225782403153,-0.00256176265774055643254957709502,
                    -0.00180065925942633314461818100157,-0.00126231783135041911169109595987,
                    -0.000882797437611077417980047501345,-0.000616033102881250285444020686297,
                    -0.000429023053792299305934228692242,-0.000298238248220287836603851284636,
                    -0.000206974084830472979501033405184,-0.000143415113898280489732999524852,
                    -0.0000992316697174971065324289641653,-0.0000685688423352048132730166078417,
                    -0.0000473221587947188147940537152711,-0.000032621170688422947159619794654,
                    -0.0000224628236758000118599136305293,-0.000015452133483989817075609376415,
                    -0.0000106193674560753063852953327626,-7.29154172632715648012294305456e-6,
                    -5.00233676573607246892155395604e-6,-3.42909714261380485628520836158e-6,
                    -2.3488687387134853777484760572e-6,-1.60778181045628945642676436001e-6,
                    -1.09976741895794799623636312125e-6,-7.51786865074468681014366668336e-7,
                    -5.13596967229092465247438615002e-7,-3.50668460716803873212421856298e-7,
                    -2.39292628853919624173256423952e-7,-1.63204189264424444136598851359e-7,
                    -1.11253306195268314771795613389e-7,-7.58025463650580000794613283588e-8,
                    -5.16241479555136379851503874168e-8
                  },0)
                },0)
              ),
              // AQg_reg as^1 LM^1 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^1 LM^1 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^1 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    -2.,4.,-4.
                  },0)
                },0)
              )
            }
          )
        },0)
      },1),
      // AQg_reg as^2
      ome_logm<double>({
        // AQg_reg as^2 LM^0
        ome_nf<double>({
          // AQg_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^2 LM^0 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^2 LM^0 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^2 LM^0 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -24.8888888888888888888888888889,41.848112844952148515869280669,-232.13118130578368307136175181,
                    165.773578876694305330262330167,50.4588327082061547942191351114,41.5851866160857332034550543147,
                    -17.3483889064778753328243057456,21.2439867967311550325897834589,-9.98774215452768775092389871565,
                    14.3665584917629073725733624536,-6.48288794479273012923910606167,11.0130474806051203046924696186,
                    -4.57716890324185924812041474769,9.02350851161573009410835721449,-3.40869720840019334797304883543,
                    7.69983485209232790492402434695,-2.63065429297471490241733462539,6.75118501125366016588071027093,
                    -2.08143580273398469043824687181,6.03508470280639124860485748004,-1.67665244013648352971299683368,
                    5.47348840150738939611629113968,-1.3682876312746259347598990813,5.02000491352963873600454426621,
                    -1.12715593353969537502867574221,4.64528602496258892914375578056,-0.934569059019297131444836334911,
                    4.32983132854833763128536273297,-0.778046027067085325533998796242,4.06015961964354100733880986474,
                    -0.648957377112453600966367161063,3.82664110724427350651783895624,-0.541160803768841487728643187575,
                    3.62220584050572605613314419994,-0.450175075201083071137333058997,3.44154073055790146986070430977,
                    -0.372660672988087767502831481527,3.28057198715639968606778632565,-0.306082547305122798883901237957,
                    3.13612101607367594973180795332,-0.248484904946152608707565108314,3.00566939913642815142886405905,
                    -0.198337077244894265740930148962
                  },-1),
                  // AQg_reg as^2 LM^0 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    -22.6666666666666666666666666667,-68.,-113.333333333333333333333333333,-53.6296296296296296296296296296,
                    -27.1796296296296296296296296296,1.39037037037037037037037037037,-19.9328042328042328042328042328,
                    3.38551776266061980347694633409,-15.4865740740740740740740740741,3.32551230368690686151003611321,
                    -12.780889583667361445139222917,3.04700880862497024113185729347,-10.9565076505985596894687803779,
                    2.77190616945861701106456351212,-9.63464854234085003315772546542,2.53283901283901283901283901284,
                    -8.62741759738083267495032200915,2.32986231297217456387006560017,-7.83113788598154429110134405669,
                    2.15738894938116205027184290434,-7.18375173281882133474478630454,2.00972533829688325835815302516,
                    -6.64571701588524044571160734039,1.88213291883910917063382651602,-6.19056945101661765925358501615,
                    1.7708656447030029992216956347,-5.79988372273884870051659245774,1.6729965232039462069181846288,
                    -5.46040897052572108296733663782,1.58623342250787710637855302633,-5.16235430869921644502484183463,
                    1.50876770506475434603608393902,-4.89831766736885018358137012838,1.43915854106675250875019409315,
                    -4.66259183374283435559636002464,1.37624650521570492876261983455,-4.45070068157316256676703512199,
                    1.31908932657713873193380893002,-4.25908078909244746087794444142,1.26691393503667714788090929842,
                    -4.08485767109809539578088995205,1.21908040679422291507391857983
                  },0),
                  // AQg_reg as^2 LM^0 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    2.33333333333333333333333333333,12.6666666666666666666666666667,41.3333333333333333333333333333,
                    11.5555555555555555555555555556,-1.94444444444444444444444444444,3.17777777777777777777777777778,
                    -0.888888888888888888888888888889,1.81587301587301587301587301587,-0.575396825396825396825396825397,
                    1.27248677248677248677248677249,-0.425925925925925925925925925926,0.980471380471380471380471380471,
                    -0.338383838383838383838383838384,0.79797979797979797979797979798,-0.28083028083028083028083028083,
                    0.673015873015873015873015873016,-0.240079365079365079365079365079,0.582026143790849673202614379085,
                    -0.209694989106753812636165577342,0.51278523105148492145396170164,-0.186159844054580896686159844055,
                    0.458312447786131996658312447786,-0.167388167388167388167388167388,0.414329631720936068762155718677,
                    -0.152064119455423803249890206412,0.378067632850241545893719806763,-0.139316239316239316239316239316,
                    0.347654320987654320987654320988,-0.128544295210961877628544295211,0.321778264306999939183847229824,
                    -0.119321291735084838533114395183,0.2994932641206278581139537758,-0.111335125448028673835125448029,
                    0.280099380905832518735744542196,-0.104352346999405822935234699941,0.263067651302945420592479416009,
                    -0.0981948334889511360099595393713,0.247990847990847990847990847991,-0.0927243032506190400927243032506,
                    0.234550339813497708234550339813,-0.0878317588843904633378317588844,0.222493224932249322493224932249
                  },0),
                  // AQg_reg as^2 LM^0 NF^0 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    -1.55555555555555555555555555556,-4.88888888888888888888888888889,1.77777777777777777777777777778
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^0 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^2 LM^0 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^2 LM^0 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    -229.523842545850110592676863548,611.018559668804884494410273375,-696.759851533279256334388087056,
                    683.423407488397766687337542023,-712.050614976164266720088688951,704.200035050871545095384748411,
                    -718.157051152324841588266909485,715.002551463480721628197916416,-721.587219444551039241184156125,
                    721.666748116086001188899261861,-723.94761041110888369159789422,726.127470951933784505086857834,
                    -725.787977822728119838061519041,729.259261504426147832091036442,-727.333196859351119419758387556,
                    731.529123490765428068543433339,-728.686012570030568721425869305,733.213983006590968757922640842,
                    -729.897164269917637153869371843,734.490030881834016365317776784,-730.993536078078664295198457242,
                    735.474903784357234280560329592,-731.990663758547671770518421328,736.249758461540540327672379158,
                    -732.898654216015216506121984363,736.871809842511340729016855162,-733.725069369425681323917578484,
                    737.381948181955071552276833628,-734.476322782032905525619975878,737.809628210752471172198883943,
                    -735.158323062782185041258055186,738.176147377498740471763026372,-735.776734149667857373580883603,
                    738.496918251933537470839026599,-736.33704653531929076275764609,738.783082047612120968222770262,
                    -736.844562830950192903260670365,739.042673203990725026316879555,-737.304352268591416566853904794,
                    739.281468552850196357889022013,-737.721201810562084598653667359,739.503609838818562480008317363,
                    -738.099576584119819986841196585,739.712060846828759827883347522,-738.443594184424856394390380038,
                    739.908942662284988765895227605,-738.757013108094795293884362112,740.09577867310237033135866858,
                    -739.043233536200999964028998359,740.273672615721903345172393423,-739.305307905477839455912309651
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^0 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^2 LM^0 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^2 LM^0 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -15.3403538118107399269850393672,69.3505811262032788861467181428,-118.600109898511138069428424339,
                    132.164386512781204503897820044,-116.624380320324311636431935792,138.682138510363702283504939423,
                    -124.051240842696178271980207747,138.501524137574174628497613539,-129.899206076646130971276303292,
                    138.445020743324652492380232738,-133.425665046334875738412105925,139.011238610171164626637662186,
                    -135.53379854400181680951815237,139.821223381695497276908413601,-136.914966680167319513824410981,
                    140.628175162586352296341666097,-137.923601376067645081220913738,141.344706263515413007361215557,
                    -138.722333327222845860997893456,141.958251982389338131013323593,-139.38661757538384349762964155,
                    142.480716838989390784453899062,-139.954913632991621193003540477,142.928361926450855023159750208,
                    -140.449637267380224931006199194,143.31564600971426258648443072,-140.885563087978904371570983667,
                    143.654096953545187794794761096,-141.273300154345657050454066278,143.952636518397419911183473417,
                    -141.620872188611651689049584999,144.218161608049070160354868703,-141.934539556718655483969370884,
                    144.456054744411058358765108792,-142.219287230786589849393864958,144.670570743115485644435393119,
                    -142.479144524295792812920589034,144.865117410909448070261966646,-142.71740813656283507265934623,
                    145.042458040067064219212013358,-142.936803773504580614280474649,145.204858642151275650211381535,
                    -143.139606155809704722088715984,145.35419640216502583649422163,-143.327729704949586186827635251,
                    145.492040714004692835343926441,-143.50279803827725116971029245,145.619714577595571379739150013,
                    -143.666197870113953250771654014,145.738341725898581723171776965,-143.819121270989857972963984718
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^0 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^2 LM^0 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^2 LM^0 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    2.0730952400154141287391789373,16.4445730169371791177421006769,3.5715130091216819607038526632,
                    44.5461137213794162358944226401,-31.7422017062647879827053288171,42.6207799038882293616232704347,
                    -34.8190644846378043817312261621,44.2135373131863555759575459684,-36.6259304767886530036022821048,
                    45.0257863607227277788483515347,-37.9082589270859521812268280991,45.5644166073542026824465849292,
                    -38.9027754088317554214517485818,45.9665552879198492691356388043,-39.7082115703418493015994234545,
                    46.284885687350995839378438242,-40.3785668553676985859975836266,46.5458251288667972267891229477,
                    -40.9476914354743795356001323844,46.7648893059845968499765385473,-41.4384350843776947939074790402,
                    46.9521021397783007327965470974,-41.8669728082549272740831434823,47.1143543378108085723930164054,
                    -42.2451566239668369871388719847,47.2565942662348206138860286058,-42.5819082525366139554093622752,
                    47.3824935994450410857449472201,-42.8840931401146536076935292574,47.4948475625598341512081519746,
                    -43.1570930988012819758453642647,47.595829061579100524283273387,-43.4051944342186954934224696297,
                    47.6871569864794950286675744558,-43.6318584419196881255061372016,47.7702114892418774418238743281,
                    -43.8399144106854373431505422843,47.8461151544089790275289789185,-44.0317001546561458535949458307,
                    47.915791494750669116536594795,-44.2091661722581011208493630447,47.9800079511038511767884130201,
                    -44.3739540697017926448865522691,48.0394080510321060238558436283,-44.5274564436474706176616811305,
                    48.0945358272974217590889492319,-44.6708631892145605026343084092,48.1458546109953923821821098763,
                    -44.8051977240975279651263806703,48.1937616714451182583086189202,-44.9313456227916942448377243068
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^0 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^2 LM^0 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^2 LM^0 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    9.35354960155520422768730184556,-27.629100246058269038502958016,21.8331794774107151048322681863,
                    -9.3740866646780317793631530399,-2.3441465618786757017938567382,-22.4022189516765295482965950031,
                    -10.011497799915708106688658622,-24.2263869554734841745094843634,-12.2897983172395283522010322693,
                    -24.4553296527096738615671429498,-13.6482621781556142896021005373,-24.5291159284566765946164569159,
                    -14.6601653325646659693336278074,-24.558341326650509680757457806,-15.4488248248081424306140828711,
                    -24.5632546914292314555541907543,-16.0852581537761997461728961336,-24.5580324921489712759984926642,
                    -16.6151746133036563909564374314,-24.5503387493520662980372564213,-17.0672495053585124242992816547,
                    -24.5433586108276201573159585534,-17.4599382140096646491949564041,-24.5380986870372201716167759558,
                    -17.8057261304209435259064007206,-24.5346732701527229363074943813,-18.1134894422990672572824650368,
                    -24.5328826728742316289269805581,-18.3898014918365723051798062498,-24.5324481339652814677198944766,
                    -18.6396872810458794316356343016,-24.5330993918867081955194190899,-18.8670841095024235975142097881,
                    -24.5346024911091039048954667999,-19.0751380002791173375361022627,-24.5367644542077886544549746075,
                    -19.2664031640287858935564363861,-24.5394297364164766831209227364,-19.4429811902351338918199724339,
                    -24.542474397280291418923798489,-19.6066210825912953112176341559,-24.5458002421432933614036041951,
                    -19.7587929079563872732648611622,-24.5493296894379472906186198294,-19.9007431182431677839161978066,
                    -24.5530015260007603621040076306,-20.0335368190045656518025090433,-24.5567674925190087170637686171,
                    -20.1580905419397626750773172472,-24.5605895740455822308395232844,-20.275197982870348234374888373
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^0 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^2 LM^0 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^2 LM^0 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    15.8307570829268944168642093099,-36.0790647858683441917455535156,19.1401403706305340376736120215,
                    -5.15752741829320782632101521406,11.607430522095235364893288776,-13.0313742302567023770244289007,
                    1.49291834686853045519320961058,-17.1375217139924896141286811401,-3.01837948375537804573718005194,
                    -18.1532065809444983790462158667,-5.06180748805419025781138543911,-18.2206638698419266340128705303,
                    -6.2541636792810887921773585016,-18.0961872753698232753153616272,-7.11457955576081527237333903704,
                    -17.9582765174334048381017697702,-7.79783873517034184274353350722,-17.8346599120584804164597834168,
                    -8.36117637151143820446693102886,-17.7254285862091410261487279152,-8.83548492673823038061874213186,
                    -17.6284081740549390075391898381,-9.24170323856569379950375587412,-17.5421539628431970018769794115,
                    -9.59492312860272975954526751788,-17.4655952055911324684888748129,-9.90613084714309951162407194248,
                    -17.3977267541105501305130323766,-10.1833867410304550135134990037,-17.337550696786850188690473621,
                    -10.4326923663005405866366439028,-17.2841094497113877943674697189,-10.6586047518717782490717315786,
                    -17.2365236868518997593681305558,-10.8646574843091945221290558488,-17.1940124211830943550933142229,
                    -11.0536459976039012952396233469,-17.1558968346514417131073443676,-11.2278218447331137124042597336,
                    -17.1215943439477514586353861944,-11.3890270466283872547449514618,-17.0906082133041025282190057851,
                    -11.5387889296565552951753860442,-17.0625159559603326915665876759,-11.678388565318868940769855484,
                    -17.0369581948972961582233069366,-11.8089112309243154582316804181,-17.0136287006452445208748354636,
                    -11.9312843572999616669848244597,-16.9922658130606834425120286684,-12.0463065764067555158086673841
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^0 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^2 LM^0 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^2 LM^0 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    26.1868689639364685158058627416,-44.6580027340612732975259638923,15.0758479329826924188206044986,
                    -12.6884127976439123712642115482,18.0012194582433447547598870055,-8.65135607013666266587279916669,
                    12.6759147788701366729988516956,-10.2855038521149648853020272531,7.48740478148339103167043418782,
                    -11.9713427553359055078281463533,3.9267467341691034580942542172,-12.8529281746619205581312147056,
                    1.68611852146961137630255888457,-13.1383045297101299747253631364,0.261822472383672505553613987492,
                    -13.1139861286527369263934491371,-0.701226528426309442320945679698,-12.9624158152936554663700711677,
                    -1.40663856411004457782529489001,-12.7748665226823448148495996746,-1.96157008635340883110399823167,
                    -12.5897876606182761914340962074,-2.42098139011585593237057798264,-12.4201493065524095949055922379,
                    -2.813773677442351873133573138,-12.2682776078005711426556849257,-3.15630072508160089442089578574,
                    -12.1327871089209190048452210808,-3.45884005590623053164076900431,-12.0114294708204319407228799963,
                    -3.72855666817441861839042490362,-11.9020849529123903122633120304,-3.97084298138244417485212164018,
                    -11.803004347498104809592303201,-4.18994520612258819659977379631,-11.7127936144752599169038400847,
                    -4.38928572190385550230778139191,-11.6303364038727217054553448023,-4.57165525514025542834190657709,
                    -11.5547202564063568544102689007,-4.73934508726703964099490866793,-11.4851818104404700956938777187,
                    -4.89424689494199950606826570366,-11.4210696698050384470991717158,-5.03793140179893442165920910873,
                    -11.3618198860886514000310476977,-5.17171110011698333044801853349,-11.3069395084484706006902142181,
                    -5.29669025145641221491294831213,-11.255995033885138994919388018,-5.41380460416981048399229995821
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^0 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^2 LM^0 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^2 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    60.434485251985803823253664213,-161.187915573543230630065971092,177.637256242025494994790122759,
                    -60.4628745333980420519312426167,-16.7958580431777148511335313946,-15.7044815518374272572231489083,
                    -16.728483667183180412114283975,-17.6025570845505474025243886006,-18.2347150684392099187680495918,
                    -18.70021958297255907243765372,-19.0591559837556301747999676511,-19.3486797902122583731974670432,
                    -19.5910416976904254868345921009,-19.7998063286506179232454446348,-19.9835340781182677478629812184,
                    -20.1478507033228250638346555347,-20.2966099072888298130454056172,-20.4325580753646706667100972416,
                    -20.5577242782131662642234890775,-20.6736559845575845744273351456,-20.7815660770388555439457069499,
                    -20.8824275135963769219454311403,-20.9770362086049040582272211469,-21.0660540638715237520121331367,
                    -21.1500392446867120721209124277,-21.2294680315280921243330183551,-21.3047509600924413279303508442,
                    -21.3762449926522914358224059759,-21.4442628684864816148290337017,-21.5090804069895243955423952561,
                    -21.5709422964212872625119937122,-21.6300667430256042889909619562,-21.6866492489995466408685493009,
                    -21.7408657150358646579699770146,-21.7928750124098505538859039818,-21.8428211335712029772087495045,
                    -21.8908350042417218620610039192,-21.9370360210287238677695459096,-21.9815333644810028866110546802,
                    -22.0244271269382039211899844589,-22.0658092864888932425803218529,-22.1057645521805613378395618636,
                    -22.14437110083602035815030367,-22.181701222080053051507285431
                  },0),
                  // AQg_reg as^2 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    3.33333333333333333333333333333,28.6666666666666666666666666667,-2.,3.85185185185185185185185185185,
                    0.101851851851851851851851851852,0.0481481481481481481481481481481,0.140740740740740740740740740741,
                    0.203779289493575207860922146636,0.238142479213907785336356764928,0.254545645418661291677164693038,
                    0.260390946502057613168724279835,0.260109512634765160017685270211,0.256305479032751760024487297215,
                    0.250521170101589682009262428843,0.243681430494617307804120990934,0.236346478104719862961621203379,
                    0.228857237339380196523053665911,0.221420447263872869409201589132,0.214159529098494880886268813989,
                    0.207145589251981317253463806942,0.20041665241726799129076752961,0.193989778121159205448876996166,
                    0.187868793063598258403453208648,0.182049276493584548478614714836,0.176521798439224113738635134064,
                    0.171274032066092557585941328852,0.1662921323690554459785229016,0.161561632346057797149914908699,
                    0.157068019535798670244471356939,0.152797099749686218721359972118,0.148735218753903992565450014066,
                    0.144869389155897091423031133573,0.14118735427024318803715265734,0.137677610442870352055859576435,
                    0.13432940240456361878192642584,0.131132701554667132342052577526,0.128078173898462798336473296653,
                    0.125157142188459219776251093282,0.1223615453274475177264393073,0.119683897063663363097252558843,
                    0.11711724530017732659965773113,0.114655132852863141610681994153,0.112291560156351522035213715336,
                    0.110020950188723746541410712365
                  },0),
                  // AQg_reg as^2 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -4.66666666666666666666666666667,3.,3.55555555555555555555555555556,1.55555555555555555555555555556,
                    0.977777777777777777777777777778,0.711111111111111111111111111111,0.55873015873015873015873015873,
                    0.460317460317460317460317460317,0.391534391534391534391534391534,0.340740740740740740740740740741,
                    0.301683501683501683501683501684,0.270707070707070707070707070707,0.245532245532245532245532245532,
                    0.224664224664224664224664224664,0.207081807081807081807081807082,0.192063492063492063492063492063,
                    0.179084967320261437908496732026,0.167755991285403050108932461874,0.157780071092764591216603600505,
                    0.148927875243664717348927875244,0.141019214703425229741019214703,0.133910533910533910533910533911,
                    0.127486040529518790388355605747,0.12165129556433904259991216513,0.11632850241545893719806763285,
                    0.111452991452991452991452991453,0.106970560303893637226970560304,0.102835436168769502102835436169,
                    0.0990086967098461351334914553305,0.0954570333880678708264915161467,0.0921517735755778024966011617847,
                    0.0890681003584229390681003584229,0.0861844248941023134571521668296,0.0834818775995246583481877599525,
                    0.0809438927085985909515321280027,0.078555866791160908807967631497,0.0763048763048763048763048763049,
                    0.0741794426004952320741794426005,0.0721693353272300640721693353272,0.0702654071075123706702654071075,
                    0.0684594538253074838440692099229,0.0667440960123886953155245838173,0.0651126777048501382023787015279
                  },1),
                  // AQg_reg as^2 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    -1.11111111111111111111111111111,2.22222222222222222222222222222,-2.22222222222222222222222222222
                  },0)
                },0)
              )
            }
          )
        },0),
        // AQg_reg as^2 LM^1
        ome_nf<double>({
          // AQg_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^2 LM^1 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^2 LM^1 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^2 LM^1 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -26.6666666666666666666666666667,4.21263004638108198903909511089,-202.801758217380628360735595556,
                    210.425260092762163978078190222,-32.,18.7222222222222222222222222222,5.59555555555555555555555555556,
                    9.26518518518518518518518518519,5.44205593348450491307634164777,6.49990551776266061980347694633,
                    4.66723356009070294784580498866,5.12968253968253968253968253968,4.04461585552494643403734312825,
                    4.29120220968705817190665675514,3.56911822529538147253764969383,3.71667580825089982599140108298,
                    3.19916813074322231831389340547,3.29433196212958117720022481927,2.90395853847122589913824054539,
                    2.96861736007737545607595588372,2.6629005173140659066059588552,2.70853516049313851352487674976,
                    2.46216413209522918780583065133,2.49530485692602213851862036495,2.29222502112223661428902628502,
                    2.31682314109020127576825316747,2.14634061174158325744062018474,2.16490643313425756450493189054,
                    2.01961235499842276473013259895,2.03380486133223853319225857727,1.90839766038604532090940223634,
                    1.91934951813026445787896558086,1.80993153055114473977848291759,1.81843750171764939751861949868,
                    1.72207662737869286187182689036,1.72870750628813156605152831284,1.64315401125417259145409654074,
                    1.6483280369536421126378703814,1.57182585890782088292177742745,1.57585487385152081379282332349,
                    1.50701248833795014920653026028,1.51013258276787240698118166349,1.4478325381630813221165412634
                  },-1),
                  // AQg_reg as^2 LM^1 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    -20.,-72.,-145.333333333333333333333333333,17.7777777777777777777777777778,
                    -20.2222222222222222222222222222,4.88888888888888888888888888889,-9.24444444444444444444444444444,
                    2.79365079365079365079365079365,-5.98412698412698412698412698413,1.95767195767195767195767195767,
                    -4.42962962962962962962962962963,1.50841750841750841750841750842,-3.51919191919191919191919191919,
                    1.22766122766122766122766122766,-2.92063492063492063492063492063,1.03540903540903540903540903541,
                    -2.49682539682539682539682539683,0.895424836601307189542483660131,-2.18082788671023965141612200436,
                    0.788900355463822956083018002523,-1.93606237816764132553606237817,0.705096073517126148705096073517,
                    -1.74083694083694083694083694084,0.637430202647593951941778028735,-1.58146684233640755379885814668,
                    0.581642512077294685990338164251,-1.44888888888888888888888888889,0.534852801519468186134852801519,
                    -1.33686067019400352733686067019,0.495043483549230675667457276653,-1.24094143404488232074438970991,
                    0.460758867877889012483005808923,-1.1578853046594982078853046595,0.430922124470511567285760834148,
                    -1.08526440879382055852644087938,0.404719463542992954757660640014,-1.02122626828509181450357920946,
                    0.381524381524381524381524381524,-0.964332753806438016964332753806,0.360846676636150320360846676636,
                    -0.913450292397660818713450292398,0.342297269126537419220346049614
                  },0),
                  // AQg_reg as^2 LM^1 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    9.33333333333333333333333333333,29.3333333333333333333333333333,-10.6666666666666666666666666667
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^1 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^2 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^2 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    -279.302801554061813602912835749,671.070206357110979207059537534,-767.979760919084275596046239615,
                    750.600293887765231905350958339,-778.718636620937103344948674291,770.244749073686712667963439501,
                    -782.48437905277764123285234225,779.496123507424930524125008398,-784.711161577204541432712035158,
                    784.636722270763173138271697495,-786.444799596884267410563224244,787.732617129589505294652716278,
                    -787.919594017389729153307540789,789.714295576382112090968761803,-789.190227108901415341257335234,
                    791.060411932782405711793685966,-790.275599076928853759471376052,792.032810313932716966001982612,
                    -791.192141875731703791431488959,792.778999546036748805537534392,-791.959238368985739994688228103,
                    793.383216472615525010447109128,-792.598068521322261255920069973,793.893858780882513182272391453,
                    -793.129625210047359037774812541,794.338852703997131863180513365,-793.573272522336608054475226772,
                    794.734451133850805155264689918,-793.9459838349748295697518109,795.090313558846719748779068365,
                    -794.262094881257165884502997835,795.412434937901038319959226719,-794.533379940431989363465930697,
                    795.704817172431056196258022457,-794.769301721150001247069165621,795.970404519962695190279785683,
                    -794.977334608310201535536862744,796.211590932966550502837146344,-795.163300142529402959866934586,
                    796.430482111111162269790757529,-795.331680993702530194229012116,796.629020511460338341381459285,
                    -795.485897410571606283229892742,796.809036839953118151521150256,-795.628540890798078045295840576,
                    796.972264675482741854383822788,-795.761565908243655555078438945,797.120338796463080494668201294,
                    -795.886443642331586828750925533,797.254788252495085063507498991,-796.004282940726636877798407247
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^1 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^2 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^2 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -44.6804080554261294886659178368,76.1986383337956255840060213206,-129.159790970452924006513279164,
                    140.314364261937387707554134189,-136.75530388197524442643810425,145.385542406797801391346939624,
                    -142.600658948767374612563736879,149.253566646823673414766721959,-144.937959003731953475041654929,
                    152.094421766713798009123509799,-146.511784566168829255011164388,153.823723511126161780765847927,
                    -147.898790985344104660444044133,154.86013812298413858452453465,-149.118557008691222576633298802,
                    155.528950530681940227325705391,-150.155832037751830107980090302,156.004079584264008184831894944,
                    -151.024609496205154590066146087,156.369157698705854491525202129,-151.752382132384241595026985444,
                    156.664674591199902302880407827,-152.366878834513048004896201335,156.911770218574473658153528364,
                    -152.891306398596173655856371802,157.122737978658342738073161135,-153.343810142048302434718896278,
                    157.305508349999095741307449841,-153.738282892954535379800674263,157.465619892214188883674638125,
                    -154.085359451619555363675233396,157.607154442502035910671727648,-154.39325244475758584546335941,
                    157.733228969931055450896529645,-154.668381390027814794619751896,157.846282467578779576748901038,
                    -154.915829087795033599195147832,157.948258135248472799301311209,-155.139670299273276344822701218,
                    158.040726423299049826435647168,-155.34320972311027792592724077,158.124971756604026105879627306,
                    -155.529156164097438780738402934,158.202055521453485872730822299,-155.699751628927079185355989021,
                    158.272862840834150632640421881,-155.856868262585145140233083107,158.338137923825588004865931237,
                    -156.00208205518031164986750341,158.398511170513164501043180368,-156.136729552356776247720031292
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^1 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^2 LM^1 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^2 LM^1 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -26.7578461413803017171527049805,10.0970673776784668273240013146,-12.5391221304476187131301631373,
                    40.587290644064788172065833178,-28.6882312849134149769112503218,50.7675715596084163150752870067,
                    -35.2908501091423236011325223914,50.9231394987866325716247804155,-38.5495207086208662808048157134,
                    50.9900902042551422141626917545,-40.6852780510869146922923521594,51.1119846557586430026445974117,
                    -42.2313546409078474795356128479,51.2503316899755103073612005605,-43.4125239254595803311770010988,
                    51.3854579693937601942133904036,-44.3483236037301068348479580714,51.5103455254747911441053723894,
                    -45.1100540034023411819846277502,51.6232987756176175921012020593,-45.7433662650739387226168979069,
                    51.724668727695408582617899769,-46.2790040195424602076203642848,51.8155100579224223219544553252,
                    -46.7384942809926819569646378202,51.8970402140515769925350741614,-47.1373917776454316980394490721,
                    51.9704291307452013584393031987,-47.4872327672845330824542570923,52.0367264738242998915787045223,
                    -47.7967640609542970571353088062,52.0968458068174023632799790658,-48.0727443999162372325131695629,
                    52.1515713381812103282395903845,-48.3204830943755028224609498983,52.2015724862092897868300905158,
                    -48.5442116421721449288052123727,52.2474199950421510340979127416,-48.7473460178930239754426876475,
                    52.2896010815607264384392650633,-48.9326755448815914086522315352,52.3285327475788680553947155548,
                    -49.102501343918017950306294171,52.364573107161762759199934006,-49.258739450667824067164638476,
                    52.3980308686897427199139223148,-49.4029987287918750005305222231,52.4291732092399009083858493396,
                    -49.5366405097831957976973370695,52.4582322928124874044082407577,-49.6608247888279424100089527507
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^1 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^2 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^2 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    -23.4562799408549797659515788632,-12.1635193868704629670996836821,15.5278867414059610095853324573,
                    -23.6750140589370058014990926923,2.21127939045405927779959591301,-23.7032620046973582814060579027,
                    -7.11210510057344947698100591344,-25.929779083840232150203645217,-12.2183736463900567527957990899,
                    -26.6397980080281315604122893508,-14.8332695452981846297796759881,-26.6828684328976806350919557769,
                    -16.3953409083712507966050744868,-26.5767174314152128768513914649,-17.4850443995206443909680631422,
                    -26.4694186599921787988080810571,-18.3206606172242266247096601692,-26.388352732366978126051855566,
                    -18.9954810037588095346673346443,-26.3320203672033922747997849529,-19.5573401119211042606688775923,
                    -26.2943432404216213829579545013,-20.034777429987909689507740506,-26.269952623554792142460340699,
                    -20.4466365252324377783763600218,-26.2548913431531419666731810728,-20.8061868736907941559957845076,
                    -26.2463780402798571930926403406,-21.123179665226613505669699971,-26.242476897480272152066523951,
                    -21.4050007340146219755181064271,-26.2418359554385298888865201339,-21.657374142128336734301164598,
                    -26.2435032233870135590116633356,-21.8848181511037683734894954116,-26.2468018947910051733956986132,
                    -22.0909539631248273544488768148,-26.2512462415784173214139693564,-22.2787218260639865880858784834,
                    -26.2564846704443693601232739818,-22.4505363043202856990417243727,-26.2622608104515812452180676679,
                    -22.6084002471565312547734581975,-26.2683866240129056370579535888,-22.7539899560881245459118587377,
                    -26.2747236080003415650105541893,-22.8887198208148481331490272421,-26.2811694987157917497145439944,
                    -23.0137920426184003367700464269,-26.2876487652332544806485788456,-23.1302353497546651755978734663
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^1 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^2 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^2 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    -20.2020793234330002981555026708,-20.6144045552261423350195590021,25.5091126818414512793951979487,
                    -20.0711932899285332355362603007,8.9499113214607074187877007252,-16.8123579431753849136730727082,
                    2.76605872956007419879405058244,-16.9109416502358021490964084605,-1.98710575776700031353919621523,
                    -17.7576060749129919334141446607,-5.25452900309601487079044780328,-18.2769564415752167599307244304,
                    -7.35144880833148926847448105156,-18.4479440421664839518259362922,-8.72069502338636253390099321555,
                    -18.4332853415696129872330217772,-9.67197340298927168591544810242,-18.3474169259403666716418856194,
                    -10.3810939799258260417147656552,-18.2460450342783767124196304742,-10.9416805281523221557529584396,
                    -18.1511672050503064678041658015,-11.4040231166293052454129187088,-18.0693703407689300381222471911,
                    -11.7965512860377530891480758342,-18.0011355721936313279017326941,-12.1365283370847975024926462703,
                    -17.9449065710284948254304228523,-12.4352378035802197708433949185,-17.8986969550982827205087736183,
                    -12.7005425261178755112729612657,-17.8606555632089248334865731315,-12.9382056377710337309191911439,
                    -17.8292213512016501509145596785,-13.1526152759717745156800783353,-17.8031294171945550103022462968,
                    -13.3472092201599706642770103802,-17.7813709151454411230999487522,-13.5247397106339129897655350991,
                    -17.7631449394891798496412592152,-13.6874477931262629540884199358,-17.7478150608148378257459748541,
                    -13.8371833460572745177904235135,-17.7348736210598418089748652053,-13.9754907399009564513900735555,
                    -17.7239135508447288667683392463,-14.1036717559519520294950547976,-17.7146065045302891513634999204,
                    -14.2228328880908063299825268923,-17.7066860034433533417378774201,-14.3339215864316948454168224524
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^1 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^2 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^2 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    -13.0874232825389527812988063618,-35.6874425860177507794087988299,32.457095076261615817220138151,
                    -16.9445903493590813880032935489,14.2811660015234788079951709621,-14.0698251024724268825605158154,
                    8.41283540924014789195265170119,-12.1447767166688616267873157825,5.26565930062933865643041336399,
                    -11.3393552983599572435923246749,2.83772235506178608702682681702,-11.2124934725833516365583748886,
                    0.829579088096372964201275150411,-11.3438997435128720085848567694,-0.787190929064137287132491505072,
                    -11.5080332124656203174996941989,-2.05000584441272692633181173661,-11.6210550462826509585502740561,
                    -3.02207094343524096213666713019,-11.6695886893153322498106037344,-3.77127497133235556341336011729,
                    -11.6663439234220633334891432377,-4.35640367919910742239270857636,-11.6290996326379303654080995054,
                    -4.82291338299305730121456290576,-11.5729147134635045998379589468,-5.20380973275181099489553002467,
                    -11.5083998533438527765235778599,-5.52226231661232148765269290467,-11.4422401510877941367697153488,
                    -5.79430144928442850879064207755,-11.3782640967964675562190630546,-6.03101056039703540818999228139,
                    -11.318424711033904732676614998,-6.24012718928242103470529427949,-11.2635288858792885454264013371,
                    -6.42714673670300898961255861877,-11.2137261821554009106977514572,-6.59605964737954985643736840467,
                    -11.1688157505435063543880121303,-6.7498361126648363056375642953,-11.1284297999253955658634503857,
                    -6.89074336362523867784180541148,-11.0921384499616444812946864419,-7.02055422410586713354821779443,
                    -11.0595066777548713780690271845,-7.14068566050669383433098332268,-11.0301230775996957989107870361,
                    -7.25229228286062014210837955308,-11.0036125722466805220305771361,-7.35633067462972501096551768529
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^1 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^2 LM^1 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^2 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    -27.5265787557976352486298868889,28.3864908449286038305931071111,-64.3864908449286038305931071111,
                    35.5555555555555555555555555556,-4.83333333333333333333333333333,-14.0222222222222222222222222222,
                    -17.2888888888888888888888888889,-18.8253968253968253968253968254,-19.7117724867724867724867724868,
                    -20.3060846560846560846560846561,-20.749047619047619047619047619,-21.1035305435305435305435305435,
                    -21.4007551707551707551707551708,-21.6577311577311577311577311577,-21.8845311654835464359273883083,
                    -22.0875828932971790114647257504,-22.2712648528719957291385862814,-22.4387286225031323070538756813,
                    -22.5923470411215509254724940999,-22.7339718035280470780986776859,-22.8650891481971633330422460109,
                    -22.986918525967619289158431131,-23.1004779479295984462644428066,-23.2066290315891300449883608548,
                    -23.3061091754686573516955680222,-23.3995552616719664774584683052,-23.4875215857724322472657997679,
                    -23.5704937277415472706967231198,-23.6488994877036518618340574372,-23.7231176461233561534951456237,
                    -23.7934850764154727829679385304,-23.8603025864118910924181014593,-23.923839763256142940605779262,
                    -23.9843390260990587173473232418,-24.0420190414672570744216271526,-24.0970776205283363641190175717,
                    -24.1496941913136351059380027297,-24.20003191942760083910530882,-24.2482395359674757652519988921,
                    -24.2944529200007112206534608085,-24.3387964740993585929357191134,-24.3813843244738607706063346433,
                    -24.4223213717255987642860815849,-24.4617042138143927173397328783
                  },0),
                  // AQg_reg as^2 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    16.,-10.6666666666666666666666666667,-14.2222222222222222222222222222,-6.22222222222222222222222222222,
                    -3.91111111111111111111111111111,-2.84444444444444444444444444444,-2.23492063492063492063492063492,
                    -1.84126984126984126984126984127,-1.56613756613756613756613756614,-1.36296296296296296296296296296,
                    -1.20673400673400673400673400673,-1.08282828282828282828282828283,-0.982128982128982128982128982129,
                    -0.898656898656898656898656898657,-0.828327228327228327228327228327,-0.768253968253968253968253968254,
                    -0.716339869281045751633986928105,-0.671023965141612200435729847495,-0.631120284371058364866414402018,
                    -0.595711500974658869395711500975,-0.564076858813700918964076858814,-0.535642135642135642135642135642,
                    -0.509944162118075161553422422988,-0.486605182257356170399648660518,-0.465314009661835748792270531401,
                    -0.445811965811965811965811965812,-0.427882241215574548907882241216,-0.411341744675078008411341744675,
                    -0.396034786839384540533965821322,-0.381828133552271483305966064587,-0.368607094302311209986404647139,
                    -0.356272401433691756272401433692,-0.344737699576409253828608667318,-0.33392751039809863339275103981,
                    -0.323775570834394363806128512011,-0.314223467164643635231870525988,-0.30521950521950521950521950522,
                    -0.296717770401980928296717770402,-0.288677341308920256288677341309,-0.28106162843004948268106162843,
                    -0.273837815301229935376276839691,-0.266976384049554781262098335269,-0.260450710819400552809514806112
                  },1),
                  // AQg_reg as^2 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    6.66666666666666666666666666667,-13.3333333333333333333333333333,13.3333333333333333333333333333
                  },0)
                },0)
              )
            }
          )
        },0),
        // AQg_reg as^2 LM^2
        ome_nf<double>({
          // AQg_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^2 LM^2 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^2 LM^2 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^2 LM^2 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -8.,-8.66666666666666666666666666667,-33.3333333333333333333333333333,49.3333333333333333333333333333,
                    8.88888888888888888888888888889,3.88888888888888888888888888889,2.44444444444444444444444444444,
                    1.77777777777777777777777777778,1.39682539682539682539682539683,1.15079365079365079365079365079,
                    0.978835978835978835978835978836,0.851851851851851851851851851852,0.754208754208754208754208754209,
                    0.676767676767676767676767676768,0.613830613830613830613830613831,0.561660561660561660561660561661,
                    0.517704517704517704517704517705,0.480158730158730158730158730159,0.447712418300653594771241830065,
                    0.419389978213507625272331154684,0.394450177731911478041509001261,0.372319688109161793372319688109,
                    0.352548036758563074352548036759,0.334776334776334776334776334776,0.318715101323796975970889014367,
                    0.304128238910847606499780412824,0.290821256038647342995169082126,0.278632478632478632478632478632,
                    0.26742640075973409306742640076,0.257088590421923755257088590422,0.247521741774615337833728638326,
                    0.238642583470169677066228790367,0.230379433938944506241502904462,0.222670250896057347670250896057,
                    0.215461062235255783642880417074,0.208704693998811645870469399881,0.202359731771496477378830320007,
                    0.196389666977902272019919078743,0.190762190762190762190762190762,0.185448606501238080185448606501,
                    0.180423338318075160180423338318,0.175663517768780926675663517769,0.171148634563268709610173024807
                  },-1),
                  // AQg_reg as^2 LM^2 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    -14.6666666666666666666666666667,-42.6666666666666666666666666667,-10.6666666666666666666666666667
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^2 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^2 LM^2 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^2 LM^2 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    -90.3813306964720539955523465966,218.547117048014432253792170172,-236.789390147066868737236200864,
                    232.671041701097624459971462644,-238.368804150539137033381251865,235.635189561968040335944935928,
                    -238.713284424323643750471132834,237.124877574626853671585421507,-238.734891495148556474244983463,
                    238.064997603337651729231109774,-238.682019167020770435359467928,238.701906450111947242071316806,
                    -238.633074674329942982090580228,239.142413740080142108425893977,-238.610291182019019917936077937,
                    239.44737021069961506063900547,-238.615817084288821565000049676,239.656526770618980738997162389,
                    -238.644997820956659430853785437,239.797533877648485340133748823,-238.691560354118860861968296714,
                    239.890155194564576461207663195,-238.749600595751996804840692079,239.948665335576708082096418196,
                    -238.814242081363983487768123204,239.983396813634113509536994008,-238.88174079395515413724650084,
                    240.001811204886584427465243539,-238.949373159619427468152920803,240.009268506832501815728697999,
                    -239.015255977464698125877031615,240.009589638447400494960367356,-239.078162401172180521663584865,
                    240.005470936142813560794251445,-239.137359202775241925938637969,239.998790370130887979900175622,
                    -239.192472749657382602176753077,239.990833685479362758586770196,-239.243383292516193282881719879,
                    239.982461055756634554492865094,-239.290144074913723149058146448,239.974229493319820044994056533,
                    -239.33292091600928193450023568,239.966482379705818307833231353,-239.371948055316870983051604552,
                    239.959414608777944381936638777,-239.407496579669072914640285269,239.953119691557143529984803454,
                    -239.439852389654001958428204611,239.947623564176312848829932833,-239.469301274813939304093267196
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^2 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^2 LM^2 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^2 LM^2 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -9.7160046423337567126405171592,31.4424266523619121537556421908,-43.7953579129587854225886135706,
                    45.8926465350618476500835869928,-41.845145931142900438713704059,48.2792618795360820932098436372,
                    -43.2097120543448594637783970147,48.1750483686282628700619992189,-44.5400436140652841687553062894,
                    47.8921109191083379444170245937,-45.4135393463568224948756303154,47.735397853106412884339978856,
                    -45.9597215790662186131532347772,47.6742910882024141797477844948,-46.3146218426913734288686687157,
                    47.6610395117950060084898674561,-46.5598217311226648021997113967,47.6683764494042526090765145497,
                    -46.7393969835694517862681654442,47.6834915096504642240981548347,-46.8772251838250359992224134533,
                    47.7008155867972428194723982975,-46.9868407441007327963396705975,47.7180450069336856592248018606,
                    -47.0763899873845740535344460759,47.734291981647698859635746122,-47.1510763411416099953012052597,
                    47.7492727870083341566405925329,-47.2143995892622693132821333363,47.7629571507890204191300568349,
                    -47.2688151471661474785949024699,47.7754165203178986700135054859,-47.316105051410988321117622174,
                    47.786757990179435155782123803,-47.3575984712926051347271091163,47.7970956148879142790772259762,
                    -47.3943093113341919716214458781,47.8065383350627427348309514665,-47.4270256889831871665018202294,
                    47.8151853947803796249852382783,-47.4563701487860944064522196154,47.8231251431273756618862766348,
                    -47.4828413595522864232048789744,47.8304353276375904774827634785,-47.5068436945334847562458771074,
                    47.8371839937982805507934442979,-47.5287086545197504455686454971,47.8434305750431486928265137267,
                    -47.5487106650683064050399547632,47.8492269823370177697677532845,-47.5670789114866088153674800687
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^2 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^2 LM^2 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^2 LM^2 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -0.72115174981563033780958423209,8.81725814826520825112618990555,-2.67445024997366147682994060458,
                    18.2222222222222222222222222222,-11.3888888888888888888888888889,15.8222222222222222222222222222,
                    -12.8333333333333333333333333333,15.5301587301587301587301587302,-13.5595238095238095238095238095,
                    15.5026455026455026455026455026,-14.012962962962962962962962963,15.5286195286195286195286195286,
                    -14.3242424242424242424242424242,15.5648795648795648795648795649,-14.5512820512820512820512820513,
                    15.6004884004884004884004884005,-14.7242063492063492063492063492,15.6326797385620915032679738562,
                    -14.8602941176470588235294117647,15.6610480449489737415434009861,-14.9701754385964912280701754386,
                    15.6858813700918964076858813701,-15.0607503607503607503607503608,15.7076353598092728527511136207,
                    -15.1366930171277997364953886693,15.7267632850241545893719806763,-15.2012820512820512820512820513,
                    15.743665716999050332383665717,-15.2568850902184235517568850902,15.7586815058079425895517849541,
                    -15.3052545155993431855500821018,15.7720924483994561858855518477,-15.3477150537634408602150537634,
                    15.7841316389703486477680026067,-15.3852866904337492572786690434,15.7949919361684067566420507597,
                    -15.4187675070028011204481792717,15.8048334048334048334048334048,-15.4487908961593172119487908962,
                    15.813789498000024315813789498,-15.4758659469185784975258659469,15.8219720658745048988951427976,
                    -15.500406504065040650406504065,15.8294753711656717896082615311,-15.5227524413570925198832175576,
                    15.8363792968444131234828909248,-15.5431854779680866637388376519,15.8427519100969609757768869702,
                    -15.5619411039161270428615479494,15.8486515173445264630674965021,-15.5792176870748299319727891156
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^2 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^2 LM^2 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^2 LM^2 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    2.50822772379849446870805440267,-10.8416112048446691964717296096,6.22444235599404181543822867642,
                    -5.88305968092520915333718897789,-3.56746250905144357874582126115,-7.90222992031649698836326953687,
                    -5.51541027826538466568031863865,-7.89493997369978485678876885464,-6.0381407237639582457323015728,
                    -7.767065582125974810159382551,-6.3228890372916528082129017465,-7.70754081653440027034786747199,
                    -6.53414339068214608962586821357,-7.69067455317903881146148430576,-6.70146759970416895255328560286,
                    -7.69311508100608843374895988426,-6.83669327604037330360607501998,-7.7035859507942655918401541848,
                    -6.94762370531335727360736272148,-7.71703531852979963106180299234,-7.03991850835699907355648716052,
                    -7.7311986868363013150248263318,-7.11772656951079972573662160845,-7.74506337970800062249406455743,
                    -7.1841112816545980703836462995,-7.75819543329032514326445406639,-7.24136008947484894950177223083,
                    -7.77043508009387654015202218594,-7.29120421822333444864385676523,-7.78175354415926918544230367158,
                    -7.33497246514504694092663616921,-7.79218343244399108471701801381,-7.37369882442683195156579997131,
                    -7.8017841207351320437693550453,-7.40819838447699257195732921588,-7.81062437897895961702729770734,
                    -7.43912146379748267866044781213,-7.81877372762945348219858630575,-7.4669927251255227198421498717,
                    -7.82629830091163503211134539041,-7.49223981154622637347095607078,-7.83325905789383119620044654991,
                    -7.51521458450615964022353747744,-7.83971121236736516474989920688,-7.53620907152108622641163063634,
                    -7.84570428158615554916988123264,-7.55546758271165164244158044391,-7.85128243225855779366781594134,
                    -7.57319601864368147712168673731,-7.85648495144359417650866085385,-7.58956909480924330048658550757
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^2 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^2 LM^2 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^2 LM^2 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    4.96914898712667309027580199449,-13.4197414967389069507489787392,6.01887095407467949276562626155,
                    -2.07758256062948265843601794255,0.31440108974073635726146438095,-4.29363382565744853368508668897,
                    -2.48082784809263262300045278421,-5.10581968929731810862680015958,-3.47151069974439804811478220163,
                    -5.24065452907350767439723560088,-3.8516324675633340882944659764,-5.21121002979201104174902913005,
                    -4.04446835022362070149359445414,-5.1676654819710579177463138616,-4.17510705031816899695166982682,
                    -5.13890951373942886122693507326,-4.27878249395240970846719221973,-5.12445590905436826113431466057,
                    -4.36610687257906167501016366446,-5.11950914324096716277741059271,-4.44118992051789578014054950116,
                    -5.12021028489971077121180879951,-4.50634156787977700862334801153,-5.12408694152758118332048894014,
                    -4.56324050331070591542626646912,-5.1296584018390174005135468609,-4.61322862759908883785414570836,
                    -5.13605619701472782721071733389,-4.65740309198486060381677179919,-5.14277419248837877236634842724,
                    -4.69666370462133527533353648354,-5.14951916181156219108732455941,-4.73174884509315528238691129973,
                    -5.15612369790337241255190601624,-4.76326558647927202983754853945,-5.16249542086568444594876923379,
                    -4.79171481634689783572393665015,-5.16858702862965135489929774722,-4.81751175692418130648147053106,
                    -5.17437838562299043529884839808,-4.84100247068379800927338485322,-5.17986566039454560656799901985,
                    -4.86247702491493049549527126911,-5.18505465901097970720211040514,-4.8821799579686826295322451178,
                    -5.18995669725635144025536492857,-4.9003186028015153323771568589,-5.19458603245494956664528945589,
                    -4.91706972331074412908165115188,-5.19895826609679982918916620512,-4.93258482619881928150062394056
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^2 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^2 LM^2 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^2 LM^2 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    8.73781753226076105522427050852,-15.8581384084615961951905183443,3.34027060286018967829053075248,
                    -1.37506190628029967827143506864,2.52239435542137255183452192429,-1.28364786771231200346168229632,
                    0.57259256914758505805533770369,-2.14001183143155422719719780449,-0.758017835741378099435719055769,
                    -2.70914928071714354099726226787,-1.51549371491771301312733592878,-2.98708370658146651133735422677,
                    -1.92630138403992521202679890647,-3.09717625719855727387704089435,-2.15217360760372263389840754647,
                    -3.12734362628105429080604485933,-2.28440349124295413494613796888,-3.12493082248774097317855047474,
                    -2.36994075353921858330413343574,-3.11224418671340614634558808835,-2.4318000490586505534205912724,
                    -3.09863755556330769001043054098,-2.48097842762650768837295981007,-3.08740497834400411552133496343,
                    -2.52268895179065899684529647391,-3.07925170627844270748973613765,-2.55943718309795607239358178325,
                    -3.07390909148475382947470994813,-2.59248440253606115574626930015,-3.07083279671053207578405639633,
                    -2.62252499376616130724838487644,-3.06947651047637350955699946821,-2.64999322086243951538717915773,
                    -3.06938068272967527991566222521,-2.67519957208803717252899966681,-3.07018674054014498651743483321,
                    -2.69839046409602532352277823605,-3.07162517211677142298134373769,-2.71977425361216615256076530344,
                    -3.07349734495611850397116864911,-2.73953280094019406646200877242,-3.07565838439963051138510594961,
                    -2.7578270098947964087021253763,-3.07800321999363831438781973657,-2.77479992885343975124885052521,
                    -3.08045591454635443882071030594,-2.79057888100355075562433109416,-3.08296175480210312782783219972,
                    -2.80527719245999398762766926524,-3.08548147770383468433092784262,-2.81899572011405101307681772406
                  },0)
                },0)
              ),
              // AQg_reg as^2 LM^2 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^2 LM^2 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^2 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    2.66666666666666666666666666667,-18.6666666666666666666666666667,21.3333333333333333333333333333,
                    -6.66666666666666666666666666667,-7.,-6.84444444444444444444444444444,-6.8,
                    -6.81904761904761904761904761905,-6.86507936507936507936507936508,-6.92063492063492063492063492063,
                    -6.97777777777777777777777777778,-7.032996632996632996632996633,-7.08484848484848484848484848485,
                    -7.13286713286713286713286713287,-7.17704517704517704517704517705,-7.21758241758241758241758241758,
                    -7.25476190476190476190476190476,-7.28888888888888888888888888889,-7.32026143790849673202614379085,
                    -7.34915720674234606123151014792,-7.37582846003898635477582846004,-7.40050125313283208020050125313,
                    -7.42337662337662337662337662338,-7.44463266202396637179245874898,-7.46442687747035573122529644269,
                    -7.48289855072463768115942028986,-7.50017094017094017094017094017,-7.51635327635327635327635327635,
                    -7.53154253154253154253154253154,-7.54582497111232743416651462628,-7.559277504105090311986863711,
                    -7.57196885428253615127919911012,-7.5839605734767025089605734767,-7.59530791788856304985337243402,
                    -7.60606060606060606060606060606,-7.61626347508700449876920465156,-7.62595704948646125116713352007,
                    -7.63517803517803517803517803518,-7.64395974922290711764395974922,-7.65233249443775759565233249444,
                    -7.66032388663967611336032388664,-7.66795914112987283718991036064,-7.67526132404181184668989547038,
                    -7.68225157334629824703562650244
                  },0),
                  // AQg_reg as^2 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    -6.66666666666666666666666666667,13.3333333333333333333333333333,-13.3333333333333333333333333333
                  },0)
                },0)
              )
            }
          )
        },0)
      },0),
      // AQg_reg as^3
      ome_logm<double>({
        // AQg_reg as^3 LM^0
        ome_nf<double>({
          // AQg_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^3 LM^0 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    3913.17118994138394788877110601,-2126.15161859048896124401251881,26090.2976785056661436227970735,
                    -35843.1760353707195181658194753,26602.8758657140998971026726116,-54796.6962450565522697189536186,
                    366752.752276729774038631411574,-1.44427884582729095372341365663e6,9.30390495271383500100070510637e6,
                    -3.58012050643555458288941385918e7,2.17787667527903511926334897746e8,-8.02618163982887997934092115041e8,
                    4.81780192266449029863474503004e9,-1.68694911120950184476010392263e10,1.02591079941594688544639173032e11,
                    -3.39124542647113253102783393409e11,2.11582099171632168894596614884e12,
                    -6.59400481624827825125985620331e12,4.18483818892268181736431239158e13,
                    -1.24520963944276349571781519949e14,7.59464879050764932308349001853e14,
                    -2.25909667469934327946147118001e15,1.06608375836388598246313431564e16,
                    -3.68534888366541562156736809475e16,-1.02947552839381251364586243592e16,
                    -3.50925910850847328641079808317e17,-1.06300866139543824004618383497e19,
                    1.4156245062689605507525503006e19,-6.90494817101621565812144306672e20,1.51152488804532569274604666823e21,
                    -3.58198878210596361138158069004e22,1.01875056696151502561965368115e23,
                    -1.74950463642642155754667768083e24,6.183094165294617014414778502e24,-8.48534346761256803330771916287e25,
                    3.61583543047456945057963174271e26,-4.18143369922649424587846200511e27,
                    2.08129237179959150740716737321e28,-2.11349665762478916516935767537e29,
                    1.18953838466210639747256748479e30,-1.09793912436939320899622626798e31,
                    6.78027007833952819656574427094e31,-5.84966963351746862337630992015e32
                  },-1),
                  // AQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    664.125284642994473468402349267,5041.18901781581537972263293887,9500.76893610499448034575888232,
                    9381.61414974981597065712204023,-3109.44151299516000820350216776,55002.6447080058912611168671131,
                    -146731.710277418283581778642331,1.27471526349493942581166402684e6,-3.60280625376844156328037316896e6,
                    2.87734314365788204456931193603e7,-7.77436204431514017814373504109e7,6.26785506449856313757620228225e8,
                    -1.54966229963499095804167380419e9,1.34302526656140709689931420592e10,
                    -2.97457849503770952595868499848e10,2.88963258514486775760157285078e11,
                    -5.93226039680026318106442231168e11,6.41788693733808064908597390318e12,
                    -1.42723370468637850281740193709e13,1.5374934231758995760972012834e14,
                    -4.73582363586139155294199295854e14,4.23528854400840044322439890307e15,
                    -2.03960796718305944427292233062e16,1.42177323234329882027579553545e17,
                    -9.83593820824585764736778017323e17,5.82669521381684126458454872245e18,
                    -4.90465629290586887232245754288e19,2.75471127762920463693085683516e20,
                    -2.47326725631435588626797585505e21,1.40967094534674580308976526296e22,
                    -1.25906936218573258587923604768e23,7.49524865836830811305058440339e23,
                    -6.48643538700023947174519854934e24,4.05812003997140590918791022895e25,
                    -3.38782554992856431730765420149e26,2.21808225007321921435975534492e27,
                    -1.79450354639269950801265065229e28,1.21981453608546491964531353926e29,
                    -9.63269393685222572302065901383e29,6.74199587474277772280465203708e30,
                    -5.23305191031254409404163841778e31,3.74405495391494580356764775073e32,-2.8728884705358522466738522897e33
                  },-1),
                  // AQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    -411.779968213597469634789285537,1568.03294795054940552779593423,-4718.67017447297463716080810122,
                    -5631.44740404645298157602883458,29603.8863853081391857125652616,-119441.929670354031296368530427,
                    753744.5198717749404138585929,-2.9483449342413282265365785107e6,1.72397773463714887628582614029e7,
                    -6.51173473663744043786037604404e7,3.72759089495997843410739312722e8,-1.34496393270916624793572874888e9,
                    7.79878067806060067471250300289e9,-2.66661800157733909953840059697e10,1.60793371144286004039980775011e11,
                    -5.21992670656663295098319307372e11,3.33576898926472519570871079915e12,
                    -1.06230425378969130656326373523e13,7.19577815548675728686964229105e13,
                    -2.47516902447504469920646050986e14,1.7089546936223051427011687838e15,
                    -7.36224511620203353822519728591e15,4.83774961941260242025634613166e16,
                    -2.82577586652465469908279140865e17,1.72046509904102181834349042143e18,
                    -1.27532416075796013303893491162e19,7.468388953704972512638799801e19,-6.20902030543917913339529672976e20,
                    3.66542920481828540307397459585e21,-3.12964914191878178675924511774e22,
                    1.91170845307406893330083666114e23,-1.60993665695839903061142148314e24,
                    1.02531614465514598719938764652e25,-8.41460311396249216990949515493e25,
                    5.57459024596914879391356455815e26,-4.46078901445304631606029024489e27,
                    3.05513252573182166394587475023e28,-2.39535294168357386194938294054e29,
                    1.68427373403374559403754430111e30,-1.30110840971025336581522775341e31,
                    9.33393672321607106359679955849e31,-7.13912094064669696077880653935e32
                  },0),
                  // AQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    289.352906716371311437948385379,251.46618512208789451164825843,870.352797034934540884954743616,
                    -1150.18998628257823967736161667,8104.01707818930047476144913962,-47166.1327572016441004106532079,
                    220539.097505388999959995919803,-1.15809919838022446094737390038e6,5.16176243731922434914942421307e6,
                    -2.58818682186164199348857370338e7,1.11468110149738808002652435525e8,-5.46516095348415285788940187628e8,
                    2.28415960214348134697069649653e9,-1.11051076907905092090750437838e10,4.50979593927463179559167404236e10,
                    -2.1933210639068548142923096637e11,8.66431977896131554962084513177e11,
                    -4.22637229425920338241454154366e12,1.63311162243093523239211010685e13,
                    -7.91036913733631785916644874731e13,3.04982710491613349194398769033e14,
                    -1.40859942086075181534784017935e15,5.73566786087175358379098481143e15,
                    -2.23463769080998447591992673233e16,1.11895269505148930225772144693e17,
                    -2.38995518305292241197866208074e17,2.37478715980586900325578815805e18,
                    2.93370149891478933583440271689e18,5.77982823596781391778368252018e19,3.49066777497399806979430729673e20,
                    1.64737389841797187306214835848e21,1.79141013142687135409097756493e22,5.33523459138851148401917758366e22,
                    7.67142252467487440849568517304e23,1.86297875355922896391590837026e24,3.04987630938004554933270099765e25,
                    6.72865356516881299407565824479e25,1.16682631544344146727582786252e27,2.45613633640299543203014963328e27,
                    4.36317302281017879179493840745e28,8.96542472151550863947524304129e28,1.60713411066731947609485088422e30
                  },0),
                  // AQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^4
                  ome_x<double>({
                    -13.7407407407407404215812658186,20.6543209876543233067132886043,97.1388888888888931954501724897,
                    -250.110082304526746246383662955,1173.08950617283950911579863323,-7112.12386831275720960382706784,
                    33871.1907407407407380768813447,-182159.141681363903588679584158,823433.159832451499114293594191,
                    -4.17966730653537135016063063906e6,1.82086272878012933567087252514e7,-8.97898814584611547571740589957e7,
                    3.79234795836307519640025337346e8,-1.84664156486159313936940155063e9,7.57643968544206719206457562221e9,
                    -3.68090612668538506760657259535e10,1.46838205472377911748784719599e11,
                    -7.15248141278874235743637482662e11,2.78436799907999164851343420272e12,
                    -1.35293572669243617279697510822e13,5.2124427677156233597789551324e13,-2.4561016250735773468546077829e14,
                    9.76642535848616144529315973883e14,-4.08671790789361741399671433772e15,
                    1.87737630637115872702255441583e16,-5.27417057816839011675771456704e16,
                    3.86169569226771610476011155904e17,1.09905205673403135110409221104e16,8.97191159815324079633079650494e18,
                    4.02280018327312643340888174446e19,2.43765773831535339100180051676e20,2.31164166910315570170554181292e21,
                    7.62684027573659722514501868228e21,1.02710005429878813454184570254e23,2.61433813729463053696610478894e23,
                    4.1529268542688686761500484481e24,9.37026515009782371993210731714e24,1.60355555143155807406043386629e26,
                    3.41327054754688454157632720021e26,6.03044895157269172860197348941e27,1.24636446930591777417312865086e28,
                    2.22981588997790586364860002117e29
                  },0),
                  // AQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^5
                  ome_x<double>({
                    3.6148148148148148148148172044,-19.8172839506172839506172837121,1.89629629629629629629629260454,0,0,0,0,
                    0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.19745845377100395592237246622e-6,0,
                    0.0000791085225202945596752723728657,-1.78175309835296006502474378667e-6,
                    0.00284790690279634471725250002555,-0.0000641285344463387933164288569683,
                    0.102524648827278926317121936783,-0.00230809761972496145863741235882,3.69088735704060024098580113783,
                    -0.0830724144396891254636040951639,132.87194477009709636131229463,-2.98991914647237613517795743296,
                    4783.39001201725240228065989359,-107.612316685510737621434433884,172202.040431655312883816068735,
                    -3873.15158239988137068898472962,6.19927345552399337860776972995e6,-139401.351427567695865605431084
                  },0),
                  // AQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^6
                  ome_x<double>({
                    1.00878711408353719350451932481e-7,0,3.63179885288621834543053243006e-6,0,
                    0.000130745465876141629496809357966,0,0.00470683961386653884555156975871,0,
                    0.169446237377092018640781270921,0,6.10006459037622752007207574746
                  },31)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^3 LM^0 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    6555.85225389455505381629481844,-11899.520109354952744144048519,6994.57441540908076876933824041,
                    -805.628503050123747111487006912,-1914.33672565736904862093821691,5595.66587134347144787414222767,
                    -7705.53090811894584984766226289,10265.2143016622217282220032933,-12024.5157709594631957144883792,
                    13973.1379020782895349014175736,-15479.7837991762073742847832214,17056.9128820339702073148393511,
                    -18365.9352719842955658583820589,19698.1183313659333423066552887,-20847.7279754107699866822373385,
                    22006.7225021491792942015985933,-23026.0154184928041030555835921,24054.5712307550320290505080181,
                    -24966.406181709623275832729933,25891.007969255891879367038361,-26713.3947998868223092862744678,
                    27551.0121124824859632626949755,-28297.9767284279840559216082628,29059.8004242430142809991044303,
                    -29742.0301304224386626799314173,30435.5970177415310779028204169,-31060.9660166889391873058780106,
                    31691.3844801324958206926809452,-32265.393875954566567777928218,32836.054089194673869166899498,
                    -33362.2001236767791689074474668,33875.1839328996179583644340508,-34355.262311655885125291248484,
                    34811.5769849339709520571326258,-35245.9297038994514492844826103,35645.6391326467374188231707496,
                    -36033.3489838579321528321314751,36375.6488236271304971873878885,-36714.6814052765947146679828705,
                    36997.958396036502258307626347,-37285.227526292548783307031923,37507.1824664036208644943069667,
                    -37738.4101139536640506387744875,37896.5363976663389902633659608,-38065.3190354959639515675515095,
                    38158.9859305590749611944807632,-38252.4649893909923462067220062,38292.0698283827525462510401552,
                    -38271.7732244567038091984125243,38318.9071207244755363186481686,-38036.6582525721768428109167878
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^3 LM^0 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    1516.83349367032559053142698459,-1717.11976203575219233095189973,3692.00030372218035252351278992,
                    -3107.57084672292410324868750744,2865.43197009375943117254900856,-2430.47780885645600186975927462,
                    2197.05107907852164434496398488,-1911.86978241445882192296764278,1598.61133676238216415400452389,
                    -1469.08477179766541139723428163,1102.6923690154284394467250043,-1060.78541979984981184139787669,
                    688.398045173314145596676696116,-683.750715141494772369279567415,329.834171178153287970165192183,
                    -338.648410762232049628083434642,9.93715070626899431671147205783,-23.480614398462984847162559747,
                    -281.094428074507960762018808076,265.181990294876830578804598442,-548.550282746550644614695403551,
                    528.696203477489098226259073529,-785.704966080238525743483131994,723.513825650102755598011317179,
                    -787.648872728582944368023508197,-65.2436468415802557559730522732,3484.46103843806472211236030306,
                    -19575.0624111648307393612664427,89671.3869024070718119824381522,-396669.902700153487722976133347,
                    1.73278197691668330302759156446e6,-7.53556236867731796654604950953e6,3.26721483130239807944916206676e7,
                    -1.41313929603650051952207465688e8,6.09848109551400387423921709294e8,-2.62630391224423096426172087479e9,
                    1.12875192271244476609411179245e10,-4.8419611511343468207787298279e10,2.07323620197060580994653957126e11,
                    -8.86162915608310597290063599933e11,3.78133985591633980898057219455e12,
                    -1.61091617293212232523728752474e13,6.85205514281355519674236798e13,-2.91013438902414491218151808327e14,
                    1.23415950995986331656620800264e15,-5.22655641503832044236823729564e15,
                    2.21036769312275607485256035698e16,-9.33544139856101283070644928805e16,
                    3.93769546407204108800847123911e17,-1.6588245448986612673004983177e18,6.97947353327289621925570991837e18
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^3 LM^0 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    1319.38438622001153425802280836,435.53839163121256447659667197,616.150370760414868751542980086,
                    -1064.38823837509953798185606795,818.365561364011547058706532696,-1430.41410056910568780305437341,
                    908.899180516453119724304844403,-1335.74012942089376459903195422,882.624397085757118530703206494,
                    -1240.52934001625060527279749371,824.306754448992499445713661349,-1150.836363258855392661422863,
                    758.205285745833391993543656228,-1067.48603646972955162008827476,691.620837325696573587183324346,
                    -989.991019210045225994004700102,626.967081279957314601360691636,-917.661505359712102877073203255,
                    565.025141740776991385900036506,-849.85726417813023446437686135,505.968269980241386846828745099,
                    -786.027590671794655551333236701,449.740013102124822138840178034,-725.681596571189397506417065319,
                    396.27627118720041330709815121,-668.150806455937334940621273691,346.238564640647094682224372135,
                    -610.563838495810345154074716317,307.077268224074466904367525992,-529.729607176688505049639276984,
                    347.363420879150073358156050009,-219.181693889188071904585419018,1085.64650145134724696877071964,
                    2177.3148030212122432390853252,8089.93958385934692062257641393,23363.8041551467052817043620312,
                    71471.6619626964757217910407124,213671.392229194111550888246275,642220.429230616354343624746698,
                    1.92604510180678569383345559542e6,5.77913346280478616090562828891e6,1.73367041082215792595109551153e7,
                    5.20105107968967719279542949951e7,1.56029243206765780682541076292e8,4.68083982370046895850511407107e8,
                    1.40423629572801690198121277764e9,4.21267050294587484793009378727e9,1.26378881471262535440279501402e10,
                    3.79133340494766258742664359776e10,1.13739001765255924679345966995e11,3.41214226020481447163166063478e11
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^3 LM^0 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    1498.53583284460949941826793867,-476.290894893364848785256628779,-445.741686424741538780406819665,
                    729.02681163657181095412796912,-123.646260201239483193367785159,738.32527061977274906516164253,
                    106.531748414650927677448058969,852.973432166235704391492025397,225.294609024387811711199631265,
                    886.812735883131144813610405164,263.732264707629175686438609544,881.200252307164921595431573328,
                    271.380674715334645657222093686,862.250430999831651942893969338,267.26438455766720147078254414,
                    838.742373327288117568794091071,257.940695040946105206143466754,813.536815282658927195471710471,
                    245.5001809958922783890206292,785.910660279369449149612987794,224.543336977718368601723744075,
                    733.871641933959055004539727877,119.789986363406035835666237831,402.90510623453150439082809665,
                    -918.131531866842096206733879328,-3037.09548457576095070526448678,-12248.9003054866002791757413385,
                    -40595.0095128913557187904103899,-135547.831072601622647554975291,-448181.854602092195204271804918,
                    -1.46102675827361940052540854995e6,-4.8332189085741998206098622307e6,-1.55226863201407112012773181568e7,
                    -5.17477748146654649531095489774e7,-1.62368724821396306058304952886e8,-5.53891242612552951438729061851e8,
                    -1.66070398291875624446509861333e9,-5.99314625551199143642629874641e9,
                    -1.63001913732465216994628162988e10,-6.69604771479720888819045421492e10,
                    -1.45451970454101416925967801589e11,-8.01955545248243549428128505731e11,
                    -9.54106180111566302290659519936e11,-1.08360129919112842831444072794e13,
                    2.9369595499460932285762594636e12,-1.7195111045169269885608931888e14,3.28279544167705267707695025045e14,
                    -3.1923852559422554951439771541e15,1.03569879010509065602095203254e16,
                    -6.64154879524953248333818694908e16,2.70551022088896544810751994198e17
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^3 LM^0 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    1569.69406382976221416402429854,-192.454220980486179264995372605,-937.118101937070872917467600348,
                    654.444030766976998596954997066,-386.154931658165749615346657368,653.755041968741210529835790729,
                    -287.249226349888328289903110067,693.959504005299663960050441913,-178.49945181028965699730005984,
                    748.258807451032605393403271735,-97.2176847938623561207694688231,777.714010418986458721908783833,
                    -48.8291026699847307463708864541,784.997359130246958432086268346,-22.025038976208857690920345381,
                    779.683554764594469310051446669,-7.23728654379134895081747547747,768.228013250551818879636624805,
                    0.983545041846848988985673331751,754.00121849581403202842016415,5.55346469617321389770952971261,
                    739.209428122726700240274429846,10.7586115500323143946654578781,738.244990809788335838798403371,
                    82.6681377238096160625939895277,1065.08792337296262790963699398,1730.56057473818721456406874391,
                    8989.8665692985032170984060657,40029.8287382190746038511878644,193946.987348713516270162103162,
                    934391.523828874634063989912174,4.52298928688166633041315618702e6,2.19100268939756418728903763554e7,
                    1.06253825789132897970422371045e8,5.15744382310247300788696906936e8,2.5055209686617504493714596469e9,
                    1.21817998683321867405271056101e10,5.92728812460277689579651052911e10,2.88611818042225819489513298401e11,
                    1.40627256709506328935868063226e12,6.85657534991830884921284783503e12,3.34513380266846780513914551104e13,
                    1.63295930357323401771968128971e14,7.97592190204862890946010141225e14,3.89779456391049649196709545115e15,
                    1.905807905887215338886493657e16,9.32291479308184543923570274056e16,4.56276002168144491062109133807e17,
                    2.23407805762475352176725554391e18,1.09434905320269535152835340368e19,5.36281339350073780636483805237e19
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^3 LM^0 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    1546.74684256361791261349235368,411.363816827135768923556533087,-1399.2840327401372415001434208,
                    644.007681491221328058596666338,-805.89742079587883681409510074,784.158124747772499775397873484,
                    -654.427224182266698133285009773,775.966031930143326835850174501,-589.644493649359496379656287538,
                    761.998324800585709561274108621,-530.414928168198572956178038689,761.088627827124248673724227695,
                    -471.920415251015307271456582947,765.281432344004222320957504081,-419.816086017559166244713400522,
                    767.7926965186914640282643323,-376.833892961712352376187155936,766.186679096997728378810357115,
                    -342.712282890422881820605475335,760.571889997560837411256624592,-315.90682093183019572114088874,
                    751.951229726772272264814150887,-294.697350412691794743693730184,741.383626330960771818961580898,
                    -277.66269031863250699623609285,729.597537699655997152539404817,-264.145041892313902459010168627,
                    715.543447468904887965542769102,-259.557632713174733165809413374,676.089563892618635897403033807,
                    -352.79108636617044750915060907,270.639808336669637016971585961,-1844.29158596251071068081523617,
                    -5472.60662272236243619750964727,-23762.5608902047320649611378476,-89472.9374518650798095962793367,
                    -345871.061524418316049954464035,-1.32628465013112495677472505051e6,-5.09986704832644355277498760124e6,
                    -1.9618504479452379004533576434e7,-7.55525390737993443815599196823e7,-2.91220271318238333041706369708e8,
                    -1.12353019245211500654663147398e9,-4.33826371362673716128932923625e9,
                    -1.67648480264120668575574456709e10,-6.48365145301795845159856201209e10,
                    -2.50935079970999419486920852581e11,-9.71876166107400162870045654527e11,
                    -3.76665090799547487235960680074e12,-1.46077236419688769232519477342e13,
                    -5.66866811952642715440694305535e13
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    2298.24591419974189198296422078,-3744.52619750418406010904867877,5190.91872195292194553740283138,
                    -4282.21422156628918954692779588,-225.591270821399186338959812838,-3311.28101711379628519464139638,
                    -10805.453161294969458688545772,-38888.9773025870646094142548762,-132204.170784488011873489536554,
                    -474400.547772738513124718687616,-1.63033835581770498199021267246e6,-5.98049924674952749295911087154e6,
                    -2.07838928631137929676921530473e7,-7.76340435890850247732616626296e7,-2.74616068189451136702677824618e8,
                    -1.01444386680058065298355588063e9,-3.86343024620459940606553781593e9,
                    -1.23387434627333404836078345192e10,-6.40389548116386581444752333053e10,
                    -8.56393771930729743086764593805e10,-1.51628897335044971651429558517e12,
                    3.39888139649343695976025266631e12,-5.47414638392787946236964771814e13,2.9008468359350671447192656387e14,
                    -2.52546860416774097096119297104e15,1.67469291735756655273319015253e16,
                    -1.27090796036066127228184993333e17,8.9654027023144682565223085765e17,
                    -6.56703417404133348387708662803e18,4.71795331583046262379813275429e19,
                    -3.42800546649164826412128367152e20,2.47983881593629059819687894106e21,
                    -1.80146442423966613351591794932e22,1.30851486394558896927600996074e23,
                    -9.52642906251350884232698849052e23,6.943316808363672562250653094e24,-5.06969012437354068332195514189e25,
                    3.70705192094629331586935254658e26,-2.7150926522860768944577151295e27,1.9916001714803881071413207284e28,
                    -1.46316595052222932448361411948e29,1.07655512352936534225434168518e30,
                    -7.93274131228247888556192479863e30,5.85379595054004510751742952668e31
                  },0),
                  // AQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    479.363158834517669457133866697,-1206.61576902912175053843778995,1515.62183387728858948754853224,
                    -461.30424283357139376603417777,-1966.57603630886190161176497335,-5769.38745654237652855870210025,
                    -19231.6911636013599043125443472,-61368.6516119928831127206393264,-218459.293754926463097064589813,
                    -700477.381237867387287939817873,-2.72099519057391677607619169775e6,-8.09985068858721307976412104307e6,
                    -3.73929826320086462340459685466e7,-8.46120140089483930855267096683e7,-6.0268471420948691643705182647e8,
                    -3.87399058994981910753745324211e8,-1.26153879292492189940159603654e10,
                    2.40976212926744003798044460637e10,-3.6094134537079091600986449361e11,1.56853063155933018043774442649e12,
                    -1.31518015597756112035677577897e13,7.61602286737135056903076418385e13,
                    -5.48564122969559255530725328325e14,3.53498589274980641293868233371e15,
                    -2.4516852437092766407794190629e16,1.64956454037689122432579438884e17,
                    -1.13984148892177477552427045968e18,7.83222007456390103302711134687e18,
                    -5.44412165702835096633851593268e19,3.78993811629494448643768682716e20,
                    -2.65548408301779043643339200199e21,1.86674057172418118232816385865e22,
                    -1.31830307518849780108791820834e23,9.34248378792777557479005192902e23,
                    -6.64550024815929671724610780484e24,4.7425816762852642695839177348e25,
                    -3.39547471779598410564059751166e26,2.43825364539553766330200964076e27,
                    -1.75589255551888944441797970355e28,1.267900802891456368390822302e29,-9.17882349398308529382011990049e29,
                    6.66110458472507953717914256934e30,-4.84522414183208598935617547583e31,3.53217507232820038423926589995e32
                  },0),
                  // AQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -104.078205305556822843068376162,833.431702495683296392916159526,-317.844368310091226919992286945,
                    113.893916123013148548920866288,-494.158572049086006912905444837,-2028.78335198005897812364984799,
                    -7018.88457622596445059755465267,-22516.0556355737901251232430861,-78920.69720306894237599901356,
                    -251908.253635619803343161881601,-951361.156515285824486043576051,-2.87684756320959312633039362556e6,
                    -1.26100474732197060088521616e7,-3.08069641366078483394293885327e7,-1.93619626940872618920969979639e8,
                    -2.00423338805013518100599318306e8,-3.79703803967352369644296042696e9,5.25612957524545284876830055069e9,
                    -1.01998404465525942682675009994e11,4.02025331520248620583185030793e11,
                    -3.56655803160943321291348789352e12,1.99147957639689431039543764795e13,
                    -1.45504822787229900588417872924e14,9.24160017435764243400860920617e14,
                    -6.4227170388357422030683802841e15,4.29227185959161971350033116785e16,
                    -2.96177743813907979725116380712e17,2.02705671632616584600427537387e18,
                    -1.4059015708362038788493860614e19,9.75930308115272823889440684159e19,
                    -6.82293646591443780223881624579e20,4.78531069315598219113822639237e21,
                    -3.3725882465049235967558222164e22,2.38537031386797262799612657123e23,
                    -1.69369741020797415693296977747e24,1.20663182257350221470411166677e25,
                    -8.62502263984855816982435101911e25,6.18407531969726208758606112089e26,
                    -4.44700324881537756428450799604e27,3.20671755450218420055020821305e28,
                    -2.31845864380666636612965854125e29,1.68044190463843675461473285667e30,
                    -1.22090627948388445435244067169e31,8.89049830982054515296055705928e31
                  },0),
                  // AQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    -26.6558603437065111428511274076,-117.404328695303027097013794567,-30.552461428153763026442995556,
                    43.0459533607681755829903978052,80.7414266117969821673525377229,212.263978052126200274348422497,
                    705.879368998628257887517146776,2368.14309957727947145936563926,8094.45005668934240362811791383,
                    28008.9611322626901698036324727,98019.9539931848368062359831907,346508.305315166882694005776684,
                    1.235914274823665547571271477e6,4.44296777464799227554990310753e6,1.60828032667625054716358474329e7,
                    5.85741334778887387352995818604e7,2.14491025721510875710611160347e8,7.89258328816099776933873099572e8,
                    2.91689284223954406791470883629e9,1.08225104872767968359525242711e10,4.02978711301244222428816833933e10,
                    1.50537299033993425000109728787e11,5.6401812372458918111122741832e11,2.11895985844197409376951829568e12,
                    7.98067192163466131645681219047e12,3.01273006416381431106479762214e13,1.13975394846991139512519611652e14,
                    4.32042058895120939647078037553e14,1.64076231645405723901426860374e15,6.24189717791323740162338537679e15,
                    2.37843089340516611108131701137e16,9.07660946048325034859697965391e16,3.46877475687801469934033639495e17,
                    1.32742972597813590197568760403e18,5.08623843931384995593802446898e18,1.95119708780882122412561949425e19,
                    7.49370822947288928792830450474e19,2.88109655289095786944039816258e20,1.10881832342664701226303478611e21,
                    4.27152017591487217349789272988e21,1.64703779464158000400110295506e22,6.35630472001392775289137773474e22,
                    2.45509454937520379538937260461e23,9.49024960563484345844400934217e23
                  },0),
                  // AQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^4
                  ome_x<double>({
                    -4.41358024691358024691358024691,22.2592592592592592592592592593,-17.487654320987654320987654321,
                    -6.4454732510288065843621399177,8.32304526748971193415637860082,42.4135802469135802469135802469,
                    146.720164609053497942386831276,491.900058788947677836566725456,1659.74537037037037037037037037,
                    5672.86179698216735253772290809,19642.748628257887517146776406,68815.4942012719790497568275346,
                    243570.543303404414515525626637,869849.217891162335606780051224,3.13076408764075430742097408764e6,
                    1.13455900300275855831411386967e7,4.1364108361809229864785420341e7,1.5161589092783224400871459695e8,
                    5.5839337659732308561284596143e8,2.06536811265689034981547308115e9,7.66891753028801169590643274854e9,
                    2.85754404573645378879297007952e10,1.0681636356614499492277270055e11,4.00451330256729824121128468955e11,
                    1.50530491691788691057108931505e12,5.67244135371938471103954195742e12,2.14242098817267405982905982906e13,
                    8.10879447932771306812985825332e13,3.07510218265757955055347030656e14,1.16830525782477048603931426409e15,
                    4.44625269874454307445924304162e15,1.69482759059293385116430235699e16,6.47004698192274101290944842692e16,
                    2.47343613932316641859752694206e17,9.46824726001888386142834939812e17,3.62895350526823483977466542172e18,
                    1.39253509770333199923410825235e19,5.34953770775471925389121211158e19,2.05724635071397952969032863273e20,
                    7.91940991169940734584721802324e20,3.05150509858864391222109962971e21,1.17687406599443010876755827311e22,
                    4.54278091515497831526937758385e22,1.75497966915696162766074952074e23
                  },0),
                  // AQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^5
                  ome_x<double>({
                    1.85185185185185185185185185185,-3.7037037037037037037037037037,3.7037037037037037037037037037
                  },0)
                },0)
              )
            }
          ),
          // AQg_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^3 LM^0 NF^1 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -10.2243954392169721186034592321,-459.872952721609894636507060356,211.158093674421113320244543057,
                    143.956585063877141457122228915,-49.5919894025022582315403275993,22.972444931973604859586502506,
                    11.5518772844186856719818122245,13.4360313982337124066410873513,0.873874212678217647599778118421,
                    10.0815614278688134575367776035,-2.01524935781474230360177414138,8.31867512566915443929165244219,
                    -2.98945205941904656170069980336,7.20085751398057543005717782859,-3.32202387773974945880048093887,
                    6.41553241477383069407446942905,-3.39815937862995748899982074225,5.82700571333138152848292534867,
                    -3.36181400485943765546074210586,5.36588976414289979019047215081,-3.27454102837056061453149031651,
                    4.99262967968645660402456692021,-3.16507842990924304481162125351,4.68285768905216336582094154692,
                    -3.04761371582028054660855845338,4.42066011736511032522988949883,-2.92936300939523771027969612433,
                    4.19515974329929412190167348022,-2.81400878063711374335422288042,3.99864433410273024013487828022,
                    -2.70336907974548173133622351258,3.82547838748314992114270424811,-2.59825207744917618308020185056,
                    3.67143861260126909792540326397,-2.49891190514808085317354321392,3.53329134718859149976305605635,
                    -2.40529960154372453829215057046,3.4085144523797759615062254933,-2.31720448905411743949609404518,
                    3.29510883276587271410124576278,-2.23433502687521402485706664099,3.19146740301073410163990000045,
                    -2.15636534891120904680850351976
                  },-1),
                  // AQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    -330.581270991756363958959873174,-192.197453715302312580191466993,-187.081227494584930023044564364,
                    -40.4517470437826999380470636357,-21.8409745728556619139235056047,-13.7403028650237815776130614952,
                    -9.74214870762027425854836008903,-7.2607074306387005234728949157,-6.67044288115520069205773611408,
                    -4.57859224112413428825534595418,-5.32447715119881928786809183067,-3.12860350477147970932865486036,
                    -4.56311202742147233146657643071,-2.23032623652598961055460969476,-4.0657536349968104860793066156,
                    -1.62578116110676544530626880973,-3.70992831143430641224436252552,-1.19553926985010550993267766421,
                    -3.43914735279071848647456369335,-0.876747581440321784239667199491,-3.22379420888420523297209530842,
                    -0.633222687323271462516333912901,-3.04682515387667430227034774672,-0.442701887405171515998506211745,
                    -2.89771135772809224119690183016,-0.290765197883695795471557157906,-2.76957564684604020182728003872,
                    -0.167681888522319737215793378161,-2.65771942471685251002837301582,-0.0666620565398237981413323054067,
                    -2.55881159513998297108466780057,0.0171661494140220358678497734435,-2.47041644606951669162061590504,
                    0.087381878308292155740935418642,-2.39070576969652295988911280854,0.146668407636371278094764968975,
                    -2.31827626678329167760412851802,0.197073072261028508315368044852,-2.25202974114440064847104424773,
                    0.240182245500790657989223230973,-2.19109214612096166155626569628,0.27724198234147578074119456908
                  },0),
                  // AQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    -94.7299698986044645172838067699,-11.2808009435318129855893812659,4.97119341563786164603543021429,
                    32.5925925925925925925925276106,10.0814814814814814814815910128,4.74795061728395061728390696892,
                    6.93377542621987066431513415921,2.35265402104404371978068005171,5.31705989274016484900840286502,
                    1.6219693364314175601653547528,4.37263993254116710906835580684,1.27524153826123012940684543119,
                    3.74591135525019822540484664421,1.07039642962181961644037977329,3.2951331061623699388864706803,
                    0.933074949496369346360624485929,2.95287915075811901208727291565,0.833342801756562301149224352384,
                    2.68277326362283366595037429817,0.756863282107756790925160886666,2.4633332702605253774182733871,
                    0.69588820337371059599008920708,2.28098818577898391831265419096,0.645842573915631725289096396259,
                    2.12670700029466024793803544695,0.603836928440561743397021792328,1.99422634772536040894987981231,
                    0.56794758080034920821440614585,1.87905384842690700404140989441,0.536838572640128965191962577102,
                    1.7778762741251447280189363611,0.509549539457189259139394632435,1.68819194981170107011191298784,
                    0.485370048442313720168724131573,1.6080736580824542174003030709,0.46376171759170164270630580467,
                    1.536010727511274368082151044,0.444308066637367519466880499357,1.47080091032721512507037629531,
                    0.426681150765424303988530233802,1.41147454659945638923732502199,0.410618723407054191946264399678
                  },0),
                  // AQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    -26.7489711934156382154756994466,-5.39094650205761245793750687271,-25.9753086419753086419753324671,
                    -8.55967078189300411522632860217,-0.115226337448559670781900082662,-2.35390946502057613168726715999,
                    -0.0526748971193415637861198345614,-1.34509112286890064667861976336,-0.0340975896531452087009316624876,
                    -0.942582794434646286498194152016,-0.0252400548696844993141289437559,-0.726275096645467015837386207733,
                    -0.0200523756079311634867190422725,-0.591096146651702207257762813299,-0.0166417944195721973499751277512,
                    -0.498530276308054085831863609625,-0.0142269253380364491475602586699,-0.431130476882110869038973614123,
                    -0.012426369724844670378439441619,-0.379840911889988830706638297498,-0.0110316944624936827665872500169,
                    -0.339490702063801479006157368719,-0.00991929880818769707658596547382,-0.306910838311804495379374606418,
                    -0.00901120707883992908147497519385,-0.280050098407586330291644301297,
                    -0.00825577714466603355492244381047,-0.257521719250114311842706904427,
                    -0.00761743971620514830391373601171,-0.238354269857036991988034985047,
                    -0.00707089136207910154270307526939,-0.2218468623115761911955213154,-0.00659763706358688437541484136398,
                    -0.207481022893209273137588549768,-0.00618384278514997469245835258843,-0.194864926891070681920355122963,
                    -0.0058189530956415488005901949251,-0.183696924437665178405919146654,-0.00549477352596260978327255130317,
                    -0.173740992454442746840407659115,-0.00520484497092684227187151163705,-0.16480979624611060925424069055
                  },0),
                  // AQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^4
                  ome_x<double>({
                    -2.54320987654320987654320987903,2.86419753086419753086419753577,2.17283950617283950617283950617
                  },0),
                  // AQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^5
                  ome_x<double>({
                    -0.355555555555555555555555555556,0.711111111111111111111111111111
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^1 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^3 LM^0 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    100.059632103407134207973728642,-198.900822406856614872911187925,74.4467640228307100113553737819,
                    -34.8496436142973314340148272554,-2.27286211010445154985051518467,25.1603225474591308017681331721,
                    -45.1329031479636721730060319869,59.8543261034865895459864851527,-74.0981565795138387781700125669,
                    83.3627306216841403108563435942,-95.4717920548727280716595315567,100.814169184616020050767953253,
                    -112.038969582500978875678397311,114.58560722930810487755456394,-125.294024828010533521036619622,
                    125.930981643624731033253797872,-136.146510903118883155828478596,135.568788160032086416728408396,
                    -145.198513080271182478280283356,143.936832961211600416618618698,-152.87128327787599376922508481,
                    151.316264379786981033275607842,-159.470388142205948691029485874,157.896761899226039105890933217,
                    -165.222734403742772083825939339,163.812615442636943788436916642,-170.299429495568800862075230697,
                    169.163421179340502053517343986,-174.830861749062058163407213541,174.026265202148231889425923101,
                    -178.917156874211891727770938457,178.463045893459902169439397201,-182.63569016237145053759847295,
                    182.524960024548716219154872845,-186.046613855549240485011176075,186.25531037738881930464607238,
                    -189.196986475302320965157036201,189.691310454366916136979101429,-192.123885895220958422380413957,
                    192.865285472212798331012068008,-194.856767846656126240854036664,195.805507078014395735123502159,
                    -197.419256655218846685072386877,198.536803267479561087131620448,-199.830505502974648364198903208,
                    201.081027659304110387570205102,-202.106229121398083618832598587,203.457437980392876717786601242,
                    -204.259486980052406189370068766,205.683013167267923970569372013,-206.301276583432830559888390881
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^1 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^3 LM^0 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -9.13530379482182853261058429902,-79.7675531720648898467841021767,51.7910207685378842520668692135,
                    -56.9483328569561403667777770446,25.3512389449968274394353602292,-43.4283288341207710396323672821,
                    21.2835803058364509982973706994,-28.2775170921833603082517390408,19.8884000223696014757932888728,
                    -18.1166529855337183074140899777,16.9454093328520784022863427436,-11.8958033099419923662300545943,
                    13.1924581975764856371263815807,-7.75010211912074757413034824231,9.47394865442541970994661080941,
                    -4.60693713061557493801132751918,6.12632079569108285757192521496,-1.98889794011278073000572570681,
                    3.20048532862964347448234633664,0.301722611903527430778847685044,0.648739852553073945822325508777,
                    2.35201822218229131079955808462,-1.59421296002897098944486346845,4.20796762612010132133883923565,
                    -3.58603169797870616974885815284,5.8996069470730826235307302952,-5.37234030779412233094822501205,
                    7.44963897138084653013519103933,-6.98828261328667582985201152412,8.8764471650872772597380874201,
                    -8.46101110693465285713545961422,10.1953260861712270164627583319,-9.81179072455476147799089030833,
                    11.41914187582332082066154929,-11.0575465751608164357607530262,12.5587852174140136376168164049,
                    -12.2119613721323228950661939919,13.6235223109407935610617299253,-13.2862531168815006507194493529,
                    14.6212776974324628252409320825,-14.2897336151887185580815940759,15.558864025927777068789642697,
                    -15.2302168239345839348514404588,16.4421688182747799003971271766,-16.1143229091831089571442067745,
                    17.2763063353795799977235484713,-16.9477085492499398121285714634,18.065741288745321227505936021,
                    -17.7352440849369441306679297981,18.8143899370458489114145381978,-18.48115167592516960732435001
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^1 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^3 LM^0 NF^1 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^1 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -42.7950617847241832182522472492,-52.3565408984859139078783825247,2.30882088332818073349425553924,
                    -31.0289640265267419915411162507,31.5235222754082371856881308457,-15.0705000408706454647265614243,
                    22.1754405660670281532331635853,-14.4753419866471992392854132728,18.3089211632560783387554638815,
                    -13.251990643487750964811041857,15.8698085679566420913453515478,-12.0072233598355518423278100298,
                    14.0752872298166059630012343475,-10.8541813759078905942382835319,12.6447616450521332241235083398,
                    -9.80747288148067019426541674762,11.4491625700871207615784993167,-8.85985567211151493539167179836,
                    10.4190768694731435101355606568,-7.99971556162290860279273557598,9.51284136193466924233506304272,
                    -7.21563097075614296495505628806,8.70335195471918510240174036532,-6.49752155112340650048449212764,
                    7.97187430161926386447842271852,-5.83679815776946436542057828453,7.3048419552961400595940281502,
                    -5.22622382104098649559511071505,6.69206603331157251411562005343,-4.65971044947010062153882005599,
                    6.1256687301803427859150508416,-4.13212268612974860902810155306,5.59941394268208308589919998978,
                    -3.63910882080894853429697741088,5.10826842159110492158025954287,-3.17696115205768340830716275881,
                    4.64810330524759126820344412838,-2.74250265141250618198674910784,4.21548470836400404136419024605,
                    -2.33299551641317899157094321539,3.80752282893566161744911973376,-1.94606740280680372481202577443,
                    3.42176069721763005183323484504,-1.57965175688831682585745254013,3.05609050206860246661654466408,
                    -1.23193934668550684895640171575,2.70868955324349623449643757006,-0.901338690265069412293189219429,
                    2.3779705145929808294608604627,-0.586443571948687331994131118183,2.0625421989989884930413977235
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^1 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^3 LM^0 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    -60.7866262478465074381846723874,50.627995270315669674226665651,9.08740652060196804940995894824,
                    -5.05622191313652893933790055185,16.9819520444451937911200112224,12.4774619108183418434500435926,
                    17.6018131876309233345955521419,11.0990591699764221531846268372,14.1748543064185708010759985532,
                    9.04870970850153432871245010735,12.2236778396480676721739134096,7.90748171650924257630705060342,
                    11.1285534142023880758271936717,7.16675772171169955433239287471,10.3701962983926095188064158037,
                    6.5859277048170877156436696809,9.76445042827771538387226816228,6.0897746798962050761229647231,
                    9.24734966789620719369347422647,5.65174094619700191232127682557,8.79129556886399638767663873106,
                    5.25869277656964531589189952456,8.38120319785107398402070944454,4.90218358790685667506268084975,
                    8.0074929926726774620761706314,4.57609573405145986749650403704,7.663558032524382923788262337,
                    4.27577203437343199918533667169,7.34460148740110491415681373684,3.99756813185595535869187694042,
                    7.04700716018411755221591956622,3.73857402257777029161185181125,6.76796542057022483951636894037,
                    3.49642666679223668466189855498,6.50523805516650904730700375302,3.26917908468754694912797563341,
                    6.257004313521288370599175712,3.05520660411804775567347520408,6.02175667841188426820504962148,
                    2.85313831203331558560792120975,5.79822820003330755223758550277,2.66180599630708309936910011068,
                    5.58534049147196162810762975178,2.4802054685288898354906476594,5.38216562484397059346122327438,
                    2.30746681238883805212644064994,5.18789761607872558483368092809,2.14283117638261321066371669591,
                    5.00183067629783588052102547848,1.98563244046131050758550835274,4.82334233887315798984746916523
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^1 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^3 LM^0 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    -70.4840836965340829450444313066,44.0760585578620563984303291115,23.1635592262933689962261955644,
                    -6.71307650436454532923427444192,4.86173445538447678594567578793,2.34052409623104964414937725556,
                    11.7161930200795462644064613813,7.21766700802691112233132797718,12.8891365134488928244139839262,
                    7.11555188044390104756174225968,11.7555906777099977307173531331,5.98233305226360570257381415753,
                    10.5454407293498500554273291996,5.0456409300375159753340121873,9.67994316868244518226651956421,
                    4.41094360818200672260433030696,9.08122721438695276531460318437,3.97251849738029773698151670321,
                    8.63611004945472426021539536374,3.64341862454553865097132654441,8.27561953958915684838114739609,
                    3.37600860173675215327249866514,7.9649311060295031996617532793,3.14672496163803781566807077626,
                    7.68704204876946444419667583744,2.94373112856419828604673171411,7.43319338754122143053397206614,
                    2.7605427730991257244477543615,7.19836791705723780756703102893,2.59317042112153324635987057618,
                    6.97933385111577316537009852197,2.43888881932825409548012655053,6.77379955798714803524779379595,
                    2.29569238788881339594227824014,6.58002936391562076790632926774,2.16203367122759465159691501732,
                    6.39665166510001043504341811399,2.03668237586146120159130501032,6.22255162507676359414158346425,
                    1.91864015959622828770132356401,6.05680466984815990810314879679,1.80708430408834233143034951332,
                    5.89863195456899822848965907893,1.70132818629377816122609900351,5.74736893294260760624256300379,
                    1.60079246584542398289707898309,5.60244237503321331182353360128,1.50498355177299106181978416596,
                    5.46335313349092624922230079846,1.41347721655607508765557031586,5.32966296561606816608010770544
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^1 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^3 LM^0 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    -79.9311788135977913551255649517,28.9831754747154642347260854083,33.8539756954252881454808078853,
                    4.05387910530525948078010774825,6.55326615132624536679736585027,-4.72206055944435773676069407573,
                    4.61481416920045417914031600644,-2.50077298314721545034977962745,7.42010397537310079780309454543,
                    0.344307310524819081701905361225,9.37488968311591529544816405882,1.78003147943468120826712954998,
                    10.0043995700119568962709368787,2.12910290488536905541463544655,9.85636199528197553158112541185,
                    1.95772418494043172837739299571,9.40326845651647279117504585423,1.62539114478203864272944696203,
                    8.89736727207355495425971068676,1.297413704535538846349790336,8.4391682722842538583603923747,
                    1.02833229106549882829735423291,8.05294181003767011128699856101,0.823266835231155032540579621521,
                    7.7326956313964546946785776237,0.670578977711203765897130836214,7.46430891262186176311611488337,
                    0.556106628759427379449052434756,7.23425122927096768814513078479,0.468053490759313195886889151286,
                    7.03204697320290976944478323261,0.39788239819811744017993752373,6.85029649123162887236433586472,
                    0.339827933885945785481462081405,6.68398675199701885572946470202,0.290129199455408515765676201967,
                    6.52976288268982480937704916119,0.246363846529760066904013651043,6.38535908884979042372260286251,
                    0.206965596896910846321063423218,6.24920573302270625281072680564,0.170904057542787868055920936153,
                    6.12017507698131332544510997601,0.137482415044743948896418279529,5.99742254170725950836136147038,
                    0.10621306958062764089698124851,5.88028928590268544934697920575,0.0767421257247698018264493470752,
                    5.7682425648286383561378469279,0.0488035567588382999591523855314,5.66083883067143866708196705753
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^0 NF^1 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    -205.426364466646251313667307444,423.898189588196216909062767427,-405.350744739460057444507936778,
                    160.692582888839305732729225119,31.0465122836640735311232250562,17.2776045775677999223316489023,
                    13.995330184884610511766808358,12.5467694661267142837089845599,11.628893949102423648814557236,
                    10.9397799894761556710832699567,10.3793533198180672454631708574,9.90326253152144407444916536846,
                    9.48743671558506259654616494242,9.11705428346847930680384803896,8.78224976807475958003465404085,
                    8.47610908089325424195621816904,8.19360092136223370861107832208,7.93095360958403369739545448809,
                    7.68526878373679822468795312917,7.45427123562729692129768394003,7.23614138078252245810059128245,
                    7.02939994230994098866053094092,6.8328266820008532963387310935,6.64540192127858043659050790002,
                    6.46626366690906710973370792887,6.29467564004181144952324445135,6.13000306445692156071969921882,
                    5.97169406971301055914501637823,5.8192652203613209634183532862,5.67229012034164627672914341948,
                    5.53039033943996532726059149762,5.39322811443615427122222115667,5.26050042188725045212331046901,
                    5.13193412214242554567628831302,5.00728194815496898827818212142,4.88631916660763738015400568182,
                    4.76884077866547912802036361845,4.65465915733950697830235951618,4.54360204078313546917001939275,
                    4.43551081781952090848972918708,4.33023905501247441475993151148,4.22765122465374828736606555126,
                    4.12762160087689359621735573264,4.03003329725904333920804299795
                  },0),
                  // AQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    -51.6269719292640054908328270226,38.3499557874555709679352009097,-56.8232068162621553300751186052,
                    -4.15775034293552812071330589849,-5.58367626886145404663923182442,-4.31302331961591220850480109739,
                    -3.50454320987654320987654320988,-3.02496836194795378468847856603,-2.72685501625694369458541794143,
                    -2.53114140689698484832999544234,-2.39625365668291398254165253969,-2.29936821597527421196207827957,
                    -2.22731167689785615070207021466,-2.17211714315512701362369263319,-2.12876279805570837425971845209,
                    -2.09396630519889407250858714874,-2.06551306009085228322780893667,-2.04186657273855216729850696146,
                    -2.02193421764633913827712236368,-2.00492180233559757278517655397,-1.99024064953398207397282298023,
                    -1.97744668308811412911604277977,-1.96619955809533436616227080975,-1.95623465869389368940012680356,
                    -1.9473435435098870934413874494,-1.93936005126313709900499841138,-1.93215027015893067251239558348,
                    -1.92560519026062717770813441509,-1.9196352484177274088103920762,-1.9141662276960091642563442884,
                    -1.90913613932878525848650256036,-1.90449282630073751674453214566,-1.90019210313103208161609755604,
                    -1.89619629840445679920038525231,-1.89247310288720765608999705569,-1.8889946517111819353073807035,
                    -1.88573678744857774971739103129,-1.88267846415372327438811490981,-1.87980126212869630750482991534,
                    -1.87708899030636071662171025978,-1.87452735845488448113114453609,-1.87210370539323131409265281334,
                    -1.86980677242258295855568166846,-1.86762651347789285447636560695
                  },0),
                  // AQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -2.96262253217140218450257213163,-5.0377178986201585939578186997,-2.02401049644156980110390969536,
                    -11.1234567901234567901234567901,-3.26234567901234567901234567901,-1.84444444444444444444444444444,
                    -1.33045267489711934156378600823,-1.06829596035945242294448643655,-0.905963928781389098849416309734,
                    -0.793040741673898640388940212573,-0.708516232281664380429812528578,-0.64209850090882638581852947734,
                    -0.588108356290174471992653810836,-0.543118109551675985242418808852,-0.504912330919656926982934308942,
                    -0.47198102851338504574157809811,-0.443251081296716217351137986059,-0.417933896507041451293661981859,
                    -0.395433983526437283539252867289,-0.375291443208593713838932283101,-0.357144331842529578585117041394,
                    -0.340703192121210852248973868813,-0.325733317508209283101057992833,-0.312042093979753044066172651513,
                    -0.299469770583316247901610029505,-0.28788260325017308844235960388,-0.277167677210412253147295882339,
                    -0.267228939640040199288906685762,-0.257984119848935417454689677666,-0.249362310355552306208270164098,
                    -0.241302046867983111683921377597,-0.233749769588090335858114748102,-0.22665857926735268046402281574,
                    -0.219987223450002252596351756528,-0.213699264182196882906400224914,-0.207762390022959134739319183863,
                    -0.2021478437255641383479882714,-0.196829943328823161036326582825,-0.191785679203383149249606658077,
                    -0.186994373257986114396754740913,-0.182437389322643957206070992562,-0.178097885904213029397977307494,
                    -0.173960604210691554770570473619,-0.17001168567809545386672188632
                  },0),
                  // AQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    1.64609053497942386831275720165,-1.51440329218106995884773662551,2.15637860082304526748971193416,
                    -1.31687242798353909465020576132,-0.576131687242798353909465020576,-0.362139917695473251028806584362,
                    -0.263374485596707818930041152263,-0.206937095825984714873603762493,-0.170487948265726043503821281599,
                    -0.145012737605330197922790515383,-0.126200274348422496570644718793,-0.111734630253148771667290185809,
                    -0.100261878039655817433595211373,-0.090937868715646493424271202049,-0.0832089720978609867498756387645,
                    -0.0766969655858544747433636322525,-0.0711346266901822457378012933568,-0.0663277656741709029290728637134,
                    -0.0621318486242233518921972081013,-0.0584370633676905893394828150017,-0.0551584723124684138329362500902,
                    -0.0522293387790463813855626721124,-0.0495964940409384853829298273743,-0.0472170520479699223660576317581,
                    -0.0450560353941996454073748759739,-0.0430846305242440508140991232779,-0.0412788857233301677746122190567,
                    -0.0396187260384791248988779852977,-0.0380871985810257415195686800625,-0.0366698876703133833827746130854,
                    -0.0353544568103955077135153763506,-0.0341302865094732601839263562166,-0.0329881853179344218770742068233,
                    -0.0319201573681860420211674691961,-0.0309192139257498734622917629454,-0.0299792195217031818339007881492,
                    -0.0290947654782077440029509746285,-0.0282610652981023351393721764092,-0.0274738676298130489163627565187,
                    -0.0267293834545296533600627167879,-0.026024224854634211359357558188,-0.0253553532686324014237293370085,
                    -0.0247200355601439612279720680805,-0.0241158065573519030379180376029
                  },0),
                  // AQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x H[0, y]^4
                  ome_x<double>({
                    0.308641975308641975308641975309,-0.617283950617283950617283950617,0.617283950617283950617283950617
                  },0)
                },0)
              )
            }
          )
        },0),
        // AQg_reg as^3 LM^1
        ome_nf<double>({
          // AQg_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^3 LM^1 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    3061.28148645604885291475844658,-5488.65580622381303761959210727,21080.6301636211371264731661827,
                    -16161.0000376400626283186805813,-1842.98507884181074288233282641,-576.971115621788602710476217963,
                    446.729486988726109714211157987,-569.807274691375343411613509052,430.528125637523314374476012259,
                    -465.744618684480108568905116385,341.573315676569492708429162285,-397.269518924456897924354449604,
                    273.594540104483199522751195781,-350.518566705655653964845856134,223.963579460442241539563801644,
                    -316.51673404326542545450797765,186.860065310056234076797198004,-290.50892648912088185369447316,
                    158.30201083119510268886232455,-269.838161939606213256153418356,135.744567691311948085644322011,
                    -252.917355512767113069635074314,117.533928281529729931739015079,-238.741559564322697476503124076,
                    102.561656979115873307542970984,-226.642826371974434529509913888,90.0612980374967935477271379197,
                    -216.159011516149805489340190112,79.4876110053474398706128171287,-206.959470281972582547011823834,
                    70.4428827431337284133271921074,-198.800864027273921967908353143,62.6305698345064544150026133553,
                    -191.499745460543511534441605931,55.8252630766441482512073615456,-184.914924227820184117523301288,
                    49.8526927913022099363164377731,-178.935761104697011718825157916,44.5760881404560963743180348676,
                    -173.474181143141141467097906559,39.8866638212954758137269447897,-168.459090941740554396165551279,
                    35.6968524430636512880033527214
                  },-1),
                  // AQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    597.333333333333333333333333333,1350.71539039478379187584534561,5598.30826952014128444274505711,
                    13392.5251283827056654533544598,-627.704207706156983438561044674,1728.80593837881324572015939931,
                    -246.843829958699343285110460125,1283.74169747069423524850689866,-234.424968809139069718691777884,
                    1052.02200562867268112472700937,-212.781008056745091095106929273,907.693850017577580482004425426,
                    -193.940807357157493434814790178,807.045427139071754744891111724,-178.465497355582728842273190662,
                    731.724658798998034809193649728,-165.693900737732896831662432846,672.618229159595617103117711076,
                    -154.994196057505283059664026661,624.634443505970023548051427457,-145.88996579867091134521042476,
                    584.676491182649171433898973592,-138.03431514930882318388545445,550.73735341783003259188515643,
                    -131.17326985197768271321562046,521.450775827613626551910475419,-125.11789117840147027410659594,
                    495.849617668585365761297317666,-119.725046814407903797661658846,473.22713079266288722181967447,
                    -114.884371928730097164197080262,453.053042834259328358656492967,-110.509364525262533239393135242,
                    434.920545568019699710210683475,-106.531212139581606988208177666,418.511564873848334982190838786,
                    -102.894437231495146426607550151,403.573290928273089802714190418,-99.5537713419921642427542951747,
                    389.901888038438663621374959224,-96.4718734491843779059167229742,377.330921436960183900651259033,
                    -93.6176382614011187417581728831
                  },-1),
                  // AQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    -1052.70287271796242882644895063,79.4193221650411491127281101614,-2220.35477525034795214611828949,
                    387.530864197530864197530864198,-288.290432098765432098765432099,172.314691358024691358024691358,
                    -178.041375661375661375661375661,120.780891912320483749055177627,-131.868910619803476946334089191,
                    95.8230281207133058984910836763,-106.434183813443072702331961591,80.5609667947715085762223809362,
                    -90.0736931213193839456465719092,70.063192019641126090232539339,-78.539942565461490980416499342,
                    62.3109769821369332968844568356,-69.9070571926538896660278546366,56.3067352066835438615523198376,
                    -63.1675014768475785493531704503,51.4940353746702466191348051191,-57.7391315282423858818405556768,
                    47.5350943264448389490095923362,-53.2602172291303163123495167276,44.2116070705065659420806206323,
                    -49.4931626081217733754147420563,41.3755073664363343860652683694,-46.2749310654083833343215321671,
                    38.9224375585763043204941950441,-43.4896219564698822656612762158,36.7765074022686544654103081582,
                    -41.0524028960285514741204819887,34.8810733882557524242103275896,-38.8996409902700312795110588503,
                    33.1929173095061740116026739777,-36.9825980092565341660607586714,31.6784369771126152877180577803,
                    -35.2632656861280992369056085656,30.3110764213904095973702734544,-33.7115346582857569212107293649,
                    29.0695460712129981858135843195,-32.303221454450268107793270004,27.9365614794408066783366881816
                  },0),
                  // AQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    72.2222222222222222222222222222,-125.037037037037037037037037037,-249.481481481481481481481481481,
                    29.2345679012345679012345679012,-87.6296296296296296296296296296,8.03950617283950617283950617284,
                    -40.0592592592592592592592592593,4.59400352733686067019400352734,-25.9312169312169312169312169312,
                    3.2192827748383303938859494415,-19.1950617283950617283950617284,2.48050879161990273101384212495,
                    -15.2498316498316498316498316498,2.01882068548735215401882068549,-12.6560846560846560846560846561,
                    1.70267263600596933930267263601,-10.8195767195767195767195767196,1.47247639796659404502541757444,
                    -9.45025417574437182280319535221,1.29730280676273108333651849304,-8.38960363872644574398960363873,
                    1.15949132089482966675949132089,-7.54362674362674362674362674363,1.04821855546493227652647942503,
                    -6.85302298345776606646171863563,0.956478797638217928073000536769,-6.27851851851851851851851851852,
                    0.87953571805423657275509127361,-5.79306290417401528512639623751,0.814071506280957111097596410496,
                    -5.37741288086115672322568874293,0.757692360510306376083165108008,-5.01750298685782556750298685783,
                    0.708627493573730132869917816154,-4.70281243810655575361457714399,0.665538673381810636712597496911,
                    -4.425313829235397862848843241,0.627395649617871840094062316285,-4.17877526649456474017877526649,
                    0.593392312690558304593392312691,-3.95828460038986354775828460039,0.562888842563639311606791281588
                  },0),
                  // AQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x H[0, y]^4
                  ome_x<double>({
                    -23.3333333333333333333333333333,122.296296296296296296296296296,-7.11111111111111111111111111111
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^3 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    2986.33272969425902245733478404,-3783.04764065979631111622748787,-3220.75105076560668942588499914,
                    8669.39111594679462575520817879,-11839.5072095481866346665628961,15277.9547005301546933758477167,
                    -17483.3322686896304072664182141,19941.7372524484036965418816681,-21696.2580507223503828841519268,
                    23578.7559143747518901283317562,-25061.5529330738691722916094544,26571.0956941774698620020771769,
                    -27865.5738070085813045801924902,29117.6867693297654995188911157,-30270.3507864647488037785606391,
                    31336.42530094180034113650405,-32376.446607836087172692307607,33303.3651187328993404264938264,
                    -34250.564680410161666450932661,35070.5843424328974411021668435,-35939.2422958478718345635237299,
                    36675.3628836599402430807854073,-37476.2608294251946913950356634,38145.3274430282254927345399313,
                    -38886.9338736054777630291604202,39501.5327776357536052190636013,-40190.7268231737145107700203356,
                    40760.4037001425914032271765547,-41402.9311537810003452824872659,41935.0095374060244642786623392,
                    -42535.776424134012093579120425,43035.9284497319366311184457261,-43599.1935507687981631907553635,
                    44071.8499250589314297725924339,-44601.3537482031748104099082819,45050.0047911420089962638436371,
                    -45549.0584305970369026171209929,45976.4785655200755670038625892,-46448.0272420563351739987886224,
                    46856.4440895929096626329764886,-47303.1146897981068175233718536,47694.3371916532124403996712209,
                    -48118.4756275166874551406823965,48493.991409411039682779670169,-48897.6933851260388946596272481,
                    49258.7428028618356066356381524,-49643.8801605187966627403944588,49991.512578668157674497229677,
                    -50359.7565117437729199601719683,50694.8730156042427066174828131,-51047.7149004601132037258964735
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^3 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    419.855329408791001777327390929,-1416.71279069654790972999871859,2196.89001769598086538802886028,
                    -1485.19585310297740161550735418,870.092309883112306120937597234,-747.318212096211983553164153066,
                    180.202472384476651116897108429,-75.8116912352275173602347648864,-334.671489362564846922487483236,
                    482.380277425948714779624301089,-781.025412910851663814104870926,944.023831888944596935326883704,
                    -1183.4857643458225768115606922,1336.79275535568231625201899243,-1548.11678461766041261151167718,
                    1681.23290213067489531598964991,-1879.01187154901401691875232016,1990.14967155025290921339552688,
                    -2180.52680611768678353352492803,2271.4350305096742907180463261,-2456.86414690552897957237514234,
                    2530.23821359749213081740645984,-2711.70007645077634275532752399,2770.17597472892668699107066246,
                    -2948.09654229649945591303914504,2993.95318702653735751910516089,-3168.55855576474936164501754997,
                    3203.68525613576143554650038753,-3375.13208827713851112744486015,3401.07707919061450787938470009,
                    -3569.49816257404200286157078796,3587.53137791533815293422856593,-3753.05039586913146490349024422,
                    3764.21981590292369319087795723,-3926.95544596277616328857512363,3932.13270948923466519319275099,
                    -4092.19929891769886985990156619,4092.11534690833205856478223122,-4249.62267790926844247664096652,
                    4244.8953476063888736029378305,-4399.94830519913473551493829865,4391.10372846723402725724237916,
                    -4543.80209230255721747854576341,4531.29139668227510400459836121,-4681.72978390533863085084178678,
                    4665.94223668049098239496925717,-4814.21016793361494040965746556,4795.48361316568088110877667827,
                    -4941.66566521165307052425309357,4920.29488465658506922483669802,-5064.47089818613228026942664408
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^3 LM^1 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    107.467503135262605876001998233,-90.136800874313681535143511668,250.744394429192259219259628149,
                    -949.082676691828438000590199534,717.93975302766251268388687053,-747.938779574472155962375294788,
                    578.031963420916153665465144572,-670.393429162546577634351366198,432.409753020356149234546975818,
                    -578.735715977528695197560150839,311.958991983185542195686969091,-489.981382553808582301439085176,
                    210.172183153813984328339630498,-406.657603621657290813201935257,121.328443250440094401981141841,
                    -328.679021721416260501312453347,41.8817304469014290646575780878,-255.555778259214533379196297953,
                    -30.3800020547414489960590164875,-186.780580995278817433750743366,-96.912328635763374688006674179,
                    -121.897098484324942651237048935,-158.727286224606057161195319449,-60.5070993726825563506219217476,
                    -216.562607657634293036213830318,-2.26520849621201639215233737376,-270.977226706064818212534226892,
                    53.1283156245363262533915027767,-322.407978932710911329196553599,105.934397336187452579802934218,
                    -371.204944446487024612912117863,156.381053571639626224055392666,-417.654464597846029323175691643,
                    204.668378749211950816951387224,-461.994718994118905168847714761,250.972709768932602364906894904,
                    -504.426625407772374589282277001,295.450097217494679914441096133,-545.121690338356814929134435329,
                    338.239200298830839820914014593,-584.227806295828757554065088341,379.463706701206477441322395524,
                    -621.873626527425144736534995473,419.234361779018376400979355264,-658.17192904408476327679108138,
                    457.650676349092935323924073025,-693.222246410655308849734523425,494.802369628068145759267882131,
                    -727.112951530486717876718180879,530.770593298894699138397792941,-759.922933257331578396977285135
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^3 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    76.442234323023090992539768122,151.509239916551485675684331359,-296.924430590418002877210956941,
                    239.132947688564529267313668354,128.678230437809659645352619411,608.533852508162150795329235857,
                    158.432878240200344320964463449,635.146413007852798603759601821,128.187629296624185137062501374,
                    616.232656431990261735558484096,100.378778234252054799185224062,586.398987364939327798108054428,
                    74.3923287812518174812627603596,552.437506486578482640137845038,49.8406275559606376053047830127,
                    517.795852917542979983576410803,26.9646255281511914579125693619,484.095348801516115496426134584,
                    5.75989655800072349159069016299,451.92287574183682693369387428,-13.9617674122361246639722651485,
                    421.396859809908623391482027237,-32.4306987586801264168684280211,392.454376083918053238224879773,
                    -49.8541751352236225972852651702,364.974641737586086656536516466,-66.400036867773186176973613988,
                    338.827433404598253828062645283,-82.1991480788204165989655168091,313.89032506674381662581418628,
                    -97.3527192346854435188482809794,290.053639934757398993892733414,-111.939520043044301039929140337,
                    267.220810004623992958210955004,-126.021678322603756530694398271,245.307190607697119597842992733,
                    -139.649011012040642126410294698,224.238502327959236705098597238,-152.862166815084050681232143868,
                    203.94932536816704829090319395,-165.694886818004843726563554882,184.381778066993740371163717378,
                    -178.175633291867210242240972967,165.484400075552227380095591045,-190.328771830646681689174268794,
                    147.211222162984843709571751467,-202.175438315739954674743823685,129.520994453404354130176834137,
                    -213.734182541815344171172993126,112.376545211405931555352483053,-225.021452351942599853112140897
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^3 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    32.3635204620247160489674274757,287.718833119034987352843016839,-365.221369565802364609206644129,
                    188.281866494581667116718047355,-328.743761325757131849899602814,518.827667115326948933751151228,
                    -163.721631565361823663102324932,621.490999740834105414243627955,-112.760570828505176795118219299,
                    628.121312873472688515216970761,-99.2817565398758264035315543183,609.971941858788424297423004875,
                    -94.7765240908675427659094370718,586.307834663684660709151511737,-93.256587755726830057094201268,
                    561.486018454148056691176026112,-93.6067129283180180604459098792,536.718891184049389571534098608,
                    -95.3287326396170650720826813427,512.57277482466163191894081952,-97.9913227550529753804860152924,
                    489.367283040366817422304708837,-101.254694162325006141095831679,467.253400193273950697151513642,
                    -104.887108030328492799119519044,446.266918755857195198618394069,-108.744117114880273189959348965,
                    426.375513544859887167433808631,-112.739753941148744785267766712,407.512805289870729256036520209,
                    -116.823503257000869860015410719,389.59942084947488741969855952,-120.965181569424995861761518961,
                    372.554573676508221718158022097,-125.145935498696218493645626701,356.301744835480276085108112807,
                    -129.353172698855865561426433545,340.771031171983615041785543575,-133.577802276410644626980786606,
                    325.8997463021792590362652738,-137.81276392552734978986393934,311.632176280921136949181265591,
                    -142.052253271006996901974161019,297.918974787484709088615552692,-146.291314682215028585593843098,
                    284.71644580022435796918854001,-150.525624305116811946982060299,271.985833086819548427245119144,
                    -154.751369724952896030069173302,259.692668365767866319283930398,-158.96517777015058659943184496
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^3 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    -67.20752654880089861891647375,504.83054541446963978511036695,-520.21251429744883387626746288,
                    531.493622467831788580548643818,-730.957352782494692822116393889,556.00098186229647009897971509,
                    -608.044569724470800481094492127,622.722087296471112960571910502,-483.563096397851964650851261656,
                    654.070803987470277619342187211,-401.298979673909278013800831894,654.51809367144645640640640871,
                    -350.241895486198634248988990882,639.092974415038407173399339633,-316.950332959438184915330265162,
                    617.663534011323318181547413537,-293.258928733153369194362866076,594.985042291518419657059032492,
                    -275.032212091395969823687388535,572.932603918430074230284354889,-260.288109016476748347679108152,
                    552.077634814382500400702002218,-248.039973404149803194299199802,532.493017429441038532452691625,
                    -237.730871043652450470723297313,514.098493955782540349226932417,-228.990717171376711542969475089,
                    496.786855125121249588146019311,-221.5410228929946866503849058,480.460287084448228271337162632,
                    -215.159210537402890236633148604,465.035465596592633638294647493,-209.664260630561738890933616847,
                    450.440488037254890905221866835,-204.909058118509389580069968623,436.61128892089790030858690196,
                    -200.774642600773001559741118255,423.489302848228104417297784027,-197.165159410398715096859704515,
                    411.020284123887451639325295684,-194.003385775786644191851092083,399.153825145389035604815241326,
                    -191.226903521273353579660569818,387.84319526722414778799002651,-188.784945888657297246028913978,
                    377.045274341955631185426720127,-186.63587618426464243070773624,366.720473621982477527967123875,
                    -184.745213624363189080973856571,356.83260770190454533231448441,-183.08410812403798962132541663
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1130.54558514130975189229975528,2920.92864246842084312729926368,-3749.52447211729936283114160735,
                    1583.4817323486625273032581878,284.700652670289571063600567354,270.985619992781292641143155859,
                    319.319954207505556711869792203,342.951769920028343000244176501,348.031442647023899855059348884,
                    343.014370902408038901159390099,332.897258078664965367098325889,320.343822711820634412427046396,
                    306.744417232032315904564315868,292.819585404458430105645621866,278.93822708487909847802015003,
                    265.283681993338905849859027819,251.941026152349096635563792597,238.943426802529735673378267631,
                    226.296979204768525696827004739,213.994090235269748697533841713,202.020696000420861850710632444,
                    190.360129518081210290704192697,178.99515726047605004615719609,167.909012541805881442378867369,
                    157.085881032913119203391790469,146.511090280115906857055129554,136.171142993785323847297277396,
                    126.05367157829401914397224225,116.147356552784278331893140824,106.44183197817499883948415328,
                    96.9275900450170622670880361585,87.5958908523183035408587362528,78.4386800218389500484684605722,
                    69.4485149597013775448633165555,60.6184996229923253125780492157,51.94222718816581148362372461,
                    43.4137298300641957552605160175,35.0274347792580015040264177894,26.7781258594872579780901153334,
                    18.6609097759361781441080647251,10.6711865066396398641332516867,2.80462323165402572639712518632,
                    -4.94286868818976804903262389569,-12.5751541016764379548645609957
                  },0),
                  // AQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    102.540129081559384973483757234,-1170.77543780956533132349495683,326.00812005397819207753088461,
                    -397.193211043159836922192623568,-181.719356165941262478741647137,-333.120788431443205466358001635,
                    -445.217904420329366047434876055,-526.062307121698361568792818432,-588.187046848854879535010747003,
                    -638.651418864968298039394521914,-681.360144680963549111396079332,-718.58842202010635132343180405,
                    -751.7418041084169895246783896,-781.736569245632875084963147351,-809.198984077080912339068474953,
                    -834.575093427469743529903005256,-858.19413454365950050108084674,-880.306747533372993049753044821,
                    -901.108883596612218928984869603,-920.75727874976133599024431786,-939.379779907196840350864413095,
                    -957.082431016779680355317120986,-973.954462037025410732865988892,-990.071885067540395906453224529,
                    -1005.50014308127218729488882854,-1020.29609978015682846239764413,-1034.50956164202608088542079039,
                    -1048.18446134622674111072861759,-1061.35979165061167991048483923,-1074.07035227631795872406111799,
                    -1086.34735450362108483439734852,-1098.21891595007250633424966597,-1109.71046948115486581227672126,
                    -1120.84510417370830383280123636,-1131.64385192101407795446881037,-1142.12593011293739082781424926,
                    -1152.30894849486351301044289451,-1162.20908656747404881103390958,-1171.8412465718684924701830885,
                    -1181.21918609677575478027976134,-1190.35563356577011705565661482,-1199.26238925464985905342923032,
                    -1207.95041401057085398812415318,-1216.42990746449434186661167616
                  },0),
                  // AQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    167.439381326877874851351164445,163.12123734624425029729767111,277.434318209311305258257884446,
                    -182.617283950617283950617283951,-30.4135802469135802469135802469,31.750617283950617283950617284,
                    63.6074074074074074074074074074,83.7717309145880574452003023432,98.360903250188964474678760393,
                    109.827049914616052182189748327,119.32190672153635116598079561,127.458162513381368600223819079,
                    134.595679498204750730003255256,140.963236688489213741738994264,146.715774936409857044777679698,
                    151.963656966196648736331276014,156.78872102691547135991580436,161.253641570918579761332548722,
                    165.407682197229486733523642405,169.29039604421617093069901014,172.934101498371137898232207794,
                    176.365595768167988191731761182,179.607376190346316195699011026,182.678532956060233104678473025,
                    185.595416068492139442946299458,188.372143164148802062110853939,191.020992613512833993210618425,
                    193.552712262575612790079499962,195.976765042718955226389218695,198.301526592714494592753580633,
                    200.534445893560902372557149689,202.682177038063874765936473026,204.750688219887227880368991401,
                    206.745352561161013633018028437,208.671024327313373937763284265,210.532103285253257610222795552,
                    212.332589366862126418013373783,214.076129349184322129170869169,215.766056917430412000706765889,
                    217.405427209753203045425271203,218.997046734196214697212878032,220.543499384048182248536325307,
                    222.047169147620605621401380542,223.510260004437563033282301493
                  },0),
                  // AQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    22.2222222222222222222222222222,-102.222222222222222222222222222,82.2222222222222222222222222222,
                    47.4074074074074074074074074074,20.7407407407407407407407407407,13.037037037037037037037037037,
                    9.48148148148148148148148148148,7.44973544973544973544973544974,6.13756613756613756613756613757,
                    5.22045855379188712522045855379,4.54320987654320987654320987654,4.02244668911335578002244668911,
                    3.60942760942760942760942760943,3.27376327376327376327376327376,2.99552299552299552299552299552,
                    2.76109076109076109076109076109,2.56084656084656084656084656085,2.38779956427015250544662309368,
                    2.23674655047204066811909949165,2.10373428123686121622138134006,1.98570500324886289798570500325,
                    1.88025619604566972988025619605,1.78547378547378547378547378547,1.69981387372691720517807474329,
                    1.62201727419118723466549553506,1.551046698872785829307568438,1.48603988603988603988603988604,
                    1.42627413738524849635960747072,1.37113914891692669470447248225,1.32011595613128180177988607107,
                    1.27276044517423827768655354862,1.2286903143410373666213488238,1.18757467144563918757467144564,
                    1.14912566525469751276202889106,1.11309170132699544464250346603,1.07925190278131454602042837337,
                    1.04741155721547878410623508663,1.01739835073168406501739835073,0.989059234673269760989059234673,
                    0.962257804363067520962257804363,0.936872094766831608936872094767,0.912792717670766451254256132305,
                    0.889921280165182604206994450897,0.868169036064668509365049353705
                  },0),
                  // AQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^4
                  ome_x<double>({
                    -11.1111111111111111111111111111,22.2222222222222222222222222222,-22.2222222222222222222222222222
                  },0)
                },0)
              )
            }
          ),
          // AQg_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^3 LM^1 NF^1 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -35.9176954732510288065843621399,333.637372197842032527251128327,-167.160478046918281414531887717,
                    -131.721371030860039055848210712,82.4444444444444444444444444444,17.1116068461390022959647637776,
                    -17.9958386831275720164609053498,5.47161676198066828734319326398,-12.1543556097168018126877861248,
                    3.50206119348429382783005246825,-8.65250481520585241085786983158,2.74517415505361607787594483002,
                    -6.57082326047257145815425273613,2.34041714345294839961102067664,-5.21919839764695186204722829913,
                    2.08297322270886423152040793543,-4.27915219492681118211817525876,1.90117334614158221834967755526,
                    -3.59127065381342531959868229116,1.76366677455989405866210670557,-3.06819879099886220953840466857,
                    1.65457221323310633043378393821,-2.65838553180525412841088727001,1.56496075678930580051368259717,
                    -2.32955706577501175395664461588,1.48940489520095999373351769971,-2.06052413479721779378521489058,
                    1.42439931484925341719863032028,-1.83682340844594856397302956157,1.36756789905441572369026586815,
                    -1.64825839499254475072712016739,1.31723515444029409042955593719,-1.48744223190479157890312473274,
                    1.27218033628524810076351237136,-1.348897602853034978650103214,1.23148922330501651253316107712,
                    -1.22848073160657182729834572096,1.19446094547820907295312902099,-1.12300132606197007983199523942,
                    1.16054728569123861171320575148,-1.02996504455603227890403056601,1.12931189516948967124675930205,
                    -0.947394853950361793828423257293
                  },-1),
                  // AQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    228.514707934326446292080307578,80.7483619091248851936171626218,69.2098765432098765432098765432,
                    -48.0987654320987654320987654321,-6.66172839506172839506172839506,-0.367209876543209876543209876543,
                    -3.47912522045855379188712522046,2.16067091386819277975740560775,-2.7362628825780753218394941751,
                    2.45770881740899377583680934651,-2.36127145648133302454290108611,2.40035739911099568277407273428,
                    -2.11267582534800165654160144518,2.27095725252440332232335101261,-1.92734403727439995201537688355,
                    2.13342968321094956364448776798,-1.78044007161269066030970792876,2.00441500578113758564716341137,
                    -1.65957033585221825382955228096,1.88771930929614975694251910041,-1.5575705218505572095356488808,
                    1.78330227959308622044630575467,-1.46988268935269888950527194818,1.69000565148011318748378122651,
                    -1.39340971201394682345545259649,1.60644876837128516699957255087,-1.32594458421463186974089556966,
                    1.53132355897832067007263773443,-1.26585712728716193006177696748,1.46347945240440109408564287987,
                    -1.21190890799501047481123906127,1.40193352256279013369085367978,-1.16313751226260367093216355554,
                    1.34585545355706920929189867581,-1.11878085698562596197268106187,1.29454593909243171840326703434,
                    -1.07822585344257483319259101422,1.24741535706164931749869863476,-1.04097252593071474397606265394,
                    1.20396496826152196415878371269,-1.00660829201968867400561749082,1.16377110331929576296275763663
                  },0),
                  // AQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    103.037037037037037037037037037,18.8148148148148148148148148148,70.5925925925925925925925925926,
                    7.11111111111111111111111111111,7.77777777777777777777777777778,1.95555555555555555555555555556,
                    3.55555555555555555555555555556,1.11746031746031746031746031746,2.30158730158730158730158730159,
                    0.783068783068783068783068783069,1.7037037037037037037037037037,0.603367003367003367003367003367,
                    1.35353535353535353535353535354,0.491064491064491064491064491064,1.12332112332112332112332112332,
                    0.414163614163614163614163614164,0.960317460317460317460317460317,0.358169934640522875816993464052,
                    0.838779956427015250544662309368,0.315560142185529182433207201009,0.744639376218323586744639376218,
                    0.282038429406850459482038429407,0.669552669552669552669552669553,0.254972081059037580776711211494,
                    0.608256477821695212999560825648,0.2326570048309178743961352657,0.557264957264957264957264957265,
                    0.213941120607787274453941120608,0.514177180843847510514177180844,0.198017393419692270266982910661,
                    0.477285166940339354132457580733,0.184303547151155604993202323569,0.445340501792114695340501792115,
                    0.172368849788204626914304333659,0.417409387997623291740938799762,0.161887785417197181903064256005,
                    0.392779333955804544039838157485,0.15260975260975260975260975261,0.370897213002476160370897213002,
                    0.144338670654460128144338670654,0.351327035537561853351327035538,0.136918907650614967688138419846
                  },0),
                  // AQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    13.7777777777777777777777777778,-18.6666666666666666666666666667,-10.6666666666666666666666666667
                  },0),
                  // AQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x H[0, y]^4
                  ome_x<double>({
                    2.22222222222222222222222222222,-4.44444444444444444444444444444
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^1 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^3 LM^1 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    -250.024391101261890853055567494,656.113438303590281520729004994,-767.330773462585481632052466004,
                    817.483241090359463836532145536,-849.579404267365203332435888957,871.735780871281627546026526178,
                    -889.978956738940534564054038791,903.089410657458481109151599997,-914.705291009486399815413418741,
                    924.489333634320953386234950343,-931.737996973319831562152795132,940.307593784993592157299751714,
                    -944.42594718963959007281353405,952.543048251306514013941046059,-954.424867425018745155128890778,
                    962.290350815921443993300079597,-962.637424479408812484037192158,970.225325836514111838313619577,
                    -969.589690472192962447796487812,976.799999575648351168949457997,-975.604844668490594321465747485,
                    982.332953023255806554256293387,-980.891095866052402237062599546,987.056375123553858818395021236,
                    -985.589010489345349450841975209,991.143143234708964614854745387,-989.798070542348766058296491866,
                    994.723760869654166748755358512,-993.592013945827772593597953735,997.897664941109730096800367277,
                    -997.027887292155170568198383512,1000.74114263261816081351305955,-1000.15148459369689968146487362,
                    1003.31305872157488963204823794,-1003.00067359484162869333533913,1005.65908772730616524969311684,
                    -1005.60747348654926658299188958,1007.81488219691353619978159807,-1007.99938882422279378339829929,
                    1009.80846235922729304451304155,-1010.20029737614735400511947094,1011.66202548419386955414145137,
                    -1012.23106825148740923842642546,1013.39331805762363879820578431,-1014.11001481311633215100021642,
                    1015.01667666702656494005507425,-1015.85324417071329663556115576,1016.5438172155835793798985818,
                    -1017.47493966795361002072004683,1017.98443287762341318763839525,-1018.98759776368396696484141655
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^1 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^3 LM^1 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -10.9889429488123799151109289952,103.928916109791027398915941802,-112.510681564326685899874001558,
                    130.307174948122672119445474584,-119.821148501356616222746082876,144.856420450112554625353082513,
                    -134.554960977893103944370653374,148.41928933775459198545611856,-146.841277096476138232311080872,
                    151.415484721060858060501618532,-154.803118037256291172729170461,155.067223423569858371151971641,
                    -159.970338762314824658302326936,158.797195128872169940171240672,-163.643329400917564150832912183,
                    162.217259816160965235753043427,-166.510025306631914530772227232,165.220816081845164776573618756,
                    -168.893944457548265564234775652,167.830217304633128329926692878,-170.950112332980099108066629704,
                    170.104114161217360711440749157,-172.760920416761845542109042136,172.101518483670020234344273881,
                    -174.376579749526043913996646058,173.871953275085627072871047979,-175.831534455187558669150427117,
                    175.454754636958787709523231076,-177.151356284614670827930440408,176.880789450955250409043661074,
                    -178.35593958063557984097549422,178.174386458056588802113688769,-179.461198338218386296587822333,
                    179.354923677059468917284086257,-180.480095117255588851012961224,180.438024237706843368759800574,
                    -181.423329384483947367194532769,181.436435464500003879769766848,-182.299827687691136535894983821,
                    182.36067469997500278062308153,-183.117106180670756500154773049,183.219507981308157563732169126,
                    -183.881545283936060260034751928,184.02030920543113635826377228,-184.598601343148695872681914472,
                    184.769333149605811578915294679,-185.272971917915800328055020905,185.471925650570797400987257202,
                    -185.908726313718731656516370076,186.132687339433737613420452393,-186.50940969064525215283915401
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^1 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^3 LM^1 NF^1 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^1 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    24.8515412146227629581208612382,44.7596939474564315500770738174,-12.9727950321361808601154699949,
                    41.8672797786729976552620737979,-43.577058847152539807367702283,32.0921768218645509408421229325,
                    -41.4979456437273249405638380163,36.3289329625418860547967573992,-42.0738391595712766789324828081,
                    39.3969077191828638708744509277,-43.0632059539256123729290634978,41.7145897700413005472829251799,
                    -44.1126067630413444937256132713,43.5630973255207105931621617632,-45.1238157251378138139985519616,
                    45.09140159936613894162240163,-46.0676727791155053231533273336,46.3870323880841994900887031315,
                    -46.9386110945865329212464219814,47.5060660294860603945549004136,-47.739580398789280029936423722,
                    48.4867200296495400242410891865,-48.4763892038839052471072473055,49.3562461827494454895002795477,
                    -49.1554718681023152124582771183,50.1347600017134596226764084171,-49.7830119516364053144626880299,
                    50.8375219107355475484570919733,-50.3646287120915078159198787372,51.4763713037300644223019429462,
                    -50.9053012654189647324605305361,52.0606672597470678514991012771,-51.4093907812838038621740289167,
                    52.5979273261622564108141162722,-51.8806993226428240829712903339,53.0942739041417234833886048304,
                    -52.3225382813129576081292867553,53.5547538578890961260605013608,-52.7377948575331058618924324287,
                    53.983572188382822684647393682,-53.1289921149445247624593236848,54.384266021644220955974613004,
                    -53.4983413615491789194314608234,54.7598362563505559872585281484,-53.8477870190739978339261226544,
                    55.1128486101414326022778373442,-54.1790447048649814981821443038,55.4455121797042524875729672157,
                    -54.4936334164650005803659653807,55.7597412305867632584933339515,-54.7929026977800390330757637323
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^1 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^3 LM^1 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    39.4294548173166431448786834481,-39.8222871909511204213822338454,-8.53191161566417731069661669157,
                    0.448306244131664948488788711432,-20.9541873788900657116810013786,-17.4497027999777465604367088968,
                    -21.2594687208180965558279477956,-18.4576446196254804757105467215,-19.0698153837020898926198394605,
                    -18.6332289867597659128124353784,-18.3693144603522925382348357093,-19.2616513830026472270243663077,
                    -18.4216559788954699089753241515,-19.9821829519051153758997684035,-18.7234147253323035155277139394,
                    -20.6465233192513595881965799083,-19.0972201330154565804476941238,-21.2324346767828676509238277089,
                    -19.4855077477041120462448651923,-21.7490053845760858856890060056,-19.8682351095806087627544804899,
                    -22.2087294867047485330206278962,-20.2377393699453163645139642576,-22.6219918670099045973747315632,
                    -20.5910590420210927351385955842,-22.9967637706820734595569425223,-20.9272948370026235888018694358,
                    -23.3391492624099680555257153904,-21.2465417561665740184598297933,-23.6539001356663482596754088347,
                    -21.549389987912135481677487623,-23.9447880598855000811146516786,-21.8366679640382972043873530818,
                    -24.2148610666854556983884676514,-22.109302888874176179263599037,-24.4666211380508457971540073487,
                    -22.3682434609006621369085221676,-24.7021496146640075181480425672,-22.6144173167419566223413875484,
                    -24.9231978161033511853968427672,-22.8487084549903239658476461138,-25.1312539911830407171835177794,
                    -23.0719463252141944769969629208,-25.3275937828635838594007190873,-23.284901740779248785317876281,
                    -25.5133189465191610261789572073,-23.4882867385507284496963384313,-25.6893875205004227165269820093,
                    -23.6827566550717938922580308129,-25.856637658380281899726245772,-23.8689133729878930965550405134
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^1 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^3 LM^1 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    47.0199413712384332299515550363,-34.3590152036555119263953591362,-18.711943583181987359837139692,
                    5.26985177413725022323173219332,-5.61987692883458386922807341934,-7.61652140987617287141356053984,
                    -11.3308128018836466665125110367,-13.3011708943093620416940678626,-12.2155141978450270662756052232,
                    -14.1935491621989522805338730806,-11.5376026148682860625601399913,-14.065631269535150698589655045,
                    -10.98568003617537360804664153,-13.9938797074142484785271604948,-10.7914677130698119140446438925,
                    -14.0858878271070622645403595954,-10.8360356980549315272658638237,-14.2699418496357734353020638202,
                    -11.000684760928302195441827422,-14.4862323370459881610595481095,-11.2166968257107734887064534374,
                    -14.7048262266002275814187007092,-11.4503797626836917037272222662,-14.9139424896191698204265402594,
                    -11.686343028257267585039201335,-15.1101619071794618929508752603,-11.9178013860316747648926854534,
                    -15.2933606659551078836964582509,-12.1418695493228567484429596441,-15.464510214092859744797715296,
                    -12.3574293896400138123074372775,-15.6248220761803563433735446564,-12.5641800906283109932996963378,
                    -15.775452323689209837343734858,-12.7622091215982759660720386516,-15.9174204711375844807744787548,
                    -12.9517913740630833446544858563,-16.0516035663750769625647342474,-13.1332904453345817296402338311,
                    -16.1787527648102884469089928579,-13.3071075918611414941942854853,-16.2995137776737846620586048077,
                    -13.4736541735045561381331324594,-16.4144453772854227027220914736,-13.6333363785849362908977662596,
                    -16.5240346777422494145119710163,-13.7865467356376560049945028122,-16.6287093668279858598265384071,
                    -13.9336595511816146084412710045,-16.7288474272528037453038544548,-14.0750286941078231241515292543
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^1 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^3 LM^1 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    54.3412477818621330001172340829,-22.2791943172792134837080823216,-26.6904443081226670122643857654,
                    -5.12710887272042403767844174651,-0.27121823835560215637707592818,-1.97000202127925450397098048722,
                    0.659998073783173297394662592396,-5.71455556879773118341516063838,-2.15195770190136722797753560184,
                    -8.76460616671650707682688836115,-4.06104834342630038418930689374,-10.199885780094182873155884013,
                    -4.85381569970471258859378043958,-10.6026403013308176420635199929,-5.03758475592167269337138314367,
                    -10.5438803658404700819047502967,-4.99938118494813156745351005738,-10.3479227899327399246820539036,
                    -4.93227007256136587334878239531,-10.15632775755655787467004662,-4.90669586530592054051831566245,
                    -10.0139462717068011170564056343,-4.93484496489626029461932661372,-9.9241000168572931857843094146,
                    -5.00740868809345145969501057349,-9.8764347880921102857666312551,-5.11051285111872518268891367676,
                    -9.85873532900006076491860616244,-5.23202025128318663996503385171,-9.86091336573819828554766759522,
                    -5.36304575462442091480456858447,-9.87570770436246599358466241658,-5.49767793390571198665110346092,
                    -9.89825565634511450185832315768,-5.63223391176542011752892481515,-9.92543572102749463126527876096,
                    -5.76454652904257360902594029144,-9.9552941779009176880420223971,-5.89342099387729995203693577708,
                    -9.9866251018025953961453648975,-6.01826159860431328906468123413,-10.0186880968600755231909954052,
                    -6.13883007557433431387380668304,-10.0510278360699185438893646666,-6.25509502063419407675494792463,
                    -10.0833622184300287491456232001,-6.36714051290212713886748754556,-10.1155143820370655635751522054,
                    -6.47511175193652280060111918811,-10.1473718303785225817715230637,-6.57918325803605139526609988643
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^1 NF^1 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^3 LM^1 NF^1 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^3 LM^1 NF^1 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    124.174563000674547149098419385,-277.433369654863149642270055313,284.527849645228686125467843436,
                    -114.06989989469334490704881195,-35.1667779290191664485423818515,-21.7075212012588657819125521314,
                    -18.6677092532107721024425246812,-17.9550131816873146951377025855,-17.9043123848798788704602846602,
                    -18.0722105156132667285582388729,-18.3177482852929386566144435398,-18.5898818823550509061807069472,
                    -18.8682008785410004677468300324,-19.1439274459564666844073700339,-19.4131227075738223565036944213,
                    -19.6740254710609905517432099157,-19.9259226476152450576390483619,-20.16863353707670996851151368,
                    -20.4022581015597451732593197438,-20.6270464729380838961107979791,-20.8433277006016555776217309798,
                    -21.051469181556916760543115602,-21.2518528502979184568319697301,-21.4448609621196305131690110667,
                    -21.6308675877459291175131430545,-21.8102336156531562495113907494,-21.9833039585461466096418144641,
                    -22.1504061653028439926999050031,-22.3118499347151434058221887437,-22.4679272060879979004834042067,
                    -22.6189126134594465880332982557,-22.7650641618483782028568597319,-22.9066240308746194009978690914,
                    -23.0438194423721694203682376045,-23.1768635497312840980507812868,-23.3059563210978108817477589833,
                    -23.4312853984318892524506917054,-23.55302692122396610158129365,-23.671346308343526912404069961,
                    -23.7863989947035030066384962171,-23.8983311216048450672534722004,-24.0072801810882763751033284391,
                    -24.113375615577983743111623499,-24.2167393747055106128798351707
                  },0),
                  // AQg_reg as^3 LM^1 NF^1 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    7.77675648540309544239660528379,9.77982036252714244854012276576,3.62758704488026495886728464165,
                    23.3086419753086419753086419753,7.97530864197530864197530864198,4.7950617283950617283950617284,
                    3.48888888888888888888888888889,2.77188208616780045351473922902,2.31311413454270597127739984883,
                    1.99136362363875591388818902046,1.75171467764060356652949245542,1.56551825777415003004228593454,
                    1.41626364656667686970717273748,1.29371051981774592497203219814,1.19114110689202264293839385414,
                    1.10394969296068197167098265999,1.02886432350718065003779289494,0.963491605792643854927591951813,
                    0.906037445237112031934536099601,0.855128746784878757701200095861,0.809695670842690438463496840433,
                    0.768891596856245319508741220916,0.732037338963745890152816559743,0.698581404217293218021538220558,
                    0.668071127729144570526251227403,0.640131344955541552895050059511,0.614448389217619986850756081525,
                    0.590757917729744257126340063979,0.568835533607387268129817761256,0.548489479036733536954082887405,
                    0.529554882683244610655289552294,0.511889187326444477408985825415,0.495368483511260132834881360722,
                    0.479884545722096568752514263819,0.465342418364201943944001194709,0.451658435750468285407394740968,
                    0.438758587434005313575442280519,0.426577160396694216228035761855,0.415055604741135146887159287371,
                    0.404141580998813257707566463371,0.3937881559268021374705088037,0.383953120411882748098980805398,
                    0.374598408336829344732803558333,0.365689599356292328447777064448
                  },0),
                  // AQg_reg as^3 LM^1 NF^1 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -7.40740740740740740740740740741,9.03703703703703703703703703704,-11.037037037037037037037037037,
                    4.74074074074074074074074074074,2.07407407407407407407407407407,1.3037037037037037037037037037,
                    0.948148148148148148148148148148,0.744973544973544973544973544974,0.613756613756613756613756613757,
                    0.522045855379188712522045855379,0.454320987654320987654320987654,0.402244668911335578002244668911,
                    0.360942760942760942760942760943,0.327376327376327376327376327376,0.299552299552299552299552299552,
                    0.276109076109076109076109076109,0.256084656084656084656084656085,0.238779956427015250544662309368,
                    0.223674655047204066811909949165,0.210373428123686121622138134006,0.198570500324886289798570500325,
                    0.188025619604566972988025619605,0.178547378547378547378547378547,0.169981387372691720517807474329,
                    0.162201727419118723466549553506,0.1551046698872785829307568438,0.148603988603988603988603988604,
                    0.142627413738524849635960747072,0.137113914891692669470447248225,0.132011595613128180177988607107,
                    0.127276044517423827768655354862,0.12286903143410373666213488238,0.118757467144563918757467144564,
                    0.114912566525469751276202889106,0.111309170132699544464250346603,0.107925190278131454602042837337,
                    0.104741155721547878410623508663,0.101739835073168406501739835073,0.0989059234673269760989059234673,
                    0.0962257804363067520962257804363,0.0936872094766831608936872094767,0.0912792717670766451254256132305,
                    0.0889921280165182604206994450897,0.0868169036064668509365049353705
                  },0),
                  // AQg_reg as^3 LM^1 NF^1 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    -1.48148148148148148148148148148,2.96296296296296296296296296296,-2.96296296296296296296296296296
                  },0)
                },0)
              )
            }
          )
        },0),
        // AQg_reg as^3 LM^2
        ome_nf<double>({
          // AQg_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^3 LM^2 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^3 LM^2 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    749.246823409730755925808637829,-503.368612514404181404294183712,4445.28020226761783327822149765,
                    -4893.2634732779670935223046147,1259.34334398364822696268634008,-474.449569583555849831523067117,
                    319.036752928836595748072076854,-271.76970934384909732115111774,138.269719906593113082210666912,
                    -196.850902218306317510343263733,74.9288889482896302440165466026,-158.220838843400444114327622606,
                    44.4611739497656929966868835254,-134.249744283527581776395868452,27.1896853095875341848115813065,
                    -117.69686993743253571458785375,16.3774246621139766342890864719,-105.456411101748216906497078953,
                    9.14693659331847760048674414647,-95.9662957097700128474247781272,4.08018621360560297077318534702,
                    -88.3499082165690122570969485251,0.404679228564930610906947036419,-82.0744682773286270197686346275,
                    -2.33281711043200707718379933005,-76.7959586900304626847475596876,-4.41386209353093926430332732124,
                    -72.2814441458412602310079665274,-6.02149236702288583116362260001,-68.3670586062903704487621896065,
                    -7.27917570697236753641401596334,-64.9338467793749319919045774321,-8.27279049769815443772850961495,
                    -61.8931574685175452289563693389,-9.06363365954304915454032967157,-59.1774349920854625242018068897,
                    -9.69643349651326104096535669111,-56.7342046030842004583523878692,-10.2044567538800042527049891361,
                    -54.5220230497261633811395630858,-10.6128607185939424016617004833,-52.5076795557074996402092892785,
                    -10.9409504781814965276573119723
                  },-1),
                  // AQg_reg as^3 LM^2 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    160.,982.694382039411036433835403846,1431.59339019962811753528463111,2394.85052018552432795615638044,
                    -94.4197530864197530864197530864,358.854320987654320987654320988,-115.624691358024691358024691358,
                    235.261657848324514991181657848,-81.9900226757369614512471655329,175.9123834719072814310909549,
                    -64.0464292712969961647210324459,142.253930486523079115671708264,-52.9869559795485721411647337573,
                    120.376764440198783633127067471,-45.4445514196873948233699593451,104.888212551704615196678688742,
                    -39.9412624999926587228174529762,93.2755685189555404307972001716,-35.7304208774124191271442328728,
                    84.2052145695565567814432960767,-32.3934896975779397946026804946,76.9001657589152987435415211081,
                    -29.6769733326869200609278357829,70.8751892704692164396994945815,-27.4179390201024404402303169013,
                    65.8105769988872334467730213243,-25.5066373496407460445767042906,61.4865254827790862940708832243,
                    -23.8662890788119094614208366168,57.7465973566820335931012303744,-22.4414770465805360638739846173,
                    54.4762138824633177122086085293,-21.1911419573944773296186436752,51.5894014697602942302659599004,
                    -20.0841777870191355104723040018,49.0203043705208316350787318787,-19.0965631754313569002031878259,
                    46.7175687387255443107133455896,-18.2094361073993668213965087479,44.6405203750565456230844228535,
                    -17.4077675116357731683112581086,42.7564986223376472217378434455,-16.6794263248454750814931115493
                  },-1),
                  // AQg_reg as^3 LM^2 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    -77.3333333333333333333333333333,-120.888888888888888888888888889,-71.1111111111111111111111111111,
                    -53.3333333333333333333333333333,67.4074074074074074074074074074,-14.6666666666666666666666666667,
                    30.8148148148148148148148148148,-8.38095238095238095238095238095,19.9470899470899470899470899471,
                    -5.87301587301587301587301587302,14.7654320987654320987654320988,-4.52525252525252525252525252525,
                    11.7306397306397306397306397306,-3.68298368298368298368298368298,9.73544973544973544973544973545,
                    -3.10622710622710622710622710623,8.32275132275132275132275132275,-2.68627450980392156862745098039,
                    7.26942628903413217138707334786,-2.36670106639146886824905400757,6.45354126055880441845354126056,
                    -2.11528822055137844611528822055,5.80278980278980278980278980279,-1.9122906079427818558253340862,
                    5.27155614112135851266286048895,-1.74492753623188405797101449275,4.82962962962962962962962962963,
                    -1.60455840455840455840455840456,4.45620223398001175778953556731,-1.48513045064769202700237182996,
                    4.13647144681627440248129903302,-1.38227660363366703744901742677,3.85961768219832735961768219833,
                    -1.29276637341153470185728250244,3.61754802931273519508813626461,-1.21415839062897886427298192004,
                    3.40408756095030604834526403154,-1.14457314457314457314457314457,3.21444251268812672321444251269,
                    -1.08254002990845096108254002991,3.04483430799220272904483430799,-1.02689180737961225766103814884
                  },0),
                  // AQg_reg as^3 LM^2 NF^0 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    49.1851851851851851851851851852,-203.851851851851851851851851852,-18.962962962962962962962962963
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^3 LM^2 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    217.225495975913778037646833116,403.582674652783448843882462002,-2187.55947275656519262737991283,
                    3808.47144767977902555230730818,-4675.55283949692892111838805844,5678.56515505267551032205649146,
                    -6285.08533389093977437922950641,6995.01915432173447664513193161,-7477.46827488842447152668337913,
                    8018.63549627800062554062367781,-8423.69025327260767399550309002,8859.20145984665441907856639936,
                    -9207.74893294380088219949591813,9573.37746092935549413486736194,-9877.34405349509971443862709566,
                    10194.4313426108327843640005276,-10462.0791368167631295769721086,10743.7425825836692021452498677,
                    -10981.4869734094525444520534661,11235.9844131338432093546266631,-11449.0634337071468770934693553,
                    11681.7304849668203736235551567,-11874.4847606706687809416874632,12088.8847112892919496752395219,
                    -12264.9073738467067083180940427,12463.523257367776652249143054,-12625.7676543523337572695508223,
                    12810.4205576010450361715717575,-12961.2931829032129129678432352,13133.3945513248036249144954213,
                    -13274.8399213469070411155062437,13435.5427246711586468465349386,-13569.12062066920221228393742,
                    13719.4090101002423080841005597,-13846.3632442604498419742830309,13987.1050792178753032864966072,
                    -14108.4232345156703385998038956,14240.4004832298477272275122382,-14356.8646698515474813757547548,
                    14480.7908764455477940239499337,-14593.0200388937071342626179927,14709.5504346600941542340848669,
                    -14818.0350484343274818003073239,14927.772639517537074613013603,-15032.9027754508403087870729222,
                    15136.4023521506237523760778096,-15238.4901069086648256888589547,15336.261271837948611017740558,
                    -15435.5585091341177238413318429,15528.0683111775459573121625375,-15624.780564012529152148033976
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^3 LM^2 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    155.726180182312031833690018659,29.3036353863765054236317949465,340.06708236005571335854603535,
                    -85.993737925911867869869114239,33.9002288192849659902461120535,132.1124020554738548841171321,
                    -155.01783186515248602624550483,289.190831599222132776337413483,-333.544355940808977618928131541,
                    412.831746135668091088368730348,-486.781484549025822446405631556,523.469659527030134671720279644,
                    -615.45210933210248826981560273,625.732161727472705361172220904,-725.399070756553724922790448341,
                    720.293769396178653332353276033,-821.654662827862911771404579209,807.538303085634866608808984746,
                    -907.648888834542477503987001842,888.074360724476568232478059473,-985.637202732975278586209232329,
                    962.621494018033863030585657298,-1057.14738498454238852436163236,1031.88671550253754724326240399,
                    -1123.26572805822322996109740773,1096.50693195472855212126618833,-1184.80142503240235374179011782,
                    1157.0339577590173758078026098,-1242.38043609477863528866953911,1213.93850337446985961854024867,
                    -1296.50112491134024077984438793,1267.62049991068155481310483225,-1347.56904071961758721984756787,
                    1318.42030764468859636275574796,-1395.91986234603743751629856493,1366.62883972190986136151872655,
                    -1441.83525560999053374911051454,1412.49610045320003036438386271,-1485.55425426037730808684664149,
                    1456.23818685163810801254796856,-1527.28167519032194201823073585,1498.04297025970388275446792079,
                    -1567.19448968737832496363609588,1538.07469774568825733387952596,-1605.44674043141892438698594242,
                    1576.47772701522815915442932357,-1642.17339693818829426393464683,1613.37957123856866616862240273,
                    -1677.49341969545334491582563715,1648.89339466090843995047352668,-1711.51222404014792867065880743
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^3 LM^2 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    249.908641843155984810993138636,264.734624828435193900563858786,84.4953588788703750993648793636,
                    -57.9444253111096256687433716777,46.7451216746885340352323777843,-183.625519144059815571322827819,
                    -8.00646714089068702612298838317,-155.706333349731229051505150027,-36.8334920900811598561888453587,
                    -123.169389770642434430167975641,-58.5676504419889059072373320444,-92.7211757475752320684660251199,
                    -77.6758825756063100396768428995,-64.6429997965115147109088194138,-95.4004948791348374690898104311,
                    -38.7055268799886226306378485958,-112.146458309198801018575516797,-14.6515172551119119139898851062,
                    -128.076774597434192048601825037,7.74882976002759088743735145276,-143.278038507108645767882694864,
                    28.6929334822378391819862789825,-157.810334872283097829871784723,48.3488465569805131354979243191,
                    -171.723077430396959045462824746,66.8595161708542920771734349833,-185.060172031683991771882624586,
                    84.3468511692510390646233814455,-197.861725750301927081510730096,100.915251252116410987953324039,
                    -210.16464628096568561577166584,116.654559004448101754340094819,-222.00290818289407976927481806,
                    131.642489986913707499474898013,-233.407737628503608099629700408,145.946620386756334743589332059,
                    -244.407789222014329191353894556,159.626010589421961778125313528,-255.029329648908288760945667674,
                    172.732533355785608046941223379,-265.296425522642174545901016107,185.311963782605692305088620275,
                    -275.231129381682660771181928524,197.404877450043757335225199201,-284.853658632120903924031933233,
                    209.047393943228508673081926931,-294.182563969501922514877272603,220.271795380475946188947511446,
                    -303.234885390396162604319863998,231.107043523884290354045337972,-312.026295074548617522041648696
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^3 LM^2 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    345.121461386518939838241496187,-262.478989481703128367176418918,-110.781509106737564162894560743,
                    167.796128593897972638616679685,-186.860713099723283479526505619,184.467252955813086116323222198,
                    -118.378467780501699789525035392,195.187054424461866414320483233,-87.3623502316234357015356255164,
                    182.004575708949939976910375299,-77.0566970706521164450130391564,163.53191898686417178083249793,
                    -73.5003020904458533090595475371,146.011969027275706025731570974,-72.2981618165177233061983542643,
                    130.449784159612518841019328188,-72.2123251898081332159052392166,116.640167146478775649735689841,
                    -72.8340441744585194131543309604,104.234739531954645795056846783,-73.9726231338706253637571522489,
                    92.9466631062157610947948758681,-75.5064755559922752826458895531,82.5638260172909931180929756208,
                    -77.345449267553235641542744642,72.9307578900982066877104016939,-79.4193234829033869630174364295,
                    63.9314110120072549370753216472,-81.6727042636591989289863417419,55.4769753906683057404840784923,
                    -84.0617777849782020867484508759,47.4977796674824322962292894899,-86.551863460968037491715195503,
                    39.9379318642171516530708545381,-89.1154856304969834844289367186,32.7517175175135388757838563094,
                    -91.7308486985604510200332330976,25.9011233309153153828600345743,-94.3806372576441714751919272769,
                    19.3540922925284539037474957223,-97.0510759397488432071366674915,13.0832642539234145504785575182,
                    -99.7311941518902755155113079169,7.0650462216825162323908388913,-102.412250863174325041898473081,
                    1.27891181158744612764070445387,-105.087283732121026658210988332,-4.29313646356362172952590885506,
                    -107.750754625834782742597894417,-9.66698679401879103309601250214,-110.3982698886183598135654813
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^3 LM^2 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    391.475220100558185939976702974,-182.637210280713730587098224421,-290.40110195540652488668459431,
                    265.996579636880991490375619976,-245.290836274695539191309097538,202.790847163272612241849152095,
                    -200.310643512787756486419392495,191.501009701613803637303705847,-152.645864350517929322419634833,
                    186.712911000491946582966527504,-121.457531220116230543478199653,177.286372280875124789431399989,
                    -103.370206222716912131585165897,165.10281309784040827928723004,-92.7218888205410728453604976279,
                    152.558477815100756806950000573,-85.9916971100342656182491478557,140.78725108892353792010652343,
                    -81.3957251508561130260624366399,130.11053936307874806377950436,-78.0728998392331350994753108098,
                    120.504008333945546559198620122,-75.5944924925396702903960812675,111.834991574963298191283088517,
                    -73.7284218131531218232324458147,103.95736407550652063354899458,-72.334541013287818360388030463,
                    96.7421902924554690378184268559,-71.3188572407261535083961741042,90.0837141914034251966248365751,
                    -70.6130057621006735105560497094,83.8972791104438395871886661391,-70.1644802903233051207558835169,
                    78.115380997414684961549122584,-69.9315557492378602289015092139,72.6839011220521342034977950466,
                    -69.8803645664389017330303534435,67.5590360287210941142305651188,-69.9830381440283695301926157399,
                    62.7049352494586812599864733086,-70.2164260648160969626611966908,58.0919213527049283640057784876,
                    -70.561160405562721054831059227,53.6951549462175058325217266498,-71.0009448468642407840758634704,
                    49.4936299230440545596848479785,-71.5220005334687105663731006829,45.4694115044817970755982967598,
                    -72.1126266964965097967796701337,41.6070528324315037070226545266,-72.7628481239452440843169826831
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^3 LM^2 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    413.608251033452494870941663851,31.2536480415403411800703056697,-546.616117274132478955183378652,
                    334.865848840620903309146835647,-315.758703201238144674582456131,277.179582542914036128337701649,
                    -259.640088622402569085559150653,224.805326019938444803676050603,-222.979004940810560930426575448,
                    196.707609192847588622919608203,-190.183547665003106578683971333,181.675705020633705481968462314,
                    -162.486530266330676448337767708,171.657847848822785475361689231,-140.677267196560422325911602421,
                    163.116343364063383192510065036,-124.13625497906831626701798273,154.92159660105317136051873943,
                    -111.719817345546402162813468751,146.900885410982594296184503995,-102.322445581066329205993036181,
                    139.157049380906387145887844361,-95.0711879508603821214397577293,131.8130335880391353379983647,
                    -89.338175956287838863379518408,124.942689848871424806475928808,-84.6920408859467496648751742008,
                    118.568851016563499360788557488,-80.8419122925611823280959953559,112.67892812296543115821645647,
                    -77.5917640618434236102300385365,107.240527636579283175766913218,-74.8078023390873662588069968224,
                    102.212653919678410867092130357,-72.3966542242094527653634807856,97.5525688755862723357021032398,
                    -70.2912786924306910534221804677,93.2194983383413257686571422691,-68.4420147192457291289987693872,
                    89.17634196916766590897566172,-66.810915989112754195467433265,85.3902306983306419513881013495,
                    -65.3681453409288836947626220824,81.8324744966939804824645711954,-64.0896491359772559103626061299,
                    78.4782231398450967243976360828,-62.9556273062125732484914015384,75.3060199611505593963115628281,
                    -61.9495018120113986357966340745,72.2973424827410863005797579452,-61.0572015709688711398052147506
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^3 LM^2 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    147.898837064119337976069437058,-329.961809236122057822258900783,583.58317835623807111440087471,
                    -529.572548198929033089366708808,-95.3958454676453848909517578942,15.5028570796118894355124392681,
                    42.0264322400755705719199379612,47.186811022238178944244915582,46.203520683738836657349548465,
                    43.3688006547332430530900943266,40.0178679992498459382334544255,36.5815172281025057024096336935,
                    33.1929750258146045928625587535,29.885121565444209886321048014,26.6583023228185357957795758627,
                    23.504061196683843545787767229,20.4131641173222273737131873521,17.3779451685400894224786478695,
                    14.3926588704258244994601539853,11.453207390629883493405622644,8.55673977159043957250095651365,
                    5.70128848579650892533885343412,2.88548458645925400843191041458,0.10834940831522304419383958557,
                    -2.63085158867805286588685943512,-5.33270835342346354795402437705,-7.99773225961973092736988221766,
                    -10.6263986604446677931543139219,-13.2191733369026930958132800779,-15.7765280710121564966022753882,
                    -18.2989489988927229454787898704,-20.7869402654026801891682376113,-23.2410247020998891806729282145,
                    -25.6617426925297252078323513434,-28.0496500030956625493439966089,-30.4053150926832371064180118541,
                    -32.7293162330832767376510707049,-35.0222386492518113999180589646,-37.2846718055141614187000982166,
                    -39.5172069084456459667083412355,-41.7204346606728604915404509747,-43.8949432762490014409976772259,
                    -46.0413167534323184886683697322,-48.1601333917907761926080588085
                  },0),
                  // AQg_reg as^3 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    -267.214228742354605361236282963,128.206235262486988500250343703,-336.206235262486988500250343703,
                    193.086419753086419753086419753,-76.3950617283950617283950617284,-157.348148148148148148148148148,
                    -197.150617283950617283950617284,-223.090148652053413958175862938,-242.783749055177626606198034769,
                    -259.006799921614736429551244366,-272.990315500685871056241426612,-285.372085064206276327488448701,
                    -296.526283906889967496028102089,-306.69495044366839238634110429,-316.046798893685340571787458234,
                    -324.706216393835441454489073537,-332.768821328583233345138107043,-340.310451793283396512923617883,
                    -347.392703069330648466878122139,-354.066532244296744987757003521,-360.374716361891782383155294277,
                    -366.353595045946512849063342945,-372.034346169607853228669976422,-377.443944765408128839806808522,
                    -382.605899807224433094172999976,-387.540830753435321120518769372,-392.266925683667765115728916634,
                    -396.800310133015677549941367494,-401.15534738783436217473386184,-405.344885384424269579647225408,
                    -409.380461463227762245131201002,-413.27247348045125561878729964,-417.030323794139738143366933916,
                    -420.662541184050346026696946776,-424.176884677391642579923360959,-427.580432430236154093665034758,
                    -430.87965818489528023207370624,-434.080497336263868757819925337,-437.188404259211531834190371675,
                    -440.208402248631970929883614461,-443.145127184827178482388653296,-446.002865845480077453747531371,
                    -448.785589631056485654411416173,-451.496984345129488660148166135
                  },0),
                  // AQg_reg as^3 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -43.3333333333333333333333333333,184.444444444444444444444444444,-175.555555555555555555555555556,
                    -25.1851851851851851851851851852,2.59259259259259259259259259259,9.77777777777777777777777777778,
                    13.1851851851851851851851851852,15.2804232804232804232804232804,16.746031746031746031746031746,
                    17.848324514991181657848324515,18.7160493827160493827160493827,19.4208754208754208754208754209,
                    20.0067340067340067340067340067,20.5024605024605024605024605025,20.927960927960927960927960928,
                    21.2975172975172975172975172975,21.6216931216931216931216931217,21.9084967320261437908496732026,
                    22.1641249092229484386347131445,22.3934564079042923212169858197,22.6003898635477582846003898635,
                    22.7880813143971038707880813144,22.9591149591149591149591149591,23.11562833301963736746345442,
                    23.2594056507099985360854926072,23.3919484702093397745571658615,23.5145299145299145299145299145,
                    23.6282367837923393478949034505,23.7340026228915117804006692896,23.8326339475764763121084960165,
                    23.9248312351760627622696588214,24.0112058666007498043093148766,24.09229390681003584229390681,
                    24.1685673943738459867492125557,24.2404436522083580907110318875,24.3082930141753671165435871318,
                    24.3724452744060587197842099803,24.4331950998617665284331950999,24.4908065960697539644908065961,
                    24.5455171770961244645455171771,24.5975408606987554355975408607,24.6470710860954763393787784032,
                    24.6942831333075235514259904504,24.7393362084229923140870389878
                  },0),
                  // AQg_reg as^3 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    22.2222222222222222222222222222,-44.4444444444444444444444444444,44.4444444444444444444444444444
                  },0)
                },0)
              )
            }
          ),
          // AQg_reg as^3 LM^2 NF^1
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^3 LM^2 NF^1 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^3 LM^2 NF^1 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^1 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    1.28395061728395061728395061728,-114.447641836391491188838820148,99.9549694830953461019770237035,
                    12.1911360803034373754087794566,-26.2716049382716049382716049383,0.70987654320987654320987654321,
                    -1.3387654320987654320987654321,0.854320987654320987654320987654,0.102514487276392038296800201562,
                    0.780013857394809775762156714538,0.390239634948629657624366619076,0.704516950813247109543405839702,
                    0.464130417531090931764332437733,0.641403695444099484503524907565,0.477246472195967145462094957044,
                    0.589378920270251161582052912944,0.469563264483899404534325169246,0.546035824111220936617762014587,
                    0.454397816040453487589204621115,0.509404461466168501923980586034,0.436848299149289286259831362344,
                    0.478018117194424836595278179114,0.419018261318206226917633918107,0.450795581898740865676922396261,
                    0.401793249461154097344008045674,0.426931451157264482567469420083,0.385526377686877959019449184314,
                    0.40581623598448515354196831153,0.370327985112388201315601874596,0.386981032470305628548739380056,
                    0.35619630896970406361268460887,0.370059376907361372038717989743,0.343079203893189855785785857129,
                    0.354760686618463906134500072357,0.330904134293458363167467926114,0.340851492365732457848171387932,
                    0.319592897283589029099377257573,0.328141962135231997186845344816,0.309068751234925032145135833497,
                    0.316476069758634653933290746585,0.299259685449841220211062323148,0.305724313501670862018719081298,
                    0.290099711154842557920650082158
                  },-1),
                  // AQg_reg as^3 LM^2 NF^1 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    -77.037037037037037037037037037,18.0740740740740740740740740741,-59.4074074074074074074074074074,
                    10.6666666666666666666666666667,-4.66666666666666666666666666667,2.93333333333333333333333333333,
                    -2.13333333333333333333333333333,1.67619047619047619047619047619,-1.38095238095238095238095238095,
                    1.1746031746031746031746031746,-1.02222222222222222222222222222,0.905050505050505050505050505051,
                    -0.812121212121212121212121212121,0.736596736596736596736596736597,-0.673992673992673992673992673993,
                    0.621245421245421245421245421245,-0.57619047619047619047619047619,0.537254901960784313725490196078,
                    -0.503267973856209150326797385621,0.473340213278293773649810801514,-0.446783625730994152046783625731,
                    0.42305764411027568922305764411,-0.401731601731601731601731601732,0.382458121588556371165066817241,
                    -0.364953886693017127799736495389,0.348985507246376811594202898551,-0.334358974358974358974358974359,
                    0.320911680911680911680911680912,-0.308506308506308506308506308506,0.297026090129538405400474365992,
                    -0.28637110016420361247947454844,0.276455320726733407489803485354,-0.267204301075268817204301075269,
                    0.258553274682306940371456500489,-0.250445632798573975044563279857,0.242831678125795772854596384008,
                    -0.235667600373482726423902894491,0.228914628914628914628914628915,-0.222538327801485696222538327801,
                    0.216508005981690192216508005982,-0.210796221322537112010796221323,0.205378361475922451532207629769
                  },0),
                  // AQg_reg as^3 LM^2 NF^1 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    -16.,26.6666666666666666666666666667,14.2222222222222222222222222222
                  },0),
                  // AQg_reg as^3 LM^2 NF^1 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    -3.55555555555555555555555555556,7.11111111111111111111111111111
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^1 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^3 LM^2 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    80.032456428388022715357289519,-151.13311865698535213709983247,109.07732859119757240326657418,
                    -96.5239113858761895862905303086,87.7656576945999000315760603894,-81.0704559888330664205068669449,
                    77.4204132870731802689073539906,-73.2104570869147394148973725599,70.983793673329596490620919908,
                    -68.3648169624428169706073917565,66.4944269121474948610452326992,-65.0237407849258567857575323767,
                    63.1679007962733365275435128033,-62.5319646548910403753211765493,60.6117684383052057888748135612,
                    -60.5633304025111589034849704926,58.5979490363445484443127157597,-58.9412757293991271869295554842,
                    56.9801097918794261123477596466,-57.5641414143541440650168436441,55.6582364026136251851806841743,
                    -56.3701784516619926904927674567,54.5612046952396129068006004207,-55.3198679872349456575361480447,
                    53.6371593462224207877617628166,-54.3865288634055801831901657156,52.8476835508963669596682513778,
                    -53.551151090710718427211734554,52.1640070564696032086817569779,-52.7994797472480779503496444434,
                    51.5644124438476743994714284511,-52.1203338679774122621073406075,51.0323993361854936770198180136,
                    -51.5046174100230725162872724027,50.5553556661386865703383951597,-50.9447238317496405485733464391,
                    50.1235821182107630261161880821,-50.434167024927877965964393622,49.7295694357373170796972866275,
                    -49.9673436691051292990781814301,49.3674600851061846876845495427,-49.539372714695935815064642964,
                    49.0326458921098718477930733135,-49.1459808232824192562838538057,48.7214666810537236923068688067,
                    -48.7834158470639252320923964986,48.4309842568558131368057073208,-48.4483780476258894212999914987,
                    48.1588127195349066157069011796,-48.13796312746599539923450187,47.9029909442875700297039623088
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^1 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^3 LM^2 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    10.007893271494139806784571813,-41.7773616188850755088948037598,37.0088639889597981099989979424,
                    -34.5553419397060714707813030422,26.4825230610596492656344357461,-30.7245664203709761274515064005,
                    23.7808993569927127010669832762,-26.4006576413040718456278296528,22.7377425531326449066988204129,
                    -23.3351776997392062076091117282,21.7852422660042545573044048048,-21.3165081108226367341219838703,
                    20.8230847761781218859105872946,-19.9260759218655356704055822076,19.9247580153945910624430875018,
                    -18.89757792332743193505084297,19.125747152733962943020684317,-18.0890267873307599562724479481,
                    18.4278790689856787878210643577,-17.4254277434617718953595029268,17.8197389382247711873507078811,
                    -16.8647599960628672859341226803,17.2873132517417076439603370474,-16.381441979712523611267364943,
                    16.8178365984764302086591679488,-15.9586190703705095088429800949,16.400702630296329577204880792,
                    -15.5844649200834378710957603574,16.0273646756807352451703460192,-15.2502884798885925112266655453,
                    15.6909804715965351518382932866,-14.9494847764337405983625037299,15.3860524978648170065995673408,
                    -14.67690690178781319514326192,15.1081295902304405561175272523,-14.4284651126176412499183227593,
                    14.8535749268285025435124713211,-14.2008577568603746636839026827,14.6193894091872916601006883195,
                    -13.9913836606624681931864159802,14.4030776697694197086491547542,-13.7978074123441713723199133022,
                    14.2025459720987065645919871561,-13.6182603433544754918436244972,14.0160238075338208919614470759,
                    -13.4511663362622192897237616842,13.8420031419160508035431892533,-13.2951853234438039518610741641,
                    13.6791908962959240544937029877,-13.1491696471784559011775110199,13.5264714353395529371758083606
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^1 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^3 LM^2 NF^1 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^1 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -5.03005040386667551804508856039,-18.4460139448937369184683269405,7.6846282357975960236599400002,
                    -17.9092858410255773574003845918,14.6343410656230091808577908167,-11.7195953129358647495491040473,
                    13.1208984764449435939698720764,-10.5233154786588183309003558039,12.1193212663740718041997928262,
                    -9.82947902283986807251181685273,11.3382546944786443670263925092,-9.30211051963054030482061032875,
                    10.7019637318881074862791957411,-8.87129936143557664805177428685,10.1716070899667070929211782695,
                    -8.50827745961484068107248013281,9.72168958446461033428113653622,-8.19642570122480441674150994487,
                    9.33435511003957433308199792455,-7.92466601968353272939022499789,8.99670638007714777204802780067,
                    -7.68510036375632637491462021766,8.69920501057777005928009169168,-7.47187358404616078973265571992,
                    8.43464864843526608465294765236,-7.28052573111698092860711413179,8.19749649288400124042889468501,
                    -7.10758740973617003768356696281,7.98341403862066721019506042999,-6.95031253462773696531932652102,
                    7.78895918743711750390651477152,-6.80649506146528439054011389391,7.61136147796471506054909783147,
                    -6.67433970736331395698512121899,7.44836389951749788878545227501,-6.55236865817658752520895111759,
                    7.29810758403124195250059365072,-6.43935294080851643417374872222,7.1590464123235729823821269357,
                    -6.33426109092571199674629842113,7.02988284720908830336211481685,-6.23622018658408821475515318242,
                    6.90951906830620950956080543854,-6.14448587497410540689117522753,6.79701929971737386326936445489,
                    -6.05841903924394483995374169846,6.69158043664079345496675423962,-5.97746743541537058725246413506,
                    6.59250890281197216999809007901,-5.90115109586031428831116048035,6.49920224069182556569695732828
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^1 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^3 LM^2 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    -10.8410486203353280686825042319,15.6352802622553164166668835063,2.90162967158095087285363054784,
                    3.08030570995394708702926657865,9.67522583970191792053184716257,6.31298448424046126246094357947,
                    9.42414169689340728207055589843,5.85673583425597480408420164484,8.32845165341974581182585524283,
                    5.3608554078244683823453698096,7.59249946826220445746805428549,5.07786300087380017338716188948,
                    7.10199464635791163079489805375,4.8963367718415530535744200852,6.73595559614968176032852140077,
                    4.75627123283850484878703492577,6.43906690855314294085778703918,4.63568497783492871919029523453,
                    6.18681944385256232756805162067,4.52684989682651279350247442527,5.96690479688998225088543112504,
                    4.42677048610974105581651161101,5.77211680989114557018337998483,4.33401702438567514932932853649,
                    5.59768075592606128971761349334,4.2477084730422551593009144516,5.44015854922245802855277518466,
                    4.16718236048517010662854901508,5.29694042937762723801878112911,4.09188446186815225018471267874,
                    5.1659766223827798325514063179,4.02132985664502832834010977503,5.04561909960645357355212540866,
                    3.95508740813500027137414956339,4.93451993783530980086761249242,3.89277193821124882003604742372,
                    4.83156184813084004828942706935,3.83403894992572244426119521433,4.73580853298878762252119270186,
                    3.77858026863811652095528317254,4.64646804984666370088016357732,3.72612013006073873276123456262,
                    4.56286511302160654115425622998,3.67641160484100785716668472587,4.48441975686276544070731112356,
                    3.62923334569930141520230050312,4.41063064837081698192747960013,3.58438665698881473956116892949,
                    4.34106187003445716866986260765,3.54169287916109649981097999596,4.27533233695883646283059425802
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^1 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^3 LM^2 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    -13.8626742708247014650578929416,13.9861700802861157633908913495,5.62701804146497080691133353044,
                    -1.35674109823903428997342544802,5.57185236406434369371286971984,2.29029908934893452134960794907,
                    7.04104619182258688919477269296,3.59917666629508771422117619953,6.89520426490038512522699400972,
                    3.68223233933028511609584517959,6.33878362841862211247484135626,3.5087002142473615204100167656,
                    5.83337742430028924550794611449,3.34910601456749883501049175497,5.44815447607328756701854309054,
                    3.23749592442321894842886765218,5.15694712665446766537942694072,3.15953610466901683161690396625,
                    4.92794370734456520129632466205,3.10019765947749294784427747533,4.7394961900370794174676848597,
                    3.05047844559375368331824002195,4.57860865129382566176038275023,3.00581417627170239078578554855,
                    4.4375864448897384640017032642,2.96406824519804372285486106622,4.31171219749401990181056377835,
                    2.92428872252996990606803858127,4.19792584945098415976664286566,2.88606653259229129849058591018,
                    4.09411736753791947492399715633,2.84922897994906541684907742514,3.99874885118009813133827835889,
                    2.81369978523166957996040192841,3.91064725319748686592503855219,2.77943751304627385766938997343,
                    3.82888570669090214581352333601,2.74640982397305619024844741435,3.75271202567897169792764402326,
                    2.71458370339349083192405307186,3.681503293477188804573804566,2.68392258309265374288584396373,
                    3.61473554410412938255248201126,2.65438625649269646019207172947,3.55196260257964700713297813292,
                    2.62593177407207652532504371691,3.49280074951903411541413744548,2.59851454668577327788747722843,
                    3.43691725412871918448844216292,2.57208935391403706410157917197,3.3840215781171363844933783616
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^1 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^3 LM^2 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    -16.965204635829973436579729566,9.9155412222155734454047166012,10.1762596239902804252806238687,
                    -1.75175419221923565506388321114,3.93777603702500258048567368339,-1.46035232676071864048241657706,
                    3.92796735310873984832684248656,0.122438388684005894971156803701,4.46113371282309998194722647658,
                    1.17792445679236051995878616058,4.65969409964721686369815346354,1.68443977632653730607689583407,
                    4.58015139439290690213563042631,1.8701759272258976639656977853,4.37325481178683349442905676225,
                    1.90613210746306263587660082018,4.13572153476143096178536126314,1.88509589155134455258933342395,
                    3.9122371537369776994819270793,1.84947164700395550663742296809,3.71757352094467342829865186652,
                    1.81555143520719596663036669798,3.55274883353994506849142672989,1.78784525373870663230462939998,
                    3.4137620056213181617462311904,1.7662824636957357934265067377,3.29558428900097609445621514038,
                    1.74943561522931215437235665702,3.19368750133716220497044139564,1.73578893294407801733148868466,
                    3.10445259426234042891383184922,1.72413600464351810341823807367,3.02513733223481642092359544571,
                    1.71363111237467015311438878389,2.95371016661265424431763643008,1.7037269082446687380159780339,
                    2.88867346358371507863797788751,1.69409185610754134789922117286,2.82891636152250476344125569079,
                    1.68453922648977441777508088158,2.77360386384208512378739604221,1.67497449340610960764573436438,
                    2.72209720664539134468225441994,1.66535924667855545759301114413,2.67389803716068447831715841166,
                    1.65568759830721262672612230798,2.62860965984275394623883166136,1.64597129281597512098701174326,
                    2.58591014059058901116150954398,1.63623059528137599106955771645,2.54553352533614737417147293167
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^2 NF^1 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^3 LM^2 NF^1 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^3 LM^2 NF^1 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    -17.4686251562817946347785495555,44.4187317940450707510385805924,-42.9372503125635892695570991109,
                    19.0617283950617283950617283951,12.4135802469135802469135802469,9.28543209876543209876543209877,
                    7.98469135802469135802469135802,7.32772990677752582514487276392,6.93093348450491307634164777022,
                    6.65448195739201030206321211612,6.44087987458357828728199098569,6.26394766973891553016132140711,
                    6.1106623716724726825736926747,5.97400184666695933207199718466,5.84988066697468406870116271826,
                    5.73574418201524428630655736883,5.6298840793245555150317055079,5.53108718677277473344919931398,
                    5.43844632525053059279821880287,5.35125364750363121156045716379,5.26893775226263050570982423317,
                    5.1910249569232790714673711024,5.11711441255340260981858397007,5.04686144548239764850481821128,
                    4.97996596657841819471783316335,4.9161641141683222422722792696,4.85522203233662507103204692509,
                    4.79693110666525601152004347529,4.74110422625020091601097593291,4.68757278963750381557927983541,
                    4.63618426443892474730902108329,4.58680016890412108781025094941,4.5392943818522690886527023289,
                    4.49355171282949087176239971504,4.44946668177798954395644496387,4.40694246969734164998833427038,
                    4.3658900105041550857501777308,4.32622720066970361465817452411,4.2878782079601253312720587764,
                    4.25077286419894917568267672221,4.21484612973960371821174196816,4.1800376194975385538727340657,
                    4.1462911821023440203179748958,4.11355452509976413798047728148
                  },0),
                  // AQg_reg as^3 LM^2 NF^1 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    7.40740740740740740740740740741,-9.48148148148148148148148148148,11.2592592592592592592592592593,
                    -4.74074074074074074074074074074,-2.07407407407407407407407407407,-1.3037037037037037037037037037,
                    -0.948148148148148148148148148148,-0.744973544973544973544973544974,-0.613756613756613756613756613757,
                    -0.522045855379188712522045855379,-0.454320987654320987654320987654,-0.402244668911335578002244668911,
                    -0.360942760942760942760942760943,-0.327376327376327376327376327376,-0.299552299552299552299552299552,
                    -0.276109076109076109076109076109,-0.256084656084656084656084656085,-0.238779956427015250544662309368,
                    -0.223674655047204066811909949165,-0.210373428123686121622138134006,-0.198570500324886289798570500325,
                    -0.188025619604566972988025619605,-0.178547378547378547378547378547,-0.169981387372691720517807474329,
                    -0.162201727419118723466549553506,-0.1551046698872785829307568438,-0.148603988603988603988603988604,
                    -0.142627413738524849635960747072,-0.137113914891692669470447248225,-0.132011595613128180177988607107,
                    -0.127276044517423827768655354862,-0.12286903143410373666213488238,-0.118757467144563918757467144564,
                    -0.114912566525469751276202889106,-0.111309170132699544464250346603,-0.107925190278131454602042837337,
                    -0.104741155721547878410623508663,-0.101739835073168406501739835073,-0.0989059234673269760989059234673,
                    -0.0962257804363067520962257804363,-0.0936872094766831608936872094767,-0.0912792717670766451254256132305,
                    -0.0889921280165182604206994450897,-0.0868169036064668509365049353705
                  },0),
                  // AQg_reg as^3 LM^2 NF^1 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    2.22222222222222222222222222222,-4.44444444444444444444444444444,4.44444444444444444444444444444
                  },0)
                },0)
              )
            }
          )
        },0),
        // AQg_reg as^3 LM^3
        ome_nf<double>({
          // AQg_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^3 LM^3 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^3 LM^3 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    167.308641975308641975308641975,-360.929035468625130673757433085,1007.62731769396594982449016099,
                    -774.327738477743080445112027653,-34.2716049382716049382716049383,-36.987654320987654320987654321,
                    -28.9119341563786008230452674897,-23.5642563198118753674309229865,-19.9612328882170152011421852692,
                    -17.385634500713865793230872596,-15.4510372050054589737129419669,-13.9410453743787077120410453744,
                    -12.7267134494968389468950636178,-11.7267452587317907183227048547,-10.8873894147139420384693629967,
                    -10.1716696303590890485477380064,-9.55329130990506651882313257975,-9.01302442312790896668892311594,
                    -8.53646524148574641974616343449,-8.11260060724869581562126714576,-7.73285775480139486974938311279,
                    -7.39045805687266005875854657883,-7.07996678607053874427675286892,-6.79697268784549491159851828632,
                    -6.53785557080293691001203053036,-6.29961484753546131782722318938,-6.07974109017971203179581625976,
                    -5.87611846708628205948133743226,-5.68694969682946755421517132156,-5.51069765515966479667207417799,
                    -5.34603945840210251615975086329,-5.19183000609520086614279105812,-5.04707277432916175112452149358,
                    -4.91089622345158400275598176591,-4.78253459407745544235178617301,-4.66131216312684647136959885812,
                    -4.54663025022805629051232217777,-4.43795642702612465522161563813,-4.33481550348056021224144318474,
                    -4.23678195716107905814889033952,-4.14347354168062813253969800528,-4.0545458643468478254397277303,
                    -3.96968776492344165782306937768
                  },-1),
                  // AQg_reg as^3 LM^3 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    32.,38.0740740740740740740740740741,446.814814814814814814814814815,195.555555555555555555555555556,
                    -19.7530864197530864197530864198,-8.64197530864197530864197530864,-5.43209876543209876543209876543,
                    -3.95061728395061728395061728395,-3.10405643738977072310405643739,-2.55731922398589065255731922399,
                    -2.17519106407995296884185773075,-1.89300411522633744855967078189,-1.67601945379723157500935278713,
                    -1.50392817059483726150392817059,-1.36406803073469740136406803073,-1.24813458146791480124813458147,
                    -1.15045448378781712115045448379,-1.06701940035273368606701940035,-0.994916485112563543936092955701,
                    -0.93197772936335027838295812152,-0.876555950515358840092242225025,-0.827377084687026207494043751354,
                    -0.783440081685695720783440081686,-0.743947410614077280743947410614,-0.708255780719548835490864476372,
                    -0.675840530912994681110623139609,-0.646269457863660762211486849168,-0.61918328584995251661918328585,
                    -0.594280890577186873483169779466,-0.571307978715386122793530200938,-0.550048315054700750741619196281,
                    -0.530316852155932615702730645259,-0.511954297642098902758895343248,-0.49482277976901632815611310235,
                    -0.478802360522790630317512037942,-0.46378820888624810193437644418,-0.449688292825547727508511822237,
                    -0.436421482173116160044264619428,-0.423915979471535027090582646138,-0.412108014447195733745441347781,
                    -0.400940751817944800400940751818,-0.39036337281951317039036337282,-0.380330299029486021355940055127
                  },-1),
                  // AQg_reg as^3 LM^3 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    -34.0740740740740740740740740741,148.148148148148148148148148148,-9.48148148148148148148148148148
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^3 LM^3 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    580.249431633466451000222418143,-927.972711202324375490196293888,366.915100310163500230745279884,
                    2.74679070486751108617013184421,-222.320691318893224767513292926,446.019260961988012966861290801,
                    -584.967912498074160098674524958,744.139351797707654862816077548,-848.261342864167492051887172495,
                    969.486677496683346826552901966,-1055.14520428791882289470424907,1150.97145972221198717581268473,
                    -1225.46181647127640815866892462,1303.12782519221636108419395265,-1370.09159472376098999784964168,
                    1434.27983844430232072546797811,-1495.68118578489904128919904983,1549.62869584971947141609436683,
                    -1606.60214725798520451922429101,1652.63774207138123133516899023,-1705.88733812074419920151430795,
                    1745.72908928124498218009659212,-1795.72733317595036661062283974,1830.66433513601760038171970216,
                    -1877.75496000268536590458865091,1908.76635332995656889193886389,-1953.21860843098858396386674109,
                    1981.05528782602708573834254222,-2023.09301934247708026169930973,2048.33555156859505417762786132,
                    -2088.15293253802003754844010736,2111.25352079894480592575008687,-2149.02364526368222701105053452,
                    2170.3370044307919394326102428,-2206.21666438539853883441902323,2226.02299101016777875557071631,
                    -2260.15542495163712729019629064,2278.67762991768691481888290058,-2311.1942084422787144632925069,
                    2328.61093135311243976792085596,-2359.63229711976353764881126434,2376.0877893208607055345007018,
                    -2405.72472382148288305547206959,2421.33638962281372662157593146,-2449.69054583254701238086983125,
                    2464.55472199389265467541296666,-2491.71929020609956166414118091,2505.91569349101704175125678305,
                    -2531.97602992362644482124393055,2545.5711933323349253448799455,-2570.60542208115841411289347352
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^3 LM^3 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    114.115085175308910244322807173,-261.432524500625168124383886204,302.589016388669545695904299172,
                    -232.654171477187991165237809689,185.100022944138965941156531097,-188.679956979719133171707900808,
                    124.469381818330113811202479474,-141.147077540937216998002721912,84.3170760981698308908316974814,
                    -99.8802850883856422518267648069,52.664634210530335687627887605,-65.2425594980554498881938271945,
                    25.7462824430919667170659750531,-35.865565630193230173498077523,2.10428704606086130493706780673,
                    -10.4765210025163709831165827175,-19.0111069582334125233274518565,11.8602516101157190071822111325,
                    -38.0818683415631993962462836046,31.8052980210257752076877338597,-55.4574918149797029858653337167,
                    49.8294367492848723945481072949,-71.4058477804005835871417246307,66.2765794121550058166949652952,
                    -86.1378763355467075594279702619,81.4048448152008078325543058718,-99.8224584944968064904069714864,
                    95.4129136844473772150010671482,-112.596547560532746847243377078,108.457126489137083671091647449,
                    -124.572471943674966561436079488,120.662848730772655564287430156,-135.843334140630774696308319153,
                    132.132238185911623029350541283,-146.487058793470128463129433811,142.949698759799366790195442459,
                    -156.569460838176210479505792974,153.185805659802162770057072798,-166.146594680076973573716502196,
                    162.900192810462308688017908072,-175.266571140215118475833685409,172.14371800353458464725561949,
                    -183.970976915942797158168267997,180.960114004659959909864908547,-192.295994423698354213585700394,
                    189.387266491753961122210045216,-200.273293627420498993912739859,197.458216300237674589726912057,
                    -207.930748672217856693832244052,205.201954788839157215452778169,-215.293018634036128897805111068
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^3 LM^3 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    36.6341794659810274109178255741,-67.3051418367886588799874939884,50.83856322272340743498990038,
                    -164.528947698032907536503069679,67.0823912100544023150013698523,-125.462829371385128298772894583,
                    67.1303872223390828942218818267,-106.704773423742409762940851496,63.3364330862902220549006290525,
                    -93.6608107340815540021622323722,58.4751672861683926957354190782,-83.2566005002893093563095081475,
                    53.4024287019066141914884650776,-74.4743544129529590401423324143,48.4264253000329147461902001847,
                    -66.830483175922102394252126352,43.6588529489362893525283225759,-60.0447877049008512801576405869,
                    39.1338923871012748419124714594,-53.9352298669198278181014951302,34.8537051219825202873617944084,
                    -48.3747701871098528830198900991,30.8072952354922101483521728899,-43.2703441080748734984606418035,
                    26.9787528053839835337614622338,-38.5513331271297437865491165176,23.3509517579346105583782700128,
                    -34.1626879193505833365295654063,19.9071983305730565645958916249,-30.0605648680892221447219404851,
                    16.6319230700079782590676055293,-26.209424047719194503679264187,13.5109188729274701553803704888,
                    -22.5800264277398279703425553949,10.5313646993159304890024287864,-19.1480096409620563540792807027,
                    7.68175208644229195192644771151,-15.8928497116297372913819218282,4.95177240594552841807179038307,
                    -12.7970880775717954427654555476,2.33219341634298848872434760672,-9.84574562488769100110974345022,
                    -0.185261208153550974494787907633,-7.02587143468600547033981303248,-2.60802328693875055702266666213,
                    -4.32619040903859970707995922832,-4.94278026390400844853399700798,-1.73682468417917433454054212734,
                    -7.19556377520337823286642106685,0.75092907941441867597108920253,-9.37182728609357699007772409569
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^3 LM^3 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    14.1148366934139499542771328538,75.8309798167993251667491448191,-62.5338562199535047903757468179,
                    94.3299688165022595233104966508,20.4026323545843137235827827004,87.2444414268565607842907869206,
                    30.5599099139603512262177491452,75.859247062046107263255457173,32.0782209235831812331780004329,
                    67.7542326356543693962886948819,32.1214088084496579351711346268,61.8563932304913598715195123246,
                    31.6414301633896501949145351414,57.2189044992403085445381808879,30.8642430891789111792209181563,
                    53.3493778034187666470330697216,29.9015174349209573456889910425,49.994020825842061249226065469,
                    28.8262323124861120329162047681,47.0116579130833747703073505559,27.6874877804966937664537499041,
                    44.3163025544762170441368829003,26.5179244636862890720760661394,41.8511854396681102646188735887,
                    25.3390103010130950704363163203,39.57634955662845650029129188,24.1647513901413004647332892247,
                    37.4622654150807888535127788881,23.0041946475475119069153374334,35.4862859832586218430468381081,
                    21.8630839118380079544210865056,33.6305393882432921437447798565,20.7449520474531395247771128017,
                    31.8806013959495375434914216461,19.6518445139683596654146742301,30.2246177484980776842876043893,
                    18.5848027667694590923801798712,28.6527002765558530531290563102,17.544190265944222816586221747,
                    27.1564973986301241814999049284,16.5299143707227185802826099523,25.7288800868849789674219403359,
                    15.5415786161721657848545503717,24.3637068478718751037389107503,14.5785879254883719161057161241,
                    23.0556443178013783605961675521,13.6402216686352054719401904995,21.8000279605095519510807536231,
                    12.7256845399288773955374490472,20.5927522942779417706535689497,11.8341420004664145249718485235
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^3 LM^3 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    -4.30159290422750158734517072517,107.695369221850075350391113431,-89.9401929504077431610079478432,
                    58.8316123941795708546092520061,-11.3917913916829279444751721279,65.586431815116783169106202771,
                    10.7362736120096273670761480561,61.5129615126264426733009439805,17.0043734919656691345350496625,
                    55.9395605027586889374536914203,19.0146545547189524409114740132,51.2050170650330267649829903779,
                    19.7596599282457597618183262516,47.4419927963140566723346065984,20.0312429566650566546680079021,
                    44.4086252525157697834986710369,20.0633452927673880276316468449,41.8843663974995329540171424738,
                    19.9429238615341507665005231382,39.7178494556072107170448698739,19.7141716967425048049807566531,
                    37.8111080190608269803104803731,19.4058002185361676281571493145,36.1005175782978934556916039575,
                    19.0387574669138606457700157265,34.5436118582562428234191477436,18.6289103986768886737885281685,
                    33.1110000598135812109555976978,18.1883715141703409502485485606,31.7815601039281123741921986843,
                    17.7263842002161994816761306888,30.5395689382472249599300576536,17.2499921944125881244797233884,
                    29.372954086436286597714186691,16.7645582376493996837409228993,28.2721975393470713213992113282,
                    16.2741635766214598144001908525,27.2296263595138118735032337202,15.7819128165518434856085042599,
                    26.2389385596743901461619575005,15.290165095121006752165902939,25.2948763662110527751919340273,
                    14.8007089512670611683594207129,24.3929946159163226220393862658,14.3148946712519262416608871752,
                    23.5294923674992456418263720137,13.8337347092437451022727298401,22.7010876772299113117040509552,
                    13.3579801762093795659575088346,21.904922593764916698261674121,12.8881793652997657948809734946
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^3 LM^3 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    -37.8755704346610350050600742651,155.372579274807409107773949021,-92.3073137067413254045359414883,
                    40.1059320578045884673433108826,-42.275369099258382605968881728,40.5294689896080360033819229456,
                    -15.5053553001816091645857623904,42.4850471582331257023748948091,-2.48641576510097208569557440552,
                    41.7885288600404181222869965642,3.80983257349170339544667774597,39.8035326124760392660655625222,
                    6.95011541228789810771141375841,37.503601395706748229092854131,8.60501864640995710446175425039,
                    35.31133377915662787321106701,9.54014413829237188306382270245,33.3603816697236044878624988801,
                    10.1070825451666522160567249712,31.6631616684910707302123317808,10.4702931548201942172177319068,
                    30.1902093382059446419879309564,10.7094604774419203506867717461,28.9030587292825613952774589223,
                    10.8654025291412963786194114456,27.766158910342545526249813284,10.960727072935159003577131596,
                    26.7501400394309799122848398107,11.009207354586162794689051122,25.8318421668859097816544180446,
                    11.0200960524081731998721406572,24.9933405931496628593607595474,11.0001509997873921513678735782,
                    24.2208241242654015860713823006,10.954617003935187717757123345,23.503612833518637300992997803,
                    10.887726009521433578045493922,22.83337921884192811087633004,10.8029713995171157455583763368,
                    22.2035579821138112327801928372,10.7032735108239962469149315351,21.6089082558169387048947352738,
                    10.5910902900247757498050008772,21.045191768606193218810714889,10.4684981726791182750410112956,
                    20.5089365707272839318838781971,10.3372550920308271469568020642,19.9972629821606817649549718917,
                    10.1988515089967084341039619767,19.5077545323554498869004259008,10.0545526079540479887845107348
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^3 LM^3 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    7.03606024960335461440615061698,86.9649165378303278082247358031,-115.853805426719216697113624692,
                    56.7736625514403292181069958848,68.1810699588477366255144032922,61.5786008230452674897119341564,
                    57.2641975308641975308641975309,54.4004031242126480221718316956,52.2579701016208952716889224826,
                    50.4899685525787818556777992404,48.9334130250179632895682278398,47.5083122173582330709154502645,
                    46.1732663171720410777649834889,44.9056229064517072805081093089,43.6922385563004203622844241485,
                    42.5249907920807391706862606334,41.3985108772278084447396616709,40.3089979739646534469038634103,
                    39.2535794516475023972140465797,38.2299560428076947932405187818,37.2361998072727970514519216282,
                    36.2706361217946683157698311682,35.3317728948648493499926896252,34.4182568514469622401210179696,
                    33.5288456200881190534375216442,32.6623892091303092582190099883,31.8178171633889846070570029461,
                    30.9941292262316799437815323233,30.1903882149747625471563777077,29.4057143327620247263343340422,
                    28.6392804442654670275073339408,27.8903080239416468196752311823,27.1580635947042464409437700403,
                    26.4418555410380252624841814192,25.7410312209835063058599008079,25.0549743262706641926424083669,
                    24.3831024552821925279619748093,23.7248648731669502933389897658,23.0797404395376750201447189561,
                    22.4472356881370886625571101216,21.8268830454768070972993339917,21.2182391772547545935310824966,
                    20.6208834526520097098288774018,20.0344165175905789350868535737
                  },0),
                  // AQg_reg as^3 LM^3 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    28.2962962962962962962962962963,-115.851851851851851851851851852,127.703703703703703703703703704,
                    -29.6296296296296296296296296296,-31.1111111111111111111111111111,-30.4197530864197530864197530864,
                    -30.2222222222222222222222222222,-30.3068783068783068783068783069,-30.5114638447971781305114638448,
                    -30.758377425044091710758377425,-31.012345679012345679012345679,-31.25776281331836887392442948,
                    -31.4882154882154882154882154882,-31.7016317016317016317016317016,-31.8979785646452313118979785646,
                    -32.0781440781440781440781440781,-32.2433862433862433862433862434,-32.3950617283950617283950617284,
                    -32.5344952795933188090050835149,-32.662920918854871383251156213,-32.7814598223954949101147931557,
                    -32.8911166805903648008911166806,-32.9927849927849927849927849928,-33.0872562756620727635220388844,
                    -33.1752305665349143610013175231,-33.257326892109500805152979066,-33.3340930674264007597340930674,
                    -33.4060145615701171256726812282,-33.4735223624112513001401890291,-33.5369998716103441518511761168,
                    -33.5967889071337347199416164933,-33.6531949079223828945742182672,-33.7064914376742333731581043409,
                    -33.7569240795047246660149885956,-33.8047138047138047138047138047,-33.8500598892755755500853540069,
                    -33.8931424421620500051872600892,-33.9341246007912674579341246008,-33.9731544409906983006398211077,
                    -34.0103666419455893140103666419,-34.0458839406207827260458839406,-34.0798184050216570541773793806,
                    -34.1122725512969415408439798684,-34.1433403259835477646027844553
                  },0),
                  // AQg_reg as^3 LM^3 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -14.8148148148148148148148148148,29.6296296296296296296296296296,-29.6296296296296296296296296296
                  },0)
                },0)
              )
            }
          ),
          // AQg_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // AQg_reg as^3 LM^3 NF^1 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // AQg_reg as^3 LM^3 NF^1 [below 0.03125] y=x
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^1 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -3.35802469135802469135802469136,14.3703703703703703703703703704,-34.6666666666666666666666666667,
                    23.8024691358024691358024691358,1.97530864197530864197530864198,0.864197530864197530864197530864,
                    0.543209876543209876543209876543,0.395061728395061728395061728395,0.310405643738977072310405643739,
                    0.255731922398589065255731922399,0.217519106407995296884185773075,0.189300411522633744855967078189,
                    0.167601945379723157500935278713,0.150392817059483726150392817059,0.136406803073469740136406803073,
                    0.124813458146791480124813458147,0.115045448378781712115045448379,0.106701940035273368606701940035,
                    0.0994916485112563543936092955701,0.093197772936335027838295812152,0.0876555950515358840092242225025,
                    0.0827377084687026207494043751354,0.0783440081685695720783440081686,0.0743947410614077280743947410614,
                    0.0708255780719548835490864476372,0.0675840530912994681110623139609,0.0646269457863660762211486849168,
                    0.061918328584995251661918328585,0.0594280890577186873483169779466,0.0571307978715386122793530200938,
                    0.0550048315054700750741619196281,0.0530316852155932615702730645259,0.0511954297642098902758895343248,
                    0.049482277976901632815611310235,0.0478802360522790630317512037942,0.046378820888624810193437644418,
                    0.0449688292825547727508511822237,0.0436421482173116160044264619428,0.0423915979471535027090582646138,
                    0.0412108014447195733745441347781,0.0400940751817944800400940751818,0.039036337281951317039036337282,
                    0.0380330299029486021355940055127
                  },-1),
                  // AQg_reg as^3 LM^3 NF^1 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    2.07407407407407407407407407407,-9.48148148148148148148148148148,-7.11111111111111111111111111111
                  },0),
                  // AQg_reg as^3 LM^3 NF^1 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    1.77777777777777777777777777778,-3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^1 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // AQg_reg as^3 LM^3 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    -33.5037977950818360815745340594,83.748432032749791924831391507,-94.8764590304534282494864414316,
                    94.4304299375698280068599790771,-97.0483375327508400881015532631,96.7252826740634312362664642867,
                    -97.9460673667771746433401233131,97.8046845774013775710981725119,-98.426030026848333934909141887,
                    98.4495793220825419447442925176,-98.7284871472779547219035210795,98.8779906424062011093617646151,
                    -98.9432930784800649448413867863,99.1793212751908840133539072348,-99.1094597571031289465527597076,
                    99.3990969380738302971793725228,-99.2456291470129402888726711555,99.5637308656584973540403639142,
                    -99.3614068050978066634990759531,99.6898299178314111393695268192,-99.4621108787454518458369562302,
                    99.7883779551961744700863734954,-99.5509219799822638170508061485,99.8668835491446721597444375055,
                    -99.6299082804273906022636749124,99.9305961386470274846841213616,-99.7005321722612404975774116769,
                    99.9832453702257882031416275814,-99.7639073750730478101923475167,100.027513933486520595131033491,
                    -99.8209323408317399025320626948,100.065351028017579339032839507,-99.872361167514106818459318108,
                    100.09818556507825079252758581,-99.9188425846162668763320336087,100.127073872877359400571760218,
                    -99.9609425237620953022567220281,100.152803418700583260798629966,-99.9991582111568766906235372547,
                    100.175966387549645901384868154,-100.033927842925172378938876173,100.197012287818256213858450205,
                    -100.065637905930743399524513836,100.216285798016568915375293682,-100.094629176256125327318657379,
                    100.234054136964184829214510755,-100.121201900880027531078165065,100.250526946857636131166466846,
                    -100.145620404142874842592931102,100.2658707966783571918141499,-100.168117232785897638658367919
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^1 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // AQg_reg as^3 LM^3 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -3.47068783815408620997364435054,11.1824887620813228913487705813,-15.8093645979688992064217274602,
                    17.1410105417137861123712278157,-16.5247014700352775385495513055,18.3532227495334905535971160908,
                    -17.399736972063793732085417614,18.6881580385072354576662547746,-18.0123500743798059716672171199,
                    18.8637244591972890628633492435,-18.4086306183575038820610002617,18.9985568387219430437689756812,
                    -18.6735962845547705842080639995,19.1109741220522876566308446649,-18.8613331956323064718989231066,
                    19.205285969367051108057033694,-19.0017580246511244056561716023,19.2844899623809732597659241835,
                    -19.1114245131689717477047718195,19.3513701659111815383368494642,-19.1999199122711231461031423159,
                    19.4083290283497999702533062352,-19.2731298443115502995315003382,19.4573107669900079576301400697,
                    -19.3348765640816915496641688103,19.4998412464458736869733441689,-19.3877656723778184816909151803,
                    19.5371065090850961441488904437,-19.4336454747584717152808198127,19.5700299794328986825141609656,
                    -19.4738699706387897391697638442,19.5993358411914767079134085299,-19.5094573904622007972321839573,
                    19.6255975631725884135945717381,-19.5411902457502711706804033167,19.6492740587980016543758900351,
                    -19.5696809850669949874839929899,19.6707364291194784689328103982,-19.5954165179619814226707279694,
                    19.6902877849894629162439461151,-19.6187892543260595394178613228,19.7081780424301688488205679381,
                    -19.6401192571274959386355696163,19.7246150681851849450761820411,-19.6596703755935160252359617863,
                    19.7397731608390793191262200265,-19.6776622035664156251631890675,19.7537995707266321627554740762,
                    -19.6942790824679853746871208146,19.7668195624384100047108891897,-19.7096769740663847282551136576
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^1 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // AQg_reg as^3 LM^3 NF^1 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^1 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -0.319483755121271235120524802316,2.84703297940817583674465705962,-1.70335292795687540452742958324,
                    5.58255316048602315362862437667,-4.32664037859562037402402118938,5.457943246909678243480978855,
                    -4.90709533826848333552552382474,5.59841719106147861734710759646,-5.23681413050923412854997733513,
                    5.73296927189693200827782040928,-5.45696948539901043625609642233,5.84144462814231178694399220471,
                    -5.61552273272264714706026295385,5.92807561328664595346908748265,-5.73565900918714190523505458091,
                    5.99826591892299454217627609266,-5.83012529496078776091293479045,6.05615024750950240177661503189,
                    -5.90654102780110314761882391598,6.10468503613979407178692824317,-5.96975253550673432898657324144,
                    6.14598101999721648069529402397,-6.02299559073031419828900797546,6.18156777962286151027620015477,
                    -6.06851673036147787571574542947,6.21257483687895179748772697787,-6.10792666812818366736946402783,
                    6.23985221648472786499910822474,-6.14241178778356143095568712084,6.26405105094234206985356271926,
                    -6.17286617219698061198752481562,6.2856782658124954326034003827,-6.19997702839253808147484123208,
                    6.30513434698478866261281529431,-6.22428168233800544314564080462,6.32273990450679711691877358548,
                    -6.24620663189316323916750769789,6.3387546884190630301474270211,-6.2660949376824025323844427929,
                    6.35339142851206410853002837526,-6.28422583447832962090505157747,6.36682606290183488279072872329,
                    -6.30082903245560357325234620262,6.37920540571410895394643679716,-6.31609531879768184292721293822,
                    6.39065297069584263828615498531,-6.33018453384532236852537606291,6.40127344787350847091759003473,
                    -6.34323165288837455490102372743,6.41115618326062452233051943686,-6.35535148036791874466508626735
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^1 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // AQg_reg as^3 LM^3 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    0.611326903845138562288723072883,-2.83341162502386809306660679971,0.99851735231817421187875143356,
                    -1.77360290776546587368813918243,-1.37966300718421898970099984257,-2.45112774914761646055631983981,
                    -2.00520473321257062163474120304,-2.59850031474191431929272528115,-2.23644504826475062889482445318,
                    -2.66191705044627469182394325421,-2.37592104688201113878686190049,-2.71400417131759889829885013895,
                    -2.4801642867866883313441687437,-2.76130750737120800647959793692,-2.56331191619095136128880045131,
                    -2.80354314616043294248720483581,-2.63139691589707646827892038884,-2.84072999398302615375790073472,
                    -2.68812786449046150648438284568,-2.87334720191787845509479144704,-2.73609303886583374804949079571,
                    -2.90201382355079425976607209964,-2.77717075354085183028742937039,-2.92732588677921668707230579064,
                    -2.81275091864757564884710114167,-2.94980261038355159107725918402,-2.8438788247022469251823649291,
                    -2.96987885617969033712782558444,-2.8713528918496797379666361912,-2.98791350531441450861788905457,
                    -2.89579211449252024738926260592,-3.00420167900865163684560535942,-2.91768313707865545806533028196,
                    -3.01898650416595607756735719382,-2.93741353782046356602655775793,-3.03246916194980957874795370457,
                    -2.9552956905140842637957298195,-3.04481706988654286563336726462,-2.97158411562864521225277327015,
                    -3.05617041102375025857449356143,-2.98648827339684112880617187141,-3.06664730514152335757289968533,
                    -3.00018212234775369711153262912,-3.07634790013029553642471772192,-3.01281135123504190851244745398,
                    -3.08535761677526341115937824283,-3.02449891539525630965139205553,-3.09374973313017957628666719076,
                    -3.03534932188087289971807052585,-3.10158745376815837137529696411,-3.04545198028511390806918445763
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^1 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // AQg_reg as^3 LM^3 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    1.23061601562589930881649607271,-3.28151767729938492127622964554,1.08920291950319865431377346805,
                    -0.712849881071287632121610283617,-0.219473976175977571440878409642,-1.29589589275499275487529853283,
                    -0.946542277559671749129560388867,-1.57834779970678100535242731279,-1.25679877983417460267500325067,
                    -1.68497502892818775281761295031,-1.40575293179573843944102806895,-1.73288338047475541918476114035,
                    -1.49515818770700389347368674859,-1.7636422188494351459599614547,-1.55987903985359292199847079954,
                    -1.78921066826182900902809749943,-1.61188145889845822412579530731,-1.81250067737903791290345073854,
                    -1.65571866820599039653120229509,-1.83405604282471411981966747995,-1.6935064936655360193073775758,
                    -1.85394074582448962616630395177,-1.72648458158471108846271882708,-1.87219395168180520840125554651,
                    -1.75551499460628916010219321493,-1.88890151336663925196614047404,-1.78125387987497672520360878191,
                    -1.90418325949787647647464790151,-1.80422112427564478320717624492,-1.91817217688996593935986344477,
                    -1.82483617410763679759123608025,-1.93100025050861632697389392835,-1.84344083760329515543203936088,
                    -1.94279098510581233564066260551,-1.86031572639448691917731144442,-1.95365627534392942588542175576,
                    -1.87569276567332229637579396282,-1.96369569925312193341718297616,-1.88976490482926746770748886344,
                    -1.97299702511656033681277032199,-1.90269371324862117045124189222,-1.98163724895464973736695424947,
                    -1.91461534786550107005355765736,-1.98968380160761177822576069838,-1.92564526075466852349727519963,
                    -1.99719574603646800732354117179,-1.93588193004650432277375552514,-2.00422488352902968829228091423,
                    -1.94540983226612503310899086979,-2.01081673863663484147762334196,-1.95430182371403801483004390498
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^1 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // AQg_reg as^3 LM^3 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    2.13046860089825579020531966501,-3.72009579565992030661346308671,0.577625529395478573790780503245,
                    -0.452888291426634829002734341231,0.417137791785039568349194919339,-0.435082244231004639734781274735,
                    -0.0359671081086620223779244377728,-0.656174862902671929240061222531,-0.36828999193781239023068643353,
                    -0.82140295786483671958991486928,-0.57502648869691685143948334609,-0.919745970672059012738847321762,
                    -0.700291160905511822136226739108,-0.975277935423891741320209964517,-0.778641831885989262777292683876,
                    -1.00739706425126633620191010535,-0.830954056281826024839766444811,-1.02758583633847816571531804007,
                    -0.868766462089592872106286141829,-1.04191122251753899338611752761,-0.89823037448306355517311274619,
                    -1.05337844531707074306942940129,-0.922593629534805895674414379925,-1.06340349972381415220867700743,
                    -0.943588833641197378964298796674,-1.07262101903574202611645118145,-0.962168796633930203640774819849,
                    -1.08129905616310361398422125399,-0.97888547618503393033861056663,-1.08954272060930120017521987983,
                    -0.994082422593116056467370583152,-1.09739021578413204372254550704,-1.00799192332808225817659573088,
                    -1.10485603235974118268716547628,-1.02078410677965446144956284394,-1.11194904843207431532585664589,
                    -1.03259201429485218881481557974,-1.11867917669273191058406691211,-1.04352469077649527179925912019,
                    -1.12505907746050999769894531648,-1.05367429457403776562260193252,-1.13110395286853404027917172028,
                    -1.06312019922924696661761208544,-1.13683075377515393160609006919,-1.07193155495703076863635421738,
                    -1.14225734335263355379908607063,-1.08016903437699471852828254546,-1.14740180637922543774286610873,
                    -1.0878861216033121133556769693,-1.15228194262594540776045142997,-1.09513012497791264676886780798
                  },0)
                },0)
              ),
              // AQg_reg as^3 LM^3 NF^1 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // AQg_reg as^3 LM^3 NF^1 [above 0.92] y=1-x
                ome_logx<double>({
                  // AQg_reg as^3 LM^3 NF^1 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    0.888888888888888888888888888889,-4.74074074074074074074074074074,4.44444444444444444444444444444,
                    -1.48148148148148148148148148148,-2.14814814814814814814814814815,-2.23209876543209876543209876543,
                    -2.29135802469135802469135802469,-2.35061728395061728395061728395,-2.40776014109347442680776014109,
                    -2.46090534979423868312757201646,-2.50944150499706055261610817166,-2.5534327400994067660734327401,
                    -2.593223237667682112126556571,-2.62924400702178479956257734036,-2.66192713811761430809049856669,
                    -2.6916712681792046871411950777,-2.71883051105273327495549717772,-2.74371372998823979216136078881,
                    -2.76658803151177878846724162628,-2.78768366051934450053931764745,-2.80719903648696218355661080119,
                    -2.82530540721311766571975918873,-2.8421509409192520714641524688,-2.85786423388041942682438364797,
                    -2.8725572768400425779166749239,-2.88632794667613171673834840703,-2.89926209325334720960318497344,
                    -2.9114352863880222399369853771,-2.9229142798005135719270445116,-2.93375824036421792976215160671,
                    -2.94401978298517679326071139796,-2.95374584446444499417890658731,-2.96297842378201666748744453276,
                    -2.97175521132579281832929262786,-2.98011012554741177971634461327,-2.98807377222350088685213099739,
                    -2.9956738388092523226765710709,-3.00293543418015407897197622898,-3.00988138227352452048227284758,
                    -3.01653247668682020451235060204,-3.02290770210141515439946060166,-3.02902442742763576128148941819,
                    -3.03489857476815588952680487349,-3.04054476763935664674466640859
                  },0),
                  // AQg_reg as^3 LM^3 NF^1 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    -1.48148148148148148148148148148,2.96296296296296296296296296296,-2.96296296296296296296296296296
                  },0)
                },0)
              )
            }
          )
        },0)
      },0)
    },1);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AQg{
    AQg_reg.get_view(),
    std::nullopt,
    std::nullopt
  };
}


/* C interface */

double ome_AQg_reg(double as, double LM, double NF, double x)
{
  return(ome::AQg_reg(as, LM, NF, x));
}

double ome_AQg_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::AQg_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_AQg_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::AQg_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_AQg_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::AQg_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_AQg_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::AQg_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_AQg_reg_min_power()
{
  return(ome::AQg_reg.min_power());
}

int ome_AQg_reg_max_power()
{
  return(ome::AQg_reg.max_power());
}

int ome_AQg_reg_coeff_as_min_power(int order_as)
{
  return(ome::AQg_reg[order_as].min_power());
}

int ome_AQg_reg_coeff_as_max_power(int order_as)
{
  return(ome::AQg_reg[order_as].max_power());
}

int ome_AQg_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AQg_reg[order_as][order_LM].min_power());
}

int ome_AQg_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AQg_reg[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/AQg.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_AQG_H
#define LIBOME_AQG_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-AQg AQg
   * \brief Data objects for \f$A_{Qg}\f$
   * \{
   */
  /// Regular part of \f$A_{Qg}\f$
  extern const ome_as<double> AQg_reg;

  /// Container for regular, plus and delta part of \f$A_{Qg}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AQg;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-AQg AQg
 * \brief C interface functions for \f$A_{Qg}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$A_{Qg}\f$
double ome_AQg_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$A_{Qg}\f$ truncated in \f$a_s\f$
double ome_AQg_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$A_{Qg}\f$
double ome_AQg_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{Qg}\f$
double ome_AQg_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$A_{Qg}\f$
double ome_AQg_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);



/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$A_{Qg}\f$
int ome_AQg_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$A_{Qg}\f$
int ome_AQg_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{Qg}\f$
int ome_AQg_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{Qg}\f$
int ome_AQg_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{Qg}\f$
int ome_AQg_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{Qg}\f$
int ome_AQg_reg_coeff_as_LM_max_power(int order_as, int order_LM);



/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/AQqPS.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/AQqPS.h>

namespace ome
{

  /**************** AQqPS, regular part ****************/

  const ome_as<double> AQqPS_reg = 
    // AQqPS_reg
    ome_as<double>({
      // AQqPS_reg as^2
      ome_logm<double>({
        // AQqPS_reg as^2 LM^0
        ome_nf<double>({
          // AQqPS_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // AQqPS_reg as^2 LM^0 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // AQqPS_reg as^2 LM^0 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // AQqPS_reg as^2 LM^0 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    -11.0617283950617283950617283951,17.6438806007380114218610807789,-30.3561193992619885781389192211,
                    18.7160493827160493827160493827,3.95061728395061728395061728395,0.629135802469135802469135802469,
                    0.208592592592592592592592592593,0.0950728143109095490047871000252,0.051676204873483785048410898751,
                    0.0313865993193279663423276424032,0.0205728189766990472457844591883,0.0142547207956860033178776164186,
                    0.0103035950773936693740795363079,0.00769990042293496415132354950113,0.00591129590335512618357978126415,
                    0.00464032954794940062419835394114,0.00371145737027474337783076663244,0.00301630772134561885756481241734,
                    0.00248540255451718614453912340849,0.00207274401469949263344289259215,0.00174702411179932174566962224598,
                    0.00148641309377560593473567660343,0.00127536375790640981985714288104,0.00110259326023095637551427835171,
                    0.000959774920618354029164174360177,0.000840670359300234944986894497618,
                    0.000740541666545835030154743207916,0.000655745721899665455318412680772,
                    0.000583449429595313537968610728147,0.000521426717728167517633379340442,
                    0.000467911765072300876070976853717,0.000421491495538246849475173484843,
                    0.000381025887354731905312337548846,0.000345588243727238954595599830128,
                    0.000314419963416028313040757351598,0.000286895962959548049278985835598,
                    0.000262498005844367492028898348093,0.000240793958729487177455895650351,
                    0.000221421531341739717190038187014,0.000204075437314956578362390512602,
                    0.000188497186210704385828311958776,0.000174466914663459458294034522368,
                    0.000161796809139498515820602056938,0.000150325779419352845721516051238,
                    0.000139915121219315584350485332462,0.000130444965824015937732067133494,
                    0.000121811359512381878516477620456,0.000113923849723927034730736393782,
                    0.000106703481078251727053730125218,0.000100081124529595273300445125674,
                    0.000093996078579972056564157861636,0.0000883948936759754793021949996213
                  },-1),
                  // AQqPS_reg as^2 LM^0 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    -5.33333333333333333333333333333,0,-20.1481481481481481481481481481,-2.37037037037037037037037037037,
                    -0.725925925925925925925925925926,-0.358518518518518518518518518519,-0.21671957671957671957671957672,
                    -0.146334089191232048374905517763,-0.105946082136558327034517510708,-0.0804820693709582598471487360376,
                    -0.0633295922184811073699962588851,-0.0511947760432608917457402305887,-0.0422782604600786418968237150055,
                    -0.0355257278334201411124488047565,-0.0302844083063863283643503423723,-0.0261317518460375603232746089889,
                    -0.0227840024898848428260192966075,-0.0200446409500619419881242257251,-0.0177739405971462467951672508624,
                    -0.0158702761566991284732490171268,-0.0142582577300952185532056261511,-0.0128809758884946854871666901742,
                    -0.0116948028862201645939647068953,-0.0106658281602430081550205282805,
                    -0.00976736489023823617396396224374,-0.00897817416078285643503034807383,
                    -0.00828117953588039058124528209998,-0.00766252283821134723318958836528,
                    -0.00711086121291071725907218213975,-0.00661683736632305041039918264688,
                    -0.00617267579639563836564335202669,-0.00577187183954559891981399749888,
                    -0.00540894988735779578651586976249,-0.00507927370420901557696451607095,
                    -0.00477889638002881161107018294813,-0.00450444071468952009403484111014,
                    -0.0042530031699032632739448799206,-0.00402207622059052436798604018455,
                    -0.00380948518005242319584362458261,-0.00361333649209208552911940936659,
                    -0.00343197516891602010590852301132,-0.00326394956971994449686299775532,
                    -0.00310798210640299572492678557926,-0.00296294476216573668252040401597,
                    -0.00282783853919766862061632371546,-0.00270177613029795113524214442395,
                    -0.00258396724864077065250607372547,-0.00247370615929324745837819039247,
                    -0.00237036104246471771756532855257,-0.0022733648870364954975090822743,
                    -0.00218220766764755788936889948723
                  },0),
                  // AQqPS_reg as^2 LM^0 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    1.33333333333333333333333333333,6.66666666666666666666666666667,3.55555555555555555555555555556
                  },0),
                  // AQqPS_reg as^2 LM^0 NF^0 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    -0.888888888888888888888888888889,-0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // AQqPS_reg as^2 LM^0 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // AQqPS_reg as^2 LM^0 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // AQqPS_reg as^2 LM^0 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -3.88727443033318664562764707759,-16.0542272743755863996413914931,-44.8525907724458029508207761453,
                    -118.780438761492441879239422676,-254.780521489156429841338011468,-529.046595299652055527863386375,
                    -1084.26548695276488456055478162,-2209.34471791947585488086284759,-4486.81464168941021365040770136,
                    -9091.20020925622669212914566518,-18389.193777612125199121887759,-37146.6767201752562191030719564,
                    -74955.2946779334628508556096307,-151109.000039289989984400158074,-304400.847068837562872660369669,
                    -612798.438614699524230331933406,-1.23294846482420663052503803088e6,-2.4794748085743247271223714092e6,
                    -4.9841195845613244918832728603e6,-1.00150542375765816496389818919e7,-2.01174488101128623575108624023e7,
                    -4.03983009886692604035618886484e7,-8.11031005948927601586804532456e7,-1.62782480494518513377325943617e8,
                    -3.26650885263190188416282014046e8,-6.55352276664231194229045723477e8,-1.31458388986278738785918515378e9,
                    -2.63652026956638550453966584195e9,-5.28699917210833249973652830013e9,
                    -1.06005406231012157466425171036e10,-2.12516264254404319496175656461e10,
                    -4.25996424863421558220657767403e10,-8.53833435071071131832959295439e10,
                    -1.71118591934098319563243618177e11,-3.4291079566667993814526845902e11,
                    -6.87112461111844191069013667293e11,-1.37670131207996443753153123148e12,
                    -2.75815812949240482025763361156e12,-5.52545727087918455486140084493e12,
                    -1.10685015582511475218821287662e13,-2.21708697525282901215442079089e13,
                    -4.44070099938503506453316875544e13,-8.89399156093602599832511820877e13,
                    -1.78122849200866756938148378747e14,-3.56715145025184348351481278739e14,
                    -7.14337778109029088813910982477e14,-1.43043101309443422930975467065e15,
                    -2.86426001813634030649138411386e15,-5.73510156103514323527351954356e15,
                    -1.14829584718141365573760091636e16,-2.29906518436578971770554198292e16
                  },0)
                },0)
              ),
              // AQqPS_reg as^2 LM^0 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // AQqPS_reg as^2 LM^0 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // AQqPS_reg as^2 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -6.10631502319054099451954755545,2.66666666666666666666666666667,-5.21742613430165210563065866656,
                    -6.18038909726461506859362162952,-7.06541441285244791655908802952,-7.51488417288472520896899887396,
                    -7.78522333227747082468543039141,-7.97421974691377874204045615206,-8.12082820615865699096589859012,
                    -8.2423644635158555179132744373,-8.34738626647327185841618033667,-8.44055366854941036969671159628,
                    -8.5246373340255429823012937049,-8.60141861964818214344106980186,-8.67212297139544026709499713337,
                    -8.73764245882000796051767904717,-8.79865694277361814838644908518,-8.85570373629650426618901941367,
                    -8.90921973915766361928560649022,-8.95956815886437501178103256523,-9.00705621529680910191492319638,
                    -9.05194734934821156892709621995,-9.09446994875159345150151754259,-9.13482378486569511872911400481,
                    -9.17318489307624747798368038913,-9.20970936140984781323326245209,-9.24453633125006043902052172891,
                    -9.27779041482295782993832163916,-9.30958367111356637293615220103,-9.34001724077920052363323338146,
                    -9.3691827131287953250595460685,-9.39716327939006403163567204809,-9.42403471327171572132792661301,
                    -9.44986621036498378039180506254,-9.47472111101869647639018329668,-9.49865752618513910873103043957,
                    -9.52172888185222958653435478677,-9.54398439470061365782725508821,-9.56546948931059011511587563879,
                    -9.58622616542380513662886217213,-9.6062933223175080539952033565,-9.6257070461872447024416085606,
                    -9.64450086549278327616562786926,-9.66270597845383123351656747893,-9.68035145625049224374106044169,
                    -9.69746442496077507820293295348,-9.71407022883245798635150264406,-9.73019257712259563118312147319,
                    -9.74585367643184487100548837509,-9.76107435020220101508102066423
                  },1)
                },0)
              )
            }
          )
        },0),
        // AQqPS_reg as^2 LM^1
        ome_nf<double>({
          // AQqPS_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // AQqPS_reg as^2 LM^1 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // AQqPS_reg as^2 LM^1 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // AQqPS_reg as^2 LM^1 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    -11.8518518518518518518518518519,10.6666666666666666666666666667,-32.,33.1851851851851851851851851852
                  },-1),
                  // AQqPS_reg as^2 LM^1 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    -5.33333333333333333333333333333,-26.6666666666666666666666666667,-14.2222222222222222222222222222
                  },0),
                  // AQqPS_reg as^2 LM^1 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    5.33333333333333333333333333333,5.33333333333333333333333333333
                  },0)
                },0)
              ),
              // AQqPS_reg as^2 LM^1 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // AQqPS_reg as^2 LM^1 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // AQqPS_reg as^2 LM^1 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -1.49384595028523357857654005328,-12.871872494022514052303647146,-49.7112998023598797063562968289,
                    -126.249897185091537102802751779,-271.651063209720463072572487533,-565.410823229367414998958816093,
                    -1166.3550620439949336490087641,-2391.91307129374776774694651932,-4883.645033310777969231058873,
                    -9937.33059160244098940807338078,-20167.2634116319207425099436693,-40842.883939329733175480983662,
                    -82576.8344289679088591986812865,-166728.221127689042798905985633,-336259.133543111024682198322062,
                    -677540.032107477952979190033015,-1.36413162571895448410958709039e6,-2.74466654052202399381759578949e6,
                    -5.51920491866683501573220554872e6,-1.10930517146641693414239447315e7,-2.22864618280652905915620562913e7,
                    -4.47579347371027323486005260608e7,-8.98581058604632844272920588502e7,-1.80351282759136852539819435465e8,
                    -3.61884469349241788303597893576e8,-7.25974467651174281697471791046e8,-1.45607495099396615781666985332e9,
                    -2.91988670531734095124783385815e9,-5.85431250043728826427132653917e9,-1.1736002684518208038431941737e10,
                    -2.35236570549175535734940739708e10,-4.71449366525686496458352787278e10,
                    -9.44746926658349619878982632157e10,-1.89299842056646771372102555429e11,
                    -3.79265221219868976195874623659e11,-7.59796127279807160483521502532e11,
                    -1.52200250184342223817546372225e12,-3.04860068768327593873471064737e12,
                    -6.10597468246234850522039989779e12,-1.22287171328852559898299881982e13,
                    -2.44895163017531518011464279984e13,-4.90404796489271816420014229823e13,
                    -9.81987664652439100497241502769e13,-1.96623609028571353825958426022e14,
                    -3.93681459918371389368424107199e14,-7.88197726431294493495880444457e14,
                    -1.57800165910734837556995816041e15,-3.15909619839191449975717847015e15,
                    -6.32415254718556331041921389465e15,-1.26597990761910337407871973731e16,
                    -2.53417796337157578782970792713e16
                  },0)
                },0)
              ),
              // AQqPS_reg as^2 LM^1 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // AQqPS_reg as^2 LM^1 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // AQqPS_reg as^2 LM^1 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -4.44444444444444444444444444444,-7.11111111111111111111111111111,-7.64444444444444444444444444444,
                    -7.94074074074074074074074074074,-8.18201058201058201058201058201,-8.39576719576719576719576719577,
                    -8.58800705467372134038800705467,-8.76134038800705467372134038801,-8.91783870450537117203783870451,
                    -9.05941959275292608625941959275,-9.18784672118005451338784672118,-9.30470164755879041593327307613,
                    -9.41137606661416185225709035233,-9.50908079574746241412908079575,-9.59886311945135474547239253122,
                    -9.6816268214961025418541758411,-9.75815187118936688940128912609,-9.82911238362218754375617120715,
                    -9.89509237596809467663072262807,-9.95659929251662595717921197395,-10.0140754739440479598827106751,
                    -10.0679078204317132840487262348,-10.1184359090254903957959550906,-10.1659588077132627077230864882,
                    -10.2107407998403899199234642571,-10.2530162014228531758503319973,-10.2929934246609817124721842494,
                    -10.330858415084999419251281968,-10.3667775676595859866187484096,-10.4009002086636731313793561657,
                    -10.4333607148426754147652206502,-10.4642803287402466076769436631,-10.4937687188079236125316907939,
                    -10.5219253244639683944574989341,-10.5488405193851401581896111366,-10.5745966206812035297289114477,
                    -10.5992687669865439323501640648,-10.6229256847146224203528532591,-10.6456303586037560349398664566,
                    -10.6674406201112605634130895082,-10.6884096650859726668405660323,-10.7085865103847776082991918569,
                    -10.7280163976309519823796991746,-10.7467411510874771938055800983,-10.7647994955937266312531483301,
                    -10.7822273396539626217996176036,-10.799058028042330738232454968,-10.8153225676782104284356573214
                  },3)
                },0)
              )
            }
          )
        },0),
        // AQqPS_reg as^2 LM^2
        ome_nf<double>({
          // AQqPS_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // AQqPS_reg as^2 LM^2 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // AQqPS_reg as^2 LM^2 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // AQqPS_reg as^2 LM^2 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    -3.55555555555555555555555555556,-2.66666666666666666666666666667,2.66666666666666666666666666667,
                    3.55555555555555555555555555556
                  },-1),
                  // AQqPS_reg as^2 LM^2 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    -5.33333333333333333333333333333,-5.33333333333333333333333333333
                  },0)
                },0)
              ),
              // AQqPS_reg as^2 LM^2 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // AQqPS_reg as^2 LM^2 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // AQqPS_reg as^2 LM^2 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -2.01037811107599308021769858389,-8.14122940743081942800301575889,-19.5555555555555555555555555556,
                    -46.2222222222222222222222222222,-96.,-197.688888888888888888888888889,-403.911111111111111111111111111,
                    -820.825396825396825396825396825,-1661.96825396825396825396825397,-3356.44444444444444444444444444,
                    -6765.98518518518518518518518519,-13620.2343434343434343434343434,-27389.4141414141414141414141414,
                    -55033.4358974358974358974358974,-110506.979242979242979242979243,-221782.146031746031746031746032,
                    -444916.622222222222222222222222,-892231.947712418300653594771242,-1.78874729411764705882352941176e6,
                    -3.58518967641325536062378167641e6,-7.18427860584795321637426900585e6,-1.43937861079365079365079365079e7,
                    -2.8833570354978354978354978355e7,-5.77513478296003513394817742644e7,-1.15657426241545893719806763285e8,
                    -2.31600146204444444444444444444e8,-4.6372798604034188034188034188e8,-9.28434882005698005698005698006e8,
                    -1.85869065300881834215167548501e9,-3.72077695005145046524356869184e9,-7.44790114241226053639846743295e9,
                    -1.49076929370838709677419354839e10,-2.98377073887885304659498207885e10,
                    -5.97173988176161616161616161616e10,-1.19513908738129530600118835413e11,
                    -2.39177144240068720821661998133e11,-4.78636609392965079365079365079e11,
                    -9.57807801873937937937937937938e11,-1.916629325547890627469574838e12,
                    -3.83518360853580926675663517769e12,-7.67402730975967179487179487179e12,
                    -1.53550225481172986449864498645e13,-3.07233260729231807975222609369e13,
                    -6.14719944985019771133259505353e13,-1.22992398650201783415550857411e14,
                    -2.46077366003103806060606060606e14,-4.92331915786013763607085346216e14,
                    -9.85003295003699678898139582691e14,-1.97065754971302067139479905437e15,
                    -3.94256446970912043537414965986e15,-7.88752881677069453641723356009e15
                  },0)
                },0)
              ),
              // AQqPS_reg as^2 LM^2 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // AQqPS_reg as^2 LM^2 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // AQqPS_reg as^2 LM^2 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -2.66666666666666666666666666667,0,-2.66666666666666666666666666667,-2.66666666666666666666666666667,
                    -2.75555555555555555555555555556,-2.84444444444444444444444444444,-2.92063492063492063492063492063,
                    -2.98412698412698412698412698413,-3.03703703703703703703703703704,-3.08148148148148148148148148148,
                    -3.11919191919191919191919191919,-3.15151515151515151515151515152,-3.17948717948717948717948717949,
                    -3.20390720390720390720390720391,-3.2253968253968253968253968254,-3.24444444444444444444444444444,
                    -3.26143790849673202614379084967,-3.27668845315904139433551198257,-3.29044834307992202729044834308,
                    -3.30292397660818713450292397661,-3.31428571428571428571428571429,-3.32467532467532467532467532468,
                    -3.33421168203776899429073342117,-3.34299516908212560386473429952,-3.35111111111111111111111111111,
                    -3.35863247863247863247863247863,-3.36562203228869895536562203229,-3.3721340388007054673721340388,
                    -3.37821565407772304324028461959,-3.38390804597701149425287356322,-3.38924731182795698924731182796,
                    -3.39426523297491039426523297491,-3.39898989898989898989898989899,-3.40344622697563874034462269756,
                    -3.4076563958916900093370681606,-3.41164021164021164021164021164,-3.41541541541541541541541541542,
                    -3.41899794531373478741899794531,-3.42240215924426450742240215924,-3.42564102564102564102564102564,
                    -3.42872628726287262872628726287,-3.4316686024003097173828881146,-3.43447766703580657069029162052,
                    -3.43716232088325111580925534414,-3.43973063973063973063973063973,-3.44219001610305958132045088567,
                    -3.4445472299311337239181827526,-3.44680851063829787234042553191,-3.44897959183673469387755102041,
                    -3.45106575963718820861678004535
                  },1)
                },0)
              )
            }
          )
        },0)
      },0),
      // AQqPS_reg as^3
      ome_logm<double>({
        // AQqPS_reg as^3 LM^0
        ome_nf<double>({
          // AQqPS_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // AQqPS_reg as^3 LM^0 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // AQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    1644.53378973794478252003472602,-2271.14031554448826915764721741,3830.47210124278586693893766206,
                    -3528.55630548144350900756942364,534.131050280579228724070255556,-272.930204280382789530771443699,
                    172.398006804625075158676254208,-149.489991117790996017266171761,155.306202012684467577935094603,
                    -126.357451915101666424687413467,182.322816574245012257319317206,-75.6855741264178537009004471991,
                    278.070069704375975351857325797,98.9437474115340568162086189036,609.729152239731789448748268997,
                    719.46541001842098625583937537,1786.47463175053838518971398277,2946.73733711194292521718947775,
                    6023.40389061982177960257674464,11016.7182900456640918054654811,21435.9070146398757210922863175,
                    40503.4368880245757655115644924,77959.1576939931887059805749901,149029.97143311761190849030483,
                    286665.261854106286029833401311,550967.398509668882633833372138,1.0617876221324772532673959342e6,
                    2.0476410829595642366251137843e6,3.95509878589456720322553479001e6,7.64703477579053537420903420035e6,
                    1.48027481145283125343377300746e7,2.86824913543887697748518946862e7,5.56314364597939925813318232101e7,
                    1.07997159643147735301799899906e8,2.09835394276963986500763554968e8,4.08032485121803042928546125573e8,
                    7.94042122616032929798576541022e8,1.54634567461485622511676782385e9,3.01347999610120314953504960931e9,
                    5.8764292252599662559387199551e9,1.14664368774695897196135522866e10,2.23872269172695857861921353765e10,
                    4.37337818031172191931906704918e10,8.5480589476614799825190403211e10,1.67163448882140526636470185826e11,
                    3.27060981933869178579781740472e11,6.40207320716451917251894046147e11,1.25374286243082603890488740419e12,
                    2.4563159350103347820185601051e12,4.81437980438997407600709337155e12,9.43995106266995875107975818965e12,
                    1.85167907285555520477292852358e13
                  },-1),
                  // AQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    295.166793174664762128675058891,1677.66605977860931081875625994,713.652908276707883682579613714,
                    1011.79621241575743813500835581,172.014729268223162024135366535,122.748155418777481583390053829,
                    -37.3004622159903985938959933835,58.3111803170903136671175754239,17.1469856355863775862998743548,
                    90.8386718388270820860165349193,117.47845431451624271687096121,249.441320927311437621352828658,
                    427.480596973950825268155256281,812.065416237019442090133836751,1485.45766648089739992658552532,
                    2785.93803882017209804918216461,5201.04060537263521605689215511,9789.83910781285332269948307817,
                    18456.5454376931274690634669277,34938.4611334761237536914556986,66299.2983450846711433359257104,
                    126160.368532642023364725216138,240608.82811241524244368892337,459882.50293338963119391541831,
                    880685.165062891564038449708813,1.68957633343469601962487624607e6,3.24676132852769957701795412387e6,
                    6.24866475212712465066072254624e6,1.20431028944604401009404871813e7,2.32413446889293316072731909802e7,
                    4.49072487221849976656920495351e7,8.68698372102966478144279950087e7,1.68223644693987740118263992189e8,
                    3.2609317657322822678163599176e8,6.3271295768593335565940505052e8,1.22873466704020740984261254311e9,
                    2.38821763404704959399881655202e9,4.64551595672451555195985742519e9,9.0431503734409326431413608821e9,
                    1.76162805019113020383279623395e10,3.43401018614847412961330182679e10,6.69834086145296668013519672156e10,
                    1.30736747851968012883609462194e11,2.55317337565124121687334093897e11,4.98888430230168743265705128618e11,
                    9.75340250390536304560043111009e11,1.90777990011372834988459449866e12,3.73344945916326706168029810439e12,
                    7.30959398246834459197141957081e12,1.43175544023003888668537559767e13,2.80562219849007360690490464369e13,
                    5.50005351401392862067413974679e13
                  },-1),
                  // AQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    -334.74793693608868690183406853,746.932659023622843578212367475,-614.045574208264839980762538622,
                    -203.341563786008230452674897119,-62.5003292181069958847736625514,8.95583539094650205761316872428,
                    -20.4694587497550460513423476386,42.1356952892856143045107519786,30.181582834649308152289591779,
                    120.641370816730899035425784397,172.551927707049293281990625799,374.064530209989108740936785694,
                    638.491207814867567012167641617,1230.87596541764970676989332598,2229.97527823493173297350940356,
                    4197.92844028191195662172656959,7790.38707017525539286095360377,14656.3981265825538843227699282,
                    27532.9971782305963007017984273,52038.9394225846950401489770863,98517.3269292150963457375503258,
                    187168.790060507957392254635033,356352.414308225397039598635603,680164.53674394121160884878139,
                    1.30080339405409323290828219342e6,2.49268235730708017060653429985e6,4.78491611517624099524906676152e6,
                    9.20010654296982709031069597159e6,1.7715722010733166138696860257e7,3.41609399477600815697032470363e7,
                    6.59569113005282297046078749054e7,1.27500950812332818831773913134e8,2.4674814523851518483712313388e8,
                    4.78025309629739252503105493344e8,9.26991831482256170341119659121e8,1.79929881642138974134551878692e9,
                    3.49550163870124477273985887064e9,6.79630861298553261887106312288e9,1.32243494198394039401676309536e10,
                    2.57510575767593847229784948244e10,5.01786129455986222099601368962e10,9.78429738101140491035549247583e10,
                    1.90903448589664653462523322729e11,3.72698641518703368885966805232e11,7.28030307795067396353926723131e11,
                    1.42290951363706085788826352931e12,2.78247081172673743234525903653e12,5.44376670515252494281720006623e12,
                    1.06555196806478267030607908279e13,2.08663884953039059101998152113e13,4.08798494176903889602060813121e13
                  },0),
                  // AQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    86.5701811790025987733317719502,-37.7754978333430802390139070621,60.3347050754458161865569272977,
                    27.4348422496570644718792866941,-1.15610425240054869684499314129,4.41569272976680384087791495199,
                    -0.345145992553399960807368214776,1.83336412754402172391590381008,-0.168728945624889187499416776313,
                    1.01525028850131730790167004159,-0.100858239459062504329994041928,0.647993137510533694596545326063,
                    -0.0673320444364215407986451757496,0.450525521750592975664200735426,-0.048230724339800448876557952667,
                    0.33178742088794998847908900819,-0.0362856335950017867229196205231,0.254700787762857906819630942831,
                    -0.028306646136195874525636732855,0.201768485108490513203610781481,-0.0227075956442257184365867379444,
                    0.163828286980612238200653683806,-0.0186250564484247065755734220924,0.135694591277515669513785519463,
                    -0.0155554329733423761289055694993,0.114249392809135160181859054645,-0.0131885451867724738886498937148,
                    0.0975246304246339419214098261617,-0.0113247048946355867459297715559,0.0842275406748567601699388904369,
                    -0.00983055774981527591565422730177,0.0734801214047635466363031705115,
                    -0.00861425352431056366000675554767,0.0646689017090533839299164914585,
                    -0.00761083497560144071392658765814,0.0573546416578705747096414910381,
                    -0.00677330134466075262146777172541,0.0512160899027297589602584656118,
                    -0.00606695787934274805263984655749,0.0460138580680601499630628909066,
                    -0.00546573823197736535385431442543,0.0415665825611404741992795840814,
                    -0.00494974928056773393229080666327,0.0377348156063265834055009664193,
                    -0.00450359471057406484024081184314,0.0344099064218961465024310458013,
                    -0.00411520709968715326139856185908,0.0315061797481395940579268103515,-0.0037750194379993652539003380652,
                    0.0289553390102478363247040863309,-0.00347536776699425886084676585004
                  },0),
                  // AQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^4
                  ome_x<double>({
                    -13.6790123456790123456790123457,15.3580246913580246913580246914,9.21810699588477366255144032922
                  },0),
                  // AQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^5
                  ome_x<double>({
                    1.18518518518518518518518518519,-2.54814814814814814814814814815
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^0 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // AQqPS_reg as^3 LM^0 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^0 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -9.00294907368899802725452883306,47.5548863266535362286990015128,832.534734486897607285260129405,
                    2470.29806337385411807977835362,4854.04727261027302129447323515,10011.0743560318416656774828131,
                    19058.7288332551684265046076982,37096.2899280883568466530961012,69733.9415961993547738752836726,
                    132649.887967804937363918104474,247235.241014886188037682386192,464199.210843145478287995156383,
                    858683.055298176957893674187081,1.59523693923357980414746793246e6,2.92575435094569437918971013275e6,
                    5.37509017414248931774901408086e6,9.7498719001921497617050588585e6,1.76663016719253870219021199494e7,
                    3.15544229527018123103207970327e7,5.60918192854854152581695504247e7,9.78942954147764875869126720357e7,
                    1.68982998294427065496717359021e8,2.83811465778742262183761488049e8,4.65235475645964564981888165549e8,
                    7.24761074168088516254958227109e8,1.0581438366886323169019897612e9,1.33306893117975851440948303542e9,
                    1.1683072925969101933687573554e9,-6.52102282996123664415801168786e8,-7.04445278892419358020303614623e9,
                    -2.55178898976247020455448517641e10,-7.30666706536744761427835798132e10,
                    -1.89925103950463511697614398867e11,-4.64527737269233137499992623171e11,
                    -1.0971599757460665421798282191e12,-2.52024970073227494000011843977e12,
                    -5.68691368441193906614082543325e12,-1.26300768552650285242392846234e13,
                    -2.77497759826569754988779412813e13,-6.03479257013015137363785997853e13,
                    -1.30298637715569343192805815363e14,-2.79332343180364460042188453497e14,
                    -5.95754692726814527461968144626e14,-1.26399036958804183760876216071e15,
                    -2.67142095762523152629964185165e15,-5.62356233094185394993751054809e15,
                    -1.1802519218380556749878472888e16,-2.46934114558390960462632646194e16,
                    -5.15396770811855235883126698416e16,-1.07303215426211549962534326736e17,
                    -2.22960126703502499335921171865e17
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^0 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // AQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -190.424439446550414781973926127,90.2743445019486368782422859915,-96.1487996303300003332095101537,
                    129.617592281080981843741723973,112.01820919887468555619174041,119.264346928043486077432749835,
                    124.495677679716005576153285159,122.122416317907918624040971254,109.835968757694332739744733821,
                    82.165915911192365009574942408,27.8427094396778461764221459965,-75.2446576280192604640508999074,
                    -269.703443833537069514216275244,-637.198763214277757964114864338,-1334.14562574116318432358722383,
                    -2660.38859035491506725499042369,-5191.50102650921535949047372203,-10033.9428345156488744379504689,
                    -19317.7546818594737010811097743,-37149.0059594428525654942179319,-71452.9975584386546657976346645,
                    -137544.903565683162657151996145,-265053.42649532850912018900235,-511358.255848942029407279259855,
                    -987691.823887962705498358501252,-1.90988196172300954239735616712e6,-3.69707279787603618745296624384e6,
                    -7.16392784354521595628829711325e6,-1.3895094912716944395886585873e7,-2.69752463112588685673587849023e7,
                    -5.24132218168522320638628292188e7,-1.01921862939878026962421868351e8,-1.98347150494653035020188108431e8,
                    -3.86277300016973738057373665383e8,-7.52784783207727175514314344142e8,-1.46799953369546459041217418665e9,
                    -2.86451141463973919700951422885e9,-5.59283304968218141015469447998e9,
                    -1.09259150529532389082983682236e10,-2.13558704169129753200200692682e10,
                    -4.17637802982464336587695682322e10,-8.17138462850932393785532515708e10,
                    -1.59954223133451305580047855036e11,-3.13250251586806440834228448151e11,
                    -6.13726370570461827294462582402e11,-1.20292413925710844819311832139e12,
                    -2.35871083163505738346003418277e12,-4.62676546563466565430231685785e12,
                    -9.07904749495739561411640642485e12,-1.78220294506559971553217025362e13
                  },1),
                  // AQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    -161.298283154550292495751046434,60.8221863861425907262344526424,-54.3961455872389894168235010346,
                    -113.300208026652122256627381561,-148.022876961205634784340408426,-188.145646888093504439391398063,
                    -229.787279440638877191747602956,-279.363467148685529017547934819,-348.750232145538389393468666684,
                    -458.54878370940356774706775874,-646.609698885678756902667703883,-983.866520264866802393202685708,
                    -1604.39168290543164765401975165,-2762.76784574006551479576484498,-4943.91015462785953537843100943,
                    -9073.71663893276736320642136897,-16923.8019395910705741571755825,-31890.3145532676078911322281049,
                    -60494.6840809315273212339891553,-115279.245392248003474997404395,-220400.974199409284845225787584,
                    -422449.642704440713766868397438,-811392.112909412407509057481547,-1.56116165402434498633271849643e6,
                    -3.00839262349603989534789558787e6,-5.80528457617956048954075328984e6,-1.12166380980776330529659689945e7,
                    -2.16974936986276100227271303375e7,-4.20172971666749304269062948637e7,-8.1449240737527373556033376817e7,
                    -1.58036949094616960588353422893e8,-3.06914943449763663932619545985e8,-5.96544329320851904757675869747e8,
                    -1.16041195061516648091592852034e9,-2.25895551609430316924306786065e9,-4.40060043235586938607633682949e9,
                    -8.5784550276725186087376879247e9,-1.67334089168606255204458780283e10,-3.2660616528678560069082405581e10,
                    -6.37846720115658684188884115619e10,-1.24637445214399362866966068973e11,
                    -2.43674502041214545942213772392e11,-4.76640320711817459057097846194e11,
                    -9.32783988410034614455269610095e11,-1.82629984530461372326978812255e12,
                    -3.57730044892523566663992605284e12,-7.0100842791452903310907707762e12,
                    -1.37425768151808352162301344816e13,-2.6951520833836730572360843706e13,
                    -5.28764158213760990107002831367e13
                  },1),
                  // AQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^2
                  ome_x<double>({
                    -11.074606972731915198139803358,2.07407407407407407407407407407,-15.4202859850775942104854823704,
                    6.03238891204174735330052586007,6.69560846013861218277268330643,2.93825187654823421389093128778,
                    -6.97097497734159989153145083698,-27.5420233906885284974820334046,-67.1404931500439308352459144889,
                    -141.556651100552170655018637,-280.431630740913269293984257482,-539.513335124730198023554248852,
                    -1023.96934259192301036333357622,-1932.79998393197125613418667657,-3643.62040134519340491888843788,
                    -6874.82379686818820063920413709,-12996.3220532317676996812536806,-24626.0060670116044450785818081,
                    -46776.4427434589550938848890194,-89062.6270919181237994516798467,-169958.381024110587916681591303,
                    -325012.815935658941535108488355,-622730.022620001810699749812543,-1.19529330615290269953979433912e6,
                    -2.29807277759595396737235811833e6,-4.42499427864313327789255424368e6,-8.53241445578722032174916482034e6,
                    -1.64739316306359700670615856954e7,-3.18455711602871109654279793787e7,-6.16299348673497308547741892091e7,
                    -1.19396943003481168492809283641e8,-2.31539226023770705174435107395e8,-4.49427416329618642858214377516e8,
                    -8.73120693165888119933597148679e8,-1.69764526700182489672450019574e9,-3.30337306163409141340248637797e9,
                    -6.43262176532765919741428414481e9,-1.25349122333173367509734669811e10,
                    -2.4442293165296651411731894465e10,-4.76909118309758927165116492926e10,
                    -9.31084384575315068478385244597e10,-1.81882061720727561072038899434e11,
                    -3.55489383602475095540382008886e11,-6.95166221620875322574788077975e11,
                    -1.360084771811149718155931527e12,-2.66225264970102521076555055461e12,
                    -5.21350517412292757007217758894e12,-1.02140839687092833119438069332e13,
                    -2.00193713688546668507316732424e13,-3.92532507758470609000596965391e13
                  },1),
                  // AQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.888888888888888888888888888889,-1.28395061728395061728395061728,-1.48148148148148148148148148148,
                    -2.35390946502057613168724279835,-2.92455418381344307270233196159,-3.38655692729766803840877914952,
                    -3.78155146832395509644186892864,-4.1273312617227961143305058649,-4.43457661070829795109630500577,
                    -4.71067563742460861802425588434,-4.96107437476685512600215181584,-5.18992997691089722515087273785,
                    -5.40049112717678719578054810723,-5.59534284434569334854235139135,-5.77657312965954941263583238892,
                    -5.94589050638433354482737198787,-6.1047090529853569710035172037,-6.25421116097351733218280272832,
                    -6.39539463550914032409595649768,-6.52910856544392856219320671933,-6.65608099911341675883750023347,
                    -6.77694055119317621979505446342,-6.89223345409584262458568638662,-7.00243714810741059660242849941,
                    -7.10797121215241394917638667109,-7.20920623017418857544890159818,-7.3064710396510249322019062608,
                    -7.4000587008988446487730431296,-7.49023144652898285854473968797,-7.57722481153337635678268829871,
                    -7.66125110027898946381347791565,-7.74250231322600687227569323363,-7.82115263061518218370929404372,
                    -7.89736053067317902284962506784,-7.97127060459366246125920492875,-8.04301511859351871007663721738,
                    -8.11271536392641277171876966065,-8.18048282827101051468747180867,-8.24642021595685607268809993817,
                    -8.31062233971323942162159353913,-8.37317690277123988564342239597,-8.43416518702165172179785049938,
                    -8.49366266038135140716275306138,-8.55173951443112567895523486666,-8.60846114166787061620171782203,
                    -8.663888560291772766375395781,-8.7180787932680224797020064699,-8.77108520741787058243865923798,
                    -8.82295781746958026353547424375,-8.87374355930730827315050193473
                  },1),
                  // AQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^4
                  ome_x<double>({
                    -0.493827160493827160493827160494,0,-0.493827160493827160493827160494,-0.493827160493827160493827160494,
                    -0.51028806584362139917695473251,-0.526748971193415637860082304527,-0.540858318636096413874191651969,
                    -0.552616108171663727219282774838,-0.562414266117969821673525377229,-0.570644718792866941015089163237,
                    -0.57762813318368873924429479985,-0.583613916947250280583613916947,-0.588793922127255460588793922127,
                    -0.593316148871704427259982815538,-0.59729570840681951793062904174,-0.600823045267489711934156378601,
                    -0.60396998305495037521181312031,-0.606794157992415073025094811587,-0.609342285755541116164897841311,
                    -0.611652588260775395278319254927,-0.613756613756613756613756613757,-0.615680615680615680615680615681,
                    -0.617446607784772035979765448364,-0.619073179459652889604580425836,-0.620576131687242798353909465021,
                    -0.621968977524533080088635644191,-0.623263339312722028771411487461,-0.624469266444575086550395192371,
                    -0.625595491495874637637089744369,-0.62664963814389101745423584504,-0.627638391079251294305057745918,
                    -0.628567635736094517456524624983,-0.62944257388701833146277590722,-0.630267819810303470434189388438,
                    -0.63104748072068333506242002974,-0.631785224377816970409563002156,-0.632484336188039891743595447299,
                    -0.633147767650691627299814434317,-0.633778177637826760633778177638,-0.634377967711301044634377967711,
                    -0.634949312456087523838201344976,-0.635494185629686984700534836036,-0.636014382784408624201905855653,
                    -0.636511540904305762186899137804,-0.636987155505674024192542711061,-0.637442595574640663207490904753,
                    -0.637879116653913652577441250481,-0.638297872340425531914893617021,-0.638699924414210128495842781557,
                    -0.63908625178466448307718148988
                  },1)
                },0)
              )
            }
          ),
          // AQqPS_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // AQqPS_reg as^3 LM^0 NF^1 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // AQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    -6.81002777386535765764427952013,83.4378680256578251381482321624,-99.1324370689804590584181875146,
                    22.6716962368658377154579315069,-3.55291071328077680434506921269,0.601329873207281993929953554987,
                    0.505861120642802855850810110571,0.355941410893315994995901280819,0.257345960564917347696881991439,
                    0.193517245205335624240967874115,0.150579610339223292708420876963,0.120493782504060944153248405712,
                    0.098646758966735417684842449363,0.0822964259959442844712149008988,0.0697447580362489867398027993335,
                    0.0598992752925464839262341935954,0.0520328014624871034653690011137,0.0456466844992287642638330621444,
                    0.0403899521280835018913552874792,0.0360098573252313742429758151704,0.0323206748532880305365191042663,
                    0.0291834600793266707800532013202,0.0264925889418015981672891318246,0.0241666056732327221817943019729,
                    0.0221418735309682782007405247968,0.0203680894663475369955573363517,0.01880506294973169142282187948,
                    0.0174203676980821324603099630328,0.0161876061108360728909846630147,0.0150851102933588238646383656576,
                    0.0140949585039657614274185951535,0.0132022224121087680344039699901,0.0123943852577757882531550545297,
                    0.0116608879457785050558031236684,0.0109927718912552815672468484564,0.0103823957318872406368088576791,
                    0.00982320893803406960656103516148,0.00930956961603120589940663093726,0.00883659690566364096164021054361,
                    0.00840005065724622856964549889355,0.0079962327695692312821918871499,0.00762190583983649040668415596135,
                    0.00727422573544535442913434123414,0.00695068542689497815889965727906,0.00664906798017884290945495440708,
                    0.0063674070384961434764189162734,0.00610395345832636586155384983493,0.00585714702696798699493497467734,
                    0.00562559239473542506533523386822,0.00540803851801301385986068787116,0.00520336103899023995500842956951,
                    0.00501054713151891432735709707651
                  },-1),
                  // AQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    50.5356811628617646416181293192,-11.5749860594735051709278246558,2.51058399169418226488705948991,
                    3.42386831275720164609053497942,0.519176954732510288065843621399,0.148345679012345679012345679012,
                    0.0439029142521206013269505332997,0.00404084032201946034145580630841,-0.0133247616114837077296134993288,
                    -0.0212047379537091471247849848673,-0.0246172857500953273493490478152,-0.0257836563780855179692033074341,
                    -0.0257814039085965812437993455629,-0.0251673885623981112538139556705,-0.0242422690582914567314375890009,
                    -0.023173119705243665939055205873,-0.0220542299056560970476863631511,-0.0209388841703807290195632537567,
                    -0.0198566873411289990140568223214,-0.0188233349001399883770294797773,-0.0178462749568190767311660208299,
                    -0.0169280611899892466983737303668,-0.0160683716701878061309257787709,-0.0152652388313202332271139851577,
                    -0.0145158039603767723381023458865,-0.013816780561257086033516584614,-0.0131647372550843552116568208694,
                    -0.0125562677994484185496819642252,-0.0119880901082932331690455050971,-0.0114571005453457076394233132579,
                    -0.01096040013474602484942689395,-0.0104953033105950922950232525648,-0.0100593360165915311685421970391,
                    -0.00965022753161044291489190324566,-0.00926589882792725778425876825854,
                    -0.00890444925134991353931093255066,-0.00856414264995450006609836460197,
                    -0.00824339364573932665803991725623,-0.00794075446149267277071900018817,
                    -0.00765490253191286438621220305718,-0.00738462900989398087002961034741,
                    -0.00712882820381452897732460701673,-0.00688648793505169075260671582254,
                    -0.00665668077710454469980088764119,-0.00643855612219106550825660095771,
                    -0.00623133301367376301145474040566,-0.00603429368028482187885384260033,
                    -0.00584677770893847031054098650287,-0.00566817679565486090279367669305,
                    -0.0054979300179288190383310865602,-0.0053355195762041031861752041347
                  },0),
                  // AQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    21.0986174691734849992437130534,-1.41990104934503351927480546512,-1.58024691358024691358024691358,
                    1.58024691358024691358024691358,0.483950617283950617283950617284,0.239012345679012345679012345679,
                    0.144479717813051146384479717813,0.0975560594608213655832703451751,0.0706307214243722180230116738053,
                    0.0536547129139721732314324906917,0.0422197281456540715799975059234,0.0341298506955072611638268203925,
                    0.028185506973385761264549143337,0.023683818555613427408299203171,0.0201896055375908855762335615815,
                    0.0174211678973583735488497393259,0.015189334993256561884012864405,0.0133630939667079613254161504834,
                    0.0118492937314308311967781672416,0.0105801841044660856488326780845,0.00950550515339681236880375076743,
                    0.00858731725899645699144446011614,0.00779653525748010972930980459684,0.00711055210682867210334701885369,
                    0.00651157659349215744930930816249,0.00598544944052190429002023204922,0.00552078635725359372083018806666,
                    0.00510834855880756482212639224352,0.00474057414194047817271478809317,0.00441122491088203360693278843126,
                    0.00411511719759709224376223468446,0.00384791455969706594654266499925,0.00360596659157186385767724650833,
                    0.00338618246947267705130967738063,0.00318593092001920774071345529875,0.00300296047645968006268989407343,
                    0.0028353354466021755159632532804,0.00268138414706034957865736012304,0.00253965678670161546389574972174,
                    0.00240889099472805701941293957772,0.00228798344594401340393901534088,0.00217596637981329633124199850355,
                    0.00207198807093533048328452371951,0.00197529650811049112168026934398,0.00188522569279844574707754914364,
                    0.00180118408686530075682809628263,0.00172264483242718043500404915031,0.00164913743952883163891879359498,
                    0.00158024069497647847837688570171,0.00151557659135766366500605484953,0.00145480511176503859291259965816
                  },0),
                  // AQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    3.22633744855967078189300411523,0.855967078189300411522633744856,-1.58024691358024691358024691358
                  },0),
                  // AQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x H[0, y]^4
                  ome_x<double>({
                    0.493827160493827160493827160494,0.493827160493827160493827160494
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^0 NF^1 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // AQqPS_reg as^3 LM^0 NF^1 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^0 NF^1 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    2.56898329021512147545189358853,4.35687692540311668456103012534,-31.7843565937042448041794683949,
                    -75.5667956692759986998160215528,-115.746182569028318145972282983,-256.248259884302564003139298714,
                    -485.727476020352501360076832498,-1031.20869711815263541864797451,-2044.02029777572665129326537934,
                    -4255.1822816630500538455713715,-8519.090850054323241380451787,-17535.924305844045552889075441,
                    -35206.3583583608434699240579654,-71972.7799837872300966467141021,-144610.294261012455450864260238,
                    -294301.24641198619906507668135,-591378.640958886902347297964265,-1.1997851941118451620892290598e6,
                    -2.41052582542160608348610993984e6,-4.87938658731595388271964818712e6,-9.80099210787745113442352320768e6,
                    -1.98052897474423316638501739988e7,-3.97715297975301855145133790798e7,-8.02614025048745080845917054556e7,
                    -1.61133395504809502260647403944e8,-3.24833515292984762872424717897e8,-6.51978922725184762034797791323e8,
                    -1.31321474287216828179216617566e9,-2.63517984480836268930702842264e9,-5.30400741847195946656141053808e9,
                    -1.06411506496754846568798276235e10,-2.14054282421306847223395541347e10,
                    -4.29364560389972021902668326314e10,-8.63260826205896144182067535264e10,
                    -1.73128824303224606186849876574e11,-3.4793398636044750737597768423e11,
                    -6.97679363696511118281774853789e11,-1.40158732848506368238393965938e12,
                    -2.81006789956023957555446137824e12,-5.64337018899293526407551108151e12,
                    -1.13130094425143637962047720722e13,-2.27129953161457114597757216782e13,
                    -4.55262364234274831354377530094e13,-9.13790961947081373364239997237e13,
                    -1.83141256986328582583849288616e14,-3.67512602899146280399459669985e14,
                    -7.36490895739809492615437798579e14,-1.47762647450785934690717601923e15,
                    -2.96086800770665024580072767485e15,-5.93931556194900595203374356933e15,
                    -1.19001681469185770888394235342e16
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^0 NF^1 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // AQqPS_reg as^3 LM^0 NF^1 [above 0.75] y=1-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^0 NF^1 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    19.4155304255817812905077804577,-4.14814814814814814814814814815,-1.10269216708617636230063330346,
                    -3.98792474683281759915694339395,-3.68200690416932263798273268426,-3.51656587289003112607927337759,
                    -3.47506285544555335593180683316,-3.4937015789519623287290579104,-3.53943935594243677934199984348,
                    -3.59647224284919558677018100993,-3.6572044767268558161567240272,-3.71796245690720132184404355767,
                    -3.77699709826261603359702862094,-3.83352711746716758020267996521,-3.88726528679432024678118584103,
                    -3.93817668034416856903478366926,-3.98635234447924469961786256449,-4.03194223348657407836515080021,
                    -4.07511939356167103657287702383,-4.11606097310530711271098452427,-4.15493843083505039336578680221,
                    -4.19191281309321188335896769911,-4.22713282402123457144726328586,-4.26073441580457752477339049726,
                    -4.29284118085269294159067219153,-4.32356513945796887440329863593,-4.35300769391671337982941334067,
                    -4.38126062205148416837803784206,-4.40840704194907546232469705735,-4.43452231371520102968068030332,
                    -4.45967486352269617088057657706,-4.48392692619498302054597249261,-4.50733520852930373810895019555,
                    -4.52995147859515170841295182133,-4.55182308757192075247567927524,-4.57299343104878141777216123977,
                    -4.59350235653585836578769388981,-4.61338652348797633052004779371,-4.63267972157257992966656901873,
                    -4.65141315230931941228181169464,-4.66961567861869554230005692137,-4.68731404626620889674327203241,
                    -4.7045330806879892615165810461,-4.72129586223721435939413751022,-4.73762388249661819929874691732,
                    -4.75353718395755524186563864436,-4.76905448506587982598852445773,-4.78419329237445067489772162996,
                    -4.7989700013166021102831186268,-4.81339998691997532486941786493
                  },1),
                  // AQqPS_reg as^3 LM^0 NF^1 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    13.0141813477931493095651580575,-3.55555555555555555555555555556,9.29401673873965136717832678175,
                    9.76315254120878716964746258422,10.841885883803263888745450706,11.4755163457393043938516692805,
                    11.8791731078076508139142791186,12.1621926947416532791088072213,12.3759824459301996952457088603,
                    12.5465640732601483497037044733,12.688207798984992341522462239,12.8093167430137682748326960279,
                    12.9151516074410967621561629136,13.0091829602397369108487501697,13.0938053748940107498150517182,
                    13.1707356969620455001192533305,13.2412460406449555776358390619,13.3063059763552415282563727485,
                    13.3666726137815294507173666294,13.4229496132734830786933584071,13.4756270173937299633180862936,
                    13.5251088695352757780425315108,13.5717328341660143706030821826,13.6157844434451040683809353784,
                    13.6575076486966315457502142423,13.6971127764066393589931644197,13.7347826253761321853348000888,
                    13.7706772086684995054685365145,13.8049374912457137777979100379,13.8376883720664683887264103301,
                    13.8690410898877881201900716152,13.8990951838604116071354036128,13.9279401061327181052175159879,
                    13.9556565594922977889151023604,13.9823176155676396916871232162,14.0079896562763542055624335454,
                    14.0327331716808215343746653429,14.0566034402631688979494285407,14.0796511122090564327891162996,
                    14.1019227121358874976507883789,14.1234610744891834152683595294,14.1443057223255107741145127284,
                    14.1644931982299437974779600966,14.1840573545543044923416242422,14.2030296089155225789469098928,
                    14.2214391698910528596498195562,14.2393132370371916006771643647,14.2566771786958017125154727695,
                    14.2735546905142447346610756695,14.2899679371581264488226226541
                  },1),
                  // AQqPS_reg as^3 LM^0 NF^1 [above 0.75] y=1-x H[0, y]^2
                  ome_x<double>({
                    0.987654320987654320987654320988,0,-0.296296296296296296296296296296,-0.740740740740740740740740740741,
                    -0.802304526748971193415637860082,-0.824362139917695473251028806584,-0.841454606533971613336692701772,
                    -0.858167464516670865877215083564,-0.874773009340910575478476713045,-0.890979162584100855705793977399,
                    -0.906539177246247953318660389367,-0.921315771147420979070810720642,-0.935254763174991095219015446936,
                    -0.948354011113473872936632399392,-0.960641083392406143728895051646,-0.972159048084974010899936825863,
                    -0.982957877200476200860668373164,-0.993089415730280354997344189535,-1.0026045385639187251347453481,
                    -1.01155162811346614507768165907,-1.01997583955223151252440160986,-1.0279188289740517011010535374,
                    -1.03541874747218285428907394731,-1.04251038197063793320270905501,-1.04922537108779013626383543076,
                    -1.05559245328831508195584988656,-1.06163772230288392655150535985,-1.06738487563358092221481895608,
                    -1.07285544856984826307950776039,-1.07806903013523635140911308034,-1.08304345976519334217514225048,
                    -1.08779500489627425769538892898,-1.09233852041018776442864015805,-1.09668759126087278899561155337,
                    -1.10085465976873801553563648631,-1.10485113908682487363965336668,-1.10868751428735327128751742122,
                    -1.11237343242010135675690743697,-1.1159177827785696340124280289,-1.1193287684892431750870049816,
                    -1.12261397042126516405318980236,-1.12578040430273938674038339886,-1.12883457182778321713582446698,
                    -1.1317825064461243128303727588,-1.13462981444445479493780542489,-1.13738171185546193561453880899,
                    -1.14004305766574898954327651268,-1.14261838373694978374077380913,-1.14511192180441322361980131341,
                    -1.1475276278741037168813349622
                  },1),
                  // AQqPS_reg as^3 LM^0 NF^1 [above 0.75] y=1-x H[0, y]^3
                  ome_x<double>({
                    0.197530864197530864197530864198,0,0.197530864197530864197530864198,0.197530864197530864197530864198,
                    0.204115226337448559670781893004,0.210699588477366255144032921811,0.216343327454438565549676660788,
                    0.221046443268665490887713109935,0.224965706447187928669410150892,0.228257887517146776406035665295,
                    0.23105125327347549569771791994,0.233445566778900112233445566779,0.235517568850902184235517568851,
                    0.237326459548681770903993126215,0.238918283362727807172251616696,0.24032921810699588477366255144,
                    0.241587993221980150084725248124,0.242717663196966029210037924635,0.243736914302216446465959136524,
                    0.244661035304310158111327701971,0.245502645502645502645502645503,0.246272246272246272246272246272,
                    0.246978643113908814391906179346,0.247629271783861155841832170335,0.248230452674897119341563786008,
                    0.248787591009813232035454257676,0.249305335725088811508564594984,0.249787706577830034620158076948,
                    0.250238196598349855054835897748,0.250659855257556406981694338016,0.251055356431700517722023098367,
                    0.251427054294437806982609849993,0.251777029554807332585110362888,0.252107127924121388173675755375,
                    0.252418992288273334024968011896,0.252714089751126788163825200862,0.25299373447521595669743817892,
                    0.253259107060276650919925773727,0.253511271055130704253511271055,0.253751187084520417853751187085,
                    0.253979724982435009535280537991,0.254197674251874793880213934414,0.254405753113763449680762342261,
                    0.254604616361722304874759655121,0.254794862202269609677017084424,0.254977038229856265282996361901,
                    0.255151646661565461030976500192,0.255319148936170212765957446809,0.255479969765684051398337112623,
                    0.255634500713865793230872595952
                  },1)
                },0)
              )
            }
          )
        },0),
        // AQqPS_reg as^3 LM^1
        ome_nf<double>({
          // AQqPS_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // AQqPS_reg as^3 LM^1 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // AQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    1280.03548460689505488484005947,-1750.22859379067859853845854797,2382.00351626989170017765373851,
                    -1668.09792991314222892098356701,-187.654320987654320987654320988,-39.9297180023593364925568068134,
                    -0.395976685856216907386217480246,-9.76108938089916221976604766857,0.311206141801701578325825485206,
                    -3.7224097725312638014505048882,0.208225677035905484120005443057,-1.82111681981566042416325296273,
                    0.141257307501320048172918847247,-1.02833925644193207309445893501,0.103417792789054437945743901152,
                    -0.636507653884118869405380066935,0.0805011445707490286008675303063,-0.419716509404798244895284939889,
                    0.0655364111285738231324733482427,-0.289765952499791878488467280802,0.0551291150954218565912935292775,
                    -0.207072138747375291097938383055,0.0475164322571094137052099638009,-0.151958756300762003698156291779,
                    0.0417189355201355784709489578895,-0.113849488356673764955490216036,0.0371586762326039471495968199559,
                    -0.0866967625164512169576367799907,0.0334764346910276479662868796258,-0.0668647014395004482683709878642,
                    0.0304387735506696749442470317178,-0.0520747112398120291595711041154,0.0278880761924856919478211095887,
                    -0.0408480263979624779647034587281,0.0257143443268267652601399937835,-0.0321959072453307690139647385605,
                    0.0238385780066568727493958872525,-0.0254400148682423444762634279297,0.0222026024660341616375132398005,
                    -0.0201043962242411988142919031194,0.020762628361024897130460504377,-0.0158484383019883547064268622161,
                    0.0194850516827530735657491690987,-0.0124240772636414658416548726791,0.0183436402934982316304842132164,
                    -0.00964780652118426634491051300183,0.0173176035996650355842753866349,
                    -0.00738195886405131493256489586887,0.0163902392381131039337158239524,
                    -0.00552194084719308197848321458821,0.0155479655820088814654834831116,-0.00398737037825166595289711270734
                  },-1),
                  // AQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    265.481481481481481481481481481,1028.8814683484900969240883771,45.7343411023447991224624653356,
                    1309.89928331430218538051486893,74.6172839506172839506172839506,75.3466666666666666666666666667,
                    0.368691358024691358024691358025,27.2732422944486436549928613421,-1.07450071386579323087259595196,
                    14.5899570880674433206557167253,-0.960894898425762623293487491018,9.26215164525377768924345804256,
                    -0.77350200711327126998997216322,6.47020121680525250019728605116,-0.623110924597756853819879113674,
                    4.80622215090927493705830550101,-0.510033421809222727880789395994,3.72697164601646852063358535228,
                    -0.424726013951176847297745996839,2.98361552913919362980512823885,-0.359269093627128493143652494239,
                    2.44802602679995450995304717444,-0.308083642672727597388303608171,2.04835243211138343020872711632,
                    -0.26733471270121008974685611282,1.74158873080287523065841281475,-0.234365842381945966485328559264,
                    1.50063201198785938988170587595,-0.207305725292401448730400493994,1.30767146987425186948333123242,
                    -0.184810968170665415869870069548,1.15058917501353750471077790614,-0.165899033245078040998452744094,
                    1.02089544075776359771331815114,-0.149838632572761918207481002308,0.912491582964756540489844753225,
                    -0.136076645284643637679158928081,0.820900452593222263344142455536,-0.124188509485674400757922501003,
                    0.742772341742308033991898053016,-0.113843942507059949061965599805,0.67555875980198584456885603511,
                    -0.104782844657699677227676383311,0.617291711356178976166912693252,-0.0967980866255204389945459866843,
                    0.566431083138087825355161519387,-0.0897230283579883431116341022273,0.521757061151172902777948156655,
                    -0.0834223420206200821039993046505,0.482292960967520899831967149799,-0.0777851767985788437719628370692,
                    0.447248996887097829043385550767
                  },-1),
                  // AQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    -262.982948403583241858834366516,239.432719513337781886060696594,-226.666666666666666666666666667,
                    5.33333333333333333333333333333,-13.8444444444444444444444444444,1.32,-4.1853968253968253968253968254,
                    0.598639455782312925170068027211,-2.05498866213151927437641723356,0.342592592592592592592592592593,
                    -1.23079685746352413019079685746,0.222148760330578512396694214876,-0.822533022533022533022533022533,
                    0.15581854043392504930966469428,-0.589558426921064283701646339009,0.115374149659863945578231292517,
                    -0.443723155929038281979458450047,0.088884083044982698961937716263,-0.34624559604830350899676462719,
                    0.0705858212783420539653226633836,-0.277812074044761025370443652992,0.0574149659863945578231292517007,
                    -0.227897430381902431591872585661,0.0476183036760455560936743270478,-0.190357831624372267094384296653,
                    0.0401333333333333333333333333333,-0.161406793776024545255314486084,0.034285435994837704239413641123,
                    -0.138605507151392938658036267961,0.0296294498774539542332985512873,-0.120324705489831491902758827695,
                    0.0258619493583073187651751647589,-0.10544187320657143758080282534,0.0227703168044077134986225895317,
                    -0.0931629692875367615852044917789,0.0202019631381964550526092790057,-0.0829133415127812886916528373111,
                    0.0180450720991261531802072342613,-0.0742687274094027107428320275517,0.0162161866828391439514388587476,
                    -0.0669103327906527274553343478,0.0146519928613920285544318857823,-0.060594834431796689272760508637,
                    0.0133037530858746960114494689168,-0.0551338932085281463323648288494,0.0121334557698194061830425466789,
                    -0.0503798788178522455694692887845,0.0111111016027404645542680270863,-0.0462157417601900786163922008533,
                    0.0102127585728168818547827294183,-0.0425477096961233472981029146352
                  },0),
                  // AQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    69.9259259259259259259259259259,-74.0740740740740740740740740741,-37.9259259259259259259259259259
                  },0),
                  // AQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x H[0, y]^4
                  ome_x<double>({
                    -8.,16.
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^1 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // AQqPS_reg as^3 LM^1 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^1 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    119.613330334452320809793446158,324.538721060636300715239571333,484.710119509581528523861104091,
                    1234.60683543550711251338667645,2225.57226408307528186467929622,3872.63557891955776752137271281,
                    6392.99141527513968946336330403,9968.52160584063238202893336471,14423.9874403306691715742969342,
                    18069.825077265508124461181209,15508.79240593837162337737808,-9058.56645954098209472316851011,
                    -94618.726997940544359771682326,-337941.936805903742678983789711,-960021.746267311569767115894192,
                    -2.47336063827693949200052387251e6,-6.00598032680899508719398469603e6,-1.40787151289715463141032967721e7,
                    -3.21222865703474091601806258093e7,-7.19946149793632238360787298107e7,-1.58887577770845615511892958297e8,
                    -3.46944781561345736806555502852e8,-7.50073169856353045043299376068e8,-1.61031162103559142563819997378e9,
                    -3.43319544302504329668270782945e9,-7.28375628554233431085435046602e9,
                    -1.53741874870654072567439079598e10,-3.23340839345768128154299840685e10,
                    -6.77376609515789199367215552852e10,-1.41515560471340922295788024151e11,
                    -2.94739689319792330066829230855e11,-6.1254196360710353423630990109e11,
                    -1.26984647569539595576858259746e12,-2.62793911624688280942282313717e12,
                    -5.42735896769836948915652538112e12,-1.11930462531629105589166059083e13,
                    -2.30442512710228645585174397939e13,-4.73879690639430081777329140907e13,
                    -9.73063692581267903464807379738e13,-1.99612087828034989539774714755e14,
                    -4.08968415859454463526910206556e14,-8.37200001445574151509750014859e14,
                    -1.71197842523491571543620514925e15,-3.49828581835478404448711682451e15,
                    -7.14168896699226311257906707789e15,-1.4570561733021879270423802615e16,
                    -2.97022336119773606158665305745e16,-6.05154138468997528539205278901e16,
                    -1.23202964813332152922910428164e17,-2.50708438598134633588546332631e17,
                    -5.09834752860261033238979568471e17
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^1 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // AQqPS_reg as^3 LM^1 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^1 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    307.565772724117013179298876269,-151.44631017006396729314334874,66.9617077819614768102200581126,
                    23.5662460894144947815412735204,50.2201088901002062477337613964,59.9535228230086032171048121058,
                    61.5923739598077415677161632658,59.7206813493177174172625792576,56.23394636244321122984263351,
                    51.9581904587930625083644798277,47.2828503766668232795164481141,42.4060551483501867622969193227,
                    37.4357134807614375373990051175,32.4341444326970644252523114441,27.439116898523539557807647817,
                    22.4743896932612686622587190961,17.5552983559616800083148372397,12.6918761024426948509002617328,
                    7.89068428464600250881601559553,3.15593504675513405577836713747,-1.50979174773138511782580431114,
                    -6.10507399292340262434704631144,-10.6293233255897039666823413867,-15.08255792011103694827616498,
                    -19.4652395735166211022866883037,-23.7781547151472631547786569835,-28.0223261844227952383665328733,
                    -32.198947031853964479311152438,-36.30933037916475804456259155,-40.3548711761654071411661840257,
                    -44.337016889662784646164334589,-48.2572449745940395451648512707,-52.1170455439098065478945201654,
                    -55.9179080548971371270074061291,-59.661311118669055393458782838,-63.3487147509701336519529398582,
                    -66.9815545391834518533845224113,-70.5612373180047045333435497469,-74.089138035385586942258654599,
                    -77.5665975585517815886612897795,-80.9949212225176965391297723438,-84.3753779644096743615812822297,
                    -87.709199918892106734284490374,-90.9975823751515850155828996693,-94.2416840157899323430411088605,
                    -97.4426273737814698254126625677,-100.601499456255543302732831208,-103.719352493955864421469733843,
                    -106.797204783331089736080112102,-109.836041594735866534817748617
                  },1),
                  // AQqPS_reg as^3 LM^1 NF^0 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    51.6328270215766763740240053334,24.8888888888888888888888888889,15.8797406018235899542709189137,
                    -53.4289013734850520210377230617,-91.5506054933419611624797212378,-118.503914551470475242193324352,
                    -140.691471759485176113024398915,-160.144919848552604465323159085,-177.685673945650272072281655613,
                    -193.732407485193892325187737238,-208.542481189169099328496051804,-222.296137719859049160377839752,
                    -235.130395494775638098916889395,-247.154712986584261445854074701,-258.459240754520505152093974986,
                    -269.119706234829340011085578178,-279.20059487304675234942859153,-288.757377343522043763511152121,
                    -297.838152473745362098744493312,-306.484904647020025242204092455,-314.734491612361354205622667792,
                    -322.619435342955278476868158102,-330.168564280481833017392373086,-337.407540717088080253159700211,
                    -344.359297781814253589347225096,-351.044404284617646286303693701,-357.481371339355585715879035049,
                    -363.686911567017464488958156541,-369.676159374490918581073266666,-375.462859064741954961037502082,
                    -381.059526200790903059342007998,-386.477586610022935115509557228,-391.727496601957722803833035355,
                    -396.818847327975530791262143642,-401.760455696582857255423899564,-406.560443843634014700638947948,
                    -411.226308821719222638995580695,-415.764983900097504213601651084,-420.182892643334101325988841839,
                    -424.485996753294143308398811968,-428.679838507601027332154967395,-432.769578501988860911381416496,
                    -436.760029299328767477359151162,-440.655685500635728419080670909,-444.46075067997894907745969137,
                    -448.179161563439291002498559154,-451.81460978007224999467280225,-455.370561468611851827772396868,
                    -458.850274986058401901474026678,-462.256816932241349701294654913
                  },1),
                  // AQqPS_reg as^3 LM^1 NF^0 [above 0.75] y=1-x H[0, y]^2
                  ome_x<double>({
                    15.1111111111111111111111111111,7.11111111111111111111111111111,18.0740740740740740740740740741,
                    26.8148148148148148148148148148,32.1234567901234567901234567901,36.4641975308641975308641975309,
                    40.2162761400856638951877047115,43.5232552280171327790375409423,46.4728786988046247305506564766,
                    49.1286223789927493631197334901,51.5390530606692222853839015455,53.7422537058900695264331627968,
                    55.7685556608633531710454787378,57.6424228057927691627325326959,59.3838095590476542857495238448,
                    61.0091610858277524944191610858,62.5321606508746070453106208585,63.9642947471218648970795581074,
                    65.3152851468725432961789246378,66.5934226715448086729748055405,67.8058276144874994941337267742,
                    68.9586548709221701863734753446,70.0572569765321313530615431385,71.1063148013046667165562758821,
                    72.1099431627368989957045774338,73.0717768224174649444986412725,73.995041012846531980478747874,
                    74.8826096689400903648119046977,75.7370538144522417431606018965,76.560682009585224466520873938,
                    77.3555743541075684879975941341,78.1236112258477629457857780696,78.8664976925674447783534783301,
                    79.5857843478265897684499920629,80.282885175248989561873118517,80.9590929307630667010439505636,
                    81.6155924416224466653376551483,82.2534721488218035665090867199,82.8737341617770138647947147578,
                    83.4773030476872320441313318904,84.065033540431379602252774116,84.6377173233176249583898517889,
                    85.1960890150644084286576895932,85.7408314679253306163210955211,86.2725804700000025415685622968,
                    86.7919289298071898605163318991,87.2994306095876051486699387738,87.7956034641156468356608395561,
                    88.2809326336837084945975833914,88.7558731330993925998531390193
                  },1),
                  // AQqPS_reg as^3 LM^1 NF^0 [above 0.75] y=1-x H[0, y]^3
                  ome_x<double>({
                    2.96296296296296296296296296296,0,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    3.06172839506172839506172839506,3.16049382716049382716049382716,3.24514991181657848324514991182,
                    3.31569664902998236331569664903,3.37448559670781893004115226337,3.42386831275720164609053497942,
                    3.4657687991021324354657687991,3.50168350168350168350168350168,3.53276353276353276353276353276,
                    3.55989689323022656355989689323,3.58377425044091710758377425044,3.6049382716049382716049382716,
                    3.62381989832970225127087872186,3.64076494795449043815056886952,3.65605371453324669698938704787,
                    3.66991552956465237166991552956,3.68253968253968253968253968254,3.69408369408369408369408369408,
                    3.70467964670863221587859269019,3.71443907675791733762748255502,3.72345679012345679012345679012,
                    3.73181386514719848053181386515,3.73958003587633217262846892477,3.74681559866745051930237115422,
                    3.75357294897524782582253846622,3.75989782886334610472541507024,3.76583034647550776583034647551,
                    3.7714058144165671047391477499,3.77665544332210998877665544332,3.78160691886182082260513633063,
                    3.78628488432410001037452017844,3.79071134626690182245737801293,3.79490601712823935046157268379,
                    3.7988866059041497637988866059,3.80266906582696056380266906583,3.80626780626780626780626780627,
                    3.80969587473652514302920806986,3.81296511377812190820320901622,3.81608629670645174521143513392,
                    3.81906924542583457312139482682,3.82192293303404414515525626637,3.82465557344784397924494542852,
                    3.82727469992348191546464750288,3.82978723404255319148936170213,3.83219954648526077097505668934,
                    3.83451751070798689846308893928
                  },1)
                },0)
              )
            }
          ),
          // AQqPS_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // AQqPS_reg as^3 LM^1 NF^1 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // AQqPS_reg as^3 LM^1 NF^1 [below 0.25] y=x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^1 NF^1 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    -17.9094650205761316872427983539,-42.8392885865989932573181607023,84.3020208888792201034760789022,
                    -24.0127895677881869775775028151,-0.395061728395061728395061728395,0.114567901234567901234567901235,
                    0.0725596707818930041152263374486,0.0494069035021415973796926177879,0.0377900154770903070222798113955,
                    0.0310636267048461555894158564856,0.0266150941400794428425233833817,0.0233738579387662814524019163002,
                    0.020853789055401135801094988933,0.0188089798991355347457158104423,0.017101806119341290722615950095,
                    0.0156480698995245905397211152913,0.0143922739878318691040360904888,0.0132955854855582066727962994967,
                    0.0123295364072352812229129281646,0.0114724965569316196624670268552,0.0107075729504780230673508011806,
                    0.0100212878929246308626932378055,0.00940270607849194727579087282845,0.00884283402806648721192142971199,
                    0.00833419239753301015885262772466,0.00787050253535107952139976927436,0.00744645124762318587135299929211,
                    0.00705751074193514223539826236477,0.00669979851899843875760438344472,0.00636996682578569681583092477863,
                    0.00606511439524318663946784925455,0.00578271525684551933937494463721,0.00552056080228751317054123972947,
                    0.0052767122655703905907953397459,0.00504946147022554672296684010668,0.00483729819898233046143510465347,
                    0.00463888291141742082245195887612,0.00445302381183968053102335975799,0.00427865747914485616929630982578,
                    0.00411483243076306218948647859983,0.00396069511687059716414069371107,0.00381547793785370331456848664355,
                    0.00367848895419464334044885897803,0.00354910301834449874953131593774,0.00342675410635090259699059209647,
                    0.00331092866572403508098937906124,0.00320115982729842459939979140124,0.00309702235424735442741634637906,
                    0.00299812822213810574450123476447,0.00290412274091728744610868871681,0.00281468114371904191930707822083,
                    0.00272950557897164143633424925778
                  },-1),
                  // AQqPS_reg as^3 LM^1 NF^1 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    -59.7402968519648994421755836046,4.25970314803510055782441639536,18.1728395061728395061728395062,
                    -3.16049382716049382716049382716,-0.967901234567901234567901234568,-0.478024691358024691358024691358,
                    -0.288959435626102292768959435626,-0.19511211892164273116654069035,-0.141261442848744436046023347611,
                    -0.107309425827944346462864981383,-0.0844394562913081431599950118469,-0.068259701391014522327653640785,
                    -0.056371013946771522529098286674,-0.047367637111226854816598406342,-0.0403792110751817711524671231631,
                    -0.0348423357947167470976994786519,-0.03037866998651312376802572881,-0.0267261879334159226508323009669,
                    -0.0236985874628616623935563344832,-0.021160368208932171297665356169,-0.0190110103067936247376075015349,
                    -0.0171746345179929139828889202323,-0.0155930705149602194586196091937,-0.0142211042136573442066940377074,
                    -0.013023153186984314898618616325,-0.0119708988810438085800404640984,-0.0110415727145071874416603761333,
                    -0.010216697117615129644252784487,-0.00948114828388095634542957618633,
                    -0.00882244982176406721386557686251,-0.00823023439519418448752446936892,
                    -0.00769582911939413189308532999851,-0.00721193318314372771535449301665,
                    -0.00677236493894535410261935476127,-0.00637186184003841548142691059751,
                    -0.00600592095291936012537978814686,-0.0056706708932043510319265065608,
                    -0.00536276829412069915731472024607,-0.00507931357340323092779149944348,
                    -0.00481778198945611403882587915545,-0.00457596689188802680787803068176,
                    -0.0043519327596265926624839970071,-0.00414397614187066096656904743901,
                    -0.00395059301622098224336053868796,-0.00377045138559689149415509828728,
                    -0.00360236817373060151365619256527,-0.00344528966485436087000809830062,
                    -0.00329827487905766327783758718995,-0.00316048138995295695675377140342,
                    -0.00303115318271532733001210969906,-0.00290961022353007718582519931631
                  },0),
                  // AQqPS_reg as^3 LM^1 NF^1 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    -15.4074074074074074074074074074,-8.2962962962962962962962962963,4.74074074074074074074074074074
                  },0),
                  // AQqPS_reg as^3 LM^1 NF^1 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    -2.37037037037037037037037037037,-2.37037037037037037037037037037
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^1 NF^1 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // AQqPS_reg as^3 LM^1 NF^1 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^1 NF^1 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -13.0767536834002478168863376564,-50.9996287356508266042964342153,-108.570185802365407334704723402,
                    -235.668931522097998404442756519,-490.747594213294716503751106843,-1004.7263685295208509930410672,
                    -2044.11386346225445962264406453,-4136.07104790318340033380263091,-8325.9283394467167567102097638,
                    -16759.9841802412213497297099622,-33629.6148676876935586890113843,-67550.794642793504277306594348,
                    -135376.412457446844473112214264,-271630.029132821158972777037681,-544054.813382624372936330566246,
                    -1.09092938740704423791376490752e6,-2.18438199964070884693399370309e6,-4.37821313704022418268233388007e6,
                    -8.76492465931171304103080383498e6,-1.75623999477501852915063693514e7,-3.51545116208413751117745980854e7,
                    -7.04233432210055339610775559468e7,-1.40953092432458620187804865388e8,-2.82313433137012107583201946132e8,
                    -5.65014088889835230061250837085e8,-1.13149484347015851848262598956e9,-2.26441455193147120485669200163e9,
                    -4.53415708312672820001121378234e9,-9.07359941965909540628329689131e9,
                    -1.81666912547278802193191826029e10,-3.63531055714718691028625799524e10,
                    -7.27779472658180700467775609465e10,-1.45629842515579131957586235029e11,
                    -2.91525023544592660423523595815e11,-5.83328357242969582056193668337e11,
                    -1.1676424474358771754002941423e12,-2.33633565750174224282877272634e12,
                    -4.67634737061780781226138910356e12,-9.35667260890585294011540893727e12,
                    -1.87271008438641194276584412328e13,-3.74692960199080610811747098074e13,
                    -7.4990221680627192603395645423e13,-1.50037838847542522625386004518e14,
                    -3.00269993779777602061592007369e14,-6.00758637170470875367710134903e14,
                    -1.2022504358163729018106348169e15,-2.40533522753210652001226916378e15,
                    -4.81344299539071208481607805007e15,-9.63007476093509181096862450541e15,
                    -1.92706561238975100621262016092e16,-3.85535165167413975496599401925e16
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^1 NF^1 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // AQqPS_reg as^3 LM^1 NF^1 [above 0.75] y=1-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^1 NF^1 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -22.7590373148713386099766806912,3.55555555555555555555555555556,-13.9689138580812151531865572344,
                    -12.8084200309207213260260634073,-13.6845525504699305554121173727,-14.3868579095253126243043441776,
                    -14.8769237706830302425816896454,-15.2219920924548831918852052585,-15.4724054547008471098280636739,
                    -15.6600536504048303346757149206,-15.8049266863595854021242391525,-15.9198071129095438386401904936,
                    -16.0130885982551756669983721943,-16.0904325616573916833700643707,-16.1557548676275248705251627989,
                    -16.211827200699448605643949199,-16.2606529412052183372103196253,-16.3037079656083798749317331424,
                    -16.3420985369241520340571492477,-16.3766670828487825379973217141,-16.4080644780563656181811303572,
                    -16.4368003436772631503220046127,-16.4632786391604605744718664343,-16.487823237360125221865168789,
                    -16.5106965645532346959608283558,-16.5321133654603239083574600534,-16.5522509927949020519496756561,
                    -16.5712571864776109699034185059,-16.5892560174342976722306575777,-16.6063524741215371031572753064,
                    -16.6226360346532434937447586629,-16.6381834732077307370444187101,-16.653061083006912392111410329,
                    -16.6673264508369366190338269145,-16.6810298839863951380208808575,-16.6942155656686916600712194639,
                    -16.7069224967698523723657165974,-16.7191852682545369396422720536,-16.7310346984655956580583471955,
                    -16.7424983619441821286087326778,-16.7536010306208621018178696375,-16.764365043810546449165915357,
                    -16.7748106200424093226588726385,-16.7849561211193635209806927828,-16.7948182767452550868645685006,
                    -16.8044123764444250370749707925,-16.8137524342250201717608193767,-16.8228513304271501210580943801,
                    -16.831720934391147881301924675,-16.8403722109351766395851461911
                  },1),
                  // AQqPS_reg as^3 LM^1 NF^1 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    -5.92592592592592592592592592593,0,1.77777777777777777777777777778,4.44444444444444444444444444444,
                    4.81382716049382716049382716049,4.94617283950617283950617283951,5.04872763920382968002015621063,
                    5.14900478710002519526329050139,5.24863805604546345287086027827,5.34587497550460513423476386439,
                    5.4392350634774877199119623362,5.52789462688452587442486432385,5.61152857904994657131409268161,
                    5.69012406668084323761979439635,5.76384650035443686237337030988,5.83295428850984406539962095518,
                    5.89774726320285720516401023898,5.95853649438168212998406513721,6.01562723138351235080847208862,
                    6.06930976868079687046608995444,6.11985503731338907514640965916,6.16751297384431020660632122442,
                    6.21251248483309712573444368385,6.25506229182382759921625433008,6.29535222652674081758301258458,
                    6.33355471972989049173509931938,6.36982633381730355930903215909,6.4043092538014855332889137365,
                    6.43713269141908957847704656236,6.46841418081141810845467848206,6.49826075859116005305085350288,
                    6.52677002937764554617233357389,6.55403112246112658657184094829,6.58012554756523673397366932025,
                    6.60512795861242809321381891784,6.62910683452094924183792020007,6.6521250857241196277251045273,
                    6.67424059452060814054144462181,6.69550669667141780407456817342,6.7159726109354590505220298896,
                    6.73568382252759098431913881415,6.75468242581643632044230039315,6.7730074309666993028149468019,
                    6.79069503867674587698223655282,6.80777888666672876962683254933,6.82429027113277161368723285396,
                    6.84025834599449393725965907611,6.85571030242169870244464285478,6.87067153082647934171880788046,
                    6.8851657672446223012880097732
                  },1),
                  // AQqPS_reg as^3 LM^1 NF^1 [above 0.75] y=1-x H[0, y]^2
                  ome_x<double>({
                    -1.77777777777777777777777777778,0,-1.77777777777777777777777777778,-1.77777777777777777777777777778,
                    -1.83703703703703703703703703704,-1.8962962962962962962962962963,-1.94708994708994708994708994709,
                    -1.98941798941798941798941798942,-2.02469135802469135802469135802,-2.05432098765432098765432098765,
                    -2.07946127946127946127946127946,-2.10101010101010101010101010101,-2.11965811965811965811965811966,
                    -2.13593813593813593813593813594,-2.15026455026455026455026455026,-2.16296296296296296296296296296,
                    -2.17429193899782135076252723312,-2.18445896877269426289034132171,-2.19363222871994801819363222872,
                    -2.20194931773879142300194931774,-2.20952380952380952380952380952,-2.21645021645021645021645021645,
                    -2.22280778802517932952715561411,-2.22866344605475040257648953301,-2.23407407407407407407407407407,
                    -2.23908831908831908831908831909,-2.24374802152579930357708135486,-2.24808935920047031158142269253,
                    -2.25214376938514869549352307973,-2.25593869731800766283524904215,-2.2594982078853046594982078853,
                    -2.26284348864994026284348864994,-2.26599326599326599326599326599,-2.26896415131709249356308179838,
                    -2.27177093059446000622471210707,-2.27442680776014109347442680776,-2.27694361027694361027694361028,
                    -2.27933196354248985827933196354,-2.2816014394961763382816014395,-2.28376068376068376068376068376,
                    -2.28581752484191508581752484192,-2.28777906826687314492192540973,-2.28965177802387104712686108035,
                    -2.29144154725550074387283689609,-2.29315375982042648709315375982,-2.29479334406870638754696725711,
                    -2.29636481995408914927878850173,-2.29787234042553191489361702128,-2.29931972789115646258503401361,
                    -2.30071050642479213907785336357
                  },1)
                },0)
              )
            }
          )
        },0),
        // AQqPS_reg as^3 LM^2
        ome_nf<double>({
          // AQqPS_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // AQqPS_reg as^3 LM^2 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // AQqPS_reg as^3 LM^2 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^2 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    311.050714382376906611744854124,-628.490028971784280776710706882,905.952094134401981073733596135,
                    -556.570684794577825898543211719,4.21399176954732510288065843621,-18.6240329218106995884773662551,
                    -2.53461728395061728395061728395,-4.04319610313261106911900562694,-1.27834335144992741364623450791,
                    -1.72033840971230741953846010283,-0.756632155377011344089533389945,-0.950260021338210638622161255906,
                    -0.499554142932573704943871253432,-0.60254829324830031194373922353,-0.354588329784074210587867870756,
                    -0.416162464378863364493119353643,-0.264837903160596340432377411272,-0.304672986151613877213921153065,
                    -0.205400248561364635373375098921,-0.232690148990084918662943946483,-0.163990678350774596927542145226,
                    -0.18351938541935026940502566574,-0.133978768361777605095514816274,-0.148442457314835628698733763076,
                    -0.111528017270438909062644266548,-0.122542984315021610803461529012,-0.0942922520690634047556478202916,
                    -0.102876425771417338044232306454,-0.0807705884074694212418563501572,-0.0875914803991654466394970152468,
                    -0.0699663093087490824353999600035,-0.0754766648596154381269194848206,-0.0611962990935699022852490508756,
                    -0.0657121161303046841744211195835,-0.0539795733818581154643615145564,-0.0577269036960644832405545422295,
                    -0.0479694726622573944322771310372,-0.0511135241077174002574824938354,-0.0429110011412378997536297616277,
                    -0.0455748056242684027030455520371,-0.0386131858619359090306352106732,-0.0408899040815684248190472280805,
                    -0.0349306992660631665378460203751,-0.0368919279871886658790179205436,-0.0317513579057910853664743520977,
                    -0.0334528592454836660466976944785,-0.0289874429862402108320090414007,-0.0304731718492382317052730908249,
                    -0.0265695628181507410966416099207,-0.0278745470781708823401131836822,-0.0244422402581756512769500509456,
                    -0.0255946727970811284809152863938
                  },-1),
                  // AQqPS_reg as^3 LM^2 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    71.1111111111111111111111111111,156.213164105673080942042527998,148.328270215766763740240053334,
                    275.75308641975308641975308642,-7.9012345679012345679012345679,15.0024691358024691358024691358,
                    -1.1950617283950617283950617284,4.4788712522045855379188712522,-0.487780297304106827916351725876,
                    2.18955236415553875871336188797,-0.268273564569860866157162453459,1.30881157251527621897992268363,
                    -0.170649253477536305819134101962,0.873750716174958599201023443448,-0.118419092778067137041496015855,
                    0.625877771665317452863240409028,-0.0871058394867918677442486966296,0.470869384790953418404398796556,
                    -0.0668154698335398066270807524172,0.36732810567435576710012318449,-0.0529009205223304282441633904226,
                    0.29467065975530118343291627379,-0.0429365862949822849572223005807,0.241692592981883401608603942502,
                    -0.0355527605341433605167350942685,0.201858874398256880928588553037,-0.0299272472026095214501011602461,
                    0.171144377074861405345735830066,-0.0255417427940378241106319612176,0.146957798400154823354158430888,
                    -0.0220561245544101680346639421563,0.127568633125509859556629275218,-0.0192395727984853297327133249963,
                    0.111784964338727779587994641758,-0.0169309123473633852565483869032,0.0987638585205954399621171142614,
                    -0.0150148023822984003134494703671,0.0878953988446674409948608516925,-0.0134069207353017478932868006152,
                    0.078729360387750079380768241374,-0.0120444549736402850970646978886,0.0709274868242644155221094755672,
                    -0.0108798318990664816562099925177,0.0642316301989952449818202353047,-0.00987648254055245560840134671989,
                    0.0584419964767518181594040234528,-0.00900592043432650378414048141317,0.0534019898052425934851255236597,
                    -0.00824568719764415819459396797488,0.048987461544270832829683456753,-0.00757788295678831832503027424765,
                    0.0450989584647161963802905894028
                  },-1),
                  // AQqPS_reg as^3 LM^2 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    -94.2222222222222222222222222222,67.5555555555555555555555555556,9.48148148148148148148148148148
                  },0),
                  // AQqPS_reg as^3 LM^2 NF^0 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    16.5925925925925925925925925926,-26.0740740740740740740740740741
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^2 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // AQqPS_reg as^3 LM^2 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^2 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -28.4829604120560137045971232782,-98.9104335686272813806596789824,-10.9607968218768300018004710628,
                    90.3964479384806919403473222279,4.36934500210541410901613141079,-59.6019683199596112828216269481,
                    -664.247043887792381483116965809,-1855.41705878352929880668088369,-5466.96671553821897821507517864,
                    -13278.0995366930154036242630822,-32798.8958399170474768918828036,-75109.1996910456497786619280782,
                    -173052.787440911798413589576581,-383322.848985447350989033616325,-851096.711345955545651273008952,
                    -1.8454891005778309643648078642e6,-4.00528761230280838666977114915e6,-8.55831396468816762030369154998e6,
                    -1.82919500847102984152611076729e7,-3.86714371585967028570222161935e7,-8.17554395989601041994246490627e7,
                    -1.7146091287779262202692375568e8,-3.59546998816121284608275641674e8,-7.4938255273347861054843590007e8,
                    -1.56160466696648555262737143749e9,-3.2387211782962477030856834156e9,-6.71565555571539809521711280748e9,
                    -1.38724213304748729778199321052e10,-2.86502690079923198052728399058e10,
                    -5.89874875875174935794003447225e10,-1.21424792949854598167364080475e11,
                    -2.49310766200800019644204883781e11,-5.11795194824657976443006076786e11,
                    -1.04837448916434834071519473319e12,-2.14715764583165228755721200645e12,
                    -4.38952239219637770620179713229e12,-8.97229566897653967655612534268e12,
                    -1.83108404480344701128654820383e13,-3.73638314230941796905728005137e13,
                    -7.61384691786874746217723467869e13,-1.5513163476624921220002055829e14,
                    -3.15704698412722942784685676745e14,-6.42406396932217491126426200669e14,
                    -1.30582561355269181475435441553e15,-2.65407301310835431819507404353e15,
                    -5.38938292329829098520425585736e15,-1.0942621952643875359390661836e16,
                    -2.21996513966528986540025865964e16,-4.50329649702095448785365574417e16,
                    -9.12840142295039332669292662327e16,-1.85021270718384768755615943002e17
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^2 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // AQqPS_reg as^3 LM^2 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^2 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -112.309085864084483273873799111,-10.6666666666666666666666666667,-48.0127895677881869775775028151,
                    -6.08686364186226105165157688918,-2.58012946696137345707699982253,-2.85611134144320191188513880525,
                    -3.58407564907413675775495206281,-4.38387457764287371989010130679,-5.23325490311444163569195610145,
                    -6.14213808861268348550301307917,-7.11302880100842685968221286779,-8.14116165578324020603923786967,
                    -9.2182611225272146105084147481,-10.3350888202924674542574664425,-11.4827598928025892474567366345,
                    -12.6533113857044560296314800875,-13.839876029109671639207081371,-15.0366654615722131278324994331,
                    -16.2388713093402675640759472453,-17.442538934345253767716012732,-18.644440125854696998884685068,
                    -19.8419562537604753269166767242,-21.0329759806093130605164516469,-22.2158080475781956238746787133,
                    -23.3891080474676958299946968371,-24.5518174961648878494086167047,-25.7031134006197875224928867167,
                    -26.8423666307109377157049253759,-27.9691075991882468053222608006,-29.0829979713944031689109673203,
                    -30.1838073336447063323826463237,-31.2713939333294536928153952495,-32.3456887615110228880849647074,
                    -33.4066823808754143959478508397,-34.4544140110490104167846707704,-35.4889624727498510372614389309,
                    -36.5104386652050564425331240823,-37.5189793106167414106224461412,-38.514741747683032144344940672,
                    -39.4978995953620944133808920399,-40.46863913992304709828044984,-41.4271563242593770787508982729,
                    -42.3736542395833597733229474427,-43.3083410368903899340005899058,-44.2314281897180347550203979875,
                    -45.1431290513198448050061983942,-46.0436576589062973333394775915,-46.9332277454594164464496913682,
                    -47.8120519261137416581624983963,-48.6803410314647786370874596838
                  },1),
                  // AQqPS_reg as^3 LM^2 NF^0 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    -58.6666666666666666666666666667,-14.2222222222222222222222222222,-65.7777777777777777777777777778,
                    -86.5185185185185185185185185185,-98.8444444444444444444444444444,-108.958024691358024691358024691,
                    -117.686067019400352733686067019,-125.346031746031746031746031746,-132.143209876543209876543209877,
                    -138.230970017636684303350970018,-143.728253968253968253968253968,-148.728726417615306504195393084,
                    -153.306977795866684755573644463,-157.523035694464265892837321409,-161.425704971101796498621895447,
                    -165.055059672837450615228393006,-168.444315379609497256556080085,-171.621247372009899243014711424,
                    -174.60927431531720030745371876,-177.428294013061814919400058719,-180.095333955389977798941384376,
                    -182.625062337584284161958293812,-185.030193028553263015260837065,-187.321809218834390459104417914,
                    -189.509624165537478230976682989,-191.602192867332186217635134044,-193.607085147734155875424078612,
                    -195.531028150116137205201155215,-197.380024407296945287127551148,-199.159450268543444005936357972,
                    -200.87413842383379215770858648,-202.528447470818746481224839569,-204.126320860273940884087697975,
                    -205.67133708458426441057564157,-207.166752606981057909968397551,-208.615538741808083461949771495,
                    -210.020413469401277023999686955,-211.383868989290854199280525627,-212.708195671865452868441883056,
                    -213.995502953403496080214136735,-215.24773762638701257221720788,-216.466699901587182572002072873,
                    -217.654057556929668666247530326,-218.811358437796514006520661101,-219.940041531998541094845348593,
                    -221.0414468084266617782797548,-222.116823979994032542768824507,-223.167340327826653659377909592,
                    -224.194087703880272832635395062,-225.198088812560654891622644457
                  },1)
                },0)
              )
            }
          ),
          // AQqPS_reg as^3 LM^2 NF^1
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // AQqPS_reg as^3 LM^2 NF^1 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // AQqPS_reg as^3 LM^2 NF^1 [below 0.25] y=x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^2 NF^1 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    24.7343459568466472519519893332,-26.2286170061163157110109736298,-1.58024691358024691358024691358,
                    1.58024691358024691358024691358,0.483950617283950617283950617284,0.239012345679012345679012345679,
                    0.144479717813051146384479717813,0.0975560594608213655832703451751,0.0706307214243722180230116738053,
                    0.0536547129139721732314324906917,0.0422197281456540715799975059234,0.0341298506955072611638268203925,
                    0.028185506973385761264549143337,0.023683818555613427408299203171,0.0201896055375908855762335615815,
                    0.0174211678973583735488497393259,0.015189334993256561884012864405,0.0133630939667079613254161504834,
                    0.0118492937314308311967781672416,0.0105801841044660856488326780845,0.00950550515339681236880375076743,
                    0.00858731725899645699144446011614,0.00779653525748010972930980459684,0.00711055210682867210334701885369,
                    0.00651157659349215744930930816249,0.00598544944052190429002023204922,0.00552078635725359372083018806666,
                    0.00510834855880756482212639224352,0.00474057414194047817271478809317,0.00441122491088203360693278843126,
                    0.00411511719759709224376223468446,0.00384791455969706594654266499925,0.00360596659157186385767724650833,
                    0.00338618246947267705130967738063,0.00318593092001920774071345529875,0.00300296047645968006268989407343,
                    0.0028353354466021755159632532804,0.00268138414706034957865736012304,0.00253965678670161546389574972174,
                    0.00240889099472805701941293957772,0.00228798344594401340393901534088,0.00217596637981329633124199850355,
                    0.00207198807093533048328452371951,0.00197529650811049112168026934398,0.00188522569279844574707754914364,
                    0.00180118408686530075682809628263,0.00172264483242718043500404915031,0.00164913743952883163891879359498,
                    0.00158024069497647847837688570171,0.00151557659135766366500605484953,0.00145480511176503859291259965816
                  },0),
                  // AQqPS_reg as^3 LM^2 NF^1 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    15.4074074074074074074074074074,8.2962962962962962962962962963,-4.74074074074074074074074074074
                  },0),
                  // AQqPS_reg as^3 LM^2 NF^1 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    3.55555555555555555555555555556,3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^2 NF^1 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // AQqPS_reg as^3 LM^2 NF^1 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^2 NF^1 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    1.29273848016846738976737193701,5.06410027248028099941434463459,1.99375861722151856236232834667,
                    1.90512131666432113380035374816,14.6208965262911361239904078756,23.7832837257667068626487808024,
                    62.1343590168656212028550647373,113.95932105392000300643267393,249.058886575562193128743000821,
                    464.518295986722683996799711401,960.684743606294329746961335297,1808.48445212029717888767869252,
                    3656.09964994659490849474491446,6930.98006178378904898844287067,13860.2225630570221346975831217,
                    26422.8740216179537709754452176,52539.8911806159619248493154819,100621.01678777346109311308941,
                    199457.370717335837287316979024,383444.563481207082288406436541,758781.510366652305513550604693,
                    1.46339407969936787974403208246e6,2.89314230240124698833024045117e6,5.59501139433162716955742198063e6,
                    1.10562126169219386451824286164e7,2.14318696844006109973214473757e7,4.23434299025583751450404689445e7,
                    8.22487511637368070438213892341e7,1.62499772541552820782139640192e8,3.16210796270183805216059906081e8,
                    6.2480692061883533874448441503e8,1.21775552853674249622194610964e9,2.40660648073526828447531677293e9,
                    4.69714599795366161220800547615e9,9.28481734629161296587013382083e9,1.81448379162869871723426632088e10,
                    3.58754708932373884475132672624e10,7.01897295941348511461650767177e10,1.38812677513317699834613544794e11,
                    2.71865736684512640930001137274e11,5.37803412676503547383017975306e11,1.0542843303877438538820592568e12,
                    2.0861261591055806080767082762e12,4.09306194832584327598264766372e12,8.10109283448508798745673562288e12,
                    1.59072087452531711312037695136e13,3.14919462243769141436374899198e13,6.18821293577181519498688283485e13,
                    1.22540071752584363300771518214e14,2.40954550391423948722395485303e14,4.772567970846171959483969683e14
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^2 NF^1 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // AQqPS_reg as^3 LM^2 NF^1 [above 0.75] y=1-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^2 NF^1 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    5.92592592592592592592592592593,0,1.18518518518518518518518518519,0.296296296296296296296296296296,
                    0.282469135802469135802469135802,0.347654320987654320987654320988,0.405946082136558327034517510708,
                    0.448173343411438649533887629126,0.476699980403684107387811091515,0.495018616500097981579463060945,
                    0.505990739526093061446596800132,0.511718434950758183081415404648,0.513702568403423104277805132506,
                    0.513010365025017039669054321069,0.510404210721671039131356591674,0.506432908655130877353099575322,
                    0.501494816431379291817584781829,0.495881386615719564585385423525,0.48980734940939890879238732877,
                    0.483431820400661492038024183662,0.47687321333200737594073875955,0.470219887833440431513153424885,
                    0.46353783112960151418736343286,0.456876255130647923482896493094,0.450271712823586112947624142491,
                    0.443751152078951313413625006102,0.437334199409623053973277345651,0.431034880480416583944640928375,
                    0.424862925021564896504409603918,0.418824762578581504379509496615,0.412924286515230604694978770159,
                    0.407163443064803208080570536574,0.40154268743399035660497281851,0.396061338261594337810959788504,
                    0.390717853926187648473974944753,0.385510048455029687800412422635,0.380435260532640477734636230433,
                    0.37549048593352754594449634332,0.370672481319611484158874536468,0.365977845540955896379872283132,
                    0.361403083208246372307438823567,0.356944654257737388499759278986,0.35259901242394914174543055297,
                    0.34836263491310586188389135176,0.344232045087239218626300233722,0.340203829592213182183153878232,
                    0.336274651067990483575773143979,0.332441257347609712088435547624,0.328700487868407817102828764885,
                    0.325049277874184651002428441078
                  },1),
                  // AQqPS_reg as^3 LM^2 NF^1 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    3.55555555555555555555555555556,0,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.67407407407407407407407407407,3.79259259259259259259259259259,3.89417989417989417989417989418,
                    3.97883597883597883597883597884,4.04938271604938271604938271605,4.10864197530864197530864197531,
                    4.15892255892255892255892255892,4.20202020202020202020202020202,4.23931623931623931623931623932,
                    4.27187627187627187627187627188,4.30052910052910052910052910053,4.32592592592592592592592592593,
                    4.34858387799564270152505446623,4.36891793754538852578068264343,4.38726445743989603638726445744,
                    4.40389863547758284600389863548,4.41904761904761904761904761905,4.4329004329004329004329004329,
                    4.44561557605035865905431122822,4.45732689210950080515297906602,4.46814814814814814814814814815,
                    4.47817663817663817663817663818,4.48749604305159860715416270972,4.49617871840094062316284538507,
                    4.50428753877029739098704615946,4.51187739463601532567049808429,4.51899641577060931899641577061,
                    4.52568697729988052568697729988,4.53198653198653198653198653199,4.53792830263418498712616359675,
                    4.54354186118892001244942421413,4.54885361552028218694885361552,4.55388722055388722055388722055,
                    4.55866392708497971655866392708,4.56320287899235267656320287899,4.56752136752136752136752136752,
                    4.57163504968383017163504968383,4.57555813653374628984385081946,4.5793035560477420942537221607,
                    4.58288309451100148774567379219,4.58630751964085297418630751964,4.58958668813741277509393451422,
                    4.59272963990817829855757700346,4.59574468085106382978723404255,4.59863945578231292517006802721,
                    4.60142101284958427815570672714
                  },1)
                },0)
              )
            }
          )
        },0),
        // AQqPS_reg as^3 LM^3
        ome_nf<double>({
          // AQqPS_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // AQqPS_reg as^3 LM^3 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // AQqPS_reg as^3 LM^3 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^3 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    71.9012345679012345679012345679,-105.421440792275276284117513086,96.0600406892062051973639683953,
                    -57.4156378600823045267489711934,-2.63374485596707818930041152263,-0.806584362139917695473251028807,
                    -0.398353909465020576131687242798,-0.240799529688418577307466196355,-0.162593432434702275972117241959,
                    -0.117717869040620363371686123009,-0.0894245215232869553857208178196,-0.0703662135760901192999958432057,
                    -0.0568830844925121019397113673208,-0.046975844955642935440915238895,-0.039473030926022379013832005285,
                    -0.0336493425626514759603892693026,-0.0290352798289306225814162322099,-0.0253155583220942698066881073417,
                    -0.0222718232778466022090269174724,-0.019748822885718051994630278736,-0.0176336401741101427480544634742,
                    -0.0158425085889946872813395846124,-0.0143121954316607616524074335269,-0.0129942254291335162155163409947,
                    -0.0118509201780477868389116980895,-0.0108526276558202624155155136042,
                    -0.00997574906753650715003372008203,-0.00920131059542265620138364677776,
                    -0.00851391426467927470354398707253,-0.00790095690323413028785798015528,
                    -0.00735204151813672267822131405209,-0.00685852866266182040627039114077,
                    -0.00641319093282844324423777499876,-0.00600994431928643976279541084721,
                    -0.00564363744912112841884946230106,-0.00530988486669867956785575883126,
                    -0.00500493412743280010448315678905,-0.004725559077670292526605422134,
                    -0.00446897357843391596442893353839,-0.0042327613111693591064929162029,
                    -0.00401481832454676169902156596287,-0.00381330574324002233989835890146,
                    -0.00362661063302216055206999750592,-0.00345331345155888413880753953251,
                    -0.00329216084685081853613378223996,-0.0031420428213307429117959152394,
                    -0.00300197347810883459471349380439,-0.00287107472071196739167341525052,
                    -0.00274856239921471939819798932496,-0.00263373449162746413062814283618,
                    -0.00252596098559610610834342474922,-0.00242467518627506432152099943026
                  },-1),
                  // AQqPS_reg as^3 LM^3 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    14.2222222222222222222222222222,29.6296296296296296296296296296,23.7037037037037037037037037037,
                    6.32098765432098765432098765432
                  },-1),
                  // AQqPS_reg as^3 LM^3 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    -13.037037037037037037037037037,18.962962962962962962962962963
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^3 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // AQqPS_reg as^3 LM^3 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^3 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    20.3866978962722508436820860639,70.9374555177035338623646445573,155.058524366895043723823425084,
                    344.73488103058584018331612463,633.853491466133890033699478846,1215.7430076985759971214131501,
                    2282.50375630291800218098690958,4331.78314135122992847165333662,8137.32915797510904153277279155,
                    15381.5499648294332073729393989,28889.6549661371400399522960701,54487.7278352901522200801927411,
                    102269.699506156573748894118392,192505.007179175654646266254678,360827.219599630201087268168166,
                    677605.059951778304576507584048,1.26731914112237429597495391433e6,2.37274836843090626174559577803e6,
                    4.42372791697308200356418001798e6,8.24958625501000483688057357801e6,1.53134344354900858219325507153e7,
                    2.84081513380704670704650229584e7,5.24213148325157528114850722167e7,9.65711264042318556981156487367e7,
                    1.76768143069777133812382496184e8,3.22569743037060895781430474203e8,5.83857620642649424093426945655e8,
                    1.05133975771859825374371695677e9,1.87239807010127849115301070407e9,3.30592723287534822389433053667e9,
                    5.74339717968268196779825614089e9,9.82655418938046604041645508799e9,1.6367336863451642355515207285e10,
                    2.64360864175766782014234398459e10,4.04045039676612773768593481903e10,5.68516330840805194538788492536e10,
                    6.62713233985885849601768733522e10,4.12028871905260061918992921823e10,
                    -9.84736334878332992131394515734e10,-5.45940741673170711702467612059e11,
                    -1.78315226217345832565341270107e12,-4.90238887196532790868915717325e12,
                    -1.24518622348014784655018711306e13,-3.00280965441440686302708199781e13,
                    -7.02111306184547856195022736746e13,-1.60109115899052618373209623991e14,
                    -3.5924064042406986888716758869e14,-7.94231903441717323675145891809e14,
                    -1.73864749983345018299799708638e15,-3.76918640213059425730324190495e15,
                    -8.11720666174177329207216517687e15
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^3 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // AQqPS_reg as^3 LM^3 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^3 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    24.2962962962962962962962962963,-2.96296296296296296296296296296,25.0864197530864197530864197531,
                    22.6172839506172839506172839506,21.8238683127572016460905349794,21.3267489711934156378600823045,
                    20.8571092634584698076761568825,20.3679180314100949021583942219,19.8585276634659350708733424783,
                    19.3367561565092429289960154158,18.8102705425264347823270382193,18.2849479240051630624021196412,
                    17.7649231848662048092247522447,17.2529695059609589524119438649,16.750868805895260921715948171,
                    16.2597022182207367392552577738,15.7800624205276262177454026743,15.312204678192118920044077035,
                    14.8561531853452746155779970106,14.4117757029760119700312459472,13.9788359429069046249251664751,
                    13.5570303625932895184455457688,13.1460140196644038931912074192,12.745418721204631363474856432,
                    12.354865723490063538821409628,11.9739745617836582674081365396,11.6023691222117200703013372472,
                    11.2396817430074702058087420972,10.8855559056213901939145101519,10.5396479168402851137200919792,
                    10.2016278703686417714945555728,9.87118009614031605795576861292,9.54800324822861244883570114283,
                    9.23181014090248969729226870199,8.92232741247776835989738354267,8.61929507487726596432068533958,
                    8.32246599094930590699944157518,8.03160530997470335773942507601,7.74648988325890123838737785493,
                    7.46690767542655575796336213726,7.19265718241013443610911861424,6.92354686371622980546726167104,
                    6.65939459404541761041842367361,6.40002713750057816753051652866,6.14527964627308462932177403993,
                    5.89499518471930521020346067939,5.64902427903735540924629571093,5.40722449225591120834502740874,
                    5.16946002390085259127382514889,4.93560133347240899148431085744
                  },1),
                  // AQqPS_reg as^3 LM^3 NF^0 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    -5.92592592592592592592592592593,0,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -6.12345679012345679012345679012,-6.32098765432098765432098765432,-6.49029982363315696649029982363,
                    -6.63139329805996472663139329806,-6.74897119341563786008230452675,-6.84773662551440329218106995885,
                    -6.9315375982042648709315375982,-7.00336700336700336700336700337,-7.06552706552706552706552706553,
                    -7.11979378646045312711979378646,-7.16754850088183421516754850088,-7.20987654320987654320987654321,
                    -7.24763979665940450254175744372,-7.28152989590898087630113773905,-7.31210742906649339397877409573,
                    -7.33983105912930474333983105913,-7.36507936507936507936507936508,-7.38816738816738816738816738817,
                    -7.40935929341726443175718538037,-7.42887815351583467525496511004,-7.44691358024691358024691358025,
                    -7.46362773029439696106362773029,-7.47916007175266434525693784953,-7.49363119733490103860474230845,
                    -7.50714589795049565164507693243,-7.51979565772669220945083014049,-7.53166069295101553166069295102,
                    -7.5428116288331342094782954998,-7.55331088664421997755331088664,-7.56321383772364164521027266125,
                    -7.57256976864820002074904035688,-7.58142269253380364491475602587,-7.58981203425647870092314536759,
                    -7.59777321180829952759777321181,-7.60533813165392112760533813165,-7.61253561253561253561253561254,
                    -7.61939174947305028605841613972,-7.62593022755624381640641803243,-7.63217259341290349042287026783,
                    -7.63813849085166914624278965364,-7.64384586606808829031051253273,-7.64931114689568795848989085704,
                    -7.65454939984696383092929500577,-7.65957446808510638297872340426,-7.66439909297052154195011337868,
                    -7.66903502141597379692617787856
                  },1)
                },0)
              )
            }
          ),
          // AQqPS_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // AQqPS_reg as^3 LM^3 NF^1 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // AQqPS_reg as^3 LM^3 NF^1 [below 0.25] y=x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^3 NF^1 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    -1.58024691358024691358024691358,-1.18518518518518518518518518519,1.18518518518518518518518518519,
                    1.58024691358024691358024691358
                  },-1),
                  // AQqPS_reg as^3 LM^3 NF^1 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    -2.37037037037037037037037037037,-2.37037037037037037037037037037
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^3 NF^1 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // AQqPS_reg as^3 LM^3 NF^1 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^3 NF^1 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -0.893501382700441368985643815062,-3.61832418108036419022356255951,-8.69135802469135802469135802469,
                    -20.5432098765432098765432098765,-42.6666666666666666666666666667,-87.8617283950617283950617283951,
                    -179.516049382716049382716049383,-364.811287477954144620811287478,-738.652557319223985890652557319,
                    -1491.75308641975308641975308642,-3007.10452674897119341563786008,-6053.43748597081930415263748597,
                    -12173.0729517396184062850729517,-24459.3048433048433048433048433,-49114.2129968796635463302129969,
                    -98569.8426807760141093474426808,-197740.720987654320987654320988,-396547.532316630355846042120552,
                    -794998.797385620915032679738562,-1.59341763396144682694390296729e6,-3.19301271371020142949967511371e6,
                    -6.39723827019400352733686067019e6,-1.28149201577681577681577681578e7,-2.56672657020446005953252330064e7,
                    -5.14033005517981749865807836822e7,-1.02933398313086419753086419753e8,-2.06101327129040835707502374169e8,
                    -4.12637725335865780310224754669e8,-8.26084734670585929845189104448e8,-1.65367864446731131788603052971e9,
                    -3.31017828551656023839931885909e9,-6.62564130537060931899641577061e9,
                    -1.32612032839060135404221425727e10,-2.65410661411627384960718294052e10,
                    -5.31172927725020136000528157391e10,-1.06300952995586098142960888059e11,
                    -2.12727381952428924162257495591e11,-4.25692356388416861305750194639e11,
                    -8.51835255799062501097588816887e11,-1.70452604823813745189183785675e12,
                    -3.41067880433763190883190883191e12,-6.82445446582991050888286660644e12,
                    -1.3654811587965858132232115972e13,-2.73208864437786564948115335712e13,
                    -5.46632882889785704069114921828e13,-1.09367718223601691582491582492e14,
                    -2.18814184793783894936482376096e14,-4.37779242223866523954728703418e14,
                    -8.75847799872453631731021801944e14,-1.75225087542627574905517762661e15,
                    -3.50556836300919757174099269337e15
                  },0)
                },0)
              ),
              // AQqPS_reg as^3 LM^3 NF^1 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // AQqPS_reg as^3 LM^3 NF^1 [above 0.75] y=1-x
                ome_logx<double>({
                  // AQqPS_reg as^3 LM^3 NF^1 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1.18518518518518518518518518519,0,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.22469135802469135802469135802,-1.26419753086419753086419753086,-1.29805996472663139329805996473,
                    -1.32627865961199294532627865961,-1.34979423868312757201646090535,-1.36954732510288065843621399177,
                    -1.38630751964085297418630751964,-1.40067340067340067340067340067,-1.41310541310541310541310541311,
                    -1.42395875729209062542395875729,-1.43350970017636684303350970018,-1.44197530864197530864197530864,
                    -1.44952795933188090050835148874,-1.45630597918179617526022754781,-1.46242148581329867879575481915,
                    -1.46796621182586094866796621183,-1.47301587301587301587301587302,-1.47763347763347763347763347763,
                    -1.48187185868345288635143707607,-1.48577563070316693505099302201,-1.48938271604938271604938271605,
                    -1.49272554605887939221272554606,-1.49583201435053286905138756991,-1.49872623946698020772094846169,
                    -1.50142917959009913032901538649,-1.5039591315453384418901660281,-1.5063321385902031063321385902,
                    -1.50856232576662684189565909996,-1.51066217732884399551066217733,-1.51264276754472832904205453225,
                    -1.51451395372964000414980807138,-1.51628453850676072898295120517,-1.51796240685129574018462907352,
                    -1.51955464236165990551955464236,-1.52106762633078422552106762633,-1.52250712250712250712250712251,
                    -1.52387834989461005721168322794,-1.52518604551124876328128360649,-1.52643451868258069808457405357,
                    -1.52762769817033382924855793073,-1.52876917321361765806210250655,-1.52986222937913759169797817141,
                    -1.53090987996939276618585900115,-1.53191489361702127659574468085,-1.53287981859410430839002267574,
                    -1.53380700428319475938523557571
                  },1)
                },0)
              )
            }
          )
        },0)
      },0)
    },2);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AQqPS{
    AQqPS_reg.get_view(),
    std::nullopt,
    std::nullopt
  };
}


/* C interface */

double ome_AQqPS_reg(double as, double LM, double NF, double x)
{
  return(ome::AQqPS_reg(as, LM, NF, x));
}

double ome_AQqPS_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::AQqPS_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_AQqPS_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::AQqPS_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_AQqPS_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::AQqPS_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_AQqPS_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::AQqPS_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_AQqPS_reg_min_power()
{
  return(ome::AQqPS_reg.min_power());
}

int ome_AQqPS_reg_max_power()
{
  return(ome::AQqPS_reg.max_power());
}

int ome_AQqPS_reg_coeff_as_min_power(int order_as)
{
  return(ome::AQqPS_reg[order_as].min_power());
}

int ome_AQqPS_reg_coeff_as_max_power(int order_as)
{
  return(ome::AQqPS_reg[order_as].max_power());
}

int ome_AQqPS_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AQqPS_reg[order_as][order_LM].min_power());
}

int ome_AQqPS_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AQqPS_reg[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/AQqPS.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_AQQPS_H
#define LIBOME_AQQPS_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-AQqPS AQqPS
   * \brief Data objects for \f$A_{Qq}^{\text{PS}}\f$
   * \{
   */
  /// Regular part of \f$A_{Qq}^{\text{PS}}\f$
  extern const ome_as<double> AQqPS_reg;

  /// Container for regular, plus and delta part of \f$A_{Qq}^{\text{PS}}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AQqPS;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-AQqPS AQqPS
 * \brief C interface functions for \f$A_{Qq}^{\text{PS}}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$A_{Qq}^{\text{PS}}\f$
double ome_AQqPS_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$A_{Qq}^{\text{PS}}\f$ truncated in \f$a_s\f$
double ome_AQqPS_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$A_{Qq}^{\text{PS}}\f$
double ome_AQqPS_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{Qq}^{\text{PS}}\f$
double ome_AQqPS_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$A_{Qq}^{\text{PS}}\f$
double ome_AQqPS_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);



/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$A_{Qq}^{\text{PS}}\f$
int ome_AQqPS_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$A_{Qq}^{\text{PS}}\f$
int ome_AQqPS_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{Qq}^{\text{PS}}\f$
int ome_AQqPS_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{Qq}^{\text{PS}}\f$
int ome_AQqPS_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{Qq}^{\text{PS}}\f$
int ome_AQqPS_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{Qq}^{\text{PS}}\f$
int ome_AQqPS_reg_coeff_as_LM_max_power(int order_as, int order_LM);



/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/AggQ.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/AggQ.h>

namespace ome
{

  /**************** AggQ, regular part ****************/

  const ome_as<double> AggQ_reg = 
    // AggQ_reg
    ome_as<double>({
      // AggQ_reg as^2
      ome_logm<double>({
        // AggQ_reg as^2 LM^0
        ome_nf<double>({
          // AggQ_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AggQ_reg as^2 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AggQ_reg as^2 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AggQ_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    25.5555555555555555555555555556,18.4444444444444444444444444444,-1.55555555555555555555555555556,
                    -52.8888888888888888888888888889,1.,0.666666666666666666666666666667,0.5,0.4,
                    0.333333333333333333333333333333,0.285714285714285714285714285714,0.25,0.222222222222222222222222222222,
                    0.2,0.181818181818181818181818181818,0.166666666666666666666666666667,0.153846153846153846153846153846,
                    0.142857142857142857142857142857,0.133333333333333333333333333333,0.125,0.117647058823529411764705882353,
                    0.111111111111111111111111111111,0.105263157894736842105263157895,0.1,0.0952380952380952380952380952381,
                    0.0909090909090909090909090909091,0.0869565217391304347826086956522,0.0833333333333333333333333333333,
                    0.08,0.0769230769230769230769230769231,0.0740740740740740740740740740741,
                    0.0714285714285714285714285714286,0.0689655172413793103448275862069,0.0666666666666666666666666666667,
                    0.0645161290322580645161290322581,0.0625,0.0606060606060606060606060606061,
                    0.0588235294117647058823529411765,0.0571428571428571428571428571429,0.0555555555555555555555555555556,
                    0.0540540540540540540540540540541,0.0526315789473684210526315789474,0.0512820512820512820512820512821,
                    0.05,0.048780487804878048780487804878,0.047619047619047619047619047619,0.0465116279069767441860465116279,
                    0.0454545454545454545454545454545,0.0444444444444444444444444444444,0.0434782608695652173913043478261,
                    0.0425531914893617021276595744681,0.0416666666666666666666666666667,0.0408163265306122448979591836735
                  },-1),
                  // AggQ_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    30.,46.6666666666666666666666666667
                  },0),
                  // AggQ_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    6.,8.66666666666666666666666666667
                  },0),
                  // AggQ_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    0.888888888888888888888888888889,0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // AggQ_reg as^2 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AggQ_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AggQ_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    23.3015013807545931113219958611,101.899129209064321291847012413,175.804973833214195535215782352,
                    387.488119765271863237849024641,790.668731271340480394588215658,1551.2213546909000004058871738,
                    3164.21267997943408060940302219,6259.48389507390142425973046864,12697.0013882385939847146204975,
                    25187.3360291355756144936389168,50920.4982539211011212031594336,101169.600181491844302419265121,
                    204100.534884297844623756078012,405930.257537969022528623887886,817753.905438267795580801687237,
                    1.62762697972712164848915753623e6,3.27549639217849221676318713451e6,6.52313281428849768642899342603e6,
                    1.31171713231339099143363736127e7,2.61344580420983569846915167106e7,5.2521086954378338671806308009e7,
                    1.046800523566870923787423626e8,2.10267832729271669351914356024e8,4.19210877111876521348223330651e8,
                    8.41721548675054607913419264372e8,1.67855986041330704518786412077e9,3.36921343913517392723876775541e9,
                    6.72031226827253174391178848777e9,1.34852535644164603214666696933e10,2.69029436886988733944164409659e10,
                    5.39715498770525464827259475124e10,1.07689914518108183538510958811e11,2.1599789325750646265275582194e11,
                    4.31043097327512736723886807548e11,8.64402337070203478652960135039e11,1.72520686185596430509243304854e12,
                    3.4591271552084818509292211461e12,6.90462343141542505328819456591e12,1.38421406994388976765444865514e13,
                    2.76324898362909431715327302691e13,5.5389540327280033017868693147e13,1.10581784775318399782427856722e14,
                    2.21636560018729683290416894792e14,4.42519776593819831581288941028e14,8.86840134998714914391711699299e14,
                    1.770797626434547462057838583e15,3.54846533866620881269193863239e15,7.08587892983051488462844168213e15,
                    1.41980250360569689290712862784e16,2.8353603527242455342482938889e16,5.68078285195273010553526539933e16
                  },0)
                },0)
              ),
              // AggQ_reg as^2 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AggQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AggQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -12.4444444444444444444444444444,60.2222222222222222222222222222,-6.33333333333333333333333333333,
                    27.5555555555555555555555555556,24.9444444444444444444444444444,24.3888888888888888888888888889,
                    24.2740740740740740740740740741,24.280952380952380952380952381,24.3238095238095238095238095238,
                    24.3755584950029394473838918283,24.4269958847736625514403292181,24.4750649350649350649350649351,
                    24.5189674523007856341189674523,24.5587481654148320814987481654,24.594747263318691890120461549,
                    24.6273826338270782715227159672,24.6570643163420941198718976497,24.6841637179347263380876826255,
                    24.7090056791083868581534314494,24.7318697933105274989397059278,24.7529950934530766463539572783,
                    24.7725855717761316258024882995,24.7908154878305511658267965469,24.8078340837617036134720720517,
                    24.8237696181039415867036210877,24.8387327510807730982156298593,24.8528193585241533031168800344,
                    24.8661128610120679385403860191,24.8786861497857797437554809277,24.8906031807685884197197061585,
                    24.9019202967645243604937326338,24.9126873274313120163392279609,24.9229485075184379219456569315,
                    24.9327432462418649078785439121,24.9421067744183747905531487564,24.9510706909163419273336328244,
                    24.959663425897411800261222764,24.9679106350434116108583407638,24.9758355363291227236374422929,
                    24.983459198785407991591530119,24.9908007909940682595754810592,24.9978777956819072445532613122,
                    25.0047061956701046280240373551,25.0113006355332187307697126731,25.0176745625880500085164971666,
                    25.0238403502329968741509652191,25.0298094061671040808740223009,25.0355922676138349703774296774,
                    25.0411986853410506769581557523,25.0466376979924706717380247388,25.0519176980163905065063626156
                  },0),
                  // AggQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -2.,2.
                  },0)
                },0)
              )
            }
          )
        },0),
        // AggQ_reg as^2 LM^1
        ome_nf<double>({
          // AggQ_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AggQ_reg as^2 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AggQ_reg as^2 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AggQ_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    27.1111111111111111111111111111,4.,4.,-48.4444444444444444444444444444
                  },-1),
                  // AggQ_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    24.,34.6666666666666666666666666667
                  },0),
                  // AggQ_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    5.33333333333333333333333333333,5.33333333333333333333333333333
                  },0)
                },0)
              ),
              // AggQ_reg as^2 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AggQ_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AggQ_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    23.3046517593123163858690036348,113.869618185321501918479816846,194.50468103708386107822825374,
                    450.342695407501055489789840813,893.978566419909166557057142096,1785.75954714100295537141155428,
                    3569.6449379560050663509912359,7135.35042076974429574511697274,14261.4978238320791736260839841,
                    28502.8528299143138606801100407,56963.9563414544990105764760837,113844.325937213476701062226215,
                    227524.843685510205618915796828,454732.896717428802318939132212,908858.183510206028634854994991,
                    1.81655687827103242553118847736e6,3.63090786634453757938247640168e6,7.25762624902045966631312316476e6,
                    1.4507302143061560045996189513e7,2.89995199714574527967100613076e7,5.79704141942868861465795941311e7,
                    1.15886478072699551137893486749e8,2.31669693470753646789639158081e8,4.63143034996640381498284167856e8,
                    9.25912379079392379461004653636e8,1.85111289509433296467933980316e9,3.70086842038381161996110792446e9,
                    7.39914611253012976733399583479e9,1.4793342665073678135583962205e10,2.95772201710962986412088375206e10,
                    5.91363228178402643429445321229e10,1.1823793435005385272305196224e11,2.36409305591958108501946420177e11,
                    4.72690856466880110348327552098e11,9.45136304353340768307987527262e11,1.88980080560702227674591572691e12,
                    3.77869383486714441811668276598e12,7.55563970429836940184396326464e12,1.51079111006330208290261273312e13,
                    3.02093268142122988281458824093e13,6.04061192678902422909213482799e13,1.20788034200137319226597006592e14,
                    2.41529298304449832729989361144e14,4.8296816545340531379506994373e14,9.65761372991189712145049499298e14,
                    1.9311840530586486061726393791e15,3.86171207065061672861195761571e15,7.72215272090098384481175061928e15,
                    1.54418400610000665198476857525e16,3.08788970771544588905953792982e16,6.17485099767278999476137294967e16
                  },0)
                },0)
              ),
              // AggQ_reg as^2 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AggQ_reg as^2 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AggQ_reg as^2 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -13.3333333333333333333333333333,61.3333333333333333333333333333,-5.33333333333333333333333333333,
                    30.2222222222222222222222222222,28.4444444444444444444444444444,28.0444444444444444444444444444,
                    27.9407407407407407407407407407,27.9153439153439153439153439153,27.9111111111111111111111111111,
                    27.9111111111111111111111111111,27.9102645502645502645502645503,27.9073015873015873015873015873,
                    27.9021965688632355299021965689,27.895292361959028625695292362,27.8869955441384012812584241156,
                    27.8776756224375271994319613367,27.867638780972114305447638781,27.8571281659516953634600693424,
                    27.8463325103847979664973129025,27.8353962693143979693687296026,27.8244288769366168746973700534,
                    27.8135124694788560334778822174,27.8027080667907333501800953854,27.7920604191483668716625556528,
                    27.7816017682083101385833920495,27.7713547511999524383425312218,27.7613346395801845857242069591,
                    27.7515510646736968163854942741,27.7420093491582529608113602199,27.7327115359098792415305322054,
                    27.7236571842581861308308198382,27.7148439871544048674165995079,27.7062682501176888757891026157,
                    27.6979252632174961937934846827,27.6898095900555545410653815498,27.681915292170205012655757923,
                    27.6742361030700081591268977876,27.6667655628876087812259949457,27.6594971221844691605051822952,
                    27.6524242215485498659015289237,27.6455403521724670983156127778,27.6388391014754601418372859303,
                    27.6323141869606196791988604208,27.625959480820325820286054957,27.6197690272730856309593962389,
                    27.6137370542000192284364728819,27.6078579803232484198185842505,27.6021264189115896625306138471,
                    27.5965371787960322389260479324,27.5910852633167660919889953142,27.5857658676959392314282882568
                  },0)
                },0)
              )
            }
          )
        },0),
        // AggQ_reg as^2 LM^2
        ome_nf<double>({
          // AggQ_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AggQ_reg as^2 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AggQ_reg as^2 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AggQ_reg as^2 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    7.55555555555555555555555555556,-5.33333333333333333333333333333,1.33333333333333333333333333333,
                    -7.55555555555555555555555555556
                  },-1),
                  // AggQ_reg as^2 LM^2 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    5.33333333333333333333333333333,5.33333333333333333333333333333
                  },0)
                },0)
              ),
              // AggQ_reg as^2 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AggQ_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AggQ_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    3.01037811107599308021769858389,24.1412294074308194280030157589,47.5555555555555555555555555556,
                    110.222222222222222222222222222,224.,453.688888888888888888888888889,915.911111111111111111111111111,
                    1844.82539682539682539682539683,3709.96825396825396825396825397,7452.44444444444444444444444444,
                    14957.9851851851851851851851852,30004.2343434343434343434343434,60157.4141414141414141414141414,
                    120569.435897435897435897435897,241578.979242979242979242979243,483926.146031746031746031746032,
                    969204.622222222222222222222222,1.94080794771241830065359477124e6,3.88589929411764705882352941176e6,
                    7.77949367641325536062378167641e6,1.55728866058479532163742690058e7,3.11710021079365079365079365079e7,
                    6.2388002354978354978354978355e7,1.24860211829600351339481774264e8,2.49875154241545893719806763285e8,
                    5.00035602204444444444444444444e8,1.00059889804034188034188034188e9,2.00217670600569800569800569801e9,
                    4.00617430100881834215167548501e9,8.01574424605145046524356869184e9,1.6037835734412260536398467433e10,
                    3.20875621210838709677419354839e10,6.41974457567885304659498207885e10,1.28436875553616161616161616162e11,
                    2.56952862210129530600118835413e11,5.14055051184068720821661998133e11,1.02839242328096507936507936508e12,
                    2.05731942964993793793793793794e12,4.115652581099890627469574838e12,8.23323011963980926675663517769e12,
                    1.64701203319676717948717948718e13,3.29472085925332986449864498645e13,6.59076981617551807975222609369e13,
                    1.31840738676165977113325950535e14,2.63729887005529783415550857411e14,5.27552342713759806060606060606e14,
                    1.05528186920732576360708534622e15,2.11090320184632367889813958269e15,4.22245736339826867139479905437e15,
                    8.44616409707961643537414965986e15,1.68947280715116865364172335601e16
                  },0)
                },0)
              ),
              // AggQ_reg as^2 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AggQ_reg as^2 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AggQ_reg as^2 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -4.,10.6666666666666666666666666667,0,6.66666666666666666666666666667,6.66666666666666666666666666667,
                    6.75555555555555555555555555556,6.84444444444444444444444444444,6.92063492063492063492063492063,
                    6.98412698412698412698412698413,7.03703703703703703703703703704,7.08148148148148148148148148148,
                    7.11919191919191919191919191919,7.15151515151515151515151515152,7.17948717948717948717948717949,
                    7.20390720390720390720390720391,7.2253968253968253968253968254,7.24444444444444444444444444444,
                    7.26143790849673202614379084967,7.27668845315904139433551198257,7.29044834307992202729044834308,
                    7.30292397660818713450292397661,7.31428571428571428571428571429,7.32467532467532467532467532468,
                    7.33421168203776899429073342117,7.34299516908212560386473429952,7.35111111111111111111111111111,
                    7.35863247863247863247863247863,7.36562203228869895536562203229,7.3721340388007054673721340388,
                    7.37821565407772304324028461959,7.38390804597701149425287356322,7.38924731182795698924731182796,
                    7.39426523297491039426523297491,7.39898989898989898989898989899,7.40344622697563874034462269756,
                    7.4076563958916900093370681606,7.41164021164021164021164021164,7.41541541541541541541541541542,
                    7.41899794531373478741899794531,7.42240215924426450742240215924,7.42564102564102564102564102564,
                    7.42872628726287262872628726287,7.4316686024003097173828881146,7.43447766703580657069029162052,
                    7.43716232088325111580925534414,7.43973063973063973063973063973,7.44219001610305958132045088567,
                    7.4445472299311337239181827526,7.44680851063829787234042553191,7.44897959183673469387755102041,
                    7.45106575963718820861678004535
                  },0)
                },0)
              )
            }
          )
        },0)
      },0),
      // AggQ_reg as^3
      ome_logm<double>({
        // AggQ_reg as^3 LM^0
        ome_nf<double>({
          // AggQ_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AggQ_reg as^3 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -1888.30603611045220775376741813,-2944.88881289252810712389385845,654.121033574743012574499456754,
                    3792.1109511868018667575063697,770.629117954066063799560085122,-1125.09739912388784198021720614,
                    1563.34857393167349845512262859,-1609.47619108263824460865111393,1880.39873452344296022704112646,
                    -1911.35502879546926610448634425,2120.85858448029444967368184866,-2147.14517823440330467067779712,
                    2321.89795332088445862670462931,-2345.08605422237607462283247593,2496.65085596931822041158530809,
                    -2517.38179189368983044685033856,2652.07765306078690720643129227,-2670.77390354394677973116928886,
                    2792.51593393330982168367711149,-2809.49765848354129003718337612,2920.91235119874760814490186207,
                    -2936.43242666930248560897992487,3039.38228715377014866026311082,-3053.64409863666525875620132817,
                    3149.50541205632242446286276787,-3162.67457044089317799617186189,3252.49736010937356842877580486,
                    -3264.71015076572805802107922238,3349.3162976947985700898456463,-3360.68596756945978710841881585,
                    3440.73244592146410263647490988,-3451.35395293202782401560905529,3527.37524045721137928942169473,
                    -3537.32888016799457187052234223,3609.7663534647346985906815919,-3619.12055563918134381590869811,
                    3688.34343647630432842994338513,-3697.15694208467786862311233381,3763.47758053241131124738078289,
                    -3771.80115228010197222280598371,3835.48640837799848931715105727,-3843.36418687610968092287064449,
                    3904.64405987339669823454960235,-3912.11464821623578462480934582,3971.18892315904898895255702312,
                    -3978.28626149787945504173247566,4035.32970112681233610004439536,-4042.08377745626024179553685775,
                    4097.25022914298519608160579807,-4103.68766127547214424873271485,4157.11334276894955521631133138,
                    -4163.25785818926620216030883832
                  },-1),
                  // AggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -307.969182016880046906499422074,-5674.35324251998142282557230974,-1993.43221620171735780134228871,
                    -2013.93874298535670125903458618,105.112239727689396934821028166,877.17106833890548340870677678,
                    230.287643918354851272393024817,1512.16066799664547804587548079,223.939481852033733204078288558,
                    1941.71949758523645234425832137,203.673916132523213116235071804,2287.46016153604790798028508957,
                    177.634517443947415386493770061,2583.8872839536395203858987375,148.992842110606593376835165053,
                    2846.54958495138489592965243367,119.251195749528825196854120196,3084.11752032213217039828449636,
                    89.1859676960978390221880657593,3302.05106964242539182264071644,59.2190016144932715608118627185,
                    3504.06858999428932421616163727,29.5851506502865269147525620336,3692.84464453541093119827748929,
                    0.415068598742173647105013452966,3870.38232579459012785311401603,-28.2210224201288318559679220523,
                    4038.22929521180043295458025264,-56.2889527492869169073764738902,4197.61135512000807489552544564,
                    -83.7764544482960788560990718516,4349.51924289148132291075416013,-110.684674425531617645559107306,
                    4494.7673322704153902056990276,-137.022951100114842454910908639,4634.03466437405983358103194861,
                    -162.805534597039940084632488352,4767.89443043848301065456965978,-188.049496698520246778828982241,
                    4896.83566029401014002879831956,-212.773386071759378632933973378,5021.27950360314360367262053822,
                    -236.996359360954486614020028693,5141.59166965104890082428052254,-260.737620923747434952863966732,
                    5258.09208084183928580585712517,-284.016065271925401128000652472,5371.06246792372628836938374551,
                    -306.850053900687618451775577198,5480.75241983293852136707394471,-329.257281777542098326085398008,
                    5587.38425624838562374070570898
                  },-1),
                  // AggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -1348.14553655690240352908284652,-233.141412288698367144550066395,95.7195840129981059479685233024,
                    -89.2527678174614928515138033278,-50.1392756145312753178307956323,-326.30199673042585555132623859,
                    -140.598174633938718655088394673,-492.767376710989509584368026734,-234.835813019647132416255340463,
                    -638.68649442522164594150851946,-326.743559504255491627529631646,-772.090132969269274233237890308,
                    -415.888686429062868982779414506,-896.684748268169940396932544692,-502.572422203584857111725667823,
                    -1014.6332522910987323561344332,-587.156447938245790844627683048,-1127.34387412045319626588954799,
                    -669.95473797884571011633716536,-1235.79729836349227294759652678,-751.223795988310834302818044569,
                    -1340.70929639202746612180465922,-831.171069712722156855402174292,-1442.62098974037189498578155911,
                    -909.965091196353177833816533556,-1541.95290459642839647579865143,-987.744030254806476410459242782,
                    -1639.03922617104822685185782822,-1064.6223374740893373401691698,-1734.15048646209249993952864246,
                    -1140.69578985613419040504424089,-1827.50913753676332728684758851,-1216.04531560045333302241607137,
                    -1919.30056251647213663848298679,-1290.73991065267957162616706089,-2009.68105803588997396366630694,
                    -1364.83888299118197295465047691,-2098.78374672433258722214922962,-1438.39359731624317014040525938,
                    -2186.72303893644477288654044933,-1511.44884550154170333138834442,-2273.59805530103405711674952711,
                    -1584.04393401763366864928466418,-2359.49529049402140315375215857,-1656.21355513565776200922498227,
                    -2444.49071348389318694940315737,-1727.98849127725583413901456112,-2528.65144285423205708138568545,
                    -1799.3961893408813653039016666,-2612.03709731151806932294700126,-1870.46123275360150130761033429
                  },0),
                  // AggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -295.032899945107141130637013308,452.965453964357879445494673935,9.32784636488340192043895747599,
                    7.10068587105624142661179698217,27.6822359396433470507544581619,15.6121751910640799529688418577,
                    40.4855810307662159514011365863,19.1248061364463480865597267714,47.322635961105978742663046014,
                    21.4700334968339083565421013981,52.1543329037979243740560612989,23.2541190147924154658161392168,
                    55.9317918457649097379737110377,24.7006406013528520651027773535,59.0464572524808585044645280706,
                    25.9196243168480952483442368285,61.701829673644760790730289641,26.9740959437032598839461247307,
                    64.0186082207139485304353667324,27.9037718681248347825830020787,66.0747604806709367791007792859,
                    28.7353910710081685972678016584,67.9237752595822329043495835803,29.4878567601270136817750701146,
                    69.6040346230912615770320777616,30.175046137352570599655347615,71.1440603054672593420135787127,
                    30.8074576649357412997502278062,72.5656495916193293006306474103,31.3932313408959323784346743136,
                    73.8858489540754591723132270404,31.9388092248452290855199706123,75.1182491939285975357667041663,
                    32.4493789512025195535275281897,76.2738652371017713187270808041,32.9291807943816650496763403372,
                    77.3617514503313857894744343606,33.3817258925684134489889731372,78.38944283659376416384396115,
                    33.8099548732894795319164841079,79.3632782763371433578849444335,34.2163554510446685856961662616,
                    80.2886418580379612059018995652,34.6030511347867487131975198541,81.1701460785692087948735042876,
                    34.9718691818717732009609810884,82.0117729898335974376573695785,35.324393376284365448306467901,
                    82.8169843968856611466698936348,35.6620055318152017552835845916,83.5888089278546684031152777152
                  },0),
                  // AggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    -25.4814814814814814814814814815,51.8888888888888888888888888889,0.263374485596707818930041152263,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333
                  },0),
                  // AggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^5
                  ome_x<double>({
                    -2.13333333333333333333333333333,3.06666666666666666666666666667
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AggQ_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -751.666891019558089646598253627,-1668.54617616882708285476573062,-6370.04554813401258631963716634,
                    -10567.3222704580680524449667503,-24370.9764490995448456836549155,-42170.6110235745563623382676442,
                    -88943.876621881324505196882427,-158755.747193797906339001007621,-330283.788818758372438833149885,
                    -597522.753140059743411168152732,-1.23475824840332516953073630908e6,-2.25209680920913476897070529627e6,
                    -4.63572949977791991464711357956e6,-8.50322465704993959677937330549e6,-1.74608745305010089225732355565e7,
                    -3.21626811226434581787383969931e7,-6.59411669734477977388987256357e7,-1.21851541890261864358144394169e8,
                    -2.49565859161617845848127652507e8,-4.62309999098520541433660997577e8,-9.46207117187627653446246570993e8,
                    -1.75617714349056498949002144749e9,-3.59271815001677293789050630497e9,-6.67805194515510934840197019707e9,
                    -1.36578237000124813594441281585e10,-2.54154841110817609019324068388e10,
                    -5.19713465407809297454537732617e10,-9.67925838647310604907798036225e10,
                    -1.97918621995299558258243119042e11,-3.68820893757759003497965356459e11,
                    -7.54182030848812985810897565445e11,-1.40591483478953017021869460085e12,
                    -2.8751954212498019921026136773e12,-5.36065189000242437190824262568e12,
                    -1.09648191569965233021381937471e13,-2.0442785955252852150036171986e13,
                    -4.18239187560599945075988443928e13,-7.79611308284319874084600202429e13,
                    -1.59546446433494267779771332381e14,-2.97293607897843184089575114654e14,
                    -6.08613449610944322957028986525e14,-1.13348990616936767163516244447e15,
                    -2.32136140204426654447495237479e15,-4.32046433739626753345215719643e15,
                    -8.85211048989801589917299326421e15,-1.64619051386706772031747519578e16,
                    -3.37450735672640542008645176838e16,-6.26934954921303942492262022379e16,
                    -1.28584914348259582043445389687e17,-2.38623068885702461026299127879e17,
                    -4.89713104632110057901188382055e17
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -43.9682197730965609694935077095,795.741635289779067169690622968,-1107.0912198102154795252483399,
                    70.9762819345966729010232717951,-558.97571634129878007105614465,-640.856433370331684167974770329,
                    -652.958763271603219906982314174,-651.377007548836937489405133426,-646.18583082997074891820167552,
                    -639.727717036164071644381007391,-632.659747358497175958672716442,-625.215801594396131774674578056,
                    -617.514324288389966349627751133,-609.637939090306424160075881059,-601.653538870836801838971964462,
                    -593.616955902513501363667884948,-585.574199377558545616801974304,-577.562310307707743184224037272,
                    -569.610396513437179653663396558,-561.740797897322844967036610401,-553.970247803723321105522716877,
                    -546.310936203725168530480656171,-538.771430518189280476690416757,-531.357444685888423226590720011,
                    -524.072466239443463689487923157,-516.91825952735022610841890755,-509.895265324872200254761010151,
                    -503.002915997656209622994681314,-496.239882963108179727447088582,-489.604270432195996568620111937,
                    -483.093766791797119998127663386,-476.705762701759448124795926541,-470.437443079908501191483862575,
                    -464.285858611122763093057976846,-458.247981194791961924842513508,-452.320746783835863455302172627,
                    -446.501088316905386162292017418,-440.785960859504156623244411617,-435.172360613512019512335732111,
                    -429.657339099164810645585201524,-424.238013536315598382000858817,-418.91157423516234451318211362,
                    -413.675289636951708520567990531,-408.526509511947967357104840569,-403.462666717088122208293056972,
                    -398.481277832981411672696228224,-393.579942934428651277055253761,-388.75634469670021266016271713,
                    -384.008246998524402442291965457,-379.333493149847175957983239424,-374.730003846171541197477286197
                  },0),
                  // AggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    358.40720802768375870123921852,261.740647992558827796737900449,1159.60257825409145536365398167,
                    907.488899397508986817979004427,1367.0852943423764661020084613,1543.34718134349604204990389313,
                    1667.30756388744458072248885111,1769.51931699626729125700716357,1858.50385065042085874771710481,
                    1937.96456552386254520028852157,2010.00147255612432292369651682,2075.99802214322102534497216501,
                    2136.94670248991981561371957453,2193.59735634298323178946718638,2246.53624032968520648408877776,
                    2296.23309747460994603802184725,2343.0714347686469024228908715,2387.36909563491432282108269875,
                    2429.39281169273242944688779484,2469.36881601295224181472111554,2507.49077352293275301375004363,
                    2543.92582499748403772293733256,2578.81927031563601559343302897,2612.29824923161925955864876676,
                    2644.47467029527674330144490706,2675.44756716264082144797885363,2705.30501290229653641038231323,
                    2734.12568902116144038627169011,2761.98018186961612818738861975,2788.93206170548156896485324865,
                    2815.03878695515693124390690322,2840.35246674532692250988527143,2864.92050766308154035627094442,
                    2888.78616529459034059297374161,2911.98901694176277078553121884,2934.56536870123390121709835429,
                    2956.54860757855277738355207323,2977.96950733320447894559812498,2998.85649518202714989274944644,
                    3019.23588523649405895121536049,3039.13208354311898311831298443,3058.56776878273687084221237601,
                    3077.56405202295483342902586029,3096.14061837734441717034799796,3114.31585298066310407087789583,
                    3132.10695332258392076214796797,3149.53002967817471557387186364,3166.60019511992542785407954669,
                    3183.33164638411201545443552885,3199.73773668623050169278202839,3215.83104143012760515679819255
                  },0),
                  // AggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    20.9081733766884191589432867779,-48.5606848502165461033054128641,-35.0834399710966094495933643703,
                    -17.5761807200535087798639599421,-42.6678062344568009609339187899,-51.4926375313754922072951184971,
                    -57.6359524933651501119245637742,-62.6973684973299864029722887558,-67.0886150931146302901468682297,
                    -70.9920329085562404713243174853,-74.5170939505613056516615970439,-77.7392231678559406210567625298,
                    -80.7137683489163246729056495238,-83.4827526912927984978913646677,-86.0788079459965534469866272072,
                    -88.5277132430753771545562234542,-90.8501293357394428130384339723,-93.0628246306017141142739827694,
                    -95.1795627332861725183504698824,-97.21175685458165951280676506,-99.1689597833527550412706909224,
                    -101.059235720781161232909522175,-102.889445910778047666149895755,-104.665470506484239160494646351,
                    -106.392382687677367040152677608,-108.074586615614294706727064067,-109.715927712180815313260500202,
                    -111.319781550801051934560709537,-112.889126066552810428416944434,-114.426600644932679169087233669,
                    -115.934554805729584250015470869,-117.415088573289767882841341878,-118.870086156465450868033631582,
                    -120.301244208113081375357724088,-121.710095664865271726936492138,-123.098029961317624556833130719,
                    -124.466310253013423133035836686,-125.816088158179242445573641432,-127.148416430592058057744384495,
                    -128.464259898951620932211854369,-129.764504946981689769723657086,-131.049967759639946740632462357,
                    -132.321401521583809060839393458,-133.57950272235804246758348182,-134.824916697055800069591339979,
                    -136.058242510231487602840008684,-137.280037273657452695977634103,-138.490819974369998555499924511,
                    -139.691074877755852266600683709,-140.881254560723033472218945706,-142.06178262191046953198697726
                  },0),
                  // AggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    5.33333333333333333333333333333,-1.77777777777777777777777777778,10.7654320987654320987654320988,
                    6.17283950617283950617283950617,10.7292181069958847736625514403,13.1368998628257887517146776406,
                    14.8743876151283558690966098374,16.2647966182357716749251140786,17.4338568349150359732370314381,
                    18.4460992444531539181744943062,19.3401449335605714206537251805,20.1413854217445687703824628628,
                    20.8675905879048415524285333488,21.5317623251146518003118193052,22.1437376594071750766907462064,
                    22.7111570642434839965704163235,23.2400824437135257759803874546,23.7354089268224857100930406069,
                    24.2011489789811667811807209385,24.6406341263626662653411959885,25.0566616835027225755795833668,
                    25.4516037044400436540918464682,25.8274893446503916270261659167,26.1860681082302230568079097876,
                    26.5288590968580711523511522384,26.8571898381925054175444288265,27.1722272427702897882324852706,
                    27.4750025362761286925065559728,27.7664315255823901329089441314,28.0473312113647558512299883195,
                    28.3184335118314403920333584353,28.5803966812577235753589926081,28.833814873601976220878469455,
                    29.0792262019014350548663075568,29.3171195690212430418392917899,29.5479404880878657440351942607,
                    29.7720960669170874758128807514,29.9899592966014763808659212771,30.2018727577236498487787694218,
                    30.4081518366283796081197392426,30.6090875274991601955411859228,30.8049488826572775350329069376,
                    30.9959851627904366247041102065,31.1824277301589474676795653498,31.3644917207880307521333003155,
                    31.5423775259016824731509643007,31.716272108128006755149399178,31.8863501741058730038575776259,
                    32.0527752218893232437865177999,32.2157004788537741065994495467,32.3752697435569130560041046726
                  },0),
                  // AggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^4
                  ome_x<double>({
                    0.493827160493827160493827160494,0,0.493827160493827160493827160494,0.493827160493827160493827160494,
                    0.51028806584362139917695473251,0.526748971193415637860082304527,0.540858318636096413874191651969,
                    0.552616108171663727219282774838,0.562414266117969821673525377229,0.570644718792866941015089163237,
                    0.57762813318368873924429479985,0.583613916947250280583613916947,0.588793922127255460588793922127,
                    0.593316148871704427259982815538,0.59729570840681951793062904174,0.600823045267489711934156378601,
                    0.60396998305495037521181312031,0.606794157992415073025094811587,0.609342285755541116164897841311,
                    0.611652588260775395278319254927,0.613756613756613756613756613757,0.615680615680615680615680615681,
                    0.617446607784772035979765448364,0.619073179459652889604580425836,0.620576131687242798353909465021,
                    0.621968977524533080088635644191,0.623263339312722028771411487461,0.624469266444575086550395192371,
                    0.625595491495874637637089744369,0.62664963814389101745423584504,0.627638391079251294305057745918,
                    0.628567635736094517456524624983,0.62944257388701833146277590722,0.630267819810303470434189388438,
                    0.63104748072068333506242002974,0.631785224377816970409563002156,0.632484336188039891743595447299,
                    0.633147767650691627299814434317,0.633778177637826760633778177638,0.634377967711301044634377967711,
                    0.634949312456087523838201344976,0.635494185629686984700534836036,0.636014382784408624201905855653,
                    0.636511540904305762186899137804,0.636987155505674024192542711061,0.637442595574640663207490904753,
                    0.637879116653913652577441250481,0.638297872340425531914893617021,0.638699924414210128495842781557,
                    0.63908625178466448307718148988
                  },1)
                },0)
              )
            }
          ),
          // AggQ_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AggQ_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    22.2250953667174456979710209627,27.9941408669630064248411903417,-53.6496196821956687979297056731,
                    5.15384182420288254264395009858,-0.210986780986883269150637651556,-0.569371045984503234373541902874,
                    -0.260998547606433446996756852891,-0.110877635675125500318038156691,-0.0390441469656970298365372248165,
                    -0.00324250239996339059851714064405,0.014955379120755480130160269785,0.0240391974139711906039946840981,
                    0.0281939744322648869323739992165,0.0296058497166556576022746945611,0.0294710717538482019419900865789,
                    0.028468269698663835844893619122,0.0269929565557359455232650397532,0.0252799713678986114607401564739,
                    0.0234701846630679518000226051342,0.0216481672164508550671045378867,0.0198641171817562911857716573699,
                    0.0181469551665338321902267594174,0.0165123147015352294532818513668,0.0149675056146381458032515112871,
                    0.0135146418717218820167837125565,0.0121526347727795328693870945292,0.0108784730578656663010533265011,
                    0.00968804850914054094134811172705,0.00857668844903824426572391145374,0.00753949742785331538347654509243,
                    0.00657157380751358167852733238113,0.00566814394076901274470153043607,0.00482464197029217613460489553453,
                    0.00403675379310360437891762724342,0.0033004375434937631349879515089,0.00261192886219262372103303958825,
                    0.0019677365007552808723947421952,0.00136463198745613036539075519089,0.000799635851612976387565176670543,
                    0.000270002070133029687487556244862,-0.000226798166388208877181148315171,
                    -0.000693092656477145424732785684518,-0.00113102391065757770048591818102,
                    -0.00154256412397879260544552852295,-0.00192952924833133836871137518593,
                    -0.00229359209537873034675004728458,-0.00263629445415923979937012286591,
                    -0.00295905824171982755674429977097,-0.00326319572645616917824114859879,
                    -0.00354991887626165167321984153673,-0.00382034788999567619516651167212,
                    -0.00407551897315926745932181260562
                  },-1),
                  // AggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    38.6055259152230305753247612774,5.60993706741104000070564792784,4.92876805210107858760981544039,
                    -2.32235939643347050754458161866,0.328587105624142661179698216735,1.00797256515775034293552812071,
                    1.28443682987598331513675429019,1.42643167084588097437681715837,1.51017817539191520882962891865,
                    1.5643030191805422062133800327,1.60163470151847755040173047406,1.62866743458574224142363447876,
                    1.64899621968508188909560826084,1.66475217710373817324796070647,1.67726900340018872551324497696,
                    1.68741891918115341957813419332,1.69579355225756640352979978155,1.70280674741417907068122043257,
                    1.70875570909013032459269964746,1.71385879122794701081864837603,1.7182796408763306909784960344,
                    1.72214307493249042727615879924,1.7255457887864217703144734131,1.72856374329895639280318438927,
                    1.73125736367652518916403390532,1.73367526489473228494866707103,1.73585696507125297768984017623,
                    1.73783489113939758402572490644,1.73963588151954463720465323903,1.74128232591914528935701290475,
                    1.74279303975641864040553193359,1.74418394205487940005645896733,1.74546858609613660084144411371,
                    1.74665857856529819875424161107,1.74776391340311039502071686841,1.74879323980629154727690357242,
                    1.74975407894224911528967728758,1.75065300039606040741669271104,1.75149576675832926646107014609,
                    1.75228745282516303916332568347,1.75303254442991266420339611791,1.75373502082935161108010188154,
                    1.75439842373129064680721879092,1.75502591540913368721968952182,1.75562032785289243179782125611,
                    1.75618420452006423939390306538,1.75671983594724554094473047256,1.75722929024484592076704715193,
                    1.75771443930813180826031363117,1.75817698142700463284157673439,1.75861846085600402115257046074
                  },0),
                  // AggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    0.775794146071693714369913020625,-6.12544042182954085353132154728,-7.98353909465020576131687242798,
                    -0.526748971193415637860082304527,-0.161316872427983539094650205761,-0.0796707818930041152263374485597,
                    -0.048159905937683715461493239271,-0.0325186864869404551944234483917,-0.0235435738081240726743372246018,
                    -0.0178849043046573910771441635639,-0.0140732427152180238599991686411,-0.0113766168985024203879422734642,
                    -0.00939516899112858708818304777901,-0.007894606185204475802766401057,
                    -0.00672986851253029519207785386052,-0.00580705596578612451628324644198,
                    -0.00506311166441885396133762146834,-0.00445436465556932044180538349448,
                    -0.00394976457714361039892605574721,-0.00352672803482202854961089269484,
                    -0.00316850171779893745626791692248,-0.00286243908633215233048148670538,
                    -0.00259884508582670324310326819895,-0.0023701840356095573677823396179,
                    -0.00217052553116405248310310272083,-0.00199514981350730143000674401641,
                    -0.00184026211908453124027672935555,-0.00170278285293585494070879741451,
                    -0.00158019138064682605757159603106,-0.00147040830362734453564426281042,
                    -0.00137170573253236408125407822815,-0.00128263818656568864884755499975,
                    -0.00120198886385728795255908216944,-0.00112872748982422568376989246021,
                    -0.00106197697333973591357115176625,-0.00100098682548656002089663135781,
                    -0.000945111815534058505321084426801,-0.000893794715686783192885786707679,
                    -0.000846552262233871821298583240581,-0.000802963664909352339804313192575,
                    -0.000762661148648004467979671780293,-0.000725322126604432110413999501183,
                    -0.000690662690311776827761507906502,-0.000658432169370163707226756447993,
                    -0.00062840856426614858235918304788,-0.000600394695621766918942698760878,
                    -0.000574214944142393478334683050104,-0.000549712479842943879639597864992,
                    -0.000526746898325492826125628567237,-0.000505192197119221221668684949843,
                    -0.000484935037255012864304199886052
                  },0),
                  // AggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    1.44855967078189300411522633745,2.23868312757201646090534979424,-0.526748971193415637860082304527
                  },0),
                  // AggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    0.395061728395061728395061728395,0.395061728395061728395061728395
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AggQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    14.6428996910068068717323166729,49.8717835950319863719149011051,103.039899318785769865964945762,
                    259.288464243988745535743882165,542.066811109841743583471744397,1173.827603811196808521145607,
                    2442.6666198222017978870430904,5031.1812232837005861859661447,10298.4446003269191427386477587,
                    20923.9976079460905911875340218,42475.4591322712213549601860275,85802.8986986619104526155781524,
                    173356.455147040566886641526413,349142.259797589994443405759603,703333.215283989226794350122609,
                    1.41404124588447205845436122679e6,2.84297220642005988528627707966e6,5.709400213080955429726320716e6,
                    1.14633532670138211380069473427e7,2.30040570742862196981340803674e7,4.61424873457827625949447113711e7,
                    9.25475196053679621041251282875e7,1.85501092414179686717590758111e8,3.71914410868169654014629765248e8,
                    7.45050450106751397178125326785e8,1.49333189146246228407182615271e9,2.99029516276776939627024905877e9,
                    5.99221725827588078014834057488e9,1.19949880746917329971974394477e10,2.40323734600931159535097479371e10,
                    4.80942312789846847319377934081e10,9.63447852730061720357711106514e10,1.92766265168026663980363390946e11,
                    3.86114305198531161090707884919e11,7.72400519533347768581760952687e11,1.54698332536124404680860943761e12,
                    3.09420969948495287388286740077e12,6.19666033833501514954584557225e12,1.23928171698521604639439782641e13,
                    2.48169327850763481357608704674e13,4.96269241703624384933749480154e13,9.9373300678657018071184322635e13,
                    1.98702299624095445612943303746e14,3.97862420449299991277027418008e14,7.95491900408637385167352294073e14,
                    1.59274487696290472076031110612e15,3.18436947382222310718400264472e15,6.37553462153543927388194451461e15,
                    1.27459486061284976001960618166e16,2.55181927990089433513957809156e16,5.10137286807728228579314436756e16
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AggQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -7.97689540840010386576322320091,35.6689831163117308233558510117,-3.13999167693589124523411055149,
                    18.0807361086871785668863189341,14.0519919463087761071497315322,14.8756965729792208916444779238,
                    15.9298510495902486862929225722,16.8054808962218587935334822987,17.5066137650623014566647985465,
                    18.0740120944325597160346471965,18.5414051513862409366088492076,18.9330273593745414279011096156,
                    19.2660539177547495765962290234,19.552836241357633117175288543,19.8024475643200207943356415164,
                    20.0216984765712451725215710118,20.2158044404103369197890272038,20.3888316473690507128705845762,
                    20.5440010561904310599237571228,20.6839002025947418025661380134,20.8106338116673290625242470848,
                    20.9259329509675867797030857524,21.0312355263666106046904922175,21.1277465922166733514468951052,
                    21.2164841924322842066661630613,21.2983146620644688325803060185,21.373980137714124139926842345,
                    21.444120230096420563864275231,21.5092892677976318856104706608,21.5699701426963797916607066328,
                    21.6265855202785936238364094702,21.6795069868057629329343921148,21.7290625666376965206781676787,
                    21.7755429412886850357731410052,21.8192066263390264699404658493,21.8602843057693196548418388581,
                    21.8989824804870257267326040755,21.9354865551341143018915860333,21.9699634620980171768399220555,
                    22.0025639021139362393265545801,22.0334242655710571477601751403,22.0626682866060725662566762606,
                    22.0904084725320059092291793336,22.1167473435444507641631046208,22.1417785115447126072666310238,
                    22.1655876219954631808283589469,22.1882531787306399810531246293,22.2098472683854735804807493713,
                    22.2304361984456125994162996736,22.2500810607198494310576118764,22.26883823022738682425743104
                  },0),
                  // AggQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -3.55555555555555555555555555556,-5.0513663477554667794572474732,11.4691358024691358024691358025,
                    3.0515143106807472123122998519,6.67085587446675544276497474902,8.34588989058409722227003494984,
                    9.24010086143394928984093877207,9.82049822888233057109686878763,10.2463096181357022513349891297,
                    10.5822659746509516276953857805,10.8593225190545674455792049763,11.0944027465170258927384682677,
                    11.2977935768869712502650180943,11.4762792058951150190193015428,11.6346183083576192731041801384,
                    11.776307336386840390515758719,11.9040073175159509299351981329,12.0197990790957938112605411022,
                    12.1253447508126475866520726951,12.221994896807046791988320569,12.3108624168248055753726864235,
                    12.3928752037990988284080524957,12.4688146889939819397018813794,12.539344699669299862909285668,
                    12.6050334783772247356883186175,12.6663707584860798903831562381,12.7237811916890453846888222432,
                    12.7776350356421482462646688522,12.8282567519404008692240651203,12.8759319887395816234393193921,
                    12.9209132997417256289141243542,12.9634248641672674846470739351,13.0036664093915970188206007831,
                    13.0418164917330137039480593979,13.0780352565169917053615182601,13.1124667726632106652826107164,
                    13.1452410173348931370237299923,13.1764755710307640675120305736,13.2062770717311995024651124742,
                    13.2347424674961845471258665027,13.2619600996427177400799777324,13.2880106428518060594551425072,
                    13.3129679239330823394334439698,13.3368996372542519759447943015,13.3598679718298455393825056997,
                    13.381930162611039187971435768,13.4031389765112499730187357212,13.4235431420518847349177598409,
                    13.4431877301494010119468068897,13.4621144924338913513454818241,13.4803621625472867507908794147
                  },0),
                  // AggQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -0.444444444444444444444444444444,1.02469135802469135802469135802,1.18518518518518518518518518519,
                    0.938271604938271604938271604938,1.92592592592592592592592592593,2.24263374485596707818930041152,
                    2.4408230452674897119341563786,2.59255899890820525741160661796,2.71665406903502141597379692618,
                    2.82111176432164086485074139395,2.91054935005552289502906786857,2.98807734228609649485070360491,
                    3.0559550936655313759690864068,3.11589084124696660309195921732,3.1692086324564957043589522222,
                    3.21695314287906880499473092066,3.25996034144182292330440478589,3.298907227165589333986104459,
                    3.3343478427676812913260433445,3.3667398936205627857357801413,3.39646474477994281976200998042,
                    3.42384264943407898835683984831,3.44914448483174219082617529716,3.47260089380634079792554577686,
                    3.49440947512156893332505553317,3.51474049007150815379827808598,3.53374142935182105999174245237,
                    3.55154069627465604119583695047,3.5682505989174895872718281244,3.5839697974392841939837922456,
                    3.59878531858834604906894946392,3.61277422393565753775685191594,3.62600499920090378026918251677,
                    3.63853871750440571234486112738,3.65043001826882704171586336488,3.66172793493871225729545522201,
                    3.67247659804955948737540829965,3.68271583499568732630158578197,3.69248168377300456373025102892,
                    3.70180683475186054472787173675,3.71072101197325454033993568662,3.71925130341262023221439187856,
                    3.72742244800780302513924365168,3.73525708591632598636252639255,3.74277597738573048250903589557,
                    3.74999819473857830937818359298,3.75694129125074344763156390684,3.76362145010663001126733383225,
                    3.7700536161232715868752208706,3.77625161252735974128542242588,3.7822282447295634618778470465
                  },0),
                  // AggQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    0.79012345679012345679012345679,0,0.79012345679012345679012345679,0.79012345679012345679012345679,
                    0.816460905349794238683127572016,0.842798353909465020576131687243,0.865373309817754262198706643151,
                    0.884185773074661963550852439741,0.899862825788751714677640603567,0.91303155006858710562414266118,
                    0.924205013093901982790871679761,0.933782267115600448933782267116,0.942070275403608736942070275404,
                    0.949305838194727083615972504861,0.955673133450911228689006466784,0.961316872427983539094650205761,
                    0.966351972887920600338900992496,0.970870652787864116840151698539,0.974947657208865785863836546098,
                    0.978644141217240632445310807884,0.982010582010582010582010582011,0.985088985088985088985088985089,
                    0.987914572455635257567624717383,0.990517087135444623367328681338,0.992921810699588477366255144033,
                    0.995150364039252928141817030706,0.997221342900355246034258379937,0.999150826311320138480632307793,
                    1.00095278639339942021934359099,1.00263942103022562792677735206,1.00422142572680207088809239347,
                    1.00570821717775122793043939997,1.00710811821922933034044145155,1.0084285116964855526947030215,
                    1.00967596915309333609987204758,1.01085635900450715265530080345,1.01197493790086382678975271568,
                    1.01303642824110660367970309491,1.01404508422052281701404508422,1.01500474833808167141500474834,
                    1.01591889992974003814112215196,1.01679069700749917552085573766,1.01762301245505379872304936904,
                    1.01841846544688921949903862049,1.0191794488090784387080683377,1.01990815291942506113198544761,
                    1.02060658664626184412390600077,1.02127659574468085106382978723,1.02191987906273620559334845049,
                    1.02253800285546317292349038381
                  },1)
                },0)
              )
            }
          )
        },0),
        // AggQ_reg as^3 LM^1
        ome_nf<double>({
          // AggQ_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AggQ_reg as^3 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -1310.60721666258359097358540843,-828.908112190131585773452634039,-586.970542547243146478735046532,
                    2499.03617905922770893466038193,178.378283539860762086852694707,-542.653783426544184050546131234,
                    676.711760130544942922479154545,-697.874135491543794378566238276,725.827977889917852573667532159,
                    -734.838808242299280721043009485,744.002411527672431065078853165,-750.62571389409515779717172283,
                    753.764451440659234739271965538,-759.318906162548696063601359848,759.956420476816384321811729832,
                    -764.818549444101078731529645946,764.269202587767797562232369449,-768.613180199389347991526533859,
                    767.459779139226209034897632395,-771.391019348083651737237536392,769.922163342695346308861158585,
                    -773.513635617857485819239163967,771.883303311087012780646512726,-775.18914433514578797393525713,
                    773.483809909254443320554549965,-776.545828793873258058549998426,774.815743463811835505244256952,
                    -777.667093582511640508300643196,775.942044279719313667938218902,-778.609529114446167189047383729,
                    776.907274160003168073237420784,-779.41289730159502921254915468,777.743906306775096167480249637,
                    -780.105961606392325704359219388,778.476185491866623350277834436,-780.710048750238390372414579879,
                    779.122591447297484281474587378,-781.241309420665321334210110281,779.697463718418987186143646162,
                    -781.712200851102963739759816128,780.212104243924255480371845405,-782.13248695940591284136944634,
                    780.675544181147015892878503381,-782.509929888457753982711893181,781.095088855444031722242316719,
                    -782.850778676859236962133022537,781.476712495783296123635746001,-783.160121303048862995687145925,
                    781.825349068435411137396062605,-783.44214271553712663097171095,782.145109853326121349365704422,
                    -783.700316912962839053646898906
                  },-1),
                  // AggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -290.009592175841140233183127111,-3118.79980137363838431194025178,-1272.05389331438411233297703315,
                    -1107.07203148932470940331172909,163.956835208714868950675927999,881.638514585523814176896088462,
                    127.913699406245733148206792197,1323.58954725538188086035959732,116.824528402394457188087294662,
                    1562.8319553586584648625671823,112.326667730200829590075720838,1730.83308891099782432836869517,
                    109.956417763578226064532262052,1861.5697511403396180264944264,108.511023673809151873853603148,
                    1969.04874320953874142867602764,107.544493011322906508948436506,2060.50233448310109813462005984,
                    106.855835231660425293136180967,2140.1907430651258783910465514,106.341885486829050357422806487,
                    2210.85045399169421412280031838,105.944524372556556670304920815,2274.35049462165600170915403629,
                    105.628633633159106432372213089,2332.02738212998927491243405558,105.371800240031955404630555254,
                    2384.87157591511710815179249644,105.159077241615031882512383245,2433.63837880068948243531303509,
                    104.980130277494713112494391707,2478.91744374082498668828063511,104.827595055060784077634719095,
                    2521.17822425954438238153438926,104.696087430520179904199487631,2560.80075681682622343061607946,
                    104.581583197801400702543375983,2598.0971349051815875508156376,104.481016380228069146200212766,
                    2633.32687320320608538498248617,104.392011445763915509818362122,2666.70814330390249118953100251,
                    104.312700243018180324756356939,2698.42614893868040045165341711,104.241594040000665984553047783,
                    2728.63947510541026345528495542,104.177492292812487365394765376,2757.48497392334220893938270339,
                    104.119416439244600046566218583,2785.08157522750931024866802687,104.066561080508191617101797415,
                    2811.53329466097437663617301293
                  },-1),
                  // AggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -581.704438035230202264083423924,-111.71362966660234328251397637,-20.7407407407407407407407407407,
                    43.8765432098765432098765432099,183.005555555555555555555555556,50.5265432098765432098765432099,
                    208.271746031746031746031746032,58.9353489543965734441924918115,218.99033446712018140589569161,
                    65.2851288457769939251420732902,225.94659611992945326278659612,70.3255343235141214939194737175,
                    231.171486594213866941139668412,74.4958411484052509693535334561,235.386012522276258539994803731,
                    78.0502911550530598149645768693,238.931438998093409858115740469,81.146791096085838492605120825,
                    241.997945372200213455601059559,83.8896670323420032229379298462,244.703192302600808385393687659,
                    86.3513244453167790923946017562,247.1254382873291222984335095,88.584028338761995685660042006,
                    249.319567889692650471501858838,90.6267258379079395815609751985,251.325663108074083772231364308,
                    92.5092113929197412041502713774,253.173945727267160068868212781,94.2547839899134240237280065581,
                    254.887799963360724703399223421,95.8820062503848544836420662975,256.48571053378206692686740318,
                    97.4059062109843518758363062149,257.982554460118255882781473733,98.8388208700054010515615781276,
                    259.390490464281135822710201091,100.191002354301038941957689033,260.719588372652030021910417615,
                    101.47106255875820588472977669,261.97828517165905171855484442,102.686305277830931182631533817,
                    263.17372230523583197935270851,103.842978335798247349642027064,264.311999666944199731271059954,
                    104.94646777196150387491355913,265.398369928480022910074689536,106.001449356164713915303613719,
                    266.437389342268208295080763365,107.012008210716910123223067512,267.433036264388484090453291165
                  },0),
                  // AggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -117.333333333333333333333333333,234.222222222222222222222222222
                  },0),
                  // AggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    -16.8888888888888888888888888889,25.1111111111111111111111111111
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AggQ_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -294.528332739831366367860088922,23.6524052406014031661716340328,-3511.93233790498534655155056869,
                    -4036.54093840580499919058102059,-12435.1571178321161822590136785,-17860.8452896049311320254082547,
                    -41600.9339001548704039554223337,-63139.9936332696093871209413803,-140454.550037418413502911200954,
                    -216879.824771905358565369409195,-472603.801463286015710902976798,-730416.539584852474867270059413,
                    -1.57529366352903220858790674221e6,-2.40895320381408195498017388408e6,-5.17278981082385125134673756808e6,
                    -7.73399895624977172647881285411e6,-1.6610567357560636086549203736e7,-2.38888870941976858349789543257e7,
                    -5.15639398929048375342965099492e7,-6.93940258128441694167869155323e7,-1.51621787331124942844424747437e8,
                    -1.80161801664888648794726457839e8,-4.04624337385311818205051345817e8,-3.56688305135366714590935196227e8,
                    -8.68594579657992487114208804573e8,-6.22887662216411967767468261959e7,-6.75207308855151281256083770882e8,
                    4.88294268895201780151957539216e9,7.79200335919914022483169715394e9,3.88944293108005428759685761628e10,
                    7.06494753926556861768786186148e10,2.28839618069024755348163339337e11,4.31657045873946625618149225381e11,
                    1.19329184530869658060257956479e12,2.29109854543713116167850580093e12,5.83013931554367818413903192683e12,
                    1.13078441394432526680184476042e13,2.73492476734471815656941258254e13,5.33908999539862243272091750374e13,
                    1.24784434826046859635158898157e14,2.44695043771485234708742684116e14,5.58022461082387424592838047155e14,
                    1.09780362721254250782992128931e15,2.45783071546078279745799009525e15,4.847136496188310498624977729e15,
                    1.06981510811724143571263527854e16,2.1138021142487792173535908892e16,4.61262573222802289072631704147e16,
                    9.12760607333420732988928946263e16,1.97343884782347773597070550237e17,3.90986009083612913324496691685e17
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AggQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -133.060607383701603749781333153,1251.69681827617590755018345875,-920.840060163333689424342674891,
                    389.162070847128450717381110796,-161.2105702638666918283716446,-258.012042166268585266221067342,
                    -282.322482977257547356573807473,-287.90679425289376256990424222,-286.774945156003173985322630691,
                    -282.572976827966856344499108691,-276.69687244392253519547664123,-269.799259951447573097668834739,
                    -262.242033554305964782783208377,-254.253478421778256723695888435,-245.99012132610009750760526569,
                    -237.56446803575921815676092303,-229.059314121379270641921318503,-220.536186527011819552622211286,
                    -212.040880066523073401288990944,-203.607352456998199149304745459,-195.260578041361175789829517254,
                    -187.018684294131107291062771242,-178.894569332226164631230086677,-170.897133831219121163794624586,
                    -163.03222265952277034816129421,-155.303346548739037201051730716,-147.712236480931660668452511189,
                    -140.259270529717071129819503022,-132.94380322025031058841088497,-125.764420195701487917606257889,
                    -118.71913549023265812350335336,-111.805544568432474378955528618,-105.020943166469330091333509724,
                    -98.3624196096921557612802045504,-91.8269264952759879562031063824,-85.4113362739058380325258062293,
                    -79.1124842342169614083802166997,-72.9272016075196635939767163624,-66.8523409082363054448674420798,
                    -60.8847951626052513996080073334,-55.0215123209768344912710844609,-49.2595058722472281914298872186,
                    -43.5958624636981753890375175535,-38.0277471614348275807142012854,-32.5524068549118260628658293373,
                    -27.1671722054772228356807810023,-21.8694584571620251040958673565,-16.6567653632854152003695839488,
                    -11.5266764311275798673404368942,-6.47685764608185254101189268125,-1.50505580411610708691622143502
                  },0),
                  // AggQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    360.,56.5863313235214988420546994068,874.666666666666666666666666667,635.275557753581492370483140296,
                    983.399014543704949160606597086,1134.96680890957923655646926858,1240.31012355764047280594746036,
                    1324.20125824536067149021746932,1394.82423665628732568058189058,1456.08718802826376222274991557,
                    1510.27435726320664399343872443,1558.88266872281293545566767563,1602.9639057496427426449171955,
                    1643.29211066892338347242935262,1680.45619181137612724777822917,1714.91573000662142119705420758,
                    1747.0367365930958037233686743,1777.11563743278980113805246599,1805.3959398287466950587535767,
                    1832.08014844874677405023369039,1857.33848678768715046520520752,1881.31540845159938843399252571,
                    1904.13454218654780031091546092,1925.90250400622261274334579894,1946.7118751583130890688857143,
                    1966.64355619204474922365837065,1985.76864783156683953486258233,2004.1499684269767764292503916,
                    2021.84328910143810252554405479,2038.89834732450121499017836662,2055.3596849192832233969797133,
                    2071.26734573728002971488479517,2086.65746025369137257544389787,2101.56273835777194421458271634,
                    2116.01288708803665044488181079,2130.03496660483814769413925222,2143.65369502756598110047048665,
                    2156.89171069196622539665976727,2169.76979876016491618261695177,2182.30708783539409319924282959,
                    2194.52122121603255707926501406,2206.42850661007155783301388823,2218.04404747667541599305099033,
                    2229.38185863199257923331892159,2240.45496832559666896184310614,2251.2755086416713306056489591,
                    2261.85479578956930698732550571,2272.20340160937037721499536935,2282.33121741985110131403666211,
                    2292.24751117119807621092153781,2301.96097872674809679780750809
                  },0),
                  // AggQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -16.8888888888888888888888888889,-7.11111111111111111111111111111,-19.8518518518518518518518518519,
                    -28.5925925925925925925925925926,-33.9604938271604938271604938272,-38.3604938271604938271604938272,
                    -42.1633660871756109851347946586,-45.5126732174351221970269589317,-48.4975700568293160885753478346,
                    -51.1829433666470703507740544778,-53.618514340130501746663362825,-55.8432638069001705365341728978,
                    -57.8882137805214728291651368574,-59.7783609417309051008684708318,-61.534074109312204550299788395,
                    -63.1721240487907154573821240488,-64.7064525898724283960731480916,-66.1487537158945591599698994291,
                    -67.5089173755924913143725568665,-68.7953719892836000959767548582,-70.0153514240113090179432505837,
                    -71.175105087372386636589925561,-72.2800647645573106825886987526,-73.3349782473594171191327654152,
                    -74.3440172368109730697786515079,-75.3108651415057840328177295916,-76.2387890343723312840558292289,
                    -77.1306990281405606763933273903,-77.9891975838373904386541249762,-78.8166207069032321293561229801,
                    -79.6150725619928731474958020194,-80.3864547144977032086292667195,-81.1324909585607107716194715961,
                    -81.8547484991436822620130738613,-82.5546561058434495680978306241,-83.2335197385232077945183773713,
                    -83.8925360518993902756145987586,-84.5328041123642934247884186834,-85.1553356012731902030763161973,
                    -85.7610637314479158048150925741,-86.3508510652732946880702989579,-86.9254963915844981033117771986,
                    -87.4857407930882794757845506735,-88.0322730151808313601939324172,-88.5657342298204290286617160566,
                    -89.0867222738758962480632991562,-89.5957954295416942979487272755,-90.0934758045411787505544565774,
                    -90.580252361574864957182617405,-91.0565836395241847389309923829
                  },1),
                  // AggQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -2.96296296296296296296296296296,0,-2.96296296296296296296296296296,-2.96296296296296296296296296296,
                    -3.06172839506172839506172839506,-3.16049382716049382716049382716,-3.24514991181657848324514991182,
                    -3.31569664902998236331569664903,-3.37448559670781893004115226337,-3.42386831275720164609053497942,
                    -3.4657687991021324354657687991,-3.50168350168350168350168350168,-3.53276353276353276353276353276,
                    -3.55989689323022656355989689323,-3.58377425044091710758377425044,-3.6049382716049382716049382716,
                    -3.62381989832970225127087872186,-3.64076494795449043815056886952,-3.65605371453324669698938704787,
                    -3.66991552956465237166991552956,-3.68253968253968253968253968254,-3.69408369408369408369408369408,
                    -3.70467964670863221587859269019,-3.71443907675791733762748255502,-3.72345679012345679012345679012,
                    -3.73181386514719848053181386515,-3.73958003587633217262846892477,-3.74681559866745051930237115422,
                    -3.75357294897524782582253846622,-3.75989782886334610472541507024,-3.76583034647550776583034647551,
                    -3.7714058144165671047391477499,-3.77665544332210998877665544332,-3.78160691886182082260513633063,
                    -3.78628488432410001037452017844,-3.79071134626690182245737801293,-3.79490601712823935046157268379,
                    -3.7988866059041497637988866059,-3.80266906582696056380266906583,-3.80626780626780626780626780627,
                    -3.80969587473652514302920806986,-3.81296511377812190820320901622,-3.81608629670645174521143513392,
                    -3.81906924542583457312139482682,-3.82192293303404414515525626637,-3.82465557344784397924494542852,
                    -3.82727469992348191546464750288,-3.82978723404255319148936170213,-3.83219954648526077097505668934,
                    -3.83451751070798689846308893928
                  },1)
                },0)
              )
            }
          ),
          // AggQ_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AggQ_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AggQ_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    54.4197530864197530864197530864,-30.5567561269710138150353327773,-39.7355465282621055114317665549,
                    12.6209552881788912117229087075,0.600823045267489711934156378601,-1.59226337448559670781893004115,
                    -1.07249382716049382716049382716,-0.706876963130931384899638867893,-0.481927317664279115526281059161,
                    -0.338568415804495421527419511798,-0.242976058278821359362217680854,-0.176673563346215796646024854031,
                    -0.129171130411003893301618023585,-0.0942235893496753848523291201825,-0.0679460144789687042306218002317,
                    -0.0478274249922869923138275054979,-0.0321905001730572984715667429779,-0.0198825307286201447787650896345,
                    -0.0100916165236103771558963503741,-0.00223351232114872751277382077069,
                    0.00412019149782608552191728376849,0.00928890072300372654605269014151,0.0135142971477948010322061260325,
                    0.0169816835093956751680957494704,0.0198348317269247650382465305796,0.0221864923738263577310535115764,
                    0.0241259508396230752235239956209,0.0257245381688067086385644811721,0.0270397028988766712508320142057,
                    0.0281180557693446983850470015649,0.0289976715117731367614367995047,0.0297098466920588785754716344888,
                    0.0302804547711233464673797141528,0.03073099978203721240228614357,0.0310794422954282525153075577869,
                    0.0313408517736236364402931409942,0.0315279254386139915061537168485,0.0316514036914528597544434534854,
                    0.031720404765756706634506569785,0.0317426958844178742473427749558,0.0317249141684893819693131845005,
                    0.0316727475367325038706103800156,0.0315910835621038003558143862782,0.031484132523639065277069499153,
                    0.0313555295690504381222745858951,0.0312084198833256878735763632142,0.0310455299672732189941852644101,
                    0.0308692275123220846194314729048,0.0306815718730671755385553740453,0.0304843567564079772090585023754,
                    0.030279146442559357216292347994,0.0300673066111792075917061483367
                  },-1),
                  // AggQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    47.1366902466874850662661167413,-6.04849493849770011891906844386,9.28395061728395061728395061728,
                    -6.32098765432098765432098765432,-1.93580246913580246913580246914,-0.956049382716049382716049382716,
                    -0.577918871252204585537918871252,-0.3902242378432854623330813807,-0.282522885697488872092046695221,
                    -0.214618851655888692925729962767,-0.168878912582616286319990023694,-0.13651940278202904465530728157,
                    -0.112742027893543045058196573348,-0.094735274222453709633196812684,-0.0807584221503635423049342463262,
                    -0.0696846715894334941953989573037,-0.0607573399730262475360514576201,-0.0534523758668318453016646019337,
                    -0.0473971749257233247871126689665,-0.0423207364178643425953307123381,-0.0380220206135872494752150030697,
                    -0.0343492690359858279657778404646,-0.0311861410299204389172392183873,-0.0284422084273146884133880754148,
                    -0.02604630637396862979723723265,-0.0239417977620876171600809281969,-0.0220831454290143748833207522666,
                    -0.0204333942352302592885055689741,-0.0189622965677619126908591523727,-0.017644899643528134427731153725,
                    -0.0164604687903883689750489387378,-0.015391658238788263786170659997,-0.0144238663662874554307089860333,
                    -0.0135447298778907082052387095225,-0.012743723680076830962853821195,-0.0120118419058387202507595762937,
                    -0.0113413417864087020638530131216,-0.0107255365882413983146294404921,-0.010158627146806461855582998887,
                    -0.0096355639789122280776517583109,-0.00915193378377605361575606136351,
                    -0.0087038655192531853249679940142,-0.00828795228374132193313809487803,
                    -0.00790118603244196448672107737591,-0.00754090277119378298831019657456,
                    -0.00720473634746120302731238513054,-0.00689057932970872174001619660125,
                    -0.00659654975811532655567517437991,-0.00632096277990591391350754280684,
                    -0.00606230636543065466002421939812,-0.00581922044706015437165039863262
                  },0),
                  // AggQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -13.9259259259259259259259259259,-17.4814814814814814814814814815,-9.48148148148148148148148148148
                  },0),
                  // AggQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    3.55555555555555555555555555556,3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AggQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    16.1668199199377459302130965063,82.0367702764075178568211551012,201.884347462107883788020888814,
                    503.831276277694969406071542504,1050.65802726577538436885969916,2305.32845748535154095787533596,
                    4778.50719132469767226680545966,9961.22102212619847912885431937,20430.1185802095634517063744308,
                    41866.3039844687675049410298093,85324.3393501829810172738699251,173422.465417868286056412152805,
                    352002.655059874264397207865685,712128.552249988805035763799166,1.44141747737886022593659342012e6,
                    2.90761076848090867272240867973e6,5.87353480839176876372110815389e6,1.18248942812271600577996138399e7,
                    2.38513591115811514423394575297e7,4.79527112382630766695533568001e7,9.66120320198765519355871362035e7,
                    1.94041341596543112189536657628e8,3.9058884766049043304976965387e8,7.83887524414430298591348698337e8,
                    1.57675198616039593584290427585e9,3.16259312431813678418848254538e9,6.35761365505189820259927682528e9,
                    1.27460058450128273653778308024e10,2.56100062940609196805597774222e10,5.13250703647251657239235807656e10,
                    1.03082228676270649059981054077e11,2.06525455601753672143144828169e11,4.14642051190299724727724890222e11,
                    8.30531525381532938017805059699e11,1.6669513948727337932791810276e12,3.33823350257505728746297433237e12,
                    6.69835435750660405226474259361e12,1.34118025558293312025484207055e13,2.69052841732134450110633645011e13,
                    5.38633437955538908108615164346e13,1.08032585588939291607239545405e14,2.16250175528287991492566914844e14,
                    4.33649682535675750842395805191e14,8.6794919008817366786789518098e14,1.74022940305617375456416155257e15,
                    3.48274459202514351454593986477e15,6.98185365589699245662371404372e15,1.39717549159172036229038389992e16,
                    2.80054943411833703287270003263e16,5.60393324727639199073983607008e16,1.12313979457665076990964519905e17
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AggQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -20.1481481481481481481481481481,41.7905673455659647553552805929,-4.96296296296296296296296296296,
                    32.1856290739610264837503423213,26.1239006788992980886886139262,28.3010183558502623459658887114,
                    30.4516339751880578789633281057,32.2070887626087922425238155165,33.6460834823687852485227183748,
                    34.851999012555200106432790158,35.8834583577354217440437407557,36.7804902577346524870403777221,
                    37.5710741319522208133424653137,38.2753999579570467928758111892,38.9084844191938426306396870625,
                    39.4817955768460062986067955176,40.0042908483836541585650587566,40.483101485567508419415024577,
                    40.9239978870004581988135575426,41.3317148197919416640468572569,41.7101844240929335223052068353,
                    42.0627068437911484284050360114,42.392077618053847669235403132,42.7006844285411584257539133932,
                    42.9905816943735760067390424305,43.2635488673896860417346509615,43.5211365419474949446079946031,
                    43.7647033239600970299460721439,43.9954456013456511536058176869,44.2144217974503217142964638015,
                    44.4225722908870195206535017866,44.6207358982449171682041111007,44.8096636063824567379588388995,
                    44.9900300857824325856021258858,45.162443400214746536713913558,45.3274532399852560924955248032,
                    45.4855579388118134808848041248,45.6372104825023755092883591334,45.7828236772584123265121972561,
                    45.9227746137831453613552972675,46.0574085383744916512909854814,46.1870422222943981906835333846,
                    46.3119669047810624461279297149,46.4324508722403744016795626938,46.5487417257564987575539257467,
                    46.6610683805912214355646680053,46.7696428344050662369601412273,46.8746617352248000350451057023,
                    46.976307775462543873666964735,47.0747509343727721706226320155,47.1701495880656130525798211407
                  },0),
                  // AggQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -2.66666666666666666666666666667,-20.,14.2222222222222222222222222222,-9.48148148148148148148148148148,
                    -2.07407407407407407407407407407,0.0177777777777777777777777777778,1.0824691358024691358024691358,
                    1.80760896951373141849332325523,2.37309145880574452003023431595,2.84315108759553203997648442093,
                    3.24703115814226925338036449148,3.6008453947847887241826635766,3.91480364005616530869056121581,
                    4.19602151567963533775499587465,4.44977960582356186751791147396,4.68016310555993095675635358175,
                    4.89042356820134597912375690153,5.08320224565899306383735449479,5.26067777514656920013834021267,
                    5.42466907243520258686312796476,5.5767098899487145644334281562,5.71810447332192872514264228845,
                    5.84997007042495094175096319495,5.97326999021458880456069657453,6.08883969103320996899042981669,
                    6.19740761998853262818803268393,6.29961203278288712708916277054,6.39601469211312415807210915368,
                    6.48711211319828154137095952656,6.57334486196031347037617809617,6.6551052932172470027589061906,
                    6.73274402911978414087816777527,6.806575412874585551562816966,6.87688212340733204922940060204,
                    6.94391909878379745261241589234,7.00791688694053013673661862744,7.06908451943967076131117436913,
                    7.12761198600124499964714444274,7.18367237333773860261082580486,7.23742372046912267477287460919,
                    7.28901063359220026767035596015,7.33856569623102414190262023628,7.38621070443408081446182906453,
                    7.4320577519229239048212771714,7.47621018611397778635833446519,7.51876345265690367814103803192,
                    7.55980584342293148131106382992,7.59941916062718561315197916662,7.63767930789466840939508069699,
                    7.67465681751184201580274205942,7.71041732178980352606983128122
                  },0),
                  // AggQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    5.33333333333333333333333333333,0,5.33333333333333333333333333333,5.33333333333333333333333333333,
                    5.51111111111111111111111111111,5.68888888888888888888888888889,5.84126984126984126984126984127,
                    5.96825396825396825396825396825,6.07407407407407407407407407407,6.16296296296296296296296296296,
                    6.23838383838383838383838383838,6.30303030303030303030303030303,6.35897435897435897435897435897,
                    6.40781440781440781440781440781,6.45079365079365079365079365079,6.48888888888888888888888888889,
                    6.52287581699346405228758169935,6.55337690631808278867102396514,6.58089668615984405458089668616,
                    6.60584795321637426900584795322,6.62857142857142857142857142857,6.64935064935064935064935064935,
                    6.66842336407553798858146684234,6.68599033816425120772946859903,6.70222222222222222222222222222,
                    6.71726495726495726495726495726,6.73124406457739791073124406458,6.7442680776014109347442680776,
                    6.75643130815544608648056923919,6.76781609195402298850574712644,6.77849462365591397849462365591,
                    6.78853046594982078853046594982,6.79797979797979797979797979798,6.80689245395127748068924539513,
                    6.8153127917833800186741363212,6.82328042328042328042328042328,6.83083083083083083083083083083,
                    6.83799589062746957483799589063,6.84480431848852901484480431849,6.85128205128205128205128205128,
                    6.85745257452574525745257452575,6.86333720480061943476577622919,6.86895533407161314138058324105,
                    6.87432464176650223161851068828,6.87946127946127946127946127946,6.88438003220611916264090177134,
                    6.88909445986226744783636550519,6.89361702127659574468085106383,6.89795918367346938775510204082,
                    6.9021315192743764172335600907
                  },1)
                },0)
              )
            }
          )
        },0),
        // AggQ_reg as^3 LM^2
        ome_nf<double>({
          // AggQ_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AggQ_reg as^3 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AggQ_reg as^3 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -390.458121789784314019152261532,399.891842684235593124834512213,-666.538024913454480701035720877,
                    553.650976793416151639342596508,114.915682945340383353968109069,-176.474036854805403930099796312,
                    211.840094467974128209935187258,-212.841782214677747929427922624,221.580882767773765878053581,
                    -221.487977440641933329239424728,225.554306086412084096450744556,-225.427290450593124029721985614,
                    227.813924893973749772691707089,-227.716517651516818508495878053,229.296840007798196343300860691,
                    -229.225108000006692492300950195,230.352513234555414810884665013,-230.298858782363694846293862797,
                    231.14522617889535871247067038,-231.104102401041139250203371415,231.763597344328727959150617575,
                    -231.731317005625521560081102564,232.260042812977641415394028139,-232.234158759938308089072154298,
                    232.667699938813359904114799004,-232.646556161702792825336620339,233.008607327473935406642910798,
                    -232.99105584220620171501790621,233.298021250173341621305389505,-233.283246948981441530071145792,
                    233.546852451466899342447959718,-233.534263518446918564297327263,233.763117871740810299441995894,
                    -233.752275802281597693086211537,233.952844419637661782617945655,-233.943418302524297285871851331,
                    234.120652684438166673485358411,-234.112388654989308228012533197,234.270145890089832731589679569,
                    -234.26284628056834765341588193,234.404176135863338396537287041,-234.397684960311397001773377886,
                    234.525030958014344670071168205,-234.519223621104365629475060858,234.634566779811338981788696362,
                    -234.629342657306987972153349293,234.734306131021633336748077795,-234.729583137728035681209156654,
                    234.825509639591636474588759605,-234.821220195864651177299190422,234.909230131031711991762411127,
                    -234.905318128615889160067688652
                  },-1),
                  // AggQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -71.1111111111111111111111111111,-379.027978920487895756857342813,-172.031973919470467443943757038,
                    -138.271604938271604938271604938,7.9012345679012345679012345679,295.397530864197530864197530864,
                    1.1950617283950617283950617284,419.749700176366843033509700176,0.487780297304106827916351725876,
                    488.400923826320651717477114303,0.268273564569860866157162453459,537.440971977268273564569860866,
                    0.170649253477536305819134101962,575.966475724051481627239202997,0.118419092778067137041496015855,
                    607.814748268960723173177385632,0.0871058394867918677442486966296,635.008929247948855791993046895,
                    0.0668154698335398066270807524172,658.759470379638061433861969418,0.0529009205223304282441633904226,
                    679.852797145916838854032198591,0.0429365862949822849572223005807,698.830589224003123783963933629,
                    0.0355527605341433605167350942685,716.082664613958856459358799385,0.0299272472026095214501011602461,
                    731.89932147809418396426498578,0.0255417427940378241106319612176,746.502781350524942922998595093,
                    0.0220561245544101680346639421563,760.067055688715906520578606752,0.0192395727984853297327133249963,
                    772.731022764751724325667504882,0.0169309123473633852565483869032,784.607332763839774603143009064,
                    0.0150148023822984003134494703671,795.788648370433437755139536002,0.0134069207353017478932868006152,
                    806.352126813357558345566764547,0.0120444549736402850970646978886,816.362708162357772334472105227,
                    0.0108798318990664816562099925177,825.875573211762975545357814936,0.00987648254055245560840134671989,
                    834.93801116974556818998832587,0.00900592043432650378414048141317,843.590859838579374239093972613,
                    0.00824568719764415819459396797488,851.86963083720580275347100255,0.00757788295678831832503027424765,
                    859.805399230076611541904963528
                  },-1),
                  // AggQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    35.5555555555555555555555555556,-78.2222222222222222222222222222,-9.48148148148148148148148148148,0,48.,
                    0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,
                    48.,0,48.,0,48.,0,48.,0,48.,0,48.
                  },0),
                  // AggQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -16.5925925925925925925925925926,26.0740740740740740740740740741
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AggQ_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -142.821764335851398285530488473,-49.3656159897275570406305353517,-820.66397214454732607650864535,
                    -1061.52765547501560486286261137,-3362.38570600765693101076760659,-5028.60881964907035335899222751,
                    -12020.5577213841674592505720815,-19291.5811853546702556789528788,-43682.953931163098470125910087,
                    -72388.9830289536114282490050086,-159550.977239590210848155738611,-269108.878873407224267946060188,
                    -583719.337732793565476898506784,-995086.1712196985116693542933,-2.13640152013098891694793514128e6,
                    -3.66580480891102743178029788008e6,-7.81643003046701635384722819595e6,-1.34616973262745309262399100892e7,
                    -2.85693969235341135019335797063e7,-4.92795229249008719591606761572e7,-1.04252250109047856943751382087e8,
                    -1.79782581086900716670653274535e8,-3.79553353964768830342688662396e8,-6.53317776737576194008627276684e8,
                    -1.37767731617053896767367201083e9,-2.36315489366636989057908904951e9,-4.98140096705649598610270044219e9,
                    -8.50066407750018390124197257066e9,-1.79252526529379444385916130593e10,
                    -3.03734392630712550366989794223e10,-6.41181890998093130799427813517e10,
                    -1.07634001041545128486996299467e11,-2.27648856425652158328717790776e11,
                    -3.77516064290720999062106604877e11,-8.00755750911038678771578017288e11,
                    -1.30690239179444821850403271655e12,-2.78350368902788912188954805223e12,
                    -4.44789733613373579930932925139e12,-9.52838739937013158044689056093e12,
                    -1.47946239756327787817619264261e13,-3.19566527051382510083734844429e13,
                    -4.76426574978394978998844699199e13,-1.04176322144026350243601974331e14,
                    -1.46107313956881707898878685509e14,-3.25712038491452648981834523761e14,
                    -4.1283364682371923131377961655e14,-9.52235706320715574230094151577e14,
                    -9.88309164687719203933986083462e14,-2.4561110332910400060178141627e15,
                    -1.38849393587804667838047235397e15,-4.59787898871321601269019365571e15
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AggQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -46.8209425690629088271018497788,134.988008039247337965114535706,-129.777777777777777777777777778,
                    95.2041025072214661750497229642,-31.7588604557414967879132399987,-58.0379403096547300615001627444,
                    -67.0231930030741361745932583296,-70.9805952865240781238859545202,-72.9386194872070418420229141198,
                    -73.8958162452437743657384300594,-74.257291672326367318984398361,-74.2198763908471323023909972356,
                    -73.8958417573422573976895856065,-73.3578778240994508600226411646,-72.6572672479725650758860703281,
                    -71.8321033989403627313022194475,-70.9115126859992759099074367745,-69.918125074425730457920595815,
                    -68.8696867553956813585990498197,-67.7801961554346889794237828658,-66.66074173988544753435382277,
                    -65.5201357684913726406896520658,-64.3654003392478417666706244543,-63.2021431177517120083750635195,
                    -62.0348493463638039765343297036,-60.8671097861969704413391714354,-59.7017993940186200419222782795,
                    -58.5412179803033012648741315773,-57.3872014279653227322730551444,-56.2412100327713879331844264604,
                    -55.1043989937652823758709253234,-53.9776749172121409065886849692,-52.8617413117530958306256459979,
                    -51.7571353780609476179162450906,-50.6642578818730198516009657428,-49.5833975058513202596112246732,
                    -48.5147507738261765832363920865,-47.4584384084313461731327432911,-46.4145188032503392599363668821,
                    -45.3829991508175705710338640356,-44.3638446587076103107644536433,-43.3569862003747739100932937623,
                    -42.3623266799817054296717994075,-41.379746337085776160803014145,-40.4091071746157814934469206274,
                    -39.4502566596802696271051794211,-38.5030308195667860539597320848,-37.5672568334004753853428392389,
                    -36.6427552022309516980938336586,-35.7293415659510748878712579828,-34.8268282237494571627179232649
                  },0),
                  // AggQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    96.,3.55555555555555555555555555556,190.222222222222222222222222222,146.666666666666666666666666667,
                    234.607407407407407407407407407,280.296296296296296296296296296,313.48712522045855379188712522,
                    340.183421516754850088183421517,362.683597883597883597883597884,382.177777777777777777777777778,
                    399.388577841911175244508577842,414.797421837421837421837421837,428.7447992336881225770114659,
                    441.481825170714059602948491837,453.199596171024742453313881885,464.047157592554417951243348069,
                    474.143107137355503368575264,483.583405483405483405483405483,492.446810739575330791934392439,
                    500.798763838140056463643208283,508.69423064494271924612481888,516.179822016348626992884695966,
                    523.295402380275921953878761732,530.07532864604047560275610056,536.549417178793945518942153752,
                    542.743707582407272809749589935,548.681072518563432549164141572,554.381709383598875729315497392,
                    559.863540287776804832051841207,565.142540115957352496093298182,570.233007640192121544662979817,
                    575.147791139515522294560109008,579.898477380764211482478634731,584.495550867332216470637846934,
                    588.948528790496079457875877465,593.266075993848083324243706304,597.456103395406571686119262691,
                    601.525852639267470370363464432,605.481969221993548978636964166,609.330565923575008759922591615,
                    613.077278042951779412476201351,616.727311674453124768906339748,620.28548604950067538748418882,
                    623.756270796438148709161570245,627.143818831885671035103178464,630.451995482999522645633244244,
                    633.68440434634414464438143484,636.844410311760167413550878022,639.935160115499562792953784511,
                    642.959600733512315295768809925,645.920495881132150204453858061
                  },0)
                },0)
              )
            }
          )
        },0),
        // AggQ_reg as^3 LM^3
        ome_nf<double>({
          // AggQ_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AggQ_reg as^3 LM^3 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AggQ_reg as^3 LM^3 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -97.3827160493827160493827160494,149.865885236719720728561957531,-117.393374022539538530697301729,
                    82.8971193415637860082304526749,2.63374485596707818930041152263,0.806584362139917695473251028807,
                    0.398353909465020576131687242798,0.240799529688418577307466196355,0.162593432434702275972117241959,
                    0.117717869040620363371686123009,0.0894245215232869553857208178196,0.0703662135760901192999958432057,
                    0.0568830844925121019397113673208,0.046975844955642935440915238895,0.039473030926022379013832005285,
                    0.0336493425626514759603892693026,0.0290352798289306225814162322099,0.0253155583220942698066881073417,
                    0.0222718232778466022090269174724,0.019748822885718051994630278736,0.0176336401741101427480544634742,
                    0.0158425085889946872813395846124,0.0143121954316607616524074335269,0.0129942254291335162155163409947,
                    0.0118509201780477868389116980895,0.0108526276558202624155155136042,0.00997574906753650715003372008203,
                    0.00920131059542265620138364677776,0.00851391426467927470354398707253,0.00790095690323413028785798015528,
                    0.00735204151813672267822131405209,0.00685852866266182040627039114077,0.00641319093282844324423777499876,
                    0.00600994431928643976279541084721,0.00564363744912112841884946230106,0.00530988486669867956785575883126,
                    0.00500493412743280010448315678905,0.004725559077670292526605422134,0.00446897357843391596442893353839,
                    0.0042327613111693591064929162029,0.00401481832454676169902156596287,0.00381330574324002233989835890146,
                    0.00362661063302216055206999750592,0.00345331345155888413880753953251,0.00329216084685081853613378223996,
                    0.0031420428213307429117959152394,0.00300197347810883459471349380439,0.00287107472071196739167341525052,
                    0.00274856239921471939819798932496,0.00263373449162746413062814283618,0.00252596098559610610834342474922,
                    0.00242467518627506432152099943026
                  },-1),
                  // AggQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -14.2222222222222222222222222222,-33.1851851851851851851851851852,-27.2592592592592592592592592593,
                    -6.32098765432098765432098765432
                  },-1),
                  // AggQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    13.037037037037037037037037037,-18.962962962962962962962962963
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^3 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AggQ_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -27.5047277481006906749383295643,-168.809386233768524592144432841,-329.873339181709858538638239899,
                    -745.327473623178432775908717222,-1437.4090470216894455892550344,-2826.6467114022797008251168538,
                    -5510.00005259921429847728320587,-10795.4445170126055898473147123,-21078.1968828428339092576405164,
                    -41284.9573722368406147803468063,-80731.8673118161523856313084158,-158230.995175357492287420260081,
                    -309855.531155988223580543950041,-607846.408888577364047975656387,-1.19180342798383858529565237655e6,
                    -2.34006960175072010351830652585e6,-4.59314977815941133301199095137e6,-9.02600877801696290662577006997e6,
                    -1.7733104335273735598335421848e7,-3.48734691503966195217408724734e7,-6.85704663949442768550709522747e7,
                    -1.34939034521139250139248091741e8,-2.65513746624723545019277280009e8,-5.22812128068409867702214609357e8,
                    -1.02935330011969661851447589393e9,-2.02793025295113496985550454828e9,-3.9949304362250995665435693958e9,
                    -7.87413799550017470198683186655e9,-1.55192084716627129414763499163e10,
                    -3.06018117986874263118344874423e10,-6.03393978061797445476194566517e10,
                    -1.19026482543880824463355523188e11,-2.34782074582199551555037310033e11,
                    -4.63293551215098563723308961731e11,-9.14172174297969853332494127355e11,
                    -1.80448652492057077777943129245e12,-3.56172932101345419342578533896e12,
                    -7.03247527114559574259496902859e12,-1.38847469489556493413221326626e13,
                    -2.74217837281738132439130669508e13,-5.41547367393125450931500061023e13,
                    -1.06978034416738648965746253848e14,-2.1131783832706553095506852505e14,
                    -4.17528199481360360556390924823e14,-8.24933734534685958879753853488e14,
                    -1.63024232687569569677830552752e15,-3.22158036764529752907311153101e15,
                    -6.36763642165146557336805827443e15,-1.25855231234899964868207578388e16,
                    -2.48799877580383518107239689794e16,-4.91827415768310879544282127521e16
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^3 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AggQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    23.1111111111111111111111111111,-72.2962962962962962962962962963,2.96296296296296296296296296296,
                    -49.975308641975308641975308642,-47.5061728395061728395061728395,-46.7720164609053497942386831276,
                    -46.3341563786008230452674897119,-45.9153103216595280087343579407,-45.4684471319391954312589233224,
                    -44.9943301326017375400091449474,-44.5021882552746750277614475145,-44.0008429330988253547176106099,
                    -43.4970691361263751836142408533,-42.9956924156354355784555214755,-42.500018753010206001658993112,
                    -42.0122444672709222973773238324,-41.5337762922948108133293318479,-41.0654654706365586796190410185,
                    -40.6077747580759242940455294678,-40.1608965251763337448827403504,-39.7248361318259145041443063761,
                    -39.2994708635418252598458013958,-38.8845916901546170797731070963,-38.4799329188006943338294741445,
                    -38.0851932783704928771624570761,-37.7000509086752487240065948132,-37.3241739919830884668383359698,
                    -36.9572282548486304849895297132,-36.5988822133190516285012759008,-36.2488107861176500005191443427,
                    -35.9066977252694038876664521325,-35.5722371893650575421038745692,-35.245134695901367431910368374,
                    -34.9251076253329895532128055199,-34.6118854033306933019664616115,-34.3052094541833394772332067608,
                    -34.0048329937485181689062232584,-33.7105207123373606283874962966,-33.4220483846283043271298681507,
                    -33.1392024338661886877800904055,-32.8617794702983506297582339321,-32.5895858183631606330377545673,
                    -32.3224370430942140615002981919,-32.0601574831803997686563958651,-31.8025797958671900225144645359,
                    -31.5495445172046222275260389109,-31.3008996398991227088615390476,-31.0565002101025556696361953238,
                    -30.8162079437925542343497555411,-30.5798908629031201649699702736,-30.3474229510083122416732753321
                  },0),
                  // AggQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    5.92592592592592592592592592593,0,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    6.12345679012345679012345679012,6.32098765432098765432098765432,6.49029982363315696649029982363,
                    6.63139329805996472663139329806,6.74897119341563786008230452675,6.84773662551440329218106995885,
                    6.9315375982042648709315375982,7.00336700336700336700336700337,7.06552706552706552706552706553,
                    7.11979378646045312711979378646,7.16754850088183421516754850088,7.20987654320987654320987654321,
                    7.24763979665940450254175744372,7.28152989590898087630113773905,7.31210742906649339397877409573,
                    7.33983105912930474333983105913,7.36507936507936507936507936508,7.38816738816738816738816738817,
                    7.40935929341726443175718538037,7.42887815351583467525496511004,7.44691358024691358024691358025,
                    7.46362773029439696106362773029,7.47916007175266434525693784953,7.49363119733490103860474230845,
                    7.50714589795049565164507693243,7.51979565772669220945083014049,7.53166069295101553166069295102,
                    7.5428116288331342094782954998,7.55331088664421997755331088664,7.56321383772364164521027266125,
                    7.57256976864820002074904035688,7.58142269253380364491475602587,7.58981203425647870092314536759,
                    7.59777321180829952759777321181,7.60533813165392112760533813165,7.61253561253561253561253561254,
                    7.61939174947305028605841613972,7.62593022755624381640641803243,7.63217259341290349042287026783,
                    7.63813849085166914624278965364,7.64384586606808829031051253273,7.64931114689568795848989085704,
                    7.65454939984696383092929500577,7.65957446808510638297872340426,7.66439909297052154195011337868,
                    7.66903502141597379692617787856
                  },1)
                },0)
              )
            }
          ),
          // AggQ_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AggQ_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AggQ_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    4.93827160493827160493827160494,-1.18518518518518518518518518519,-0.592592592592592592592592592593,
                    -4.93827160493827160493827160494
                  },-1),
                  // AggQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    4.74074074074074074074074074074,4.74074074074074074074074074074
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AggQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    2.23144720984532718241573207457,14.3477594732718394915582362301,29.8271604938271604938271604938,
                    69.5308641975308641975308641975,142.222222222222222222222222222,289.501234567901234567901234568,
                    586.587654320987654320987654321,1184.73368606701940035273368607,2387.52733686067019400352733686,
                    4803.95061728395061728395061728,9655.09794238683127572016460905,19388.6527497194163860830527497,
                    38909.701459034792368125701459,78045.7207977207977207977207977,156482.648215981549314882648216,
                    313648.129805996472663139329806,628498.330864197530864197530864,1.25912884241103848946986201888e6,
                    2.52206515032679738562091503268e6,5.0509703790340047649989170457e6,1.01142956496426250812215724496e7,
                    2.02510169848324514991181657848e7,4.05429212044252044252044252044e7,8.11606931818669789684282437906e7,
                    1.6245892465915190552871712292e8,3.25171443737283950617283950617e8,6.5081194848030389363722697056e8,
                    1.30249403911617600506489395378e9,2.60660664623006074857926709779e9,5.2162316427124004135498388372e9,
                    1.04381052785886760323541932737e10,2.08867800258523297491039426523e10,4.17934013980342493030665073676e10,
                    8.36241219427699214365881032548e10,1.67318564865892916088994520367e11,3.34769864632949974063699553896e11,
                    6.69790681188413403880070546737e11,1.34005654734394483372261150039e12,2.681014180732347224417399856e12,
                    5.36373943474471934822812015794e12,1.07307322852121527065527065527e13,2.14676582847335987955435109907e13,
                    4.29471218820792718200197874995e13,8.59167702998524241007341782536e13,1.71876571402547363036045206588e14,
                    3.43835426096383827609427609428e14,6.87828348885928678761853641081e14,1.37595844304445482568723518461e15,
                    2.75249551693835081901759915944e15,5.50610158523943860922146636432e15,1.1014336394792169365704207609e16
                  },0)
                },0)
              ),
              // AggQ_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AggQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AggQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1.77777777777777777777777777778,5.92592592592592592592592592593,0,4.14814814814814814814814814815,
                    4.14814814814814814814814814815,4.22716049382716049382716049383,4.30617283950617283950617283951,
                    4.37389770723104056437389770723,4.430335097001763668430335097,4.47736625514403292181069958848,
                    4.51687242798353909465020576132,4.55039281705948372615039281706,4.57912457912457912457912457912,
                    4.60398860398860398860398860399,4.62569529236195902862569529236,4.64479717813051146384479717813,
                    4.66172839506172839506172839506,4.67683369644153957879448075527,4.6903897361413701282982328734,
                    4.70262074940437513536928741607,4.71371020142949967511371020143,4.72380952380952380952380952381,
                    4.73304473304473304473304473304,4.74152149514468355048065192993,4.74932903918411164787976382179,
                    4.75654320987654320987654320988,4.7632288698955365622032288699,4.76944180647884351588055291759,
                    4.77523025671173819321967470116,4.78063613695797603843580855075,4.78569604086845466155810983397,
                    4.79044205495818399044205495818,4.7949024293110314615690959777,4.79910213243546576879910213244,
                    4.80306331286723443586188684228,4.80680568523705778607739392053,4.81034685479129923574368018812,
                    4.81370259148036925814703592481,4.8168870625010975888168870625,4.81991303043934622881991303044,
                    4.82279202279202279202279202279,4.82553447756699789220114423366,4.82814986880027530434034499075,
                    4.83064681514293917394692588491,4.83303317411844543627489363923,4.83531612420501309390198279087,
                    4.83750223653605296117373412059,4.83959753771656331014949578008,4.84160756501182033096926713948,
                    4.84353741496598639455782312925,4.8453917863441672965482489292
                  },0)
                },0)
              )
            }
          )
        },0)
      },0)
    },2);


  /**************** AggQ, plus part ****************/

  const ome_as_plus<double> AggQ_plus = 
    // AggQ_plus
    ome_as_plus<double>({
      // AggQ_plus as^2
      ome_logm_plus<double>({
        // AggQ_plus as^2 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AggQ_plus as^2 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              12.4444444444444444444444444444
            },0)
          )
        },0),
        // AggQ_plus as^2 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AggQ_plus as^2 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              13.3333333333333333333333333333
            },0)
          )
        },0),
        // AggQ_plus as^2 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AggQ_plus as^2 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              4.
            },0)
          )
        },0)
      },0),
      // AggQ_plus as^3
      ome_logm_plus<double>({
        // AggQ_plus as^3 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AggQ_plus as^3 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              -45.8156678957578840260789330435
            },0)
          ),
          ome_plusfunc<double>(
            // AggQ_plus as^3 LM^0 NF^1
            ome_plusfunc_coeff<double>({
              7.66128124559852736484981446015
            },0)
          )
        },0),
        // AggQ_plus as^3 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AggQ_plus as^3 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              109.060607383701603749781333153
            },0)
          ),
          ome_plusfunc<double>(
            // AggQ_plus as^3 LM^1 NF^1
            ome_plusfunc_coeff<double>({
              20.1481481481481481481481481481
            },0)
          )
        },0),
        // AggQ_plus as^3 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AggQ_plus as^3 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              46.8209425690629088271018497788
            },0)
          )
        },0),
        // AggQ_plus as^3 LM^3
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AggQ_plus as^3 LM^3 NF^0
            ome_plusfunc_coeff<double>({
              -23.1111111111111111111111111111
            },0)
          ),
          ome_plusfunc<double>(
            // AggQ_plus as^3 LM^3 NF^1
            ome_plusfunc_coeff<double>({
              1.77777777777777777777777777778
            },0)
          )
        },0)
      },0)
    },2);


  /**************** AggQ, delta part ****************/

  const ome_as_const<double> AggQ_delta = 
    // AggQ_delta
    ome_as_const<double>({
      // AggQ_delta as^0
      ome_logm_const<double>({
        // AggQ_delta as^0 LM^0
        ome_nf_const<double>({
          1.
        },0)
      },0),
      // AggQ_delta as^1
      ome_logm_const<double>({
        // AggQ_delta as^1 LM^1
        ome_nf_const<double>({
          0.666666666666666666666666666667
        },0)
      },1),
      // AggQ_delta as^2
      ome_logm_const<double>({
        // AggQ_delta as^2 LM^0
        ome_nf_const<double>({
          -8.33333333333333333333333333333
        },0),
        // AggQ_delta as^2 LM^1
        ome_nf_const<double>({
          10.6666666666666666666666666667
        },0),
        // AggQ_delta as^2 LM^2
        ome_nf_const<double>({
          0.444444444444444444444444444444
        },0)
      },0),
      // AggQ_delta as^3
      ome_logm_const<double>({
        // AggQ_delta as^3 LM^0
        ome_nf_const<double>({
          53.795479857509342485574070622,11.1298666024369098879852541562
        },0),
        // AggQ_delta as^3 LM^1
        ome_nf_const<double>({
          637.589919522142356864903381807,-20.9259259259259259259259259259
        },0),
        // AggQ_delta as^3 LM^2
        ome_nf_const<double>({
          87.3258748052685663265589254066
        },0),
        // AggQ_delta as^3 LM^3
        ome_nf_const<double>({
          0.296296296296296296296296296296
        },0)
      },0)
    },0);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AggQ{
    AggQ_reg.get_view(),
    AggQ_plus.get_view(),
    AggQ_delta.get_view()
  };
}


/* C interface */

double ome_AggQ_reg(double as, double LM, double NF, double x)
{
  return(ome::AggQ_reg(as, LM, NF, x));
}

double ome_AggQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::AggQ_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_AggQ_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::AggQ_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_AggQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::AggQ_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_AggQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::AggQ_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_AggQ_reg_min_power()
{
  return(ome::AggQ_reg.min_power());
}

int ome_AggQ_reg_max_power()
{
  return(ome::AggQ_reg.max_power());
}

int ome_AggQ_reg_coeff_as_min_power(int order_as)
{
  return(ome::AggQ_reg[order_as].min_power());
}

int ome_AggQ_reg_coeff_as_max_power(int order_as)
{
  return(ome::AggQ_reg[order_as].max_power());
}

int ome_AggQ_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AggQ_reg[order_as][order_LM].min_power());
}

int ome_AggQ_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AggQ_reg[order_as][order_LM].max_power());
}

double ome_AggQ_plus(double as, double LM, double NF, double x)
{
  return(ome::AggQ_plus(as, LM, NF, x));
}

double ome_AggQ_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::AggQ_plus.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_AggQ_plus_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::AggQ_plus[order_as];
  return(coeff(LM, NF, x));
}

double ome_AggQ_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::AggQ_plus[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_AggQ_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::AggQ_plus[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_AggQ_plus_min_power()
{
  return(ome::AggQ_plus.min_power());
}

int ome_AggQ_plus_max_power()
{
  return(ome::AggQ_plus.max_power());
}

int ome_AggQ_plus_coeff_as_min_power(int order_as)
{
  return(ome::AggQ_plus[order_as].min_power());
}

int ome_AggQ_plus_coeff_as_max_power(int order_as)
{
  return(ome::AggQ_plus[order_as].max_power());
}

int ome_AggQ_plus_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AggQ_plus[order_as][order_LM].min_power());
}

int ome_AggQ_plus_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AggQ_plus[order_as][order_LM].max_power());
}

double ome_AggQ_delta(double as, double LM, double NF)
{
  return(ome::AggQ_delta(as, LM, NF));
}

double ome_AggQ_delta_trunc_as(int trunc_order, double as, double LM, double NF)
{
  auto trunc = ome::AggQ_delta.truncate(trunc_order);
  return(trunc(as, LM, NF));
}

double ome_AggQ_delta_coeff_as(int order_as, double LM, double NF)
{
  auto& coeff = ome::AggQ_delta[order_as];
  return(coeff(LM, NF));
}

double ome_AggQ_delta_coeff_as_LM(int order_as, int order_LM, double NF)
{
  auto& coeff = ome::AggQ_delta[order_as][order_LM];
  return(coeff(NF));
}

double ome_AggQ_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF)
{
  return(ome::AggQ_delta[order_as][order_LM][order_NF]);
}

int ome_AggQ_delta_min_power()
{
  return(ome::AggQ_delta.min_power());
}

int ome_AggQ_delta_max_power()
{
  return(ome::AggQ_delta.max_power());
}

int ome_AggQ_delta_coeff_as_min_power(int order_as)
{
  return(ome::AggQ_delta[order_as].min_power());
}

int ome_AggQ_delta_coeff_as_max_power(int order_as)
{
  return(ome::AggQ_delta[order_as].max_power());
}

int ome_AggQ_delta_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AggQ_delta[order_as][order_LM].min_power());
}

int ome_AggQ_delta_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AggQ_delta[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/AggQ.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_AGGQ_H
#define LIBOME_AGGQ_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-AggQ AggQ
   * \brief Data objects for \f$A_{gg,Q}\f$
   * \{
   */
  /// Regular part of \f$A_{gg,Q}\f$
  extern const ome_as<double> AggQ_reg;

  /// Plus part of \f$A_{gg,Q}\f$
  extern const ome_as_plus<double> AggQ_plus;

  /// Delta part of \f$A_{gg,Q}\f$
  extern const ome_as_const<double> AggQ_delta;

  /// Container for regular, plus and delta part of \f$A_{gg,Q}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AggQ;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-AggQ AggQ
 * \brief C interface functions for \f$A_{gg,Q}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$A_{gg,Q}\f$
double ome_AggQ_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$A_{gg,Q}\f$ truncated in \f$a_s\f$
double ome_AggQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$A_{gg,Q}\f$
double ome_AggQ_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{gg,Q}\f$
double ome_AggQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$A_{gg,Q}\f$
double ome_AggQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate plus part of \f$A_{gg,Q}\f$
double ome_AggQ_plus(double as, double LM, double NF, double x);
/// Evaluate plus part of \f$A_{gg,Q}\f$ truncated in \f$a_s\f$
double ome_AggQ_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the plus part of \f$A_{gg,Q}\f$
double ome_AggQ_plus_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$A_{gg,Q}\f$
double ome_AggQ_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the plus part of \f$A_{gg,Q}\f$
double ome_AggQ_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate delta part of \f$A_{gg,Q}\f$
double ome_AggQ_delta(double as, double LM, double NF);
/// Evaluate delta part of \f$A_{gg,Q}\f$ truncated in \f$a_s\f$
double ome_AggQ_delta_trunc_as(int trunc_order, double as, double LM, double NF);
/// Evaluate a given \f$a_s\f$ coefficient of the delta part of \f$A_{gg,Q}\f$
double ome_AggQ_delta_coeff_as(int order_as, double LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$A_{gg,Q}\f$
double ome_AggQ_delta_coeff_as_LM(int order_as, int order_LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the delta part of \f$A_{gg,Q}\f$
double ome_AggQ_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF);

/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$A_{gg,Q}\f$
int ome_AggQ_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$A_{gg,Q}\f$
int ome_AggQ_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{gg,Q}\f$
int ome_AggQ_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{gg,Q}\f$
int ome_AggQ_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{gg,Q}\f$
int ome_AggQ_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{gg,Q}\f$
int ome_AggQ_reg_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of plus part of \f$A_{gg,Q}\f$
int ome_AggQ_plus_min_power();
/// Get maximum power in \f$a_s\f$ of plus part of \f$A_{gg,Q}\f$
int ome_AggQ_plus_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$A_{gg,Q}\f$
int ome_AggQ_plus_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$A_{gg,Q}\f$
int ome_AggQ_plus_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$A_{gg,Q}\f$
int ome_AggQ_plus_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$A_{gg,Q}\f$
int ome_AggQ_plus_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of delta part of \f$A_{gg,Q}\f$
int ome_AggQ_delta_min_power();
/// Get maximum power in \f$a_s\f$ of delta part of \f$A_{gg,Q}\f$
int ome_AggQ_delta_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$A_{gg,Q}\f$
int ome_AggQ_delta_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$A_{gg,Q}\f$
int ome_AggQ_delta_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$A_{gg,Q}\f$
int ome_AggQ_delta_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$A_{gg,Q}\f$
int ome_AggQ_delta_coeff_as_LM_max_power(int order_as, int order_LM);

/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/AgqQ.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/AgqQ.h>

namespace ome
{

  /**************** AgqQ, regular part ****************/

  const ome_as<double> AgqQ_reg = 
    // AgqQ_reg
    ome_as<double>({
      // AgqQ_reg as^2
      ome_logm<double>({
        // AgqQ_reg as^2 LM^0
        ome_nf<double>({
          // AgqQ_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AgqQ_reg as^2 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AgqQ_reg as^2 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AgqQ_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    11.0617283950617283950617283951,-16.987654320987654320987654321,13.2345679012345679012345679012,
                    -3.75308641975308641975308641975,-1.13580246913580246913580246914,-0.543209876543209876543209876543,
                    -0.301234567901234567901234567901,-0.174955908289241622574955908289,-0.099823633156966490299823633157,
                    -0.0513815402704291593180482069371,-0.0184244562022339800117577895356,0.00486558708780931003153225375448,
                    0.0217882528993640104751215862327,0.034341789897345452901008456564,0.0437991755452072912390372707833,
                    0.0510047037031164015290999417984,0.0565370490767316164141560966958,0.0608038125031589083876665576012,
                    0.0640987935650245018436739569637,0.0666379838951791709502981146141,0.0685829069408934103349881356991,
                    0.0700561669071178137962746543021,0.0711520542532564566258426577674,0.0719439308331907185469829583019,
                    0.0724894679187234570111665197671,0.0728344228389097595361336555755,0.073015402432016463652705546048,
                    0.0730619122738709527834612827244,0.0729978947953814952776715502107,0.0728428965969446797881172762139,
                    0.0726129633629285444736017154855,0.0723213323541607306335237874201,0.0719789728803945327184977930086,
                    0.0715950114840991667976591916733,0.0711770688967372219937896346492,0.0707315289064228961737815027031,
                    0.0702637542655826296103405604862,0.0697782611033434504289275782553,0.0692788606021867369509846245905,
                    0.0687687746830291083734606934359,0.0682507309287155258945650752981,0.0677270408292406061100305419861,
                    0.0671996645571522184331829611923,0.0666702648093942532400909350538,0.0661402517319204046307221083808,
                    0.0656108205387265327012572652536,0.0650829831200797962669925222594,0.0645575946852057276730036572958,
                    0.0640353762871551452472290773173,0.0635169339203822903102172967719,0.0630027747558720479705586189184,
                    0.0624933209776789359260392115673
                  },-1)
                },0)
              ),
              // AgqQ_reg as^2 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AgqQ_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AgqQ_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    10.6257609527036173890333144336,36.0297318477967518516906667563,81.5984932429369003956740485743,
                    180.660921136027535395785839907,351.655764263892252842839651265,708.372731161425308227888121379,
                    1419.35511469503772497791180454,2820.07381441318329072396683246,5692.7484188562664576362174619,
                    11262.0708884645275214277198799,22792.920185013752781878095037,45022.3296408593794224273585843,
                    91200.6645502016478738150942537,180061.53669307333572216785011,364817.686329154112527579728712,
                    720271.224406785361574035315945,1.45914512353389683088772652022e6,2.88143939103311008962008174208e6,
                    5.835731463011793220802542156e6,1.15276418196987813086059961834e7,2.33389190541505058395169506151e7,
                    4.6118864385224818788697202808e7,9.33387944282811926635306225895e7,1.84509390736817045480418506483e8,
                    3.73287560320159592182559847383e8,7.38171449955975463725254532629e8,1.49288637976900322070901973986e9,
                    2.95320398123015575519976251299e9,5.97053060156614688371323994114e9,1.18147997499775288964288494881e10,
                    2.38782506063087985122395608337e10,4.72667468539848498486070952932e10,9.54983008842111581575442258659e10,
                    1.89095604891760237675700320831e11,3.81937522376337112445766634741e11,7.56490726671082647813570989992e11,
                    1.52753945577286706611854819853e12,3.02637250850646295470257399222e12,6.10936131245665983230545903716e12,
                    1.21070390056769134593224399285e13,2.44344326675621093812410711307e13,4.8434015989553725309967839147e13,
                    9.77263301126973314170383959517e13,1.93758248111635267066882293275e14,3.90862143262071024406653704289e14,
                    7.7511704823738789767424958222e14,1.56328489584347726904072033805e15,3.10078699439764637046745086435e15,
                    6.25251847543256773811364220232e15,1.24043583831241067308705665974e16,2.50077144379083408392719885287e16
                  },0)
                },0)
              ),
              // AgqQ_reg as^2 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AgqQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AgqQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    8.49382716049382716049382716049,2.56790123456790123456790123457,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951,
                    11.0617283950617283950617283951,11.0617283950617283950617283951,11.0617283950617283950617283951
                  },0),
                  // AgqQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    4.74074074074074074074074074074,1.18518518518518518518518518519,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593,
                    5.92592592592592592592592592593,5.92592592592592592592592592593,5.92592592592592592592592592593
                  },0),
                  // AgqQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    0.888888888888888888888888888889,0.888888888888888888888888888889,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778,
                    1.77777777777777777777777777778,1.77777777777777777777777777778,1.77777777777777777777777777778
                  },0)
                },0)
              )
            }
          )
        },0),
        // AgqQ_reg as^2 LM^1
        ome_nf<double>({
          // AgqQ_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AgqQ_reg as^2 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AgqQ_reg as^2 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AgqQ_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    11.8518518518518518518518518519,-18.962962962962962962962962963,13.037037037037037037037037037,
                    -2.37037037037037037037037037037,-1.18518518518518518518518518519,-0.82962962962962962962962962963,
                    -0.651851851851851851851851851852,-0.541798941798941798941798941799,-0.465608465608465608465608465608,
                    -0.409171075837742504409171075838,-0.365432098765432098765432098765,-0.330415263748597081930415263749,
                    -0.301683501683501683501683501684,-0.277648277648277648277648277648,-0.257224257224257224257224257224,
                    -0.239641839641839641839641839642,-0.224338624338624338624338624339,-0.21089324618736383442265795207,
                    -0.19898329702251270878721859114,-0.188357604250277108894239957191,-0.178817413905133203378817413905,
                    -0.170203285992759676970203285993,-0.162385762385762385762385762386,-0.155258590041198736850910763954,
                    -0.148733713951105255453081540038,-0.142737520128824476650563607085,-0.137207977207977207977207977208,
                    -0.132092434314656536878759100981,-0.127345905123682901460679238457,-0.122929716799448600214883739788,
                    -0.118810436051815362160189746397,-0.114959007951221521855559675359,-0.111350059737156511350059737157,
                    -0.107961333767785380688606495058,-0.104773222420281243810655575361,-0.10176838412132529779588603118,
                    -0.0989314244216205000518726008922,-0.096248629581962915296248629582,-0.0937077428305498480937077428305,
                    -0.0912977755083018240912977755083,-0.0890088469035837456890088469036,-0.0868320478076575637551247307345,
                    -0.0847593237837140276164666408569,-0.0827833748990867538797204140369,-0.0808975692696622929181068715952,
                    -0.0790958682431550648604912170804,-0.0773727614307324452251988483873,-0.0757232101049554025193864848506,
                    -0.074142597731866927056566279508,-0.0726266866084495263826570817452,-0.0711715797430083144368858654573,
                    -0.0697736872526788493175047796897
                  },-1)
                },0)
              ),
              // AgqQ_reg as^2 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AgqQ_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AgqQ_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    10.4312843209486342866616404019,38.4520405431006204470970375696,87.3824418762934816568567207941,
                    198.468587456290667017417145292,366.122360097766519220019475769,779.652127602940445847446358945,
                    1481.55610705773274354674456974,3095.31115591440728603528808128,5960.3577615642643075203116123,
                    12328.8707259503981035767784274,23924.506883999561639252322287,49180.328695047383660098359501,
                    95922.365134202511427940826746,196342.79812647288092373972135,384336.891328240837142554737776,
                    784250.919001618019421454611896,1.53930537662757466318153356242e6,3.13355248048826479477265318148e6,
                    6.16335152597289850748285175148e6,1.25232484291578904293294997037e7,2.46731247673476197150592593164e7,
                    5.00573306472544151471889725454e7,9.87573126984530342385818892948e7,2.00111011585918344445961486518e8,
                    3.95246084126894513514964987382e8,8.00045185286961329767450103588e8,1.58172051401232721793945861174e9,
                    3.19881774503697479042149398827e9,6.32941284897052625519744010877e9,1.27905592728938794478961472207e10,
                    2.53264452432517253252759653044e10,5.11457863337303117719625514633e10,1.01336622352304590091117456571e11,
                    2.04525207359667288143568680926e11,4.05455538151123841488167268765e11,8.1789521348459530485336817927e11,
                    1.6222105058895420154542205374e12,3.27084618756080190115964465933e12,6.49023392565418831665818962247e12,
                    1.30807438749898358415124295463e13,2.59659530685368262789162970892e13,5.23134307889020337405162158865e13,
                    1.03881991757030691613178515139e14,2.09219056929037974234349059256e14,4.15594145126307544249317154945e14,
                    8.36749759137065969191871592275e14,1.66261851126929215488693939789e15,3.34653578118334764497562386493e15,
                    6.65136192196947778900904743521e15,1.33844399031786069524250680616e16,2.66087177787927529548879290181e16
                  },0)
                },0)
              ),
              // AgqQ_reg as^2 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AgqQ_reg as^2 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AgqQ_reg as^2 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    9.48148148148148148148148148148,2.37037037037037037037037037037,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519,
                    11.8518518518518518518518518519,11.8518518518518518518518518519,11.8518518518518518518518518519
                  },0),
                  // AgqQ_reg as^2 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    3.55555555555555555555555555556,3.55555555555555555555555555556,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111,
                    7.11111111111111111111111111111,7.11111111111111111111111111111,7.11111111111111111111111111111
                  },0)
                },0)
              )
            }
          )
        },0),
        // AgqQ_reg as^2 LM^2
        ome_nf<double>({
          // AgqQ_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AgqQ_reg as^2 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AgqQ_reg as^2 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AgqQ_reg as^2 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    3.55555555555555555555555555556,-3.55555555555555555555555555556,1.77777777777777777777777777778
                  },-1)
                },0)
              ),
              // AgqQ_reg as^2 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AgqQ_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AgqQ_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    4.44444444444444444444444444444,12.4444444444444444444444444444,28.4444444444444444444444444444,
                    56.8888888888888888888888888889,113.777777777777777777777777778,227.555555555555555555555555556,
                    455.111111111111111111111111111,910.222222222222222222222222222,1820.44444444444444444444444444,
                    3640.88888888888888888888888889,7281.77777777777777777777777778,14563.5555555555555555555555556,
                    29127.1111111111111111111111111,58254.2222222222222222222222222,116508.444444444444444444444444,
                    233016.888888888888888888888889,466033.777777777777777777777778,932067.555555555555555555555556,
                    1.86413511111111111111111111111e6,3.72827022222222222222222222222e6,7.45654044444444444444444444444e6,
                    1.49130808888888888888888888889e7,2.98261617777777777777777777778e7,5.96523235555555555555555555556e7,
                    1.19304647111111111111111111111e8,2.38609294222222222222222222222e8,4.77218588444444444444444444444e8,
                    9.54437176888888888888888888889e8,1.90887435377777777777777777778e9,3.81774870755555555555555555556e9,
                    7.63549741511111111111111111111e9,1.52709948302222222222222222222e10,3.05419896604444444444444444444e10,
                    6.10839793208888888888888888889e10,1.22167958641777777777777777778e11,2.44335917283555555555555555556e11,
                    4.88671834567111111111111111111e11,9.77343669134222222222222222222e11,1.95468733826844444444444444444e12,
                    3.90937467653688888888888888889e12,7.81874935307377777777777777778e12,1.56374987061475555555555555556e13,
                    3.12749974122951111111111111111e13,6.25499948245902222222222222222e13,1.25099989649180444444444444444e14,
                    2.50199979298360888888888888889e14,5.00399958596721777777777777778e14,1.00079991719344355555555555556e15,
                    2.00159983438688711111111111111e15,4.00319966877377422222222222222e15,8.00639933754754844444444444444e15
                  },0)
                },0)
              ),
              // AgqQ_reg as^2 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AgqQ_reg as^2 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AgqQ_reg as^2 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    1.77777777777777777777777777778,1.77777777777777777777777777778,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556
                  },0)
                },0)
              )
            }
          )
        },0)
      },0),
      // AgqQ_reg as^3
      ome_logm<double>({
        // AgqQ_reg as^3 LM^0
        ome_nf<double>({
          // AgqQ_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AgqQ_reg as^3 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -678.682381056504968950891436704,2103.42757982657281168223542486,-1916.26444303514054392991680763,
                    568.763937810286905662627670925,-18.9835029930838440938682125494,23.8344472143758771378872848339,
                    -2.53542718728455644986478212974,0.0706369575122060528331147570012,13.6819161911788480210892796215,
                    -7.55368155307619378105256064394,19.1773944705554683417285178851,-10.8506374612731415908055170946,
                    21.0393127341993378689416549984,-12.3932369653220750329764561944,21.4505908252045987438258402812,
                    -13.1026786528493470026165104157,21.2265875789630944267520776296,-13.3789661180132733138249570137,
                    20.7158473053028763153248502821,-13.4172244669149127635277328117,20.0810108477283626546283644989,
                    -13.3205169642629041923968506267,19.4022556909019218460824722587,-13.1464919683671184167294369635,
                    18.7202502899289058689871174992,-12.9287831637580940333880429646,18.0556520106354474902308198755,
                    -12.6876262433645845567020209287,17.4185772959177238588563500284,-12.4354588356833022011101400511,
                    16.813448037283408677569712055,-12.1800236938055301643038934901,16.2415740758111708223781134705,
                    -11.9261593633441890698683772061,15.7025724074973614960357272334,-11.6768688266317957275170147196,
                    15.1951647155272953172037466568,-11.4339754919910023238563861336,14.7176319327833927651416475025,
                    -11.1985355423989758747782774958,14.2680746984592346243590029099,-10.9711023570617892758352599701,
                    13.8445617525099761118873578075,-10.7518989227906214876890921081,13.4452126895143128071520939019,
                    -10.5409318029589153294368843493,13.0682419190915507261614991832,-10.3380673028244942031593464565,
                    12.7119796395380722908303486584,-10.143082791575164119284441266,12.3748792629237690159447972049,
                    -9.95570147350260822374343047556
                  },-1),
                  // AgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -153.559798605251777318007964609,-38.2687033157460505611385150029,513.145919412345598438134279944,
                    -211.986934028416328155948585437,8.28640331276138859388030282212,15.3117402214865264872825582823,
                    11.46303724431937121242683753,10.0981944440093148992014540091,7.31000646077678105150620286396,
                    10.0469125086617212702404975559,4.58832384207009371293222631817,10.4799731208723161394537600442,
                    2.80189036918007619935905055372,10.8431577087071395517856499792,1.57570749581889056677194498804,
                    11.0796121597630652648608806641,0.700763101083061013481578361274,11.2095380304482070395954967699,
                    0.0569565289600401430084878301312,11.2602979459600806080450586385,-0.428390323224005703248552954499,
                    11.2543054161115801194635549756,-0.801384706854568464571322854599,11.2081599031490510818745708149,
                    -1.0924731752217223100975111447,11.1338188360581741762713666623,-1.32245026452381287363666077488,
                    11.0398505304862791779626364425,-1.50592933533619325985002325794,10.932411404684652028747208242,
                    -1.65343318813580318561851349893,10.81594853641545564806243081,-1.77269992358621028374499475581,
                    10.6936924833170301046047307643,-1.86952479602792261395526998694,10.5680015111012159069333578857,
                    -1.94831812141604323567282555487,10.4406030352681349617322968185,-2.01248409572877253153625024138,
                    10.3127642909544749953243540402,-2.06468360026501399731580157093,10.1854140924139962949644272736,
                    -2.10702004821495397225879603272,10.0592305353440748376761102027,-2.14117308416120282268127965773,
                    9.93470476571773761703771370844,-2.16849626794726637413797058879,9.81218776420459350086904984234,
                    -2.19008945151186657540296620451,9.69192495883355218134822078399,-2.20685309273976428889531642634,
                    9.57408203129528801328106620319
                  },-1),
                  // AgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    86.7301963893319292329527060593,-127.06974978959878935360255484,3.10562414266117969821673525377,
                    8.20027434842249657064471879287,-7.86853223593964334705075445816,1.98770919067215363511659807956,
                    -5.44901206573164245121917079589,0.448386103412558439013465468492,-4.26814416667444298249706832893,
                    -0.166743310035491105449953186579,-3.5425098579905912491022853911,-0.462561114323179418577847309609,
                    -3.04373782583227459339002117212,-0.617877623263595316234035539422,-2.67687922221635422015289061823,
                    -0.70236744182070460730072723018,-2.39435330375438880714629358313,-0.747925340494793838949220782419,
                    -2.16936099961237241620480036054,-0.770793677891943756888962083656,-1.98553618338242724572613047958,
                    -0.779895969878695558015664580353,-1.83226826314308517126039226981,-0.78042015073137040349651162255,
                    -1.70235264836929063968114700447,-0.775516209033306923725584099824,-1.59071335310709045483952508419,
                    -0.76716261643644400780094771521,-1.49366420519115364056225849244,-0.756635437944806846667499521095,
                    -1.40845973524605850632699597619,-0.744774829029594097279191539938,-1.33301070428440729705581269941,
                    -0.732142587351106614748601316414,-1.26569757730346096790504828128,-0.719118474686766424252984741637,
                    -1.20524455513154419400739451947,-0.705960811246152036300514076908,-1.15063230369619155927931325897,
                    -0.692845541009928055454856505435,-1.10103612837885947529448067915,-0.679891956944239914703402645735,
                    -1.05578130366575361878916122747,-0.667179956155565556229944498988,-1.0143102278059863142844177347,
                    -0.654761800520721428998008005464,-0.97615789057640065124494472333,-0.642670244742432089330918383642,
                    -0.940933289455357503847294160285,-0.630924222001821452352051847051,-0.908305170570037960677866628092
                  },0),
                  // AgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -14.2661179698216735253772290809,24.2853223593964334705075445816,2.28257887517146776406035665295,
                    0.79012345679012345679012345679,0.82962962962962962962962962963,0.434567901234567901234567901235,
                    0.541798941798941798941798941799,0.310405643738977072310405643739,0.409171075837742504409171075838,
                    0.243621399176954732510288065844,0.330415263748597081930415263749,0.201122334455667789001122334456,
                    0.277648277648277648277648277648,0.17148283814950481617148283815,0.239641839641839641839641839642,
                    0.149559082892416225749559082892,0.21089324618736383442265795207,0.132655531348341805858145727427,
                    0.188357604250277108894239957191,0.119211609270088802252544942603,0.170203285992759676970203285993,
                    0.108257174923841590508257174924,0.155258590041198736850910763954,0.099155809300736836968721026692,
                    0.142737520128824476650563607085,0.0914719848053181386514719848053,0.132092434314656536878759100981,
                    0.084897270082455267640452825638,0.122929716799448600214883739788,0.0792069573678769081067931642644,
                    0.114959007951221521855559675359,0.074233373158104340900039824771,0.107961333767785380688606495058,
                    0.069848814946854162540437050241,0.10176838412132529779588603118,0.0659542829477470000345817339281,
                    0.096248629581962915296248629582,0.0624718285536998987291384952204,0.0912977755083018240912977755083,
                    0.0593392312690558304593392312691,0.0868320478076575637551247307345,0.0565062158558093517443110939046,
                    0.0827833748990867538797204140369,0.0539317128464415286120712477302,0.0790958682431550648604912170804,
                    0.0515818409538216301501325655915,0.0757232101049554025193864848506,0.049428398487911284704377519672,
                    0.0726266866084495263826570817452,0.0474477198286722096245905769715,0.0697736872526788493175047796897
                  },0),
                  // AgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    -1.11934156378600823045267489712,2.04115226337448559670781893004
                  },0)
                },0)
              ),
              // AgqQ_reg as^3 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AgqQ_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    37.9369032405002989208256115383,-299.032878449718564050021258822,-1154.2145399028593895671192994,
                    -2712.22488715861034218954101847,-4662.38336982631683340061703073,-8953.16875428124982061726120409,
                    -14759.8543826321147481646637954,-28128.892664908732019328925146,-45484.1098183307459332553068802,
                    -86196.8329225892122847827408374,-135634.109852270942090536926843,-254249.028736184961696619140064,
                    -381512.478431260564860253041808,-700572.709195139570822834556557,-956745.883181026744368464688011,
                    -1.68002200129686676544706916438e6,-1.78693246576806631348944943694e6,-2.690051614394892112476871593e6,
                    243058.328660290247693628447831,3.86144427964827367032446734661e6,2.79903850327419720307345934378e7,
                    6.89543368044102537409835034941e7,2.11477315325338142926252677272e8,4.73062025907242889473581203574e8,
                    1.21480069233242605910356537692e9,2.62385515576745282267731406791e9,6.234129391664084067626263691e9,
                    1.32235707632509625433006967445e10,3.00854486845043129961961974045e10,6.31148299603014934854136091825e10,
                    1.39703910916783951509453507412e11,2.90905001649678498449243018919e11,6.31891495044213849358794628797e11,
                    1.30875865263882040491856908497e12,2.80426202764649170353911858313e12,5.78471292324696199118540568681e12,
                    1.22677773604787077164865398408e13,2.52266032744815314006538474114e13,5.30715770561126405851885934973e13,
                    1.08856463404267173643948327374e14,2.27553327125748676876866612665e14,4.65770034948720419819145368265e14,
                    9.68601851601514321867139202849e14,1.97914573489783287459782967929e15,4.09815047919516055485586430077e15,
                    8.36139244868889559657616542046e15,1.72515145790078885227420614241e16,3.51532911716473655210903916925e16,
                    7.23087142458872542612441488651e16,1.4718021954573013919720268311e17,3.01953398355307705318629574201e17
                  },0)
                },0)
              ),
              // AgqQ_reg as^3 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    136.455201888561545206185019201,60.0884583652722593158130631992,120.096438521859572219773765984,
                    -85.1534138125251049423625027626,-136.715667758827868527556764903,-148.201280814762038939487546097,
                    -148.608959927986628614859154309,-144.818008382019880152328496396,-139.232648807990481623078556442,
                    -132.869341687913761181519892141,-126.207424100612383786813920241,-119.488395813935187417567655536,
                    -112.838389117511936461719360658,-106.32378275859956673730384452,-99.9784871259211353493738205555,
                    -93.8181608695656593011271717874,-87.8479812777582396279264066644,-82.0670564435308156272976182009,
                    -76.4710066681946775287723637108,-71.0535091401717385761423050324,-65.8072366137968079902494646206,
                    -60.7244324580800689699704144049,-55.7972628332601823384199065834,-51.0180299857460105028006108306,
                    -46.3792979482375223586982045295,-41.873962576238277979659619505,-37.4952861237158765905252590118,
                    -33.2369093068794679030634051129,-29.0928492387084893089105576151,-25.0574886984394852043099047375,
                    -21.1255603109425637309839710447,-17.2921279748115624557444772466,-13.5525670623234151703861304012,
                    -9.90254437273687728606984886601,-6.33799845916568358068379777478,-2.85512070795224240657790083974,
                    0.549662611539353341657242586959,3.87970721570911161814948363801,7.13816655340702859486269417443,
                    10.3280064353420380781876094228,13.4520185796912113616394527186,16.5128331246248433865983118811,
                    19.5129301680017936492634227728,22.4546503988787198831070567281,25.3402048864697867307058245687,
                    28.1716840909952969662211850875,30.951066158295502669833059245,33.6802245567246571012756628411,
                    36.3609351110633423004705960421,38.9948824842510291659402242693,41.5836661538146476200017609915
                  },0),
                  // AgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    72.4459587795985427974020032719,101.196884321637650722037883041,161.519760841021005071499174588,
                    280.089622587672466050680803223,324.871944839022226687267375272,361.43137189249839694559185821,
                    390.902482643852763224747174887,415.221824326170847373992871999,435.809527711302765997713402666,
                    453.620199365310445659573813552,469.301782541676676076602005613,483.30648614291453731839857748,
                    495.95944482873232342075928922,507.500977900793050336676854262,518.113143334719362866271865056,
                    527.936881654235114074559301783,537.083393268111536651899914367,545.641888020386649449043171273,
                    553.684991721201492498750553179,561.272601241456269831051415775,568.454688264909322567271351544,
                    575.2733752563120970673956021,581.764497700736291404950655476,587.958797180260310013624721726,
                    593.882844804176783051140181692,599.559764713914018410368670337,605.009807308902846557335841747,
                    610.250808078421670840559396768,615.298558339024254840451260278,620.16710740036370968784102558,
                    624.869010824457769706796343966,629.415535916240301956865787143,633.816832991333844767583933808,
                    638.08207904098236398199379384,642.219598967925995108170734415,646.23696847050099873919594879,
                    650.141101813241533089757870842,653.938327074754780416728126949,657.634450959887825610012011147,
                    661.234814868307312911750180856,664.744343599828393935774829338,668.167587828998405445480774774,
                    671.508761283183639866381355867,674.771773398846676173485538292,677.960258101546115000962655251,
                    681.077599250075829799254455785,684.126953199168320421907986877,687.111268864490504451092790098,
                    690.033305615266060928129790538,692.895649271409171159312251727,695.700726441684307159062620032
                  },0),
                  // AgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    25.1431940783560578593195015748,48.5506014857634652667269089822,58.3686926834610869120546410096,
                    89.8529176491675340999833104198,102.675962916657246034139689021,113.013411476328027927143804247,
                    121.001340145738178818776177361,127.358743353935037809285961521,132.576405233501679280689337687,
                    136.970132546100244083839678756,140.747812342298558800672914108,144.051043416693119914276302309,
                    146.979544244542993779862850275,149.605676917399313359829153888,151.983350945487125194758069267,
                    154.153659225468448182457396676,156.148556486741370831041420921,157.993328791549986460281596276,
                    159.708294351668764002557223334,161.310002217115378981900399056,162.812094743221595239804020459,
                    164.225939795081395011695683585,165.561101993971898621216086426,166.825699339688834938216120007,
                    168.02667681393552191989916524,169.170018923298787439057214196,170.260916697289111262003557879,
                    171.303900275045668745619628676,172.302945184125863795053175728,173.261558286868277874974707824,
                    174.182847854103688644151536462,175.069581132065732327954154263,175.924231969164353624293362302,
                    176.749020478772967980150719013,177.54594627323246253696442412,178.316816471754700691952400957,
                    179.063269431835016258455178368,179.786794959506796491529029057,180.488751603418078287601226989,
                    181.170381520459045828490579392,181.832823308572838620369117901,182.477123129550740322182862871,
                    183.104244386645487432905259517,183.715076175417891049540981196,184.310440688846074607479325127,
                    184.891099727450051090810673099,185.457760440536865812567824367,186.011080404506536429471024696,
                    186.551672127582918778293360549,187.080107056645865817085971143,187.596919150489348439403618718
                  },0),
                  // AgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.37311385459533607681755829904,8.51577503429355281207133058985,12.2578875171467764060356652949,
                    23.012345679012345679012345679,27.045267489711934156378600823,29.7887517146776406035665294925,
                    31.8244170096021947873799725652,33.4234763864393494023123652753,34.7305506564765824025083284343,
                    35.8305571885818799399046312627,36.7770592461950486641844666536,37.6057577539059020540502021984,
                    38.3415103415103415103415103415,39.0022487800265578043355821134,39.6012930827745642560457375272,
                    40.1487840006358524877043395562,40.6526052822349118645414941711,41.1189976004790819605634420449,
                    41.5529791492028238578710619379,41.9586410890924899257277042699,42.3393596894342221712936080554,
                    42.6979516425680856365410888975,43.0367897591839800302132603474,43.3578904989642689248338779954,
                    43.6629811261160877030616739366,43.9535518901168033945986215122,44.2308970415360288878981888858,
                    44.4961474137822859078177602457,44.7502965568203178347385760554,44.9942218865977832727687934244,
                    45.2287019422783498090185991505,45.4544305753731922722951249657,45.6720286991839803602636191468,
                    45.8820540824471175063159384369,46.085009563180376017352227251,46.2813499773857139699668683188,
                    46.4714880353523848632899039802,46.655799330774791396807548609,46.8346266311095641162456351686,
                    47.0082835688990555119748476619,47.1770578312405693154769552576,47.3412139267426449440205151471,
                    47.5009955951060657916328713413,47.6566279130879142455302317742,47.8083191414371959970514320465,
                    47.9562623499603643249857662972,48.1006368518227888927243436976,48.2416094732376163125083080619,
                    48.3793356806181218394488917058,48.5139605839022618679320475108,48.6456198319636263314129131081
                  },0),
                  // AgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^4
                  ome_x<double>({
                    -0.411522633744855967078189300412,-0.411522633744855967078189300412,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823,
                    -0.823045267489711934156378600823,-0.823045267489711934156378600823,-0.823045267489711934156378600823
                  },0)
                },0)
              )
            }
          ),
          // AgqQ_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AgqQ_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AgqQ_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    10.2150416607980364864664192802,-11.7952885743782834000466661938,2.73715046002864787286283926973,
                    4.21399176954732510288065843621,-0.724279835390946502057613168724,-1.10617283950617283950617283951,
                    -1.07764060356652949245541838134,-0.985145992553399960807368214776,-0.888732118361747991377621007251,
                    -0.801149650532366581749297798681,-0.72438434907570710039845842315,-0.657688466083527811922873651269,
                    -0.599713299960213540460454040701,-0.549117951093259735235043877019,-0.504730658981099898207481981732,
                    -0.465571412844781451483391518665,-0.430833193718555270583489278375,-0.399853949587739399960584730789,
                    -0.372089686572170923936321453353,-0.347091549354796434004985521759,-0.324487186534468865204928311132,
                    -0.303965890284332411020643168603,-0.285266829451269108164413985957,-0.268169740630745414458076135043,
                    -0.252487546353959489827165710695,-0.238060477181627333408196665107,-0.224751367470872830310287682266,
                    -0.212441869511803825785076279724,-0.201029389223960866932803999835,-0.190424591581526066479982346155,
                    -0.180549358301696317567611765097,-0.171335106546543400442288412859,-0.162721397413563205429080673154,
                    -0.154654778332069155389301463975,-0.14708781528433463538084879544,-0.139978279891210382473022091762,
                    -0.133288463486188740562583074495,-0.126984595832840812789710699647,-0.121036350481432780366128711962,
                    -0.115416422185194104927720689121,-0.110100164512467292897121501247,-0.105065277955434467610424488277,
                    -0.100291540569694101800429903127,-0.0957605745740739031860002539488,-0.0914556434680040837302757740897,
                    -0.0873614751398000652474628137462,-0.0834641071863584558161075054329,-0.0797507512767421524662732891395,
                    -0.0762096738954081468205604553053,-0.0728300912163384310151223750232,-0.0696020762036716358620202858027,
                    -0.0665164763208299360026165941825
                  },-1)
                },0)
              ),
              // AgqQ_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AgqQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    10.835456667648905115819398851,35.7252248499033654507923032249,79.5238788001705598997621435777,
                    177.403785400899960289197268225,302.486519396403506077533193903,694.675025929552352516434276725,
                    1238.52799703539637245244558927,2732.71985778381520780601384367,5027.23211437931020722170710309,
                    10813.315563422989712891779657,20300.7442961629253661943500414,42935.7920734873823002663537683,
                    81735.2720488257463349026118035,170840.343743589181128312092553,328488.035690072319471377657219,
                    680686.766974184976933532086506,1.31861357300043511255447286848e6,2.71456472376267642888259134664e6,
                    5.28890916989390012530593405203e6,1.08325754723318746372795177851e7,2.12015093939558231655521186847e7,
                    4.32479806710354603725769764938e7,8.49544068876084196657388633149e7,1.72723454592316500518747827658e8,
                    3.40305175953752308600699439903e8,6.90005445187712972977794063553e8,1.36284444060486950486273700688e9,
                    2.75704545869932487212424793252e9,5.45684792300031289700136326501e9,1.10181033171136302033716596803e10,
                    2.18460039013284686704789447772e10,4.4037967265242592182338450772e10,8.74478949211835938445202595169e10,
                    1.76033180666395020899183235637e11,3.50012498911551188876522989247e11,7.03720823600554172748282496292e11,
                    1.40081919436081332693232337254e12,2.81344469980305935728676272026e12,5.60597113380376117706694978216e12,
                    1.12487257257692474796445086811e13,2.24333733014502822612974020004e13,4.49770631358047664252836056458e13,
                    8.9767072193310009704323993028e13,1.79844979252873631992735199009e14,3.59187639395115447717938093216e14,
                    7.19154566322124844677165896563e14,1.43717645289140886711744246321e15,2.87581263157336706852368348339e15,
                    5.75023107680966155965129914897e15,1.1500360450261110556019683112e16,2.3006404722203406165940007004e16
                  },0)
                },0)
              ),
              // AgqQ_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AgqQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    5.89764428718914170002333309689,4.31739737360889478644308618331,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802,
                    10.2150416607980364864664192802,10.2150416607980364864664192802,10.2150416607980364864664192802
                  },0),
                  // AgqQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -3.16049382716049382716049382716,4.74074074074074074074074074074,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358,
                    1.58024691358024691358024691358,1.58024691358024691358024691358,1.58024691358024691358024691358
                  },0),
                  // AgqQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -3.16049382716049382716049382716,-0.79012345679012345679012345679,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395
                  },0),
                  // AgqQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.395061728395061728395061728395,-0.395061728395061728395061728395,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.79012345679012345679012345679,-0.79012345679012345679012345679
                  },0)
                },0)
              )
            }
          )
        },0),
        // AgqQ_reg as^3 LM^1
        ome_nf<double>({
          // AgqQ_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AgqQ_reg as^3 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -444.696026344289940347867233339,1493.07530203835698018429841674,-1334.69564815797393544277573073,
                    333.98865153319186883202850322,-89.370597711109463498989865459,41.9354374790831186801567529631,
                    -71.5592092623722076679286509682,32.8391298283297018080395970832,-51.1230449396324445596872227696,
                    27.1745178442789067559839764012,-39.4717252290444930075520949834,23.2078297801822189634013414746,
                    -32.0128277186106478585164511128,20.2884862648901313450389855172,-26.8377094650062288641429256092,
                    18.0518411472036825820199486617,-23.041831544120227199946975189,16.2827577759304817549570424477,
                    -20.1423681510275422278526219046,14.8474323336698847426552022287,-17.8580398142280494307704630269,
                    13.6586104606573998034360900903,-16.0138556528362536849284732516,12.6570525674197371806199544426,
                    -14.4952493548950942963068741342,11.8011476240898872106029735386,-13.2240889129498605894274892775,
                    11.0608123975189168016523287185,-12.1452775135061177588088339169,10.4137553228899613544618775418,
                    -11.2188615717286580728538503876,9.84310366679120881657584760616,-10.4151736800166219010089418711,
                    9.33584791353655823547196662525,-9.71173078054317281049504973316,8.88179316730451643093642601873,
                    -9.09118971108770120489335315458,8.47283480266480106517198166113,-8.53996237279598766240509792803,
                    8.10244712794758538482708606451,-8.04725504318268277802646042365,7.76531537408477554260093112952,
                    -7.60438775144968493979498406817,7.45706620630480190299919133496,-7.20430296459498335178972361773,
                    7.17406727733080980393761406141,-6.84120493940713317627512326873,6.91327601144277922131842448408,
                    -6.51029096644363816771728926086,6.67212405184304925611680603495,-6.2075483381348311624837453049,
                    6.44842791736585706665049926903
                  },-1),
                  // AgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -133.633892818892358622155463901,89.8066970023528113773463008979,371.951790913138650562011352858,
                    -86.3868312757201646090534979424,-7.04526748971193415637860082305,8.83226337448559670781893004115,
                    3.99920987654320987654320987654,-7.25496733014193331653649113967,4.87245677812571236607517786656,
                    -11.5503834612426197208258180795,4.78103033074226489864349946654,-12.8847718155671765847598245653,
                    4.51687236202448935843487419857,-13.1790616077117454527922847482,4.2325754330826182051879431423,
                    -13.0507030198908528149494753099,3.96559547079274970431433016467,-12.7416350295439107434493824344,
                    3.72435714374143661019246829631,-12.3582586179417411539578817419,3.50885680860183418528397546754,
                    -11.9506932127716798099506268549,3.31667176716698662638122951754,-11.5433774275011702718944154627,
                    3.14489601019465283271238683899,-11.148239477305372888933953987,2.99077275032798965458340303743,
                    -10.7708341886812785138074436753,2.85187642081317626907116853081,-10.4133784363713340153023417296,
                    2.72613508020007549339516202991,-10.0763218102480253381606936102,2.61179907962263499347796732939,
                    -9.75918707380950293900013584726,2.50739561358590243462193491795,-9.46103055377419145999592102294,
                    2.41168372505076781167044948271,-9.18069777888646050218122944956,2.32361457735196751573201621898,
                    -8.91696578997180676907303887163,2.2422980085000483410280514607,-8.66862142741742543599905939308,
                    2.16697498010416920910352294737,-8.43450293964840144991062665014,2.09699509843255534470392084234,
                    -8.21352042617093707793132082132,2.03179833301432027344137911431,-8.00466407830257627272618796176,
                    1.9709001446478449930880110573,-7.80700546751521084874818571148,1.9138793590119980420192544266,
                    -7.61969498441460062522554595905
                  },-1),
                  // AgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    102.320987654320987654320987654,-85.2345679012345679012345679012,-3.16049382716049382716049382716,
                    9.08641975308641975308641975309,-3.5950617283950617283950617284,4.9975308641975308641975308642,
                    -2.34779541446208112874779541446,3.569664902998236331569664903,-1.77307466196355085243974132863,
                    2.8016460905349794238683127572,-1.43179947624392068836513280958,2.31290684624017957351290684624,
                    -1.20314253647586980920314253648,1.97205263871930538597205263872,-1.03844797178130511463844797178,
                    1.71992945326278659611992945326,-0.913870733478576615831517792302,1.52553861050593076736867586541,
                    -0.816216285084534138541706481163,1.37093350660602122590426683994,-0.737547572635291933537547572635,
                    1.24495751162417829084495751162,-0.672787223511861193020613310468,1.14029180695847362514029180696,
                    -0.61852925389157273215244229737,1.05192782526115859449192782526,-0.572400548696844993141289437586,
                    0.976318605948235577865207494837,-0.532695439464277267597829539081,0.910880009730584443228121389041,
                    -0.498155701121959928040758593224,0.853683791318199920350457984867,-0.467832446327069982983961478585,
                    0.803261371888822869215026077771,-0.440996331192409623782172801781,0.758474253899090500397689940174,
                    -0.417077394855172632950410728189,0.718426028367548835385092695034,-0.395623693869307904395623693869,
                    0.682401159594142050282401159594,-0.376272207166516109605540499849,0.649821482341807545059577579903,
                    -0.358727957896042600145455127493,0.620214697734077579038819348897,-0.342748762387005281062128607348,
                    0.593191170968948746726524504302,-0.328133910454806744250674767686,0.568426582610979774100341476228,
                    -0.314715641969947947658180687563,0.545648778029730410682791635173,-0.302352644761608347042520711988
                  },0),
                  // AgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -5.92592592592592592592592592593,6.51851851851851851851851851852
                  },0),
                  // AgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    -2.37037037037037037037037037037,1.18518518518518518518518518519
                  },0)
                },0)
              ),
              // AgqQ_reg as^3 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AgqQ_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    47.7841282566074322120325584226,94.1499663820302961337763297519,-259.075647679071289451440418944,
                    -116.032227489075918345966074576,-418.243272984204433453959379096,986.057889248044181584500776125,
                    2426.24575141378897825656247154,10129.959858688133910208984441,23154.9437805977678130958290108,
                    62355.0928408830720617984894987,137496.671855117018607226994427,326054.981971757442774986639878,
                    703910.997334386215079055493118,1.57568788777995962385765744159e6,3.35475759955255246218093057132e6,
                    7.27474585241098219705270422143e6,1.5337584046925325370956900089e7,3.26135899275027251270145546204e7,
                    6.82637697149104843897200413099e7,1.43272218250874110439063705711e8,2.98219179530086707011399837689e8,
                    6.20183366393256025976966049225e8,1.28523196121934701216852666566e9,2.65487502676536601629564835942e9,
                    5.48223819061746754009112938893e9,1.12670089779153942841650133633e10,2.31977523762805272227286161808e10,
                    4.74873660175294089409186007233e10,9.75316335372936830830080649553e10,1.99027600403138770571618464466e11,
                    4.07917120716067229783581030413e11,8.3030344681064832067981301988e11,1.69869143333879092009316479227e12,
                    3.45043657956444159776944369041e12,7.04812813084642409936355301799e12,1.42915799193211718528612760659e13,
                    2.91532054969662438340343411504e13,5.90281327852396644509906678692e13,1.20265526061262209675683805667e14,
                    2.43206507558554360255640248287e14,4.949845489642723939198579338e14,9.99916256035159340770712394395e14,
                    2.03312301909599969092752058821e15,4.10332719494882706303200249284e15,8.33607653539907499418538110846e15,
                    1.68107187742592322003005897338e16,3.41250539919205527809639685846e16,6.87690451503021319831892318781e16,
                    1.39499517397283330420671983577e17,2.80946409851880251456570779886e17,5.69538294120585452381114315056e17
                  },0)
                },0)
              ),
              // AgqQ_reg as^3 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AgqQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    220.820485521892380902763117017,10.1869186856893023644638497898,161.946060748252515563375915317,
                    36.4126303125045800911072050841,-3.1562332613947228714873884136,-10.167857127019263558992708025,
                    -8.78418085073931348505184938126,-4.35115458277691895288914040689,1.33734520689208821270656406951,
                    7.53311136873048744745917200652,13.8849950783355525128261814425,20.2173346311565480383053594769,
                    26.4399133546955002452809416749,32.5069032156877252404549440733,38.39657206876763962062855967,
                    44.100642150472654279786104279,49.618453621223511047194471375,54.953651321368749941083980095,
                    60.1122542899218400693217471366,65.1015099816558258055654005143,69.929206790703194276844687773,
                    74.6032606320920523566788061347,79.131468515416786730576356883,83.5213653252077914731822092023,
                    87.7801449879135461065762173878,91.9146219702981883224493212108,95.9312179810593794520256549342,
                    99.8359642505575851814949519932,103.634513213742502637306646176,107.332155616054638344752712385,
                    110.933840475197255740095751931,114.444196250520920360057178905,117.867552173671805297042315115,
                    121.207959090377396386549870905,124.469209424605514050830277028,127.654856048520015526374066912,
                    130.768229954482423404606200811,133.812456698467966270669876419,136.790471630749688466874831441,
                    139.705033958315051627325041545,142.558739700121307287705932525,145.35403360496882951424943389,
                    148.093220105193457747102240304,150.77847337939926528480492307,153.411846595330159958073704651,
                    155.995280400565823648236000023,158.530610724600419357464601834,161.019575951405871291502008636,
                    163.463823517048450570481888135,165.864915982480509545391047861,168.224336627369101943996906792
                  },0),
                  // AgqQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    138.526275025578855121148833251,172.896645395949225491519203622,256.509340174614500365754456626,
                    332.62456651206306003653634963,363.241850462680343987153633581,389.624072684902566209375855803,
                    410.356912191075405715548695309,427.027872130606773818345369535,440.823723310584937923493601667,
                    452.525635351121317084211386723,462.652760571579870876098511944,471.560692372081817281524154182,
                    479.500904239027690961404568069,486.656556057927373108949963478,493.164581649062447353507317518,
                    499.129720990644605378481785309,504.633701783514287137052432769,509.741416007481234415546552221,
                    514.50518185496701867778431525,518.967752983837599815286017077,523.16448780431161002490114887,
                    527.124942722864766950045834955,530.874062152109643503032234751,534.433080936927318288804617947,
                    537.820218166661516200685532492,541.051217301160288039220656701,544.13977146813428214021647078,
                    547.097861850883711699818309811,549.936029514346488259565551669,552.663595695357205878140671538,
                    555.2888417880544788379238966,557.819157513340117616955874414,560.261163755627848658688427149,
                    562.62081506629201773679769356,564.903485723785542528202533488,567.11404240265122654467624729,
                    569.256905865200878509261935919,571.336103598847110672645197183,573.355314941718593711254116637,
                    575.317909942162614667031402603,577.226982964109310993179939878,579.085381865256160968927412798,
                    580.895733427569684128559673355,582.660465601354127879605100044,584.381827028767737557105876984,
                    586.061904235327052770628726532,587.702636814892554943903143231,589.305830881977782408639805586,
                    590.87317102270824726421495393,592.406230940602018649998485809,593.906482964150474730191533922
                  },0),
                  // AgqQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    10.5679012345679012345679012346,41.975308641975308641975308642,70.024691358024691358024691358,
                    115.851851851851851851851851852,134.37037037037037037037037037,147.091358024691358024691358025,
                    156.641975308641975308641975309,164.227160493827160493827160494,170.488183421516754850088183422,
                    175.802704291593180482069370958,180.410111699000587889476778366,184.470867404200737534070867404,
                    188.097354497354497354497354497,191.371117771117771117771117771,194.353074086407419740753074086,
                    197.089853356520023186689853357,199.617895684562351229017895685,201.966189075992997561625012605,
                    204.15815228102809802156207385,206.212962509212939209499237019,208.14651243340613825649945361,
                    209.97211347304226561192505465,211.701021601950394520053962778,213.342836577098703001695777754,
                    214.905809299491715249780489606,216.3970814411986395654004574,217.822874413658278691706250373,
                    219.188639951275668160947571466,220.499181261816978702258112776,221.758751359190396637617299732,
                    222.971133527894404422084854315,224.139707663765536956176231565,225.267505353928818517307255062,
                    226.35725590604496203130023142,227.411425048449398553383812327,228.432247653585729179910517285,
                    229.421755555511931759707868325,230.381801315557691805467914085,231.314078622104004199733524724,
                    232.220139879042454120639585981,233.101411433998219602720857536,233.959206815370836747695726088,
                    234.794738281796612116560525848,235.60912693509621266516844825,236.403411605349875166892965479,
                    237.178556682303737650471211331,237.935459039206094552828113688,238.674954172122956321575996116,
                    239.39782165878939457605001994,240.104790025332229203991030859,240.796541096130919050299924787
                  },0),
                  // AgqQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.987654320987654320987654320988,-0.987654320987654320987654320988,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-1.97530864197530864197530864198
                  },0)
                },0)
              )
            }
          ),
          // AgqQ_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AgqQ_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AgqQ_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    26.8641975308641975308641975309,-15.012345679012345679012345679,-1.97530864197530864197530864198,
                    7.50617283950617283950617283951,2.27160493827160493827160493827,1.08641975308641975308641975309,
                    0.602469135802469135802469135802,0.349911816578483245149911816578,0.199647266313932980599647266314,
                    0.102763080540858318636096413874,0.0368489124044679600235155790711,-0.00973117417561862006306450750895,
                    -0.0435765057987280209502431724654,-0.068683579794690905802016913128,-0.0875983510904145824780745415666,
                    -0.102009407406232803058199883597,-0.113074098153463232828312193392,-0.121607625006317816775333115202,
                    -0.128197587130049003687347913927,-0.133275967790358341900596229228,-0.137165813881786820669976271398,
                    -0.140112333814235627592549308604,-0.142304108506512913251685315535,-0.143887861666381437093965916604,
                    -0.144978935837446914022333039534,-0.145668845677819519072267311151,-0.146030804864032927305411092096,
                    -0.146123824547741905566922565449,-0.145995789590762990555343100421,-0.145685793193889359576234552428,
                    -0.145225926725857088947203430971,-0.14464266470832146126704757484,-0.143957945760789065436995586017,
                    -0.143190022968198333595318383347,-0.142354137793474443987579269298,-0.141463057812845792347563005406,
                    -0.140527508531165259220681120972,-0.139556522206686900857855156511,-0.138557721204373473901969249181,
                    -0.137537549366058216746921386872,-0.136501461857431051789130150596,-0.135454081658481212220061083972,
                    -0.134399329114304436866365922385,-0.133340529618788506480181870108,-0.132280503463840809261444216762,
                    -0.131221641077453065402514530507,-0.130165966240159592533985044519,-0.129115189370411455346007314592,
                    -0.128070752574310290494458154635,-0.127033867840764580620434593544,-0.126005549511744095941117237837,
                    -0.124986641955357871852078423135
                  },-1)
                },0)
              ),
              // AgqQ_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AgqQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    39.9830459958273331231679390341,99.3973264278632864200754566109,228.704248082027433776553137419,
                    422.480626863747398344230789323,864.293409743820432585925635742,1718.46441422035926008743363378,
                    3431.70952369634430313059614401,6900.69187734647292472490584126,13696.1821746331460970732440885,
                    27639.2162477623029818359182649,54740.8756793552104856265259753,110608.77281704667325391071493,
                    218905.53509712756844990067569,442490.655008915056950726028174,875592.084131815231734963999366,
                    1.76991246476667619043217628169e6,3.50261958009270016538504078672e6,7.07894087225476747508082417015e6,
                    1.40121763826183888670368909966e7,2.83119949778863880000719582506e7,5.60567191262668895555340000045e7,
                    1.13231385698686164891741396853e8,2.24260640081709219611210359759e8,4.5285767640290911891570619691e8,
                    8.97177795112767235387966724986e8,1.81116293159422191205566377425e9,3.58923890347433923759430619928e9,
                    7.24361536356437984762516633204e9,1.43589854489170889486229028338e10,2.89704938041437076392410664559e10,
                    5.74436853955799338397184091968e10,1.15866879508425362031180871142e11,2.29804144664367807141701671725e11,
                    4.63410283082059771562179605253e11,9.19327940978486268935627224345e11,1.85342451812015569202717900767e12,
                    3.67773303137890784307154557825e12,7.41287886883635804121213596617e12,1.47125251467852482366236498269e13,
                    2.96484175320433088838242559455e13,5.88561257516700528424561293436e13,1.18581950194481092589940864916e14,
                    2.35447304121782423585676294516e14,4.74283432471083638705741586289e14,9.41875570864566296865704937101e14,
                    1.89696561830264089600952552692e15,3.76782963786787884463460870661e15,7.58722487031437402449719703674e15,
                    1.50725607673541980546369131262e16,3.0346478670190453599987261867e16,6.02949619970606524449128130661e16
                  },0)
                },0)
              ),
              // AgqQ_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AgqQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    7.50617283950617283950617283951,19.3580246913580246913580246914,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309,
                    26.8641975308641975308641975309,26.8641975308641975308641975309,26.8641975308641975308641975309
                  },0),
                  // AgqQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -9.48148148148148148148148148148,-2.37037037037037037037037037037,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519,
                    -11.8518518518518518518518518519,-11.8518518518518518518518518519,-11.8518518518518518518518518519
                  },0),
                  // AgqQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -1.77777777777777777777777777778,-1.77777777777777777777777777778,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556,-3.55555555555555555555555555556
                  },0)
                },0)
              )
            }
          )
        },0),
        // AgqQ_reg as^3 LM^2
        ome_nf<double>({
          // AgqQ_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AgqQ_reg as^3 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AgqQ_reg as^3 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -132.515734958508593854543208034,523.302959270470547090524467751,-414.651389464719115890823958124,
                    72.4938271604938271604938271605,10.2880658436213991769547325103,-0.441810699588477366255144032922,
                    1.94732510288065843621399176955,-0.48434030402284370538338792307,0.688821701520114218526916939615,
                    -0.468883849836230788611740992693,0.238794173362074596642497877066,-0.452893037045674531645350949504,
                    0.026317495947125576755206384836,-0.436509892402148294404186660079,-0.0882252404433926615448796970978,
                    -0.420255153279166303179327192351,-0.154677411555718434025312332191,-0.404560356887666896637805262693,
                    -0.194846639027296039556281343628,-0.389657800145917685765808673292,-0.21957596592808633919322577673,
                    -0.375639931654115721094313085126,-0.234755064070152146850130668858,-0.362518619632798655830763425718,
                    -0.243797949304530032774394136912,-0.350263331957599428790472116568,-0.248784753753548946331216782083,
                    -0.338823251634497246700068636517,-0.251033766847967151680524796589,-0.328139560081274669156535545217,
                    -0.251407380829107622846606284484,-0.318152060246558163785662747096,-0.250484556658896530193181908334,
                    -0.308802607976068668467925270222,-0.248662352192898828550224227244,-0.300036760425209815892687798772,
                    -0.246217904389905822294927816486,-0.291804438294152504269304795019,-0.243347459258596748027485475566,
                    -0.28406005239543118790567417702,-0.240191613410200228317919589918,-0.276762349562822013280778641877,
                    -0.23685202158094067963281571992,-0.269874122016206990643368916584,-0.233402682680464389781758812678,
                    -0.263361860998441698229686388981,-0.229897701629197660365744989729,-0.257195399179297340982584656924,
                    -0.226376713070193211412322132178,-0.251347565430777985555289255597,-0.222868725331168682336604817746,
                    -0.24579386358905801395942351096
                  },-1),
                  // AgqQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -32.7901234567901234567901234568,52.9382716049382716049382716049,96.7901234567901234567901234568,
                    -3.16049382716049382716049382716,-2.37037037037037037037037037037,13.2740740740740740740740740741,
                    -1.3037037037037037037037037037,8.66878306878306878306878306878,-0.931216931216931216931216931217,
                    6.5467372134038800705467372134,-0.730864197530864197530864197531,5.28664421997755331088664421998,
                    -0.603367003367003367003367003367,4.44237244237244237244237244237,-0.514448514448514448514448514449,
                    3.83426943426943426943426943427,-0.448677248677248677248677248677,3.37429193899782135076252723312,
                    -0.39796659404502541757443718228,3.01372166800443374230783931506,-0.35763482781026640675763482781,
                    2.72325257588415483152325257588,-0.324771524771524771524771524772,2.48413744065917978961457222327,
                    -0.297467427902210510906163080076,2.28380032206119162640901771337,-0.274415954415954415954415954416,
                    2.1134789490345045900601456157,-0.254691810247365802921358476914,1.96687546879117760343813983661,
                    -0.237620872103630724320379492793,1.83934412721954434968895480575,-0.222700119474313022700119474313,
                    1.72738134028456609101770392093,-0.209546444840562487621311150723,1.62829414594120476473417649888,
                    -0.197862848843241000103745201784,1.53997807331140664473997807331,-0.187415485661099696187415485661,
                    1.46076440813282918546076440813,-0.178017693807167491378017693807,1.38931276492252102008199569175,
                    -0.169518647567428055232933281714,1.32453399838538806207552662459,-0.16179513853932458583621374319,
                    1.26553389189048103776785947329,-0.154745522861464890450397696775,1.21157136167928644031018375761,
                    -0.148285195463733854113132559016,1.16202698573519242212251330792,-0.142343159486016628873771730915,
                    1.11637899604286158908007647503
                  },-1),
                  // AgqQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    61.6296296296296296296296296296,-20.1481481481481481481481481481
                  },0)
                },0)
              ),
              // AgqQ_reg as^3 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AgqQ_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    70.4686061955346380342796214946,45.7443715690867519796886680881,-8.44124606244393266285056370632,
                    -143.708660795893502065330514109,-180.185113748821199274473357327,-263.975693338752718731174010651,
                    -247.77740763979561177853878812,78.8955075670443171929713072144,1008.58749795269912517487769124,
                    4365.93581054269595388182072862,11506.9690195435667024521441661,32025.7224027553784048744073524,
                    73427.7424615795843530409395126,180814.69701271124004430780473,394025.300559153751187972557151,
                    915420.990235979610185642188925,1.94459733656275822261799770594e6,4.3669793259885870029751956425e6,
                    9.1384335239703603441624677936e6,2.00726564686165974703483498936e7,4.15980690017553703586828989456e7,
                    8.99637490597104300919976181465e7,1.8518911455454536018356181797e8,3.95955329424587417682059204575e8,
                    8.11101963306685912137864148929e8,1.71914014401328829888263083436e9,3.50870259217564908360663696469e9,
                    7.38577241915912554203402181441e9,1.50313147001485135177682401947e10,3.1465964554958555232967883588e10,
                    6.38945583678084742320591716799e10,1.33147686173173681785534855204e11,2.69877081159645724110646842921e11,
                    5.60259501814416386090572480228e11,1.13389389487986665179020492278e12,2.34640976295229218831068156295e12,
                    4.74292638729487948626689250159e12,9.78785743388502335098655231783e12,1.97639815514502843461620539401e13,
                    4.0689988809243358774928024769e13,8.20892302949238428588899622356e13,1.68656577877141378119711516859e14,
                    3.39991569085848147457080957573e14,6.97265507006171101257156926089e14,1.40466812867210118584501542958e15,
                    2.876123624707773322525377427e15,5.79069166725560473785803751148e15,1.1839804491826474531827787476e16,
                    2.38256805341490260473641287476e16,4.86524386889902566109371111539e16,9.7860846247917968709591328654e16
                  },0)
                },0)
              ),
              // AgqQ_reg as^3 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AgqQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    39.0079934798676168609859392594,57.1808329860404563671587787656,60.8308017745500485367866933337,
                    15.2011721449204189071570637041,1.79376473751301149974965629666,-1.75388958347464282123799802432,
                    -2.96442456289851113399519967041,-3.22863217186802486541369299367,-3.01401052073843722788954753302,
                    -2.52868629502620446098305928614,-1.88138470772461715939575769884,-1.13485140397470285953757456344,
                    -0.327731949043800117187020765074,0.515106998534852201170037296724,1.37718094713708733169169610491,
                    2.24734078533925357618598292724,3.1179502493614160110468304865,3.98374644717350514698576778389,
                    4.84110253475194310348344490184,5.68753742284862545999128936925,6.52138245674580209792073811832,
                    7.34155062495128064150805553219,8.14737427863522676778996780313,8.93848951925053380860837083806,
                    9.71475290520025326611310855926,10.476180865153316369579742257,11.2229052684767378627287872846,
                    11.9551406228519894688913194369,12.6731597238156751001391387746,13.37727550354696913183714115,
                    14.0678274631852419012096586693,14.7451715182197012280280519649,15.4096724013001138836335976638,
                    16.0616979917313277867249868581,16.7016151031618668692067461148,17.3297863790688577782132400511,
                    17.946568032309718421111239014,18.5523082291076883892860273432,19.1473459655808367010761981303,
                    19.7320103207209816286057004168,20.3066199967335425178449327606,20.8714830781365657946969556784,
                    21.4268969566409953899280511919,21.973148380806197090857321929,22.5105135986784403520191671755,
                    23.0392585687390378577530515494,23.5596392200089213523864102972,24.0719017464502053430911073548,
                    24.5762829241543628833981599132,25.0730104424249512572139512564,25.5623032419137204996489998559
                  },0),
                  // AgqQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -14.6172839506172839506172839506,17.3827160493827160493827160494,17.5802469135802469135802469136,
                    56.2962962962962962962962962963,70.8148148148148148148148148148,80.6913580246913580246913580247,
                    88.0197530864197530864197530864,93.776366843033509700176366843,98.4818342151675485008818342152,
                    102.441857730746619635508524397,105.849265138154027042915931805,108.832579765913099246432579766,
                    111.481289081289081289081289081,113.85994745994745994745994746,116.01650694984028317361650695,
                    117.987474254140920807587474254,119.801230867897534564201230868,121.480243213576546909880243214,
                    123.042576788982017740187674828,124.502959772584815584471587224,125.873546733815051668508840851,
                    127.164477765096960143399771883,128.384294984914179960619589103,129.540257648123219981253812635,
                    130.638583905869767582873878024,131.684638656272344072406889296,132.683081201381555848285331841,
                    133.637982541468081119995788736,134.552919456404996056910725651,135.43105064360387163381950818,
                    136.275178844053911164318808794,137.087801923195344032114301728,137.87115516891418114880088078,
                    138.627246548661474874589230225,139.357886279301205514319869955,140.064711770440422143732577799,
                    140.749208779120437359695506181,141.412729442641100880359026844,142.056507723846282670336138459,
                    142.681672699888451694961303435,143.289260044317901387568890779,143.880221988125373650325706382,
                    144.45543599423368870173018868,145.015712338968343135760686239,145.561800761025757441237007219,
                    146.094396311709163421800610522,146.614144518413891865659489163,147.121645955507270576881760875,
                    147.617460302077090473867861993,148.102109953899994576407222891,148.576083246920906644938339041
                  },0),
                  // AgqQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -2.96296296296296296296296296296,-2.96296296296296296296296296296,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593,
                    -5.92592592592592592592592592593,-5.92592592592592592592592592593,-5.92592592592592592592592592593
                  },0)
                },0)
              )
            }
          )
        },0),
        // AgqQ_reg as^3 LM^3
        ome_nf<double>({
          // AgqQ_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AgqQ_reg as^3 LM^3 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AgqQ_reg as^3 LM^3 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -48.6584362139917695473251028807,96.7901234567901234567901234568,-64.,3.16049382716049382716049382716,
                    0.658436213991769547325102880658,0.460905349794238683127572016461,0.362139917695473251028806584362,
                    0.300999412110523221634332745444,0.258671369782480893592004703116,0.227317264354301391338428375465,
                    0.203017832647462277091906721536,0.183564035415887267739119590971,0.167601945379723157500935278713,
                    0.154249043137932026820915709805,0.142902365124587346809569031791,0.133134355356577578799801022023,
                    0.12463256907701352145796590241,0.117162914548535463568143306705,0.110546276123618171548454772856,
                    0.104643113472376171607911087329,0.0993430077250740018771207855029,0.0945573811070887094278907144404,
                    0.0902143124365346587568809791032,0.0862547722451104093616170910857,0.0826298410839473641406008555767,
                    0.0792986222937913759169797817141,0.0762266540044317822095599873378,0.0733846857303647427104217227674,
                    0.0707477250687127230337106880317,0.0682942871108047778971576332155,0.0660057978065640900889943035537,
                    0.0638661155284564010308664863108,0.0618611442984202840833665206425,0.0599785187598807670492258305878,
                    0.0582073457890451354503642085341,0.0565379911785140543310477951001,0.0549619024564558333621514449401,
                    0.0534714608788682862756936831011,0.052059857128083248940948746017,0.0507209863935010133840543197268,
                    0.0494493593908798587161160260575,0.0482400265598097576417359615192,0.0470885132131744597869259115872,
                    0.0459907638328259743776224522427,0.0449430940387012738433927064418,0.0439421490239750360336062317113,
                    0.0429848674615180251251104713263,0.0420684500583085569552147138059,0.0411903320732594039203145997267,
                    0.0403481592269164035459206009696,0.0395397665238935080204921474763,0.0387631595848215829541693220498
                  },-1),
                  // AgqQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -5.53086419753086419753086419753,8.69135802469135802469135802469,20.5432098765432098765432098765
                  },-1),
                  // AgqQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    9.48148148148148148148148148148,-4.74074074074074074074074074074
                  },0)
                },0)
              ),
              // AgqQ_reg as^3 LM^3 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AgqQ_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -33.6660212426029158887063949052,-98.9792605811068344543696580361,-221.789529415096782272983800404,
                    -454.064838320071984182137194352,-880.258772717100264563139996493,-1762.92978736137923518999712803,
                    -3434.14621381431627764710147202,-6847.09986706516480107118515751,-13384.6705767002107917411629829,
                    -26649.9579578846928901111985698,-52234.4444854753238319554412076,-103957.626421739958105090069303,
                    -204181.375626627858488559781949,-406330.431253506559230408170846,-799380.034088410258143708077938,
                    -1.59090293164311019173931560042e6,-3.13399119476458947897088821933e6,-6.2379524505895558769993666351e6,
                    -1.23020308531677963487971479365e7,-2.4489813016661296237000018854e7,-4.83420674387314289177119876109e7,
                    -9.62500739936630812825714217697e7,-1.90145909903841445839180994772e8,-3.78642356781108101962948437555e8,
                    -7.4853934451716850064921996446e8,-1.49080425146849985486214752446e9,-2.94895381475321114342828341686e9,
                    -5.87400647099098322239893887196e9,-1.1625533646475710874399116003e10,
                    -2.31598762402224735896677254589e10,-4.58585498072237227922166477863e10,
                    -9.13686019167773576928125891021e10,-1.80994451073924822864089121118e11,
                    -3.60654893907667370054196675442e11,-7.1470392794627712186921539513e11,
                    -1.42429329011823573610244044538e12,-2.82347738384935997891123765183e12,
                    -5.6273155973455750992981236028e12,-1.11589499199476922620521525531e13,
                    -2.22423784182780787086763946089e13,-4.41193225381322767274409564062e13,
                    -8.79478299413157417327406252258e13,-1.74497067490430409178761458992e14,
                    -3.47872811288930017098670381424e14,-6.90382777944694475655939235088e14,
                    -1.37643662708473717986688869572e15,-2.73227389522597690243881507599e15,
                    -5.44781628185288969935487958234e15,-1.08163811702432412244584596123e16,
                    -2.15680232768961498087355718966e16,-4.28306937485246537305758431052e16
                  },0)
                },0)
              ),
              // AgqQ_reg as^3 LM^3 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AgqQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -16.,-14.024691358024691358024691358,-27.8518518518518518518518518519,-28.5102880658436213991769547325,
                    -28.5102880658436213991769547325,-28.4444444444444444444444444444,-28.3127572016460905349794238683,
                    -28.143445032333921222810111699,-27.9543797766019988242210464433,-27.7559082892416225749559082892,
                    -27.5540505584950029394473838918,-27.3523581493951864322234692605,-27.1529403381255233107084958937,
                    -26.9570407644481718555792629867,-26.7653713325670997628669586342,-26.5783114240257097399954542812,
                    -26.3960299782522004744226966449,-26.218562039912802440035555504,-26.0458576792636342382166637795,
                    -25.8778137393586692214525414082,-25.7142946808443884467276280142,-25.5551463782394049237628774707,
                    -25.4002052879460301759364925301,-25.2493045372764627500708189138,-25.1022779431567813434671543285,
                    -24.958962627050151915170386327,-24.819200672338007774441339829,-24.6828401263049903289246629052,
                    -24.5497355532960221483651874539,-24.4197482814157087140666771233,-24.2927464415329119601223888491,
                    -24.1686048674362111179513331735,-24.0472049052804901822405491461,-23.9284341660252583017183706629,
                    -23.8121862444299088138414707672,-23.6983604210188536075131800131,-23.5868613583612929539804478231,
                    -23.4775987994086023400402660918,-23.3704872730688040288430178733,-23.2654458103732045822196301448,
                    -23.1623976732944765304021256514,-23.0612700973590667305324091689,-22.9619940485534963368842812019,
                    -22.8645039945776834183952008691,-22.7687376901940131445108514342,-22.6746359762188496999649022365,
                    -22.5821425915747704609221993133,-22.4912039977460949450511225532,-22.4017692149420451312161737179,
                    -22.3137896692600021539782028986,-22.2272190501477179773942849669
                  },0),
                  // AgqQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395
                  },0)
                },0)
              )
            }
          ),
          // AgqQ_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AgqQ_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AgqQ_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    2.37037037037037037037037037037,-2.37037037037037037037037037037,1.18518518518518518518518518519
                  },-1)
                },0)
              ),
              // AgqQ_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AgqQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    2.96296296296296296296296296296,8.2962962962962962962962962963,18.962962962962962962962962963,
                    37.9259259259259259259259259259,75.8518518518518518518518518519,151.703703703703703703703703704,
                    303.407407407407407407407407407,606.814814814814814814814814815,1213.62962962962962962962962963,
                    2427.25925925925925925925925926,4854.51851851851851851851851852,9709.03703703703703703703703704,
                    19418.0740740740740740740740741,38836.1481481481481481481481481,77672.2962962962962962962962963,
                    155344.592592592592592592592593,310689.185185185185185185185185,621378.37037037037037037037037,
                    1.24275674074074074074074074074e6,2.48551348148148148148148148148e6,4.97102696296296296296296296296e6,
                    9.94205392592592592592592592593e6,1.98841078518518518518518518519e7,3.97682157037037037037037037037e7,
                    7.95364314074074074074074074074e7,1.59072862814814814814814814815e8,3.1814572562962962962962962963e8,
                    6.36291451259259259259259259259e8,1.27258290251851851851851851852e9,2.54516580503703703703703703704e9,
                    5.09033161007407407407407407407e9,1.01806632201481481481481481481e10,2.03613264402962962962962962963e10,
                    4.07226528805925925925925925926e10,8.14453057611851851851851851852e10,1.6289061152237037037037037037e11,
                    3.25781223044740740740740740741e11,6.51562446089481481481481481481e11,1.30312489217896296296296296296e12,
                    2.60624978435792592592592592593e12,5.21249956871585185185185185185e12,1.04249991374317037037037037037e13,
                    2.08499982748634074074074074074e13,4.16999965497268148148148148148e13,8.33999930994536296296296296296e13,
                    1.66799986198907259259259259259e14,3.33599972397814518518518518519e14,6.67199944795629037037037037037e14,
                    1.33439988959125807407407407407e15,2.66879977918251614814814814815e15,5.3375995583650322962962962963e15
                  },0)
                },0)
              ),
              // AgqQ_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AgqQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AgqQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    1.18518518518518518518518518519,1.18518518518518518518518518519,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037,
                    2.37037037037037037037037037037,2.37037037037037037037037037037,2.37037037037037037037037037037
                  },0)
                },0)
              )
            }
          )
        },0)
      },0)
    },2);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AgqQ{
    AgqQ_reg.get_view(),
    std::nullopt,
    std::nullopt
  };
}


/* C interface */

double ome_AgqQ_reg(double as, double LM, double NF, double x)
{
  return(ome::AgqQ_reg(as, LM, NF, x));
}

double ome_AgqQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::AgqQ_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_AgqQ_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::AgqQ_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_AgqQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::AgqQ_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_AgqQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::AgqQ_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_AgqQ_reg_min_power()
{
  return(ome::AgqQ_reg.min_power());
}

int ome_AgqQ_reg_max_power()
{
  return(ome::AgqQ_reg.max_power());
}

int ome_AgqQ_reg_coeff_as_min_power(int order_as)
{
  return(ome::AgqQ_reg[order_as].min_power());
}

int ome_AgqQ_reg_coeff_as_max_power(int order_as)
{
  return(ome::AgqQ_reg[order_as].max_power());
}

int ome_AgqQ_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AgqQ_reg[order_as][order_LM].min_power());
}

int ome_AgqQ_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AgqQ_reg[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/AgqQ.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_AGQQ_H
#define LIBOME_AGQQ_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-AgqQ AgqQ
   * \brief Data objects for \f$A_{gq,Q}\f$
   * \{
   */
  /// Regular part of \f$A_{gq,Q}\f$
  extern const ome_as<double> AgqQ_reg;

  /// Container for regular, plus and delta part of \f$A_{gq,Q}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AgqQ;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-AgqQ AgqQ
 * \brief C interface functions for \f$A_{gq,Q}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$A_{gq,Q}\f$
double ome_AgqQ_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$A_{gq,Q}\f$ truncated in \f$a_s\f$
double ome_AgqQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$A_{gq,Q}\f$
double ome_AgqQ_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{gq,Q}\f$
double ome_AgqQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$A_{gq,Q}\f$
double ome_AgqQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);



/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$A_{gq,Q}\f$
int ome_AgqQ_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$A_{gq,Q}\f$
int ome_AgqQ_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{gq,Q}\f$
int ome_AgqQ_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{gq,Q}\f$
int ome_AgqQ_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{gq,Q}\f$
int ome_AgqQ_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{gq,Q}\f$
int ome_AgqQ_reg_coeff_as_LM_max_power(int order_as, int order_LM);



/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/AqgQ.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/AqgQ.h>

namespace ome
{

  /**************** AqgQ, regular part ****************/

  const ome_as<double> AqgQ_reg = 
    // AqgQ_reg
    ome_as<double>({
      // AqgQ_reg as^3
      ome_logm<double>({
        // AqgQ_reg as^3 LM^0
        ome_nf<double>({
          // AqgQ_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqgQ_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -19.6619811730990016205736550228,1168.4097788127144683624778874,-1266.53124434607471458703813745,
                    127.65791668152061291636143567,131.138347126846409314420851675,-9.52096085089842940473693794421,
                    -1.94685368204155292503476478623,-7.6924813153415066519482177457,-3.71374803070201058687645193389,
                    -5.34759272045519517896738892992,-3.26780083678330731042440683832,-4.04498669158745151773702861202,
                    -2.78422046201051567930871357802,-3.24431046096567286172708667187,-2.40085483708929941093160055396,
                    -2.70732966447495617039298957892,-2.10389529192402493630802334654,-2.32361819238131852000814355023,
                    -1.87061395965382328243172550883,-2.03626645938549089327327939771,-1.68369031507001332462096253158,
                    -1.81324236356041606478841702717,-1.53102474250997592494062848697,-1.63521842759796782897730159576,
                    -1.40419986983758544986212151758,-1.48987057452006390878539770837,-1.29726802165864926287448275855,
                    -1.36898153182184072879427197344,-1.20594036347942250756402567569,-1.26686725220858445896211676157,
                    -1.12706015645430791922870095473,-1.17947333481795885748552799406,-1.0582587559382406458189260848,
                    -1.10383151155000700539727915827,-0.997727309874307865799427607015,-1.03771958771781139769251262993,
                    -0.944062294260555801226369571143,-0.97944137010627732039339337528,-0.896158935473863564740511955962,
                    -0.92768001657717805554907595056,-0.853136275371971671247637517709,-0.881397778669962910996927912107,
                    -0.814283546449498975585752353516,-0.839765896386069346914635274982,-0.779021164370891420424726941764,
                    -0.802114584392077738406542490249,-0.746871922530159083034078463851,-0.767896706400242500036680710404,
                    -0.717439423281980202937076525421,-0.736660962701297353396394940169,-0.690391720259718345950519755407,
                    -0.708031808936808638015397706221
                  },-1),
                  // AqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    819.217996844144783983271285594,-101.305972810802833504151684891,254.129048215233560926398324291,
                    -33.0512083658839466072201644555,20.5956518954813289148967336063,-6.25441563395141865031887855859,
                    11.733755583338985712849519921,-3.14212113499267938600408180848,8.3579713879922483015769493659,
                    -2.06884483841637375969538400552,6.50540674945575801778860915712,-1.54117999072919677807238727068,
                    5.326490644319809529434489201,-1.23111841231481034492142912603,4.50808741984182445585287432876,
                    -1.02824772965815548674364522188,3.90597240507945143347509423564,-0.88561076078788673150120347799,
                    3.44409596338847764290116070486,-0.780018400150491238408280417211,3.07844165339740588078874526308,
                    -0.698760243971740084212457542703,2.78172297565409912320361930454,-0.634310731508420761072333348382,
                    2.53610570201100278042681111134,-0.581941029271163185222207170651,2.32943228695089910506744392906,
                    -0.538535659094173473714214706278,2.15312529748461593640749105991,-0.501961308803987127308686138161,
                    2.0009576319429913577504996483,-0.470709571705600542946374726361,1.86829783695780354400115813141,
                    -0.44368458474317983668878722096,1.75162907294984279921862817909,-0.420071498937839428692825235701,
                    1.6482324258314679337056900354,-0.399252109849998117381283344731,1.55597251407638291697660809911,
                    -0.380749077920489486393596779891,1.47314877031281906895905018735,-0.364188065609426663881908399744,
                    1.39839004388266447167339206533,-0.349271433224628406255445715719,1.33057847037459253069214608516,
                    -0.335759584944781837722007966805,1.26879353819386489895295226738,-0.323457494708783317199232982647,
                    1.2122703608222671643342872278,-0.312204811503836688103734181946,1.16036811349076128163779944048
                  },0),
                  // AqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    241.685972603623218722874505818,-220.408982244283474482786048673,-60.9423868312757201646090534979,
                    -3.11111111111111111111111111111,4.25,-0.25950617283950617283950617284,3.33119341563786008230452674897,
                    -0.0262769799277735785672293608802,2.50405538758713361887965062568,0.0361778319009359573733471440702,
                    1.99727186622248350643412371807,0.0595724548137567217252963605377,1.66216909353272989636626000262,
                    0.0694129620703047276473849900423,1.42496614767677038739309801581,0.0734686305870677055048239419424,
                    1.24828206662532059357456182853,0.0747468655662619522673348125097,1.11151876883620016603057313895,
                    0.0745969999555848406037308688454,1.00245823646344570832145691781,0.0736871730944761819161440505823,
                    0.913408332392959736720207415663,0.0723717606838670316385458845695,0.839287710006600631141556793873,
                    0.0708480597894507868672309761318,0.776605074852130799429040441106,0.0692296325396690936555337240446,
                    0.722882062265138097053062892638,0.0675831934554718107540942467622,0.676310364231924511025353675958,
                    0.0659482449471341846961253320278,0.635539310673300120440702021296,0.0643480184111544100656489402414,
                    0.599539476585618872943915900325,0.0627958022873644798013187764568,0.567512359694315070555296751039,
                    0.0612987157759190757696008939367,0.538828937825592679105512875145,0.0598600165278932665101269266687,
                    0.512986873989020752491257773964,0.058480540994917478639301626304,0.48958008078129445609693700363,
                    0.0571596182044138311748013870199,0.468276668312632665720644790625,0.0558956567232568826169769983348,
                    0.44880269775498034561229039086,0.0546865249528678513956835059038,0.430930030799378070185903146163,
                    0.0535297986471900910035259017748,0.414467117788021294016947158973
                  },0),
                  // AqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    46.8312757201646090534979423868,-69.95884773662551440329218107,-2.88888888888888888888888888889,
                    -0.0658436213991769547325102880658,2.04526748971193415637860082305,-0.0181069958847736625514403292181,
                    0.934979423868312757201646090535,-0.0103468547912992357436801881246,0.605232216343327454438565549677,
                    -0.00725063688026650989613952576916,0.448010973936899862825788751715,-0.00558673151265743858336450929044,
                    0.355929667040778151889263000374,-0.00454689343578232467121356010245,0.295391850947406502962058517614,
                    -0.00383484827929272373716818161263,0.252527924750146972369194591417,-0.00331638828370854514645364318567,
                    0.22056806261599289921730008876,-0.00292185316838452946697414075008,0.19581257670926286910692368782,
                    -0.00261146693895231906927813360562,0.176067553845331623109400887179,-0.00236085260239849611830288158791,
                    0.159948925649408741196180809707,-0.00215423152621220254070495616389,0.146540044317822095599873377651,
                    -0.00198093630192395624494389926489,0.135209554962641382394468814222,-0.00183349438351566916913873065427,
                    0.125508321676904052382979586045,-0.00170651432547366300919631781083,0.117108057878667197663613434223,
                    -0.00159600786840930210105837345981,0.109763209436412050791135758456,-0.00149896097608515909169503940746,
                    0.103286417447637491210475959931,-0.00141305326490511675696860882046,0.0975322300858363236530877856414,
                    -0.00133646917272648266800313583939,0.0923859982339514503257193315673,
                    -0.00126776766343162007118646685042,0.0877561262385110623593008416857,
                    -0.00120579032786759515189590188015,0.083568551268809666742483279951,-0.00114959529257548206729946609361,
                    0.0797627374116907128179269886194,-0.00109840885528691743787505599271,0.0762887206252403086610096580289,
                    -0.00105158953520993372394925924139,0.0731048962794994541026287058033
                  },0),
                  // AqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    4.41975308641975308641975308642,-8.3950617283950617283950617284,-1.38271604938271604938271604938
                  },0),
                  // AqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^5
                  ome_x<double>({
                    0.355555555555555555555555555556,-0.711111111111111111111111111111
                  },0)
                },0)
              ),
              // AqgQ_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqgQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    20.5321688972856672523198017225,-190.08672001771820345826233185,-183.698663770649872267970781138,
                    -671.338619468134503852623577815,-1285.02955011294500748857320768,-1990.46850080155979513869076436,
                    -4611.4438313412144138460823697,-7753.80024749788318647766133569,-17495.5126349428811250312044582,
                    -30585.1377317071842072394440148,-67539.9082493435203364689009815,-120902.723323688644678887060798,
                    -263034.667253242932762870843454,-478513.369577949094325049114843,-1.02993078110640175127775521968e6,
                    -1.89576805780951104344360887947e6,-4.04749625264928248918521393015e6,-7.51702039170064756722523163899e6,
                    -1.59479008711345192449146145914e7,-2.98279572505936841094874735261e7,-6.29617379240183253981412798411e7,
                    -1.18433635552772186473502722455e8,-2.48952088863493239669409168334e8,-4.70504999283270254154712813679e8,
                    -9.85568592432757287533340059135e8,-1.87008372784993476203414814563e9,-3.90564111070743706153519424899e9,
                    -7.43601892478073392918709109418e9,-1.54902682029050512029433293418e10,
                    -2.95788711680475698839140818312e10,-6.14794988168590317339760838743e10,
                    -1.17697355078453101279785913634e11,-2.44153100946846326956095558774e11,
                    -4.68468928648783577151473721453e11,-9.7010641596505049104376120312e11,
                    -1.86513817864229195420713830578e12,-3.85631984619481859260911782285e12,
                    -7.42756223894433909739132255999e12,-1.5335561676154277204913991891e13,
                    -2.95853739992259065210261760684e13,-6.10070026736659032576306202538e13,
                    -1.17867736177058341656384840831e14,-2.42770866664235244020884319741e14,
                    -4.69669766092240037897685118824e14,-9.66354208041696729541290370032e14,
                    -1.87181786944782432152785791064e15,-3.84757452592655971934720093881e15,
                    -7.46108821492582104881275698596e15,-1.53228074939569497564397850572e16,
                    -2.97442671151239919048390515146e16,-6.10353301060435890490691833906e16
                  },0)
                },0)
              ),
              // AqgQ_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    150.754056768646231961030935426,-349.501021853351363622599133363,306.840489411692100871642040117,
                    -129.702897754075081807058058913,-65.3523020897515271316721245441,-46.8654876337870053047425525656,
                    -40.5492960473785005044515244218,-37.7327397619945661833090049281,-36.1915201254349107201197295204,
                    -35.207884524763198335535549826,-34.5059438565478785414864581763,-33.9641895356410091809822389411,
                    -33.5228081868392227158541497413,-33.1494489680094655859726950448,-32.8251408307952996033428777445,
                    -32.5379605689274127652824918254,-32.2799612321938435680926381404,-32.0455794285734380878915499374,
                    -31.8307588224208769929633090152,-31.6324412470061831504917551581,-31.4482566860425882426991130595,
                    -31.2763261081650732908334312958,-31.115131197350399829138565857,-30.9634253410996259307786852106,
                    -30.820170992789699627141991534,-30.6844944456716476316550179648,-30.5556524373573431094298277296,
                    -30.4330070013192172321019142888,-30.3160061998108776203518551631,-30.2041691369155796174932090955,
                    -30.0970741429976938902540476232,-29.9943493470899930166145808763,-29.8956650733417285267520788054,
                    -29.8007276489289377909415700674,-29.7092743169739091727691956017,-29.6210690237549456637761000449,
                    -29.5358989043532080740488160526,-29.4535713311877961652826667563,-29.3739114198774044607135695785,
                    -29.2967599094401959977056762004,-29.2219713510196793635611189478,-29.1494125525241283705338007884,
                    -29.0789612368045755071980365309,-29.0105048790043463455907143713,-28.9439396950268688687790639843,
                    -28.8791697580834246806939567488,-28.8161062242934021285389051805,-28.7546666515383080578109458658,
                    -28.6947743983856779824523699245,-28.6363580920289307438001278829,-28.5793511559334694644144692315
                  },0),
                  // AqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    7.27371966523992389002629625142,8.20085100135266852310893036126,-13.958052647443203502532798674,
                    28.2825788751714677640603566529,10.231652949245541838134430727,5.49425240054869684499314128944,
                    3.3691769547325102880658436214,2.18143373045867376933136570325,1.42987719558722960083504301191,
                    0.91435322844490420986039809701,0.540021967833010357015843984294,0.256458516864416489171332781395,
                    0.0345112840033256317308964997976,-0.143785677622657788309282632106,-0.290079062905859633755262749793,
                    -0.412235528242559062776696181143,-0.515752497516917868391791294286,-0.604583485568571197401737691671,
                    -0.681642204185189221878367469821,-0.74912197726619523051262583615,-0.808704630499582873180942636529,
                    -0.86170091278441084482630873911,-0.909147203239024849985216926445,-0.95187355578102719207273727542,
                    -0.990552501117181466321633341093,-1.02573465424068083822461248936,-1.05787510085979197911406647202,
                    -1.08735322777600807877043441843,-1.11448781851618090330732893511,-1.13954868036546467197219439018,
                    -1.16276569686953984852134158732,-1.18433594625880574181892287,-1.20442935067692487045351124946,
                    -1.2231931978034407656697896969,-1.2407557887253940762222281663,-1.25722940270919910524059389503,
                    -1.2727127234688454209462403251,-1.28729283760705389256511075392,-1.30104689067399605471657984436,
                    -1.31404346734220707559704801585,-1.32634374784484523137295928781,-1.33800248186306300902151212855,
                    -1.34906881261067322715633731465,-1.35958697732146861861377325213,-1.36959690523557427899784739838,
                    -1.3791347301654796002613527236,-1.38823323154618052164202584237,-1.39692221534669906294711569172,
                    -1.4052288441981188562364083138,-1.41317792446653374818435899857,-1.42079215668391828579218290417
                  },0),
                  // AqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -5.98782453638343471021784973665,14.9386120357298323833986624363,-15.667007097458227445127057498,
                    4.34567901234567901234567901235,1.76234567901234567901234567901,1.06049382716049382716049382716,
                    0.743621399176954732510288065844,0.56632233140169648106156042664,0.454296842193667590492987318384,
                    0.377685161856237693980198389369,0.322279378143575674439871970736,0.280503501154455138742456363107,
                    0.247969594939291908988878685848,0.221970768590815210861830908451,0.200751832619964488096356228224,
                    0.18312772110085907399704713502,0.168271027546821197614848408499,0.155587505517820781181027240235,
                    0.144639931539468042522423316135,0.135099823124257697270965246005,0.126715849257827986325643724501,
                    0.119292592383213673280946727722,0.112675924364236052547740859429,0.10674272110126740688365578913,
                    0.101393490543735908537038933632,0.0965469983741355301951815289349,0.0921362894781698200501619305038,
                    0.0881057014027363294008856950716,0.084408593818593969334860816493,0.0810056021442249915720208893677,
                    0.0778632798960073746325940425935,0.0749530327843973418114834255951,0.0722502741967600621780295731041,
                    0.0697337503994244395131518183053,0.0673849970894267668235722480593,0.0651878985027574231526757278591,
                    0.0631283272608648074738650402467,0.0611938482714020156224265095041,0.0593734738160789327376043362575,
                    0.0576574598224630954996095333535,0.0560371354843618498707638561321,0.0545047600497653122006757663189,
                    0.0530534018676469787392046440421,0.0516768357706017492008884164549,0.050369455639220427643950518528,
                    0.0491261995978653570739322190496,0.0479424857685515089209669967893,0.0468141568887816454241429747603,
                    0.0457374324022197988554901031015,0.0447088668745913096152706968255,0.0437253137838657760912377044544
                  },0),
                  // AqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.823045267489711934156378600823,1.34979423868312757201646090535,-1.44855967078189300411522633745,
                    0.263374485596707818930041152263,0.115226337448559670781893004115,0.0724279835390946502057613168724,
                    0.0526748971193415637860082304527,0.0413874191651969429747207524985,0.0340975896531452087007642563198,
                    0.0290025475210660395845581030766,0.0252400548696844993141289437586,0.0223469260506297543334580371617,
                    0.0200523756079311634867190422746,0.0181875737431292986848542404098,0.0166417944195721973499751277529,
                    0.0153393931171708949486727264505,0.0142269253380364491475602586714,0.0132655531348341805858145727427,
                    0.0124263697248446703784394416203,0.0116874126735381178678965630003,0.011031694462493682766587250018,
                    0.0104458677558092762771125344225,0.00991929880818769707658596547485,0.00944341040959398447321152635162,
                    0.00901120707883992908147497519478,0.00861692610484881016281982465557,0.00825577714466603355492244381133,
                    0.00792374520769582497977559705955,0.0076174397162051483039137360125,0.00733397753406267667655492261708,
                    0.00707089136207910154270307527013,0.00682605730189465203678527124331,0.00659763706358688437541484136466,
                    0.00638403147363720840423349383923,0.00618384278514997469245835258907,0.00599584390434063636678015762983,
                    0.00581895309564154880059019492571,0.00565221305962046702787443528184,0.00549477352596260978327255130374,
                    0.00534587669090593067201254335757,0.00520484497092684227187151163759,0.00507107065372648028474586740169,
                    0.00494400711202879224559441361609,0.00482316131147038060758360752058,0.00470808739542589671788638196907,
                    0.00459838117030192826919786437444,0.00449367534713750494748884442926,0.00439363542114766975150022397084,
                    0.00429795609156283429076110749458,0.00420635814083973489579703696556,0.00411858570588729318888049046779
                  },0),
                  // AqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^4
                  ome_x<double>({
                    -0.0617283950617283950617283950617,0.123456790123456790123456790123,-0.123456790123456790123456790123
                  },0)
                },0)
              )
            }
          )
        },1),
        // AqgQ_reg as^3 LM^1
        ome_nf<double>({
          // AqgQ_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqgQ_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -38.6502057613168724279835390947,647.617971406613157718291432476,-690.376851149228295648485797594,
                    93.0170881983469203479852138487,91.274358441442810384100823506,0.795186139118883864031764604842,
                    -0.109798342183474057952520449443,-4.34762213887193175034032912597,-2.19281713567666681582457670717,
                    -3.41210192499852774401118839943,-2.0992918190982198707731370856,-2.67708790525540043938509091153,
                    -1.83472172341246641029889718024,-2.17433473958297791710972808963,-1.59335185036591406992812503391,
                    -1.81795095702785972369320398647,-1.39424450049514892336126432077,-1.55426380535779944300446514168,
                    -1.23196421113079115324323340591,-1.35199497755082970528136452428,-1.09874595784467424885786355277,
                    -1.19225164362924182192830230044,-0.988092709164324227709401988755,-1.06307991607205349530182283283,
                    -0.895050601256578134868381870168,-0.956586168358808093349796419376,-0.815911862045969639419135563539,
                    -0.867361758683811060048228482752,-0.747892663371736989369017841408,-0.79158196582702810697557603598,
                    -0.688880967108615813558227078618,-0.726468168020609591491698981581,-0.637253900357646081515700987324,
                    -0.669954292628048433370072289211,-0.591748080196398704965441957566,-0.620472828116723611292108082164,
                    -0.551367519632499574102990283003,-0.576813387592243131552941347434,-0.515317692158045071946061600413,
                    -0.538026735962499125722045835385,-0.482957790137330583492897493199,-0.503358133284077574822047511732,
                    -0.453765727204884961303719844616,-0.47220007037013042223072350694,-0.427312161077310986754517236629,
                    -0.444058128211806275877737209138,-0.403240976802688709100870657788,-0.418525902964157287584833367334,
                    -0.381254453343650670785636592513,-0.395266310077664076175592674888,-0.361101865983954637985459138833,
                    -0.373997453093019761971740977572
                  },-1),
                  // AqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    411.604938271604938271604938272,-72.987654320987654320987654321,123.728395061728395061728395062,
                    -20.8395061728395061728395061728,8.36419753086419753086419753086,-3.24197530864197530864197530864,
                    8.37234567901234567901234567901,-1.23980851599899218946837994457,6.6365772234819853867472915092,
                    -0.575100081184737269393354049439,5.44481089555163629237703311777,-0.266907911891076874241857406841,
                    4.61854052793446732840672234612,-0.0987238523369059499595630131761,4.01684401611141537881464621391,
                    0.00222886054387885889717391548893,3.55964704827800065895303990542,0.0666447202462196695184007756095,
                    3.20030669316681107018156870778,0.109466850891752103481522133273,2.91019227109230669903938903752,
                    0.138730081096601111809411195648,2.67084081245420422239475219519,0.159082119035199678641831328016,
                    2.46983188060337867267268852163,0.173366339553059828673805236473,2.29850662706588582659834959382,
                    0.183401126938965762726125201134,2.15064382380747121970899104998,0.190391921675911232214224340496,
                    2.0216573410104952223292007174,0.195161908095441153167454631977,1.90809092114338366736486062921,
                    0.19828739416252081723127384464,1.80728944047695793164112426477,0.2001804566489957587689069414,
                    1.7171787434035197282612080991,0.201141114865481525731537624414,1.63611440287154133492463275731,
                    0.201391233194018108224362646988,1.56277547207977960853928346302,0.201097111742485335400327380518,
                    1.49608833922491506144134315923,0.200384875321687587054328557065,1.43517117360698739930173604242,
                    0.199351163273266333576380974528,1.37929273889913587438133745551,0.198070685352463211859140856755,
                    1.3278414117283141351217379922,0.196601646325585751758679304175,1.28030156779938922409006228138
                  },0),
                  // AqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    136.666666666666666666666666667,-113.333333333333333333333333333,-11.1851851851851851851851851852,
                    -2.96296296296296296296296296296,8.03703703703703703703703703704,-0.814814814814814814814814814815,
                    3.67407407407407407407407407407,-0.465608465608465608465608465608,2.37830687830687830687830687831,
                    -0.326278659611992945326278659612,1.76049382716049382716049382716,-0.25140291806958473625140291807,
                    1.39865319865319865319865319865,-0.20461020461020461020461020461,1.16076516076516076516076516077,
                    -0.172568172568172568172568172568,0.992328042328042328042328042328,-0.149237472766884531590413943355,
                    0.866739288307915758896151053014,-0.131483392577303826013836333754,0.769460688758934372969460688759,
                    -0.117516012252854358117516012253,0.691871091871091871091871091871,-0.106238367107932325323629671456,
                    0.628531693749085053432879519836,-0.0969404186795491143317230273752,0.57584045584045584045584045584,
                    -0.0891421335865780310224754669199,0.531316420205309094197983086872,-0.0825072472582051126112428794421,
                    0.493194672505017332603539500091,-0.0767931446463148354138343014872,0.460185185185185185185185185185,
                    -0.0718203540784185945476268056913,0.431323034264210734798970093088,-0.0674532439238321591262767733356,
                    0.405871978420998028841166096068,-0.0635873969207302540635873969207,0.383260453435892032383260453436,
                    -0.0601411127726917200601411127727,0.363037936722147248463037936722,-0.0570495448544229032033910082691,
                    0.344844496064008259130210349723,-0.0542605647540417818353155846066,0.328389095830956296072575142343,
                    -0.0517317881658966930284759742124,0.313433855462840970087346898941,-0.049428398487911284704377519672,
                    0.299782437386507691780587247747,-0.0473215290844470175777166658626,0.287271352985638699924414210128
                  },0),
                  // AqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    19.4074074074074074074074074074,-35.2592592592592592592592592593,-8.2962962962962962962962962963
                  },0),
                  // AqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    2.22222222222222222222222222222,-4.44444444444444444444444444444
                  },0)
                },0)
              ),
              // AqgQ_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqgQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    16.9656134861143703377658642525,-144.153836155855480582918885614,-136.948686267211108628968653183,
                    -557.129393084619310876648970518,-1025.65013318510970739050416906,-1721.3044151452019648104368115,
                    -3908.89383169710291295916405834,-6997.629793497140257185478272,-15537.721283085631174532533177,
                    -28681.4140378359131457375746796,-62306.2253109244095443232884363,-117141.710764294405991046088862,
                    -250514.940008055353201793870585,-476777.011854837823215926706517,-1.00809159051335332408764432751e6,
                    -1.93527494968990750596995390578e6,-4.05721379350029128328716421509e6,-7.83903430883062159510052643602e6,
                    -1.63264370758384378018754895251e7,-3.17008824326949807669152104291e7,-6.56808283049309357585261085235e7,
                    -1.2803014166758882806759675345e8,-2.64150237792264974632348824134e8,-5.16525083701883952785775880831e8,
                    -1.06200299897012083465265443178e9,-2.08204125161172945459128819553e9,-4.26842166050474213100327818721e9,
                    -8.38625389207418679983837565002e9,-1.71507623785003665882319183043e10,
                    -3.37579570533256955783488164006e10,-6.88942496818082189452309157705e10,
                    -1.35816527400999887037960645428e11,-2.76678230180401923176535092133e11,
                    -5.46171216084428622826459462543e11,-1.11088259467921592668386401224e12,
                    -2.19548473509719490583686032288e12,-4.45934020275360067292655775526e12,
                    -8.82223733587288150191445331045e12,-1.78973927838273377176314578662e13,
                    -3.54398223937550803731204092452e13,-7.18178554027230737742813137693e13,
                    -1.42325860625141415568909709419e14,-2.8814078371070154488454674357e14,
                    -5.7143696939080493103410958189e14,-1.15587858184151896949242426371e15,
                    -2.29380240794910250523819350723e15,-4.63617569439265451752337779128e15,
                    -9.2056879256668842157298901932e15,-1.85931193474627623627914043002e16,
                    -3.69383283302546320187426795873e16,-7.45578556868240455558081253251e16
                  },0)
                },0)
              ),
              // AqgQ_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqgQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    102.099424239809758616455664101,-243.98404233366607083485902988,221.675400358357428859550387905,
                    -92.7407407407407407407407407407,-50.162037037037037037037037037,-36.4826090534979423868312757202,
                    -31.9009135802469135802469135802,-30.0802608789547565057769139402,-29.2775137149215947401888444972,
                    -28.9100017891080921231252968886,-28.7503874572691445119428658523,-28.698779939621622443103244382,
                    -28.7069547012975234585274377132,-28.7497729060407666442915834809,-28.8132694098819141867261838459,
                    -28.8892650195560561547850612063,-28.9727557435919704438222956741,-29.0605700254870097499575280692,
                    -29.1506409755195924182079881491,-29.2415931512701907459452581601,-29.3324980297682090197958633353,
                    -29.422723899535620102200667891,-29.5118406845009349849025154973,-29.5995578622280277374303517562,
                    -29.6856829567208623842160381551,-29.77009318734408547315319305,-29.8527157437545629621933991563,
                    -29.9335138437795662800953412097,-30.0124767452230488767194162547,-30.0896125083885790261966023415,
                    -30.1649427017543503438087424537,-30.2384984989405181854497651022,-30.3103177837137269349949027609,
                    -30.3804429929871043366743261497,-30.4489195050581176658265604038,-30.5157944338793439437323288939,
                    -30.5811157277730396359675892396,-30.6449314977502522474523407224,-30.7072895198328512881478196709,
                    -30.768236869754359525678744357,-30.8278196586664906852670409688,-30.8860828460608410276245068551,
                    -30.9430701117678656963733609037,-30.9988237731394856848636021976,-31.0533847367292464335612048328,
                    -31.1067924762225838089813276115,-31.1590850302338873103831672987,-31.2102990150190778530984609727,
                    -31.2604696482574198568227657619,-31.3096307809123674399985143289,-31.3578149348468422494647235085
                  },0),
                  // AqgQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -8.27262623064628727365277743226,22.3230302390703523250833326423,-26.6934006094407226954537030127,
                    22.0740740740740740740740740741,8.57407407407407407407407407407,5.16296296296296296296296296296,
                    3.66172839506172839506172839506,2.82650541698160745779793398841,2.29720962459057697152935248173,
                    1.93277763780409283054785700288,1.66700960219478737997256515775,1.46483918874491265063655636046,
                    1.30599938781756963575145393327,1.17797845769873741901713929686,1.07264286385165506044626923748,
                    0.984480612319440158267997095836,0.909626165280927185689090450995,0.845289738989277628262634029647,
                    0.789408216687788647291402641909,0.740423500149054955555616037432,0.697137200810125812690704452272,
                    0.658612697156424896828537509187,0.624107494237364367234497104627,0.593025496568078749602329991695,
                    0.564882682392850233830929253969,0.53928199024481318117108917361,0.5158946599459419972240485061,
                    0.494446174228383788371126136242,0.474705531165532069977418867212,0.456476962619044530712913513546,
                    0.439593472479492523657633221078,0.423911745093480825062448940667,0.409308096793463598874629051528,
                    0.395675229669273909806183637105,0.382919608205009798802396055201,0.370959323789653782613533358751,
                    0.359722344517569797224142622433,0.349145071610394075716541039006,0.339171141616246000408556316265,
                    0.329750426950972904981462868137,0.320838197521555714609198521408,0.31239441395712845856990825645,
                    0.304383128975916715640802777145,0.296771978078759996866460066835,0.289531744406147090176599517088,
                    0.282635985465980021231472102177,0.276060711712758328888120821315,0.269784108770247689381120568266,
                    0.263786296540978367601025724992,0.258049119614894796467134385035,0.252555964335847717771916022645
                  },0),
                  // AqgQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -7.40740740740740740740740740741,12.1481481481481481481481481481,-13.037037037037037037037037037,
                    2.37037037037037037037037037037,1.03703703703703703703703703704,0.651851851851851851851851851852,
                    0.474074074074074074074074074074,0.372486772486772486772486772487,0.306878306878306878306878306878,
                    0.26102292768959435626102292769,0.227160493827160493827160493827,0.201122334455667789001122334456,
                    0.180471380471380471380471380471,0.163688163688163688163688163688,0.149776149776149776149776149776,
                    0.138054538054538054538054538055,0.128042328042328042328042328042,0.119389978213507625272331154684,
                    0.111837327523602033405954974582,0.105186714061843060811069067003,0.0992852501624431448992852501624,
                    0.0940128098022834864940128098023,0.0892736892736892736892736892737,0.0849906936863458602589037371646,
                    0.081100863709559361733274776753,0.0775523349436392914653784219002,0.074301994301994301994301994302,
                    0.0713137068692624248179803735359,0.0685569574458463347352236241125,0.0660057978065640900889943035537,
                    0.0636380222587119138843276774311,0.0614345157170518683310674411898,0.059378733572281959378733572282,
                    0.0574562832627348756381014445531,0.0556545850663497722321251733016,0.0539625951390657273010214186685,
                    0.0523705778607739392053117543314,0.0508699175365842032508699175366,0.0494529617336634880494529617337,
                    0.0481128902181533760481128902182,0.0468436047383415804468436047383,0.0456396358835383225627128066152,
                    0.0444960640082591302103497225448,0.0434084518032334254682524676853,0.0423727865588330704609774377216,
                    0.0413854305327173544227807793699,0.0404430781242375445273995998634,0.0395427187903290277635020157376,
                    0.0386816048240655086168499674513,0.0378572232675576140621733326901,0.0370672713529856386999244142101
                  },0),
                  // AqgQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.740740740740740740740740740741,1.48148148148148148148148148148,-1.48148148148148148148148148148
                  },0)
                },0)
              )
            }
          )
        },1),
        // AqgQ_reg as^3 LM^2
        ome_nf<double>({
          // AqgQ_reg as^3 LM^2 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqgQ_reg as^3 LM^2 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqgQ_reg as^3 LM^2 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -1.28395061728395061728395061728,114.447641836391491188838820148,-99.9549694830953461019770237035,
                    -12.1911360803034373754087794566,26.2716049382716049382716049383,-0.70987654320987654320987654321,
                    1.3387654320987654320987654321,-0.854320987654320987654320987654,-0.102514487276392038296800201562,
                    -0.780013857394809775762156714538,-0.390239634948629657624366619076,-0.704516950813247109543405839702,
                    -0.464130417531090931764332437733,-0.641403695444099484503524907565,-0.477246472195967145462094957044,
                    -0.589378920270251161582052912944,-0.469563264483899404534325169246,-0.546035824111220936617762014587,
                    -0.454397816040453487589204621115,-0.509404461466168501923980586034,-0.436848299149289286259831362344,
                    -0.478018117194424836595278179114,-0.419018261318206226917633918107,-0.450795581898740865676922396261,
                    -0.401793249461154097344008045674,-0.426931451157264482567469420083,-0.385526377686877959019449184314,
                    -0.40581623598448515354196831153,-0.370327985112388201315601874596,-0.386981032470305628548739380056,
                    -0.35619630896970406361268460887,-0.370059376907361372038717989743,-0.343079203893189855785785857129,
                    -0.354760686618463906134500072357,-0.330904134293458363167467926114,-0.340851492365732457848171387932,
                    -0.319592897283589029099377257573,-0.328141962135231997186845344816,-0.309068751234925032145135833497,
                    -0.316476069758634653933290746585,-0.299259685449841220211062323148,-0.305724313501670862018719081298,
                    -0.290099711154842557920650082158,-0.295778246569131681061375702117,-0.281529144512010937410720970376,
                    -0.286546314490343556351321549137,-0.273494391543592021295809836055,-0.277950648531199712591946348587,
                    -0.265947505104339203009147947288,-0.269924567785377360732021792956,-0.258845656685317848049527406495,
                    -0.262410613111000890947528729013
                  },-1),
                  // AqgQ_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    77.037037037037037037037037037,-18.0740740740740740740740740741,59.4074074074074074074074074074,
                    -10.6666666666666666666666666667,4.66666666666666666666666666667,-2.93333333333333333333333333333,
                    2.13333333333333333333333333333,-1.67619047619047619047619047619,1.38095238095238095238095238095,
                    -1.1746031746031746031746031746,1.02222222222222222222222222222,-0.905050505050505050505050505051,
                    0.812121212121212121212121212121,-0.736596736596736596736596736597,0.673992673992673992673992673993,
                    -0.621245421245421245421245421245,0.57619047619047619047619047619,-0.537254901960784313725490196078,
                    0.503267973856209150326797385621,-0.473340213278293773649810801514,0.446783625730994152046783625731,
                    -0.42305764411027568922305764411,0.401731601731601731601731601732,-0.382458121588556371165066817241,
                    0.364953886693017127799736495389,-0.348985507246376811594202898551,0.334358974358974358974358974359,
                    -0.320911680911680911680911680912,0.308506308506308506308506308506,-0.297026090129538405400474365992,
                    0.28637110016420361247947454844,-0.276455320726733407489803485354,0.267204301075268817204301075269,
                    -0.258553274682306940371456500489,0.250445632798573975044563279857,-0.242831678125795772854596384008,
                    0.235667600373482726423902894491,-0.228914628914628914628914628915,0.222538327801485696222538327801,
                    -0.216508005981690192216508005982,0.210796221322537112010796221323,-0.205378361475922451532207629769,
                    0.200232288037166085946573751452,-0.195338033114550414607136104584,0.190677539514748817074398469747,
                    -0.186234437397228094902513507165,0.181993851559068950373298199385,-0.177942234556480624935759070819,
                    0.174067221708294788775824853531,-0.170357504704009263279779997105,0.166802721088435374149659863946
                  },0),
                  // AqgQ_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    16.,-26.6666666666666666666666666667,-14.2222222222222222222222222222
                  },0),
                  // AqgQ_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    3.55555555555555555555555555556,-7.11111111111111111111111111111
                  },0)
                },0)
              ),
              // AqgQ_reg as^3 LM^2 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqgQ_reg as^3 LM^2 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^2 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    5.03005040386667551804508856039,-36.892027889787473836936653881,-30.7385129431903840946397600008,
                    -143.274286728204618859203076735,-234.149457049968146893724653066,-375.027050013947671985571329513,
                    -839.737502492476390014071812892,-1346.98438126832874635524554289,-3102.54624419176238187514696351,
                    -5032.6932596940124531260502286,-11610.3728071461318318350259294,-19050.7223442033465442726099533,
                    -43835.2434458136882637995857554,-72673.6843688802439008401349579,-166651.610562014529010420584768,
                    -278799.235796659099437383028992,-637120.648607472702867448564038,-1.07432190951093756451114319149e6,
                    -2.44694518596621417397144726393e6,-4.15480729812784000762654228369e6,-9.43373038919577530222303279912e6,
                    -1.61168235980523073698049456187e7,-3.64871103726863832707187257028e7,-6.26786185221182967700376736333e7,
                    -1.415099222589065211196967878e8,-2.44293905569015020614244265851e8,-5.50124677281429407019773995087e8,
                    -9.53964233696193821879562740685e8,-2.14303138789394041359295889547e9,-3.73142062915062472506709920057e9,
                    -8.36333124498028843394690829626e9,-1.46168368446894531483545404752e10,
                    -3.26905486258926758270170349885e10,-5.73321415310392876708628927883e10,
                    -1.27961917428538734448330250727e11,-2.25137672785630771309232164932e11,
                    -5.01522134337660096452051762407e11,-8.85017929221568060257753201397e11,
                    -1.96786369353445614906882683928e12,-3.48229686142095557011714689636e12,
                    -7.72943793240944617905060095584e12,-1.37135932170412425402124326738e13,
                    -3.03883862317706853962627672903e13,-5.40474693299153460622425510569e13,
                    -1.19574428068114197650420105103e14,-2.13161669746823034090531018733e14,
                    -4.70878111890237161284780985982e14,-8.41253753586123041930269424205e14,
                    -1.85562628988379220589962521948e15,-3.32205273454668819366909697523e15,
                    -7.31745119734629956824730990587e15
                  },0)
                },0)
              ),
              // AqgQ_reg as^3 LM^2 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqgQ_reg as^3 LM^2 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^2 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    17.4686251562817946347785495555,-44.4187317940450707510385805924,42.9372503125635892695570991109,
                    -19.0617283950617283950617283951,-12.4135802469135802469135802469,-9.28543209876543209876543209877,
                    -7.98469135802469135802469135802,-7.32772990677752582514487276392,-6.93093348450491307634164777022,
                    -6.65448195739201030206321211612,-6.44087987458357828728199098569,-6.26394766973891553016132140711,
                    -6.1106623716724726825736926747,-5.97400184666695933207199718466,-5.84988066697468406870116271826,
                    -5.73574418201524428630655736883,-5.6298840793245555150317055079,-5.53108718677277473344919931398,
                    -5.43844632525053059279821880287,-5.35125364750363121156045716379,-5.26893775226263050570982423317,
                    -5.1910249569232790714673711024,-5.11711441255340260981858397007,-5.04686144548239764850481821128,
                    -4.97996596657841819471783316335,-4.9161641141683222422722792696,-4.85522203233662507103204692509,
                    -4.79693110666525601152004347529,-4.74110422625020091601097593291,-4.68757278963750381557927983541,
                    -4.63618426443892474730902108329,-4.58680016890412108781025094941,-4.5392943818522690886527023289,
                    -4.49355171282949087176239971504,-4.44946668177798954395644496387,-4.40694246969734164998833427038,
                    -4.3658900105041550857501777308,-4.32622720066970361465817452411,-4.2878782079601253312720587764,
                    -4.25077286419894917568267672221,-4.21484612973960371821174196816,-4.1800376194975385538727340657,
                    -4.1462911821023440203179748958,-4.11355452509976413798047728148,-4.08177888024123935757791892106,
                    -4.05091870380293125426640864606,-4.02093140762052901289739506747,-3.99177711714333625887098288148,
                    -3.96341845332628836953768134986,-3.93582033561108155201214977388,-3.90894980361270387869416957582
                  },0),
                  // AqgQ_reg as^3 LM^2 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -7.40740740740740740740740740741,9.48148148148148148148148148148,-11.2592592592592592592592592593,
                    4.74074074074074074074074074074,2.07407407407407407407407407407,1.3037037037037037037037037037,
                    0.948148148148148148148148148148,0.744973544973544973544973544974,0.613756613756613756613756613757,
                    0.522045855379188712522045855379,0.454320987654320987654320987654,0.402244668911335578002244668911,
                    0.360942760942760942760942760943,0.327376327376327376327376327376,0.299552299552299552299552299552,
                    0.276109076109076109076109076109,0.256084656084656084656084656085,0.238779956427015250544662309368,
                    0.223674655047204066811909949165,0.210373428123686121622138134006,0.198570500324886289798570500325,
                    0.188025619604566972988025619605,0.178547378547378547378547378547,0.169981387372691720517807474329,
                    0.162201727419118723466549553506,0.1551046698872785829307568438,0.148603988603988603988603988604,
                    0.142627413738524849635960747072,0.137113914891692669470447248225,0.132011595613128180177988607107,
                    0.127276044517423827768655354862,0.12286903143410373666213488238,0.118757467144563918757467144564,
                    0.114912566525469751276202889106,0.111309170132699544464250346603,0.107925190278131454602042837337,
                    0.104741155721547878410623508663,0.101739835073168406501739835073,0.0989059234673269760989059234673,
                    0.0962257804363067520962257804363,0.0936872094766831608936872094767,0.0912792717670766451254256132305,
                    0.0889921280165182604206994450897,0.0868169036064668509365049353705,0.0847455731176661409219548754432,
                    0.0827708610654347088455615587399,0.0808861562484750890547991997267,0.0790854375806580555270040314752,
                    0.0773632096481310172336999349025,0.0757144465351152281243466653801,0.0741345427059712773998488284203
                  },0),
                  // AqgQ_reg as^3 LM^2 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -2.22222222222222222222222222222,4.44444444444444444444444444444,-4.44444444444444444444444444444
                  },0)
                },0)
              )
            }
          )
        },1),
        // AqgQ_reg as^3 LM^3
        ome_nf<double>({
          // AqgQ_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqgQ_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqgQ_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -3.35802469135802469135802469136,14.3703703703703703703703703704,-34.6666666666666666666666666667,
                    23.8024691358024691358024691358,1.97530864197530864197530864198,0.864197530864197530864197530864,
                    0.543209876543209876543209876543,0.395061728395061728395061728395,0.310405643738977072310405643739,
                    0.255731922398589065255731922399,0.217519106407995296884185773075,0.189300411522633744855967078189,
                    0.167601945379723157500935278713,0.150392817059483726150392817059,0.136406803073469740136406803073,
                    0.124813458146791480124813458147,0.115045448378781712115045448379,0.106701940035273368606701940035,
                    0.0994916485112563543936092955701,0.093197772936335027838295812152,0.0876555950515358840092242225025,
                    0.0827377084687026207494043751354,0.0783440081685695720783440081686,0.0743947410614077280743947410614,
                    0.0708255780719548835490864476372,0.0675840530912994681110623139609,0.0646269457863660762211486849168,
                    0.061918328584995251661918328585,0.0594280890577186873483169779466,0.0571307978715386122793530200938,
                    0.0550048315054700750741619196281,0.0530316852155932615702730645259,0.0511954297642098902758895343248,
                    0.049482277976901632815611310235,0.0478802360522790630317512037942,0.046378820888624810193437644418,
                    0.0449688292825547727508511822237,0.0436421482173116160044264619428,0.0423915979471535027090582646138,
                    0.0412108014447195733745441347781,0.0400940751817944800400940751818,0.039036337281951317039036337282,
                    0.0380330299029486021355940055127,0.0370800533402159418419581021207,0.0361737098360278545568770564044,
                    0.035310655465694225384147864768,0.0344878587772644620189839828083,0.0337025651035312871061663332195,
                    0.0329522656586075231362516797813,0.0322346706867212571807083062094,0.0315476860562980117184777772417,
                    0.0308893927941546989166036785084
                  },-1),
                  // AqgQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    2.07407407407407407407407407407,-9.48148148148148148148148148148,-7.11111111111111111111111111111
                  },0),
                  // AqgQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    1.77777777777777777777777777778,-3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // AqgQ_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqgQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -0.319483755121271235120524802316,-5.69406595881635167348931411923,-6.81341171182750161810971833297,
                    -44.6604252838881852290289950133,-69.2262460575299259843843390301,-174.65418390110970379139132336,
                    -314.054101649182933473633524783,-716.597400455869263020429772346,-1340.62441741036393690879419779,
                    -2935.28026721122918823824404955,-5587.93675304858668672624273646,-11963.2785984354545396612960352,
                    -23001.181113231962714358837059,-48562.7954240442036508187646579,-93973.0372065221329753711342536,
                    -196551.177631268685158032215004,-382083.091330550186699190094427,-793791.725241565498805664485459,
                    -1.54836429119189238352938897663e6,-3.20061310822766035430902503475e6,-6.25973923467150945575142502322e6,
                    -1.2889056388049202536923097253e7,-2.52622744981825197631403793075e7,-5.18547489286865730479950148279e7,
                    -1.01812815984888272400104215671e8,-2.08459419908965880320079705713e8,-4.09896020093387412300518599196e8,
                    -8.37498787552344320738471027951e8,-1.64884110919345554202260238808e9,-3.36298680053397364645824992354e9,
                    -6.62806458304268404960812116076e9,-1.34983912924213313755904883911e10,
                    -2.66286985728972145103690265386e10,-5.41606916343719670307872391991e10,
                    -1.06932345066934376784722058483e11,-2.17247688887766853014985766704e11,
                    -4.29236051328631146851421949252e11,-8.71191810692049461038267555654e11,
                    -1.72241106118253292232312081246e12,-3.49281387573069277281175891273e12,
                    -6.90957937657926014527879025828e12,-1.40007985763757156761488246162e13,
                    -2.77113391432541592771169969106e13,-5.61120841564334274211445067356e13,
                    -1.11113923922553805029316151206e14,-2.24851112011562110931774612697e14,
                    -4.45447136059566730369331198956e14,-9.00899147329368215629660694456e14,
                    -1.78546098176705119203481704374e15,-3.6091600747433249954785136062e15,
                    -7.15548963969837224582759579419e15
                  },0)
                },0)
              ),
              // AqgQ_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqgQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqgQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    0.888888888888888888888888888889,-4.74074074074074074074074074074,4.44444444444444444444444444444,
                    -1.48148148148148148148148148148,-2.14814814814814814814814814815,-2.23209876543209876543209876543,
                    -2.29135802469135802469135802469,-2.35061728395061728395061728395,-2.40776014109347442680776014109,
                    -2.46090534979423868312757201646,-2.50944150499706055261610817166,-2.5534327400994067660734327401,
                    -2.593223237667682112126556571,-2.62924400702178479956257734036,-2.66192713811761430809049856669,
                    -2.6916712681792046871411950777,-2.71883051105273327495549717772,-2.74371372998823979216136078881,
                    -2.76658803151177878846724162628,-2.78768366051934450053931764745,-2.80719903648696218355661080119,
                    -2.82530540721311766571975918873,-2.8421509409192520714641524688,-2.85786423388041942682438364797,
                    -2.8725572768400425779166749239,-2.88632794667613171673834840703,-2.89926209325334720960318497344,
                    -2.9114352863880222399369853771,-2.9229142798005135719270445116,-2.93375824036421792976215160671,
                    -2.94401978298517679326071139796,-2.95374584446444499417890658731,-2.96297842378201666748744453276,
                    -2.97175521132579281832929262786,-2.98011012554741177971634461327,-2.98807377222350088685213099739,
                    -2.9956738388092523226765710709,-3.00293543418015407897197622898,-3.00988138227352452048227284758,
                    -3.01653247668682020451235060204,-3.02290770210141515439946060166,-3.02902442742763576128148941819,
                    -3.03489857476815588952680487349,-3.04054476763935664674466640859,-3.04597646134738181203929896881,
                    -3.05120605796603426081054056902,-3.05624500799019195624629932351,-3.06110390042723657055500628386,
                    -3.06579254282890738657244328819,-3.07032003254796976040338131135,-3.07469482032077712814856337894
                  },0),
                  // AqgQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -1.48148148148148148148148148148,2.96296296296296296296296296296,-2.96296296296296296296296296296
                  },0)
                },0)
              )
            }
          )
        },1)
      },0)
    },3);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AqgQ{
    AqgQ_reg.get_view(),
    std::nullopt,
    std::nullopt
  };
}


/* C interface */

double ome_AqgQ_reg(double as, double LM, double NF, double x)
{
  return(ome::AqgQ_reg(as, LM, NF, x));
}

double ome_AqgQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::AqgQ_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_AqgQ_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::AqgQ_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_AqgQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::AqgQ_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_AqgQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::AqgQ_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_AqgQ_reg_min_power()
{
  return(ome::AqgQ_reg.min_power());
}

int ome_AqgQ_reg_max_power()
{
  return(ome::AqgQ_reg.max_power());
}

int ome_AqgQ_reg_coeff_as_min_power(int order_as)
{
  return(ome::AqgQ_reg[order_as].min_power());
}

int ome_AqgQ_reg_coeff_as_max_power(int order_as)
{
  return(ome::AqgQ_reg[order_as].max_power());
}

int ome_AqgQ_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AqgQ_reg[order_as][order_LM].min_power());
}

int ome_AqgQ_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AqgQ_reg[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/AqgQ.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_AQGQ_H
#define LIBOME_AQGQ_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-AqgQ AqgQ
   * \brief Data objects for \f$A_{qg,Q}\f$
   * \{
   */
  /// Regular part of \f$A_{qg,Q}\f$
  extern const ome_as<double> AqgQ_reg;

  /// Container for regular, plus and delta part of \f$A_{qg,Q}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AqgQ;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-AqgQ AqgQ
 * \brief C interface functions for \f$A_{qg,Q}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$A_{qg,Q}\f$
double ome_AqgQ_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$A_{qg,Q}\f$ truncated in \f$a_s\f$
double ome_AqgQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$A_{qg,Q}\f$
double ome_AqgQ_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qg,Q}\f$
double ome_AqgQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$A_{qg,Q}\f$
double ome_AqgQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);



/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$A_{qg,Q}\f$
int ome_AqgQ_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$A_{qg,Q}\f$
int ome_AqgQ_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{qg,Q}\f$
int ome_AqgQ_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{qg,Q}\f$
int ome_AqgQ_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qg,Q}\f$
int ome_AqgQ_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qg,Q}\f$
int ome_AqgQ_reg_coeff_as_LM_max_power(int order_as, int order_LM);



/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/AqqQNSEven.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/AqqQNSEven.h>

namespace ome
{

  /**************** AqqQNSEven, regular part ****************/

  const ome_as<double> AqqQNSEven_reg = 
    // AqqQNSEven_reg
    ome_as<double>({
      // AqqQNSEven_reg as^2
      ome_logm<double>({
        // AqqQNSEven_reg as^2 LM^0
        ome_nf<double>({
          // AqqQNSEven_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSEven_reg as^2 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSEven_reg as^2 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSEven_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    1.08641975308641975308641975309,-6.61728395061728395061728395062
                  },0),
                  // AqqQNSEven_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    3.25925925925925925925925925926,-0.296296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296
                  },0),
                  // AqqQNSEven_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    0.444444444444444444444444444444,0.444444444444444444444444444444,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^2 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSEven_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -4.87172814710693243065643360263,4.97394152054216651516650967439,-6.11433362544513004907655595976,
                    -4.79959637048290350036205575579,-5.30792033718967604771597683669,-6.61105693873734547196875204761,
                    -8.70268956606138442462434464522,-11.7441382471560192596906472697,-15.9044501838597165081699286628,
                    -21.1589010223872175039833967265,-26.8287963820124979498413703755,-30.5147643129669278242292360147,
                    -25.7058842706687679184910325438,3.43488233322767547827817369807,93.2214036219619753622425951026,
                    323.946174032363304693100404933,868.877816331131493245976158525,2095.56083783856448552920884204,
                    4773.87384431345862204086739601,10501.1174410576887769239356104,22566.8310388656553010354114915,
                    47706.0874581373428648024760568,99643.8070538559116915578876659,206242.406636614623768690446361,
                    423886.946982640965139290304729,866386.650654243446014708994184,1.76295687587862839819458028373e6,
                    3.57439686956916260271450165606e6,7.22562401881712204474460313667e6,1.45706695590674559393184901603e7,
                    2.93217799721089198064555977835e7,5.89045514282839566203870407954e7,1.18159832467984494940969962014e8,
                    2.36726940283741992677336778905e8,4.73762249135348326930323378247e8,9.47269171878615920997470041908e8,
                    1.8925239043467605725016124928e9,3.77842439217659739012107862924e9,7.53912481065483756537022946723e9,
                    1.50350779165190288233104501204e10,2.99704972063735890061006175578e10,5.97187503687354178856980115398e10,
                    1.18953606013327815457727678625e11,2.36871853951559198604298586196e11,4.7155750307284010769351620112e11,
                    9.3854600964160941203345804847e11,1.86762113624927241622705040038e12,3.71574054107647164547877974738e12,
                    7.39154364489439913299656740525e12,1.47016716019379673941447688339e13,2.92380062108329707269491648255e13
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^2 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSEven_reg as^2 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -8.49382716049382716049382716049,8.98765432098765432098765432099,-2.76543209876543209876543209877,
                    -1.01234567901234567901234567901,-0.567901234567901234567901234568,-0.372839506172839506172839506173,
                    -0.265255731922398589065255731922,-0.198059964726631393298059964727,-0.152674897119341563786008230453,
                    -0.120323339212228101116990005879,-0.0963326385548607770829993052215,-0.0779947624392068836513280957725,
                    -0.0636371858594080816303038525261,-0.0521744863014704284545554386824,-0.0428737165245101753038260974769,
                    -0.0352235389536976838564140151442,-0.0288573530076798050654259804587,-0.0235061587730433046337185770737,
                    -0.0189685897517568197536091126276,-0.0150912625789360108818886481999,-0.01175554227743524514864629858,
                    -0.00886841731781621613152311556075,-0.0063560769114469687688365631771,
                    -0.00415930644467867553482078052048,-0.00223013157571420235753703694656,
                    -0.000529335821028805210684264013041,0.000975400581379920836175085806641,
                    0.00231091320965655960464774091733,0.00349963759888386252780349407401,0.0045604499354325262050548259967,
                    0.00550932518091178294128296650699,0.00635985681056763672961926687467,0.00712367061660155472499447038864,
                    0.00781075667059083321911703954681,0.00842973751718451205995472441551,0.00898808628311811219079119527579,
                    0.0094923051548463283890669637308,0.00994807227640201045080095427055,0.0103603633174905301627063226939,
                    0.0107335525988606869238907247836,0.011071497622597511032223248201,0.0113776100563538869943692583739,
                    0.0116549156025291049398286653589,0.0119061047019390382941970330264,0.0121335756440402689346079607922,
                    0.0123394713580196961132942409277,0.0125257109228497774167487422281,0.0126940166459930315608126062915,
                    0.0128459374093637219872599486223,0.0129828688594175054667607909407,0.0131060709196784702305933019288
                  },0)
                },0)
              )
            }
          )
        },0),
        // AqqQNSEven_reg as^2 LM^1
        ome_nf<double>({
          // AqqQNSEven_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSEven_reg as^2 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSEven_reg as^2 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSEven_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    0.592592592592592592592592592593,-6.51851851851851851851851851852
                  },0),
                  // AqqQNSEven_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    1.77777777777777777777777777778,1.77777777777777777777777777778,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^2 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSEven_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -5.74732080248864581963214276204,6.25546120993117125793296269666,-3.71618646926066657897904701037,
                    -4.41947891333051869389375783112,-6.56844958074637001961989174517,-10.5668045422109636644639202134,
                    -17.7404649896521467451462336473,-30.6185409201666059806070036048,-53.8951932919419203139182679227,
                    -96.2872148270509036402410655656,-174.042854296515476670135152819,-317.571754931099237456587157885,
                    -584.002618083929471214771812176,-1081.02869286607009149949030468,-2012.29507662032216946337185299,
                    -3763.97801932752822924582446659,-7070.27464917563137219618175464,-13330.3143182064714604006648132,
                    -25216.0888654025981104259761108,-47840.5108752415109610461481491,-91005.0237335975498777777491858,
                    -173530.508812392758779671457908,-331613.280403112510338684982212,-634966.533699912963721483999648,
                    -1.21803645507126176103602482752e6,-2.34043560644362784668801475719e6,-4.50405706791046510434476820642e6,
                    -8.68024437033924706259884598666e6,-1.67508318110331686975762419117e7,-3.23651238543471313554810177679e7,
                    -6.26064035593225225472025329736e7,-1.21235116494785515610905361277e8,-2.35004924588445695182012455464e8,
                    -4.55971478352162590302858981763e8,-8.85495327401042218879328580344e8,-1.72107793637172650075816370907e9,
                    -3.34780466708084412474158315349e9,-6.51697855669724687611862596148e9,
                    -1.26952676203132490783125961707e10,-2.47474766001031059413999583152e10,
                    -4.82723875212164901714810850189e10,-9.42175508717576109988486839681e10,
                    -1.83999808643172711929260949266e11,-3.59537090201950080137492590959e11,
                    -7.02910185480301949415496601586e11,-1.37491407126483644778764798911e12,
                    -2.69067535989021885282659735121e12,-5.26802860260122989521933987349e12,
                    -1.03187629934062906806614675789e13,-2.02205036330131058421636604261e13,-3.964000651620426329677623168e13
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^2 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSEven_reg as^2 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^2 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -9.48148148148148148148148148148,8.2962962962962962962962962963,-1.18518518518518518518518518519,
                    -0.592592592592592592592592592593,-0.414814814814814814814814814815,-0.325925925925925925925925925926,
                    -0.270899470899470899470899470899,-0.232804232804232804232804232804,-0.204585537918871252204585537919,
                    -0.182716049382716049382716049383,-0.165207631874298540965207631874,-0.150841750841750841750841750842,
                    -0.138824138824138824138824138824,-0.128612128612128612128612128612,-0.119820919820919820919820919821,
                    -0.112169312169312169312169312169,-0.105446623093681917211328976035,-0.0994916485112563543936092955701,
                    -0.0941788021251385544471199785957,-0.0894087069525666016894087069526,-0.0851016429963798384851016429964,
                    -0.0811928811928811928811928811929,-0.0776292950205993684254553819771,-0.074366856975552627726540770019,
                    -0.0713687600644122383252818035427,-0.068603988603988603988603988604,-0.0660462171573282684393795504907,
                    -0.0636729525618414507303396192285,-0.061464858399724300107441869894,-0.0594052180259076810800948731983,
                    -0.0574795039756107609277798376797,-0.0556750298685782556750298685783,-0.0539806668838926903443032475291,
                    -0.0523866112101406219053277876807,-0.0508841920606626488979430155901,-0.0494657122108102500259363004461,
                    -0.048124314790981457648124314791,-0.0468538714152749240468538714153,-0.0456488877541509120456488877542,
                    -0.0445044234517918728445044234518,-0.0434160239038287818775623653672,-0.0423796618918570138082333204284,
                    -0.0413916874495433769398602070185,-0.0404487846348311464590534357976,-0.0395479341215775324302456085402,
                    -0.0386863807153662226125994241936,-0.0378616050524777012596932424253,-0.037071298865933463528283139754,
                    -0.0363133433042247631913285408726,-0.0355857898715041572184429327286,-0.0348868436263394246587523898448
                  },0)
                },0)
              )
            }
          )
        },0),
        // AqqQNSEven_reg as^2 LM^2
        ome_nf<double>({
          // AqqQNSEven_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSEven_reg as^2 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSEven_reg as^2 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSEven_reg as^2 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -0.888888888888888888888888888889,-0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^2 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSEven_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -1.33333333333333333333333333333,0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^2 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSEven_reg as^2 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^2 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1.77777777777777777777777777778,0.888888888888888888888888888889
                  },0)
                },0)
              )
            }
          )
        },0)
      },0),
      // AqqQNSEven_reg as^3
      ome_logm<double>({
        // AqqQNSEven_reg as^3 LM^0
        ome_nf<double>({
          // AqqQNSEven_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    159.425928140732050246862486604,-133.707642592615607628661909043,5.82319773995396406961389178964,
                    -27.7630566402201463813411979697,15.5664049693606892869235711991,-28.550725373170400244272737512,
                    20.3017401068365276763294478469,-31.889746610019031140979652723,25.2050766708650798541995262554,
                    -35.7059089755257359048924742248,29.8876585879205903578164362345,-39.5135896921596859669372796443,
                    34.2726217140952001473731316917,-43.1819316111946685676270833284,38.3664806631659793689431324835,
                    -46.6780712882565596772642089853,42.1960387707842854842779241601,-50.0007817111023618991973734453,
                    45.7907396728052033967286945155,-53.1594709460529551735588078475,49.1776921008023533652037551263,
                    -56.1666863228274976221060792126,52.3805440054023881497736428461,-59.035281166116917921809277921,
                    55.4195546218332143816908733599,-61.7773543569071281161953907696,58.3120042423432228198599745732,
                    -64.4039040669093412132677825387,61.0726545305323570411928144838,-66.9247752833920573347618613818,
                    63.7141679382381448623318019866,-69.3487248504548322937519122982,66.2474636223899052800257878769,
                    -71.6835277957987163677834745781,68.6820109616278913488741322661,-73.9360918336504625432688876102,
                    71.0260689486644387777538687499,-76.1125661615405342300973590137,73.2868808999920003300925707102,
                    -78.2184393872642264581298786634,75.4708330552628952585370497978,-80.258625358703954084369105648,
                    77.5835842402391642921696452333,-82.2375373803728221307065767083,79.6301723869597729741726171665,
                    -84.1591519673305807924660746771,81.6151025154773335988822960044,-86.0270634682155194011471599585,
                    83.5424198129512743421417550143,-87.8445308528393164718676855253,85.4157706775754219910242250405
                  },0),
                  // AqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    73.6347432378985487047966196165,-87.5275490333544560142273091052,-40.9958905187640161225710243512,
                    78.2022590652045418577607107608,27.0252478591433572336438874462,138.638722269088878399849570021,
                    40.3743876453401757255044990227,170.965476839842501966035543119,44.6361262208163575343543404794,
                    193.623158466358407633503223138,45.460400738690593252135095968,211.258897436777492934339855287,
                    44.6210470804042116486845830353,225.787597444491264763044818167,42.8731780500662651283189371459,
                    238.192766567159158920800024268,40.5946156798094018395670331353,249.049292403850781479287892397,
                    37.9946296920050352788414938559,258.723454626004065050804836482,35.1975048441526776104911226541,
                    267.463522253369819322572862261,32.2808610474795729799069931001,275.445829711737261526254481787,
                    29.2950143414425954668778967663,282.800292000304502497132956611,26.2735011033880396702738863217,
                    289.625490340891373516594733597,23.2391360199996097033307188734,295.998068507822611342835495628,
                    20.2076637477414361174684473635,301.97883969902453907923012718,17.1900451135599978500576214966,
                    307.61689854299447126669277067,14.1939344861161415983129708451,312.95247408338753429246450791,
                    11.2246603923891647137988881132,318.01896075369942020728655037,8.28589148051405822559141087448,
                    322.844396774418142491924640361,5.38009779449755197234497916526,327.452561538946681048144652706,
                    2.5088757706531767288536071967,331.86380435930890961636864837,-0.326819363630718406334599147927,
                    336.095680021188892156434415484,-3.12650524978593574225000562888,340.163442936317957992934748607,
                    -5.89004908585070599841889925066,344.080436146358649651635002009,-8.61757641807677230937896057531
                  },0),
                  // AqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    39.3476722761199502054896732074,-17.2826779039997073289429594398,13.0108452381109566524059582118,
                    35.4401511983429962337725182557,11.9532320693866768170150117098,36.495679319056302132263601932,
                    5.40766279640999643292722021459,34.2401579170798737008087154506,-1.5427145726446212989391889005,
                    30.8831387033587199443815904168,-8.47893295025629697057958717229,26.9812993650771818873104244792,
                    -15.3263770130314484101530245011,22.7572923260429478258813358551,-22.0753089984368369556113766959,
                    18.3218707702550916717248153982,-28.7315613712944872518724449011,13.7378297883875870382510491733,
                    -35.3044027698276781156484112729,9.04405795979607625428380416974,-41.8031194958009564160517249937,
                    4.26622719914238566941278570125,-48.2360717326855019469355583997,-0.57787298986871037968330355445,
                    -54.6105215806814759021696649848,-5.47543565177571785138550040951,-60.932702916688080024790848709,
                    -10.4169519845346621214216612308,-67.2079556893946625980378176682,-15.3951798305954383206966243688,
                    -73.4408643354528823383400588912,-20.4044840619463164159870974562,-79.6353812819503693067736489252,
                    -25.4403992755662773164186273117,-85.7949313631104609083418034043,-30.4993308655340972567834570458,
                    -91.9224981475745627782619017116,-35.5783452428462062413586052883,-98.0206946994078543348267038516,
                    -40.6750192165629426643424955969,-104.091821473893472857389433953,-45.7873296641116340831180771819,
                    -110.137913768138164059651561163,-50.9135712693658279281765081838,-116.160780751080012636583930865,
                    -56.0522942123406358910897009235,-122.162037715024271317403408112,-61.2022562986937240060090720104,
                    -128.143132861768354934056607313,-66.3623857102192086561303594144,-134.105369667225218251211481683
                  },0),
                  // AqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    6.84773662551440329218106995885,1.14128943758573388203017832647,11.2921810699588477366255144033,
                    14.2770919067215363511659807956,10.8806584362139917695473251029,14.6995884773662551440329218107,
                    10.6930041152263374485596707819,14.9496374681559866745051930237,10.5676660787771898883009994121,
                    15.1292703638382650728329740675,10.4730550656476582402508328434,15.269853146396356272899482776,
                    10.3969358487877006395524914043,15.3854631879323237347928705953,10.3332135628431924728221024517,
                    15.4836859528217552908910933602,10.2783951302469820988339506858,15.5690913083796162953751915262,
                    10.230287327455083446368849419,15.6446503746889788245901841438,10.1874210234719350646423229843,
                    15.7124054963752246173986800062,10.1487632117147081027369985058,15.7738217445869639724552653365,
                    10.1135595533226439135713600648,15.829986180139483260884376632,10.0812422267058003885152746223,
                    15.8817278236506740971780935841,10.0513730195526426180735535633,15.9296934598098677985883410423,
                    10.0236066166478829657617514005,15.9743974736977485344071150105,9.99766604253032207277136885379,
                    16.0162557216491864500027366993,9.97332572459944964052849596153,16.0556092108937432326858810382,
                    9.95039950210895699753040634035,16.0927410621141928554593963317,9.92873194203983747421984989139,
                    16.1278889205239096147538034494,9.90819192383900055993264320653,16.1612542074431355821421822864,
                    9.88866781651001518216677763578,16.1930091314482223989346355151,9.87006379588923020769175463237,
                    16.2233020804893770100002428483,9.85229699305707891282091514107,16.2522618240709271035819486775,
                    9.83529525839337145300559908839,16.2800008274546646889455025495,9.81899538830086373807302768841
                  },0),
                  // AqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    0.460905349794238683127572016461,0.592592592592592592592592592593,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSEven_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    79.7494438445931667858259716262,159.482961562763470931913498203,-292.706188010014937191408309839,
                    361.587120435541485195497996711,-193.840063087642222556391111785,789.932515980030907494171664762,
                    -471.428578331585381920325646679,2215.25367229896642396217118635,-1461.0975398701795673384806828,
                    6868.49657047522506040932595188,-4937.09230119623568178323937305,22520.8976933176742369814750646,
                    -17402.9039153893737982148650768,76549.2825911909636080932120532,-62843.783168113836593667672872,
                    266865.75373423538613720545262,-230440.896808631459759617742157,948037.954609444232588825446227,
                    -853975.26006653144162567116997,3.41729832506442468871397186326e6,-3.18937009974059230556439640677e6,
                    1.24614863225600407959003991164e7,-1.19831389904352017776733882337e7,4.58719480966277127939808348667e7,
                    -4.52403499831985329599246458634e7,1.70181249640163957976430633807e8,-1.71476924922222755475677416761e8,
                    6.35511831419406042163166954974e8,-6.52139425071514790334392254124e8,2.38649164022422849823703465271e9,
                    -2.48728125503882068769295763852e9,9.00498612811314227783795358594e9,-9.51038355915461916555794527001e9,
                    3.41208379432808445445659805037e10,-3.64443972160763410510868649805e10,
                    1.29761395381899699648600344129e11,-1.39932180220185037110776393751e11,
                    4.95078714292071354017895539014e11,-5.38233699873871979104369248353e11,
                    1.89430410103300777462716719783e12,-2.07356113381051623542939958939e12,
                    7.26673941449830340126364721752e12,-8.00004848464342136049883325759e12,
                    2.79402978136872738658923727772e13,-3.0906094040321448168306182094e13,1.07653204373513676769303281348e14,
                    -1.19543066098753334680979307249e14,4.15569188625607134418378141293e14,
                    -4.62905492821016709421935317565e14,1.60696701755166468936072891898e15,
                    -1.79436895563573787721978389054e15
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    47.1364343952843894277569233418,223.078248729500615228157547127,-164.420072594560273068562312091,
                    -4.7226492188912687076453658624,5.1731155241074748257425635923,6.29203136516607650136607413334,
                    5.98163844490353212842703502327,5.40821243719945052786011703758,4.8395995997160810285365222256,
                    4.33755445168951603531193542148,3.90809201943777072456877722047,3.54270470480316426392969963982,
                    3.23057879933378287776664589938,2.96202065148871700500878675683,2.72912474055194928395788598821,
                    2.52563055151036946575769938746,2.34660277914415394908689789489,2.18812759709693195345108479598,
                    2.04706985013446265777378684323,1.92089008679870164390155433389,1.80750919636772965430275757875,
                    1.70520824347558927534432995128,1.61255366384190287080051914287,1.52834066282919121276317043758,
                    1.45154977618793141827667872483,1.38131307304718864553175523127,1.31688753116723952048657947001,
                    1.25763383013564105386567931553,1.20299929685204367549111788163,1.15250407479053737164658900627,
                    1.10572982469655138736227514256,1.06231043271022736975563006908,1.02192432403251616153356256068,
                    0.984288070346241598878888856645,0.949151046687380085817849902701,0.916290944685775486666213283976,
                    0.885509988427932005104753112672,0.856631729698928076785226011423,0.829498323221440184573241501924,
                    0.803968201314307752008055102652,0.77991408231082112828351798186,0.757221258981687384199578032857,
                    0.73578612275939165361536884044,0.715514887262789208354958791927,0.696322480860374054037127110457,
                    0.678131583087696364905818394364,0.660871783882696472767285495816,0.644478848005679148149770858171,
                    0.628894069812845008119513134266,0.614063705868256803460546948987,0.599938474799988589652678614491
                  },0),
                  // AqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    76.3106448711511002981887656083,-73.8510026025729177736660553314,68.840933657305873923505537222,
                    13.4797734824736522726831527756,6.09633776181128304446846760462,3.87313955943723912736920359269,
                    2.95723831978739774083403116543,2.52181415491654715299731994551,2.30067397437833189779263424272,
                    2.18566997532329293432478733885,2.12625343820079526189322862185,2.09669659428868085531605289712,
                    2.08320835935898584945998869405,2.07816392651642167275990625538,2.07727695341717463028290269524,
                    2.07812595787002292298073997142,2.07935326025934717275530270238,2.08021635208182256124388392245,
                    2.08033111620971556854786504363,2.07952243527026681820170815651,2.07773619903917989612663818532,
                    2.07498701523828096684702012181,2.07132697362579850595214939779,2.06682697074210294311901401199,
                    2.06156560127926641697139368658,2.05562264193142139753108642321,2.04907533625408516269800206698,
                    2.04199639046035317441574479652,2.03445301104795533140493560389,2.02650657064344817265992262541,
                    2.01821264512893612947070214955,2.00962126210858536465217812597,2.00077726131132396050707731832,
                    1.99172070556827953452524684972,1.98248730502524914928359457583,1.97310883245662426730714278205,
                    1.96361351716717426550897432918,1.95402641102569874538259879252,1.94436972394971305311432788219,
                    1.93466312846924909093300073841,1.92492403436480514211265761286,1.91516783513821134162056380624,
                    1.90540812845553350352275009534,1.89565691284116621080956642228,1.88592476289509157769278880619,
                    1.87622098521139590180851124618,1.86655375703461864561707131939,1.85693024952634107620598868894,
                    1.84735673734331073733643895945,1.83783869605994694219962938313,1.82838088880789099272083261038
                  },0),
                  // AqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    4.54320987654320987654320987654,3.7037037037037037037037037037,-0.307270233196159122085048010974,
                    1.2290809327846364883401920439,1.34858710562414266117969821674,1.27994513031550068587105624143,
                    1.183321855491167660479829792,1.09404831891604378376865149352,1.01853096062384716117814295357,
                    0.955658545082413395170596816687,0.902843682761378234629263435848,0.857708656227174745693264211783,
                    0.818428632673646918661163675409,0.783686346866376713073226436406,0.752546336070959595583120206645,
                    0.724339751632520591956218058511,0.698578732581680165942629097826,0.674897769242074139051085239873,
                    0.653014979010242411510961023154,0.632706855357914071471653459341,0.613791764392219204286639242565,
                    0.5961190162063706590501891291,0.57956147355331447799400423693,0.564010418545419711543329632512,
                    0.549371881374815794068558388929,0.53556393548021766417158501248,0.522514648060550799785642605203,
                    0.510160487730040212135963933867,0.498445060456181938229230793721,0.487318087937787205178912840883,
                    0.476734569669395052619153327149,0.466654087337255412935025305701,0.457040221631117262942106647885,
                    0.447860059273020172533009807287,0.43908377341161194295174430486,0.430684264335050493200658508199,
                    0.42263685023065501174896725768,0.414918999789917739552330814713,0.407510100033204330016178687345,
                    0.400391253948374855656578905966,0.393545103495839293288815280921,0.386955674294649175613919831286,
                    0.380608238916635575371143373317,0.37448919621211754828559845898,0.368585964496341988981030832421,
                    0.362886886759418997118033412508,0.35738114633849138513640576226,0.352058691720376819296443536576,
                    0.346910169334678578859490840002,0.341926863358277902875129956106,0.337100641687697815266572081548
                  },0),
                  // AqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    1.05349794238683127572016460905,-0.526748971193415637860082304527,0.351165980795610425240054869684,
                    0.175582990397805212620027434842,0.12290809327846364883401920439,0.0965706447187928669410150891632,
                    0.080266509896139525769155398785,0.0689790319419949049578679208309,0.0606179371611470376902475667908,
                    0.0541380887059899405578417924097,0.0489504094442366047304318909257,0.0446938521012595086669160743235,
                    0.0411330781701152071522441892812,0.0381072973665566258158850751443,0.0355024947617540210132802725395,
                    0.0332353517538702723887909073094,0.0312434438796094569515048817881,0.0294790069662981790795879394282,
                    0.0279048302593003124287762899543,0.0264914687266864005005655428008,0.0252153016285569891807708571841,
                    0.0240571499830759090018349277609,0.0230012725986961091630978909562,0.0220346242890526304374935614871,
                    0.0211462992783443669111946084571,0.0203271077345151419225493299567,0.0195692495280972647227791260713,
                    0.0188660600183233928089895168084,0.0182118098962146074392420355241,0.017601546081750424023731814281,
                    0.0170309641409217069415643963495,0.016496305146245409088897738838,0.0159942716693015378797935548234,
                    0.0155219588770787027867637889424,0.01507679764760374782161274536,0.0146565073217215555632403853174,
                    0.0142590562343648763401849821603,0.0138826285674888663842529989379,0.0135255963716002702357478185938,
                    0.0131864958375679623242976069487,0.0128640070826159353711295897384,0.0125569368568465226098469097566,
                    0.0122642036887535931673659872647,0.0119848250769870063582380550511,0.011717906406393342942294995123,
                    0.011462631323071473366696125687,0.0112182533488822818547239236816,0.0109840885528691743787505599271,
                    0.0107595091271777076122454935919,0.010543937739704935472131239327,0.0103368425559524221211118192133
                  },0)
                },0)
              )
            }
          ),
          // AqqQNSEven_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -2.49263040025646287120119333682,-0.912383486676215957620946423243
                  },0),
                  // AqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -3.16049382716049382716049382716,3.68724279835390946502057613169,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527
                  },0),
                  // AqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -1.44855967078189300411522633745,0.131687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132
                  },0),
                  // AqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -0.131687242798353909465020576132,-0.131687242798353909465020576132,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSEven_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -3.08963302639690644279587701493,3.48812301933920321953257498726,3.15569716302123131862620672535,
                    -2.61711997518658365565786514473,-6.91237223921071705574187948806,-13.4720485313694971346816483574,
                    -24.859970429296492110113372658,-45.2762587206513509663103347055,-82.3369003665176816757116469276,
                    -150.092311700291029043319362793,-274.617690193359407766476818658,-504.483428632116412417436556865,
                    -930.434908283688702838501191364,-1722.46794905250741692785860709,-3199.81576900033352777758745533,
                    -5963.30272741724759476438813617,-11146.0620823066548127536395328,-20889.2136727400941808661344735,
                    -39245.6662074925740297554900749,-73899.7091939692009417448411673,-139442.912601813677002316609494,
                    -263622.315801451782721458730796,-499271.077085383315421312187171,-947113.520561364312198094925498,
                    -1.79939940342102659872228833703e6,-3.42346983892340019533519976363e6,-6.52193881399793176019067532625e6,
                    -1.24399884132205000729314707421e7,-2.37553518587458222158256259149e7,-4.54118748982156236017962609176e7,
                    -8.68990070031395595317399088553e7,-1.66445079459981785351580974606e8,-3.19090132345861331259437304451e8,
                    -6.12236866522477081346479707374e8,-1.17562393767242299039956595144e9,-2.2591283371851256492845810238e9,
                    -4.34429215047276591438042713363e9,-8.35961240055948760465413241437e9,
                    -1.60963259841599169633224054815e10,-3.10117598763765088505412503792e10,
                    -5.97821569569757455103682981864e10,-1.15305386597283587828447251272e11,
                    -2.22509508387733054545324007436e11,-4.29593143740086434201751226157e11,
                    -8.29784612665013429419086913459e11,-1.60347708393205280893754941763e12,
                    -3.09984591864517210335616581189e12,-5.9949912534238091334628804498e12,
                    -1.15984428729388617326538038602e13,-2.24473731386811338973971168922e13,
                    -4.34588747746793908843511232271e13
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSEven_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -3.93176285812609446668222206459,-0.14111445571061531809921818581,3.51165980795610425240054869684,
                    0.41700960219478737997256515775,-0.0614540466392318244170096021948,-0.194604481024234110653863740283,
                    -0.236200927558952250310275001633,-0.245763929714546998497615781566,-0.24259368127680884882530973066,
                    -0.234171620179850632525529644871,-0.223723577139214999297303824053,-0.212728262440196596575197398243,
                    -0.201880284020201715674966703773,-0.191500223163950383233158071488,-0.181723060443812942343218651273,
                    -0.17258980677910719062982437468,-0.164093968573133078441374599344,-0.156205812885159520933171957368,
                    -0.148885265108090387216549268981,-0.142088797968514204152925745093,-0.135773068261052581919763533583,
                    -0.12989676499642857659078895442,-0.124421466389277851655510712706,-0.119311948918294029318001461809,
                    -0.114536198431041066250532148541,-0.110065265516469496055741337484,-0.105873046237049558203895257996,
                    -0.101936034161813058663243027783,-0.098233069242811493809021526034,-0.0947450971858681750211233738418,
                    -0.0914549460421985411355431498568,-0.0883471227505725205389583785016,-0.0854076300980407187997977591336,
                    -0.0826238033360091608329538333834,-0.079984165067092806095557673262,-0.0774782967541705966377464172824,
                    -0.0750967251442241968177828134367,-0.0728308219541718521877377724219,-0.0706727152790120610824614556439,
                    -0.0686152113215436674735283964076,-0.0666517251887648780748765243889,-0.0647762196421392056835997763601,
                    -0.0629831508216685357715450951976,-0.0612674200845779320933296054097,-0.0596243312076184018355448538815,
                    -0.0580495522977677102032512918452,-0.0565390818402297512885674840716,-0.0550892183861285208732326196586,
                    -0.0536965334462772540943631963209,-0.0523578472129789228200395553685,-0.0510702067800188839788184903777
                  },0)
                },0)
              )
            }
          )
        },0),
        // AqqQNSEven_reg as^3 LM^1
        ome_nf<double>({
          // AqqQNSEven_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    181.500675775854480873747743388,-223.781129284216495606474753966,3.58618339347709122391956597105,
                    3.54752510402049878972635894016,-7.95637529144366370420305295879,13.2373846009824382836117577702,
                    -17.0452525593121095700826599206,20.6923848104506844128659320521,-23.6200284457958655816760080788,
                    26.3983420823073808644485411148,-28.7518749781507053709791839132,30.9954808556691084502587744995,
                    -32.9585763243323131511047024131,34.8402398013393995848559781072,-36.5227172804985548452615469069,
                    38.1431190969476689009288856165,-39.6147113706503273276366122263,41.0376329356708776387452092765,
                    -42.3451253672929132935965976073,43.6135184237343026384733881052,-44.7897477172926836045620664808,
                    45.9339166779046774429517737489,-47.0027883597970386848479116822,48.0449138464796040957452152689,
                    -49.0243614600985376498779700584,49.9811670090525572038493770037,-50.8849837823665419443628018776,
                    51.7693910316999622879969430174,-52.608411099077062592902872207,53.4306114833149534703377764096,
                    -54.2134987021944386752810078143,54.9816722789911225700969588887,-55.7154630058564753876996929555,
                    56.4362752532579071753753204908,-57.1267616176418062242487416116,57.805715727538067648354818446,
                    -58.4577224579350592384461876728,59.099414801970972944379585282,-59.7170031782179771782036708494,
                    60.3253122243813784935573778422,-60.9119330066981258820717883965,61.4901614640436005405991106201,
                    -62.0487713760075603653520863427,62.5997548103000663680701878334,-63.1329065186042805062665416043,
                    63.6590975036676587770705616713,-64.1690100124915265420390210641,64.6725441457108373011730407749,
                    -65.1611585058283525487099966379,65.643906785018546598668763124,-66.1129306453568380190470939813
                  },0),
                  // AqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    80.8929740583876182304135788649,3.80442271066983398106424197592,60.3538493513431376953950589643,
                    162.176746655907569196696385186,134.222162108544783785930038388,221.685882458376704999165520989,
                    160.598787622948075966999997236,254.277070834961906981192899842,177.212844900179956373483578323,
                    277.061030783824854080471568785,189.42319716728707356878419514,294.647463838652970636983187025,
                    199.097384306165570471972456353,308.990001908370527534027263556,207.115595462349864629404586923,
                    321.107940826504805863665788555,213.965218231612438531783129106,331.602806966134223353246951449,
                    219.945152911689585181615498106,340.860120042960674241263998467,225.252215231509746440937229009,
                    349.142112810185625239488335985,230.02300024997009357384295137,356.635390465407649891704724632,
                    234.356235289014236347694369864,363.47753553664795322610593763,238.325622280837225779460238384,
                    369.772934985726499065230018814,241.987652161343381176705341534,375.602685243066720173685913252,
                    245.386585342142322318528418699,381.031053223150268891416332953,248.557749721914298021329360381,
                    386.10983890291395189246781591,251.529795892051740486192520318,390.881408464553884818169951257,
                    254.326282092937470246653000953,395.380856788021356779992252874,256.966814777572423619147502494,
                    399.637583225286881325139627044,259.467886493790114705805147869,403.676462030542494023110710701,
                    261.843502694596609387900070823,407.518726556400635735739549617,264.105658268859066032857959419,
                    411.18264736677963935137519763,266.264705079394862865270546697,414.684059381454775226721850311,
                    268.329639133366355370033067497,418.036776692875158032147844616,270.308327601955705311298626806
                  },0),
                  // AqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    22.4197530864197530864197530864,6.22222222222222222222222222222,39.6049382716049382716049382716,
                    56.5925925925925925925925925926,43.3086419753086419753086419753,61.9160493827160493827160493827,
                    44.9975308641975308641975308642,65.0666666666666666666666666667,46.1255731922398589065255731922,
                    67.3300411522633744855967078189,46.9770723104056437389770723104,69.1013842124953236064347175458,
                    47.6621452621452621452621452621,70.5580707358485136262914040692,48.2356458356458356458356458356,
                    71.7956775734553512331290109068,48.729011729011729011729011729,72.8717850534843998896286477986,
                    49.1619819541388168839149231306,73.8238292889823677577375547792,49.5477786899871523194536610429,
                    74.6775438222290647471246026458,49.8956989958021949766015813487,75.451388549696980620837577808,
                    50.2125319213307726790923273178,76.1590604376587236550443801308,50.5033878608823644045970963008,
                    76.8110051458997281923452137279,50.7722107252607843385725858318,77.4153721615055688301143317013,
                    51.022108351403621209378805297,77.9786427364928661014308837001,51.2555735184616692462922482172,
                    78.5060566606809838379357169792,51.4746363798395211364781042474,79.0019106251623992997433356495,
                    51.6809723822539549234609108381,79.4697719505400645466896283475,51.8759804228760306332559188787,
                    79.9126349665024957137991580301,52.0608405866835628618407790425,80.333037581684742902892731377,
                    52.2365575526444312617335691792,80.7331496241488367944776420581,52.4039937382314960320087762099,
                    81.1148407820673848939042944563,52.5638949637208576858463316316,81.4797335511949160730337879039,
                    52.7169105756942248241841761057,81.8292449938300096486145666915,52.8636094065267942585773187055
                  },0),
                  // AqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    2.37037037037037037037037037037,3.16049382716049382716049382716,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSEven_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -5.6397709203415994839766085034,272.040850325159980749562609299,-317.128890000183167664786264139,
                    208.437360369946622523311610654,-312.612403411561884786384797378,462.576216320204275120805554166,
                    -740.876524009886976265391297588,1280.45853209827382445320324294,-2142.05117994529475712307902181,
                    3882.87304456323777272641591525,-6796.01350265751586116009881815,12383.5508595266348921220014267,
                    -22769.0147954704069485923551918,40797.9090547852813618427505331,-79026.8245555409494335085978869,
                    137536.849406272118893234399028,-281058.398470817236930684542942,471745.004103135729333200767699,
                    -1.01739578511293330528613173361e6,1.64007204112559895687852024049e6,-3.73210644522452222469003271386e6,
                    5.76414450981851753638748216881e6,-1.38322804855790495525732445933e7,2.04399357957565506613155579399e7,
                    -5.16883658056009354862963376521e7,7.30227244157326949644120135828e7,-1.94438317578979592526642943602e8,
                    2.62526771225917546944846686868e8,-7.35460180032070853882714324834e8,9.48923991795505688915800834469e8,
                    -2.79473038269323887583289532897e9,3.44597323501658339128250557842e9,-1.06616205181791411127511680857e10,
                    1.25646982168852649684981092558e10,-4.08103009655262940408450075792e10,
                    4.59761385560292136045714269694e10,-1.56670245997687992226871454994e11,1.6875931725614245195931218172e11,
                    -6.02997453621920084792144334488e11,6.21154067995143312075549275046e11,
                    -2.32608722855255366105186147017e12,2.29187136544470643407208613305e12,
                    -8.99101753410935659543198555396e12,8.47463372691270036305157512253e12,
                    -3.48154354581440632894460596405e13,3.13968534059046601727147279848e13,
                    -1.35031934041577793611221155356e14,1.1651777845243442170722093283e14,
                    -5.24487936812982098619131042319e14,4.33067114346868441403358270619e14,-2.0399087068623823859693214237e15
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSEven_reg as^3 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -99.3882766043701232059197311471,314.454063394608082810066860537,-120.324836237890489347135954305,
                    -19.1089201765584133978478125433,-6.65031819766496345256754285442,-3.00197742769697647718392378499,
                    -1.51098745598186689682527476017,-0.788076315547950920056768158057,-0.399682003509490037390013892044,
                    -0.177296031635575589933241107516,-0.0454425406611873743093710395187,0.0334304448353192718080628768514,
                    0.079642247887198537618442940269,0.104963615218286339242113430288,0.116594808871750912162649200465,
                    0.119130177318994599489958001366,0.115595940749171536372232158,0.108032465281561034835450362779,
                    0.0978385689059083558765028484841,0.0859842856741211309745102770178,0.0731471348984603170382208080486,
                    0.0598019154925067774598002604305,0.0462812164193290117998918472335,0.0328169222540728097716149459918,
                    0.0195690899491633586767033271529,0.00664627348804803529923591000878,-0.00588003236011792137447435655285,
                    -0.0179650439293202725965417175042,-0.0295832236751006198482469771489,-0.0407228637278953219774084022529,
                    -0.0513821369555803797255191296386,-0.0615662070172841306600257514368,-0.0712851076382041521405419528148,
                    -0.0805521839170460024479799331705,-0.0893829464350580248136421450943,-0.097794229950608705198096917056,
                    -0.105803577712511199036411572884,-0.113428793434363936871669304769,-0.120687618164715646479918964028,
                    -0.127597500344321522957653167611,-0.134175435436498166045285671084,-0.140437857476417175075809363884,
                    -0.146400569296335827548355861608,-0.152078701464721924410625637727,-0.157486692428649005693220119936,
                    -0.162638284188079672556187015102,-0.167546529215800513972162735372,-0.172223805383450254733102387542,
                    -0.176681836447332553629403025504,-0.180931716250396150403548359691,-0.1849839352556088007566329866
                  },0),
                  // AqqQNSEven_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    63.2098765432098765432098765432,-61.2345679012345679012345679012,40.032921810699588477366255144,
                    9.44855967078189300411522633745,3.12757201646090534979423868313,0.576131687242798353909465020576,
                    -0.741211052322163433274544385655,-1.49394473838918283362727807172,-1.94293552812071330589849108368,
                    -2.21442288849696257103664511072,-2.37718276236794755313273831792,-2.47127358238469349580460691572,
                    -2.52101643212754323865434976546,-2.5416204410913405622400331395,-2.54282625076275869926663577457,
                    -2.53100423777672454921132169809,-2.51040087000871314596804792883,-2.48389665500050394749014937831,
                    -2.453476440080422804116570122,-2.42052675797124063760152893662,-2.38602729458430803296234848973,
                    -2.35067642945832180058565987738,-2.31497502638209037496672482248,-2.27928333174760488491611618347,
                    -2.24386025239205362004545242549,-2.2088908907022141010997560091,-2.17450612357733615750014431375,
                    -2.14079670462568303152986590753,-2.10782353947346092669950362598,-2.07562524955499979009786727078,
                    -2.04422378993646440847092256918,-2.0136286542262817653082909163,-1.98384004275552253355254384017,
                    -1.95485126282678426657741307091,-1.92665055530474315754385557577,-1.8992224894308056149509752315,
                    -1.87254903047077006939019309283,-1.84661035799133109688778014808,-1.82138549307582785249164835089,
                    -1.79685277849646942917661932126,-1.77299024528559446264161916512,-1.74977589126321494764465904187,
                    -1.72718789115560387570800894504,-1.70520475346181744809533808204,-1.68380543581868550998640420838,
                    -1.66296942800893980307914034125,-1.64267680975330260462403438376,-1.62290828887907036510871963161,
                    -1.60364522425615862198544207882,-1.58486963695530743178807372579,-1.5665642123508987521851624293
                  },0)
                },0)
              )
            }
          ),
          // AqqQNSEven_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSEven_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSEven_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -9.61316872427983539094650205761,0.658436213991769547325102880658
                  },0),
                  // AqqQNSEven_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -4.34567901234567901234567901235,0.395061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395
                  },0),
                  // AqqQNSEven_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -0.592592592592592592592592592593,-0.592592592592592592592592592593,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSEven_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -5.75127605077100367270500211007,1.53268702610838703327592948765,8.15244483392684006543540794634,
                    6.39946182731053800048274100772,7.07722711625290139695463578225,8.81474258498312729595833606349,
                    11.6035860880818458994991261936,15.6588509962080256795875296929,21.2059335784796220108932382171,
                    28.2118680298496233386445289687,35.7717285093499972664551605007,40.6863524172892370989723146863,
                    34.2745123608916905579880433918,-4.57984311097023397103756493076,-124.295204829282633816323460137,
                    -431.928232043151072924133873244,-1158.50375510817532432796821137,-2794.08111711808598070561178938,
                    -6365.16512575127816272115652802,-14001.4899214102517025652474805,-30089.1080518208737347138819886,
                    -63608.1166108497904864033014091,-132858.409405141215588743850221,-274989.875515486165024920595148,
                    -565182.595976854620185720406305,-1.15518220087232459468627865891e6,-2.35060916783817119759277371164e6,
                    -4.76586249275888347028600220808e6,-9.63416535842282939299280418223e6,-1.9427559412089941252424653547e7,
                    -3.90957066294785597419407970447e7,-7.85394019043786088271827210605e7,-1.57546443290645993254626616019e8,
                    -3.15635920378322656903115705207e8,-6.31682998847131102573764504329e8,-1.26302556250482122799662672254e9,
                    -2.52336520579568076333548332373e9,-5.03789918956879652016143817232e9,
                    -1.00521664142064500871603059563e10,-2.00467705553587050977472668271e10,
                    -3.99606629418314520081341567437e10,-7.96250004916472238475973487197e10,
                    -1.586048080177704206103035715e11,-3.15829138602078931472398114927e11,
                    -6.28743337430453476924688268161e11,-1.25139467952214588271127739796e12,
                    -2.49016151499902988830273386717e12,-4.95432072143529552730503966317e12,
                    -9.85539152652586551066208987367e12,-1.96022288025839565255263584452e13,
                    -3.89840082811106276359322197674e13
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSEven_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -5.004115226337448559670781893,-3.81893004115226337448559670782,3.68724279835390946502057613169,
                    1.34979423868312757201646090535,0.757201646090534979423868312757,0.497119341563786008230452674897,
                    0.353674309229864785420340975897,0.264079952968841857730746619636,0.20356652949245541838134430727,
                    0.160431118949637468155986674505,0.128443518073147702777332406962,0.103993016585609178201770794363,
                    0.0848495811458774421737384700348,0.0695659817352939046060739182432,0.0571649553660135670717681299692,
                    0.0469647186049302451418853535256,0.0384764706769064067539013072782,0.0313415450307244061782914360983,
                    0.0252914530023424263381454835034,0.0201216834385813478425181975998,0.0156740563699136601981950647733,
                    0.0118245564237549548420308207477,0.00847476921526262502511541756947,0.00554574192623823404642770736063,
                    0.00297350876761893647671604926208,0.000705781094705073614245685350722,
                    -0.00130053410850656111490011440885,-0.00308121761287541280619698788977,
                    -0.00466618346517848337040465876534,-0.00608059991391003494007310132894,
                    -0.00734576690788237725504395534266,-0.00847980908075684897282568916623,
                    -0.00949822748880207296665929385152,-0.0104143422274544442921560527291,
                    -0.0112396500229126827466062992207,-0.0119841150441574829210549270344,-0.0126564068731284378520892849744,
                    -0.0132640963685360139344012723607,-0.0138138177566540402169417635919,-0.0143114034651475825651876330447,
                    -0.0147619968301300147096309976014,-0.0151701467418051826591590111652,-0.0155398874700388065864382204785,
                    -0.0158748062692520510589293773685,-0.0161781008587203585794772810563,-0.0164526284773595948177256545702,
                    -0.0167009478971330365556649896375,-0.016925355527990708747750141722,-0.0171279165458182959830132648298,
                    -0.0173104918125566739556810545876,-0.017474761226237960307457735905
                  },0)
                },0)
              )
            }
          )
        },0),
        // AqqQNSEven_reg as^3 LM^2
        ome_nf<double>({
          // AqqQNSEven_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSEven_reg as^3 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSEven_reg as^3 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    1.81650252067033801251257481457,-21.0455634155624950220887055804,6.86206593623283303460128039501,
                    -9.49581079219991122390169191765,10.2365515329406519646424326584,-10.5947408333521745983872886255,
                    10.8087326028994997012679470617,-10.9519223232320771767025653534,11.0548029816682911684721126785,
                    -11.1324417189190213645285873946,11.1931824596597621052693281354,-11.2420361291643855941801346668,
                    11.2822007382178835365669659425,-11.3158164361692458235935886335,11.3443710678984807274316670748,
                    -11.3689319075020553737413561195,11.390284893140755298155566248,-11.4090218461645210862427691756,
                    11.4255970633570222293611962447,-11.4403651598665329190135531228,11.4536070437257007287986468585,
                    -11.465548156137287572078758397,11.476371541506127486373218146,-11.4862273823698598494904643911,
                    11.4952400681502223975297801071,-11.5035135121045737242818630029,11.5111352034869488673407667456,
                    -11.5181793329387600749818783647,11.5247092295785468246587379317,-11.5307792805523556541785653654,
                    11.5364364570031828986566034942,-11.5417215375801772446267364282,11.5466700972509591376308516546,
                    -11.5513133123546583750712467695,11.5556786205694475587185619047,-11.5597902654314531710849246318,
                    11.5636697483147380108822169047,-11.5673362057263691676871188833,11.5708067259370829422324997349,
                    -11.5740966160368598518962192854,11.5772196282457446369582896661,-11.5801881525563679220422386812,
                    11.5830133814133428107631591482,-11.5857054510554399449303834553,11.5882735632916618492619558965,
                    -11.590726090801310659046307749,11.5930706685024788396783137806,-11.5953142730938303026939564429,
                    11.5974632925186321261515244919,-11.599523586810415146129696294,11.6015005415429254341955399154
                  },0),
                  // AqqQNSEven_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -3.55555555555555555555555555556,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    21.7283950617283950617283950617,13.6296296296296296296296296296,36.9382716049382716049382716049,
                    20.3851851851851851851851851852,45.9400352733686067019400352734,24.8973544973544973544973544974,
                    52.4068195179306290417401528513,28.30335097001763668430335097,57.4677996900219122441344663567,
                    31.043642776976110309443642777,61.629761185316740872296427852,33.337645070978404311737645071,
                    65.165780721336276891832447388,35.3111086444419777753111086444,68.2403735214192730532599813646,
                    37.0429895449503292640547542508,70.9604999085563241049997155948,38.5861764883436710062097059001,
                    73.3996842892611726461055666422,39.9778577116038416348013871234,75.6106692248837894281426385343,
                    41.2451894137181524447643709994,77.6325889047744838115906451708,42.4086131719245193467834469315,
                    79.4952880711773539181644554483,43.4839046294381990826854050557,81.2220509729083271689333639439,
                    44.4834951340095465659102829166,82.8313954728720336584092267976,45.4173558022417387135640545971,
                    84.3382923991237986198516075948,46.2936072477531462743074787181,85.7550180119278427964448037958,
                    47.1189512574108814222387050807,87.0917646558640292162913543613,47.8989834198991842614187372432,
                    88.3570875586138325508900105974,48.6384240751293131757581778984,89.5582378877059673768716487314,
                    49.3412919389727867753293384452,90.7014151518890927813999649632,50.0110366813210458564301665681,
                    91.7919613173706587797618289582,50.6506415832784924717803882547,92.8345120863064621487032388082,
                    51.2627040311719610251317661513,93.8331162081210152217911782016,51.8494993545022387627043365506
                  },0),
                  // AqqQNSEven_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    2.37037037037037037037037037037,3.55555555555555555555555555556,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSEven_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -4.14981346685791566287917515386,56.7941091487905568932322970822,-34.675842236015290789061894461,
                    95.8569276586179182514098177055,-22.8865068053643162053802606669,233.662000934975791691481369359,
                    -32.9392370506501262025522105311,686.056609549469436143538985137,-44.0413317539656818149567775089,
                    2192.18876805389660091917998697,-5.78871501334153600235158450041,7343.1018388610995869494152348,
                    343.795934237233826175126057113,25350.4856121579409531797632066,2213.66321164309468673604002371,
                    89387.93384977382942063160549,10836.816322722233717878068084,320186.568142959480225377268975,
                    48088.9099162098494883421107748,1.1609679334746464192951629697e6,203548.578517454434400774372613,
                    4.25073691577778886855379817275e6,839291.867241023029573480802465,1.56878806394091016350054863524e7,
                    3.40637223468682918675020403224e6,5.82833060818149084576610326083e7,1.36864698769025428063633404831e7,
                    2.17751712835951888196658299655e8,5.4624575850281766037221566093e7,8.17465254187740493330152192159e8,
                    2.17024742669143262317713629839e8,3.08169575505846412296534396294e9,8.59531950147220279088223930699e8,
                    1.16599706524620363129068729119e10,3.39669956250918573185629735962e9,4.42595179815731531149917062472e10,
                    1.34023169609157512900290000954e10,1.6848553820456473424808159309e11,5.28241734173042769042273935652e10,
                    6.43035432406149194581882927446e11,2.08047143430844701699810494662e11,2.45987258645897509881118856565e12,
                    8.18981374203716453133025829651e11,9.42976043724934141945446999603e12,3.22291416135071067644414737001e12,
                    3.62173669542464850794085470659e13,1.26807540447943648022223330693e13,1.39344477301235209788754095884e14,
                    4.98893152361031708474039442887e13,5.36978293079998532247019192593e14,1.96277145277945293647572163459e14
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSEven_reg as^3 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -5.00683867266993478735390854365,26.2071230400386710973806579755,-5.53086419753086419753086419753,
                    1.87654320987654320987654320988,2.46913580246913580246913580247,2.36049382716049382716049382716,
                    2.15402704291593180482069370958,1.9586125808348030570252792475,1.79306290417401528512639623751,
                    1.65586517734665882814030962179,1.54160725419984679243938503198,1.44513352217055920759624463328,
                    1.36238905127794016682905571794,1.29036857714106391355068603746,1.22687754730082772410814738857,
                    1.17030447898172765897633622501,1.1194472871597054603590551303,1.07339090103795986148927325398,
                    1.0314236667422464158312493748,0.992980694654050156095028624937,0.957605255321441211001713565312,
                    0.924922107329998716218275812448,0.89461871779841650914227599942,0.866431753467781109543035865468,
                    0.840137146477578404226510710396,0.815542631899459658629590366489,0.792482031134627387977443992731,
                    0.770810795494668037950401606376,0.750402478643754328963362255836,0.731145907110579570381142613084,
                    0.712942884672622941983174388982,0.695706311387043822656300187963,0.679358629037560249286616749141,
                    0.663830526570614183393669336058,0.649059854738100252934899823424,0.634990710596850080111513928758,
                    0.621572661011791481098263427003,0.608760080719868251255189188274,0.596511585412612330363882026189,
                    0.584789544086361167183587563264,0.573559657872329549451579452203,0.56279059489622687306125789756,
                    0.552453672576146870541576688872,0.542522580256892675978461437726,0.532973136280197509543211084438,
                    0.523783074565120869176924219284,0.51493185656838792168185555622,0.50640050514697087995276390311,
                    0.498171457383079405590817085494,0.490228433877103036620077910941,0.482556322384421729211289248664
                  },0),
                  // AqqQNSEven_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    18.962962962962962962962962963,-9.48148148148148148148148148148,6.32098765432098765432098765432,
                    3.16049382716049382716049382716,2.21234567901234567901234567901,1.73827160493827160493827160494,
                    1.44479717813051146384479717813,1.24162257495590828924162257496,1.09112286890064667842445620223,
                    0.974485596707818930041152263374,0.881107369996258885147774036663,0.804489337822671156004489337823,
                    0.740395407062073728740395407062,0.685931352598019264685931352598,0.639044905711572378239044905712,
                    0.59823633156966490299823633157,0.562381989832970225127087872186,0.530622125393367223432582909707,
                    0.502286944667405623717973219177,0.476846437080355209010179770414,0.453875429314025805253875429314,
                    0.433028699695366362033028699695,0.414022906776529964935762037211,0.396623237202947347874884106768,
                    0.380633387010198604401502952228,0.365887939221272554605887939221,0.352246491505750765010024269284,
                    0.339589080329821070561811302552,0.327812578131862933906356639435,0.316827829471507632427172657058,
                    0.306557354536590724948159134292,0.296933492632417363600159299084,0.287896890047427681836283986822,
                    0.279395259787416650161748200964,0.27138235765686746078902941648,0.263817131790988000138326935713,
                    0.256663012218567774123329678885,0.249887314214799594916553980881,0.243460734688804864243460734689,
                    0.237356925076223321837356925076,0.231552127487086836680332615292,0.226024863423237406977244375618,
                    0.220755666397564677012587770765,0.215726851385766114448284990921,0.210922315315080172961309912214,
                    0.206327363815286520600530262366,0.201928560279881073385030626268,0.197713593951645138817510078688,
                    0.193671164289198737020418884654,0.189790879314688838498362307886,0.186063166007143598180012745839
                  },0)
                },0)
              )
            }
          )
        },0),
        // AqqQNSEven_reg as^3 LM^3
        ome_nf<double>({
          // AqqQNSEven_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSEven_reg as^3 LM^3 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSEven_reg as^3 LM^3 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    5.72839506172839506172839506173,5.72839506172839506172839506173
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^3 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSEven_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    8.59259259259259259259259259259,-5.72839506172839506172839506173
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^3 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSEven_reg as^3 LM^3 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    11.4567901234567901234567901235,-5.72839506172839506172839506173
                  },0)
                },0)
              )
            }
          ),
          // AqqQNSEven_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSEven_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSEven_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -0.395061728395061728395061728395,-0.395061728395061728395061728395
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSEven_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -0.592592592592592592592592592593,0.395061728395061728395061728395
                  },0)
                },0)
              ),
              // AqqQNSEven_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSEven_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSEven_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -0.79012345679012345679012345679,0.395061728395061728395061728395
                  },0)
                },0)
              )
            }
          )
        },0)
      },0)
    },2);


  /**************** AqqQNSEven, plus part ****************/

  const ome_as_plus<double> AqqQNSEven_plus = 
    // AqqQNSEven_plus
    ome_as_plus<double>({
      // AqqQNSEven_plus as^2
      ome_logm_plus<double>({
        // AqqQNSEven_plus as^2 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSEven_plus as^2 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              5.53086419753086419753086419753
            },0)
          )
        },0),
        // AqqQNSEven_plus as^2 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSEven_plus as^2 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              5.92592592592592592592592592593
            },0)
          )
        },0),
        // AqqQNSEven_plus as^2 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSEven_plus as^2 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              1.77777777777777777777777777778
            },0)
          )
        },0)
      },0),
      // AqqQNSEven_plus as^3
      ome_logm_plus<double>({
        // AqqQNSEven_plus as^3 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSEven_plus as^3 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              -20.362519064781281789368414686
            },0)
          ),
          ome_plusfunc<double>(
            // AqqQNSEven_plus as^3 LM^0 NF^1
            ome_plusfunc_coeff<double>({
              3.40501388693267882882213976007
            },0)
          )
        },0),
        // AqqQNSEven_plus as^3 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSEven_plus as^3 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              44.7841382610690255348822386031
            },0)
          ),
          ome_plusfunc<double>(
            // AqqQNSEven_plus as^3 LM^1 NF^1
            ome_plusfunc_coeff<double>({
              8.95473251028806584362139917695
            },0)
          )
        },0),
        // AqqQNSEven_plus as^3 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSEven_plus as^3 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              16.8586905245217866392057603955
            },0)
          )
        },0),
        // AqqQNSEven_plus as^3 LM^3
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSEven_plus as^3 LM^3 NF^0
            ome_plusfunc_coeff<double>({
              -11.4567901234567901234567901235
            },0)
          ),
          ome_plusfunc<double>(
            // AqqQNSEven_plus as^3 LM^3 NF^1
            ome_plusfunc_coeff<double>({
              0.79012345679012345679012345679
            },0)
          )
        },0)
      },0)
    },2);


  /**************** AqqQNSEven, delta part ****************/

  const ome_as_const<double> AqqQNSEven_delta = 
    // AqqQNSEven_delta
    ome_as_const<double>({
      // AqqQNSEven_delta as^0
      ome_logm_const<double>({
        // AqqQNSEven_delta as^0 LM^0
        ome_nf_const<double>({
          1.
        },0)
      },0),
      // AqqQNSEven_delta as^1
      ome_logm_const<double>({

      },0),
      // AqqQNSEven_delta as^2
      ome_logm_const<double>({
        // AqqQNSEven_delta as^2 LM^0
        ome_nf_const<double>({
          5.44059237022954034142984376219
        },0),
        // AqqQNSEven_delta as^2 LM^1
        ome_nf_const<double>({
          6.29309890434924955190192059252
        },0),
        // AqqQNSEven_delta as^2 LM^2
        ome_nf_const<double>({
          1.33333333333333333333333333333
        },0)
      },0),
      // AqqQNSEven_delta as^3
      ome_logm_const<double>({
        // AqqQNSEven_delta as^3 LM^0
        ome_nf_const<double>({
          -51.0338436092532869875178902774,3.11448410587290937257197990329
        },0),
        // AqqQNSEven_delta as^3 LM^1
        ome_nf_const<double>({
          41.7013233594536494300266269782,4.99279041994085979167378856399
        },0),
        // AqqQNSEven_delta as^3 LM^2
        ome_nf_const<double>({
          6.30457910760172181223897345067
        },0),
        // AqqQNSEven_delta as^3 LM^3
        ome_nf_const<double>({
          -8.59259259259259259259259259259,0.592592592592592592592592592593
        },0)
      },0)
    },0);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AqqQNSEven{
    AqqQNSEven_reg.get_view(),
    AqqQNSEven_plus.get_view(),
    AqqQNSEven_delta.get_view()
  };
}


/* C interface */

double ome_AqqQNSEven_reg(double as, double LM, double NF, double x)
{
  return(ome::AqqQNSEven_reg(as, LM, NF, x));
}

double ome_AqqQNSEven_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::AqqQNSEven_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_AqqQNSEven_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::AqqQNSEven_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_AqqQNSEven_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::AqqQNSEven_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_AqqQNSEven_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::AqqQNSEven_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_AqqQNSEven_reg_min_power()
{
  return(ome::AqqQNSEven_reg.min_power());
}

int ome_AqqQNSEven_reg_max_power()
{
  return(ome::AqqQNSEven_reg.max_power());
}

int ome_AqqQNSEven_reg_coeff_as_min_power(int order_as)
{
  return(ome::AqqQNSEven_reg[order_as].min_power());
}

int ome_AqqQNSEven_reg_coeff_as_max_power(int order_as)
{
  return(ome::AqqQNSEven_reg[order_as].max_power());
}

int ome_AqqQNSEven_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AqqQNSEven_reg[order_as][order_LM].min_power());
}

int ome_AqqQNSEven_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AqqQNSEven_reg[order_as][order_LM].max_power());
}

double ome_AqqQNSEven_plus(double as, double LM, double NF, double x)
{
  return(ome::AqqQNSEven_plus(as, LM, NF, x));
}

double ome_AqqQNSEven_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::AqqQNSEven_plus.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_AqqQNSEven_plus_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::AqqQNSEven_plus[order_as];
  return(coeff(LM, NF, x));
}

double ome_AqqQNSEven_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::AqqQNSEven_plus[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_AqqQNSEven_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::AqqQNSEven_plus[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_AqqQNSEven_plus_min_power()
{
  return(ome::AqqQNSEven_plus.min_power());
}

int ome_AqqQNSEven_plus_max_power()
{
  return(ome::AqqQNSEven_plus.max_power());
}

int ome_AqqQNSEven_plus_coeff_as_min_power(int order_as)
{
  return(ome::AqqQNSEven_plus[order_as].min_power());
}

int ome_AqqQNSEven_plus_coeff_as_max_power(int order_as)
{
  return(ome::AqqQNSEven_plus[order_as].max_power());
}

int ome_AqqQNSEven_plus_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AqqQNSEven_plus[order_as][order_LM].min_power());
}

int ome_AqqQNSEven_plus_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AqqQNSEven_plus[order_as][order_LM].max_power());
}

double ome_AqqQNSEven_delta(double as, double LM, double NF)
{
  return(ome::AqqQNSEven_delta(as, LM, NF));
}

double ome_AqqQNSEven_delta_trunc_as(int trunc_order, double as, double LM, double NF)
{
  auto trunc = ome::AqqQNSEven_delta.truncate(trunc_order);
  return(trunc(as, LM, NF));
}

double ome_AqqQNSEven_delta_coeff_as(int order_as, double LM, double NF)
{
  auto& coeff = ome::AqqQNSEven_delta[order_as];
  return(coeff(LM, NF));
}

double ome_AqqQNSEven_delta_coeff_as_LM(int order_as, int order_LM, double NF)
{
  auto& coeff = ome::AqqQNSEven_delta[order_as][order_LM];
  return(coeff(NF));
}

double ome_AqqQNSEven_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF)
{
  return(ome::AqqQNSEven_delta[order_as][order_LM][order_NF]);
}

int ome_AqqQNSEven_delta_min_power()
{
  return(ome::AqqQNSEven_delta.min_power());
}

int ome_AqqQNSEven_delta_max_power()
{
  return(ome::AqqQNSEven_delta.max_power());
}

int ome_AqqQNSEven_delta_coeff_as_min_power(int order_as)
{
  return(ome::AqqQNSEven_delta[order_as].min_power());
}

int ome_AqqQNSEven_delta_coeff_as_max_power(int order_as)
{
  return(ome::AqqQNSEven_delta[order_as].max_power());
}

int ome_AqqQNSEven_delta_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AqqQNSEven_delta[order_as][order_LM].min_power());
}

int ome_AqqQNSEven_delta_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AqqQNSEven_delta[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/AqqQNSEven.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_AQQQNSEVEN_H
#define LIBOME_AQQQNSEVEN_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-AqqQNSEven AqqQNSEven
   * \brief Data objects for \f$A_{qq,Q}^{\text{NS},+}\f$
   * \{
   */
  /// Regular part of \f$A_{qq,Q}^{\text{NS},+}\f$
  extern const ome_as<double> AqqQNSEven_reg;

  /// Plus part of \f$A_{qq,Q}^{\text{NS},+}\f$
  extern const ome_as_plus<double> AqqQNSEven_plus;

  /// Delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
  extern const ome_as_const<double> AqqQNSEven_delta;

  /// Container for regular, plus and delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AqqQNSEven;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-AqqQNSEven AqqQNSEven
 * \brief C interface functions for \f$A_{qq,Q}^{\text{NS},+}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$A_{qq,Q}^{\text{NS},+}\f$ truncated in \f$a_s\f$
double ome_AqqQNSEven_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate plus part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_plus(double as, double LM, double NF, double x);
/// Evaluate plus part of \f$A_{qq,Q}^{\text{NS},+}\f$ truncated in \f$a_s\f$
double ome_AqqQNSEven_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_plus_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_delta(double as, double LM, double NF);
/// Evaluate delta part of \f$A_{qq,Q}^{\text{NS},+}\f$ truncated in \f$a_s\f$
double ome_AqqQNSEven_delta_trunc_as(int trunc_order, double as, double LM, double NF);
/// Evaluate a given \f$a_s\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_delta_coeff_as(int order_as, double LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_delta_coeff_as_LM(int order_as, int order_LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
double ome_AqqQNSEven_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF);

/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_reg_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of plus part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_plus_min_power();
/// Get maximum power in \f$a_s\f$ of plus part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_plus_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_plus_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_plus_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_plus_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_plus_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_delta_min_power();
/// Get maximum power in \f$a_s\f$ of delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_delta_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_delta_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_delta_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_delta_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},+}\f$
int ome_AqqQNSEven_delta_coeff_as_LM_max_power(int order_as, int order_LM);

/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/AqqQNSOdd.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/AqqQNSOdd.h>

namespace ome
{

  /**************** AqqQNSOdd, regular part ****************/

  const ome_as<double> AqqQNSOdd_reg = 
    // AqqQNSOdd_reg
    ome_as<double>({
      // AqqQNSOdd_reg as^2
      ome_logm<double>({
        // AqqQNSOdd_reg as^2 LM^0
        ome_nf<double>({
          // AqqQNSOdd_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSOdd_reg as^2 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSOdd_reg as^2 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    1.08641975308641975308641975309,-6.61728395061728395061728395062
                  },0),
                  // AqqQNSOdd_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    3.25925925925925925925925925926,-0.296296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296
                  },0),
                  // AqqQNSOdd_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    0.444444444444444444444444444444,0.444444444444444444444444444444,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^2 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSOdd_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -4.87172814710693243065643360263,4.97394152054216651516650967439,-6.11433362544513004907655595976,
                    -4.79959637048290350036205575579,-5.30792033718967604771597683669,-6.61105693873734547196875204761,
                    -8.70268956606138442462434464522,-11.7441382471560192596906472697,-15.9044501838597165081699286628,
                    -21.1589010223872175039833967265,-26.8287963820124979498413703755,-30.5147643129669278242292360147,
                    -25.7058842706687679184910325438,3.43488233322767547827817369807,93.2214036219619753622425951026,
                    323.946174032363304693100404933,868.877816331131493245976158525,2095.56083783856448552920884204,
                    4773.87384431345862204086739601,10501.1174410576887769239356104,22566.8310388656553010354114915,
                    47706.0874581373428648024760568,99643.8070538559116915578876659,206242.406636614623768690446361,
                    423886.946982640965139290304729,866386.650654243446014708994184,1.76295687587862839819458028373e6,
                    3.57439686956916260271450165606e6,7.22562401881712204474460313667e6,1.45706695590674559393184901603e7,
                    2.93217799721089198064555977835e7,5.89045514282839566203870407954e7,1.18159832467984494940969962014e8,
                    2.36726940283741992677336778905e8,4.73762249135348326930323378247e8,9.47269171878615920997470041908e8,
                    1.8925239043467605725016124928e9,3.77842439217659739012107862924e9,7.53912481065483756537022946723e9,
                    1.50350779165190288233104501204e10,2.99704972063735890061006175578e10,5.97187503687354178856980115398e10,
                    1.18953606013327815457727678625e11,2.36871853951559198604298586196e11,4.7155750307284010769351620112e11,
                    9.3854600964160941203345804847e11,1.86762113624927241622705040038e12,3.71574054107647164547877974738e12,
                    7.39154364489439913299656740525e12,1.47016716019379673941447688339e13,2.92380062108329707269491648255e13
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^2 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSOdd_reg as^2 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -8.49382716049382716049382716049,8.98765432098765432098765432099,-2.76543209876543209876543209877,
                    -1.01234567901234567901234567901,-0.567901234567901234567901234568,-0.372839506172839506172839506173,
                    -0.265255731922398589065255731922,-0.198059964726631393298059964727,-0.152674897119341563786008230453,
                    -0.120323339212228101116990005879,-0.0963326385548607770829993052215,-0.0779947624392068836513280957725,
                    -0.0636371858594080816303038525261,-0.0521744863014704284545554386824,-0.0428737165245101753038260974769,
                    -0.0352235389536976838564140151442,-0.0288573530076798050654259804587,-0.0235061587730433046337185770737,
                    -0.0189685897517568197536091126276,-0.0150912625789360108818886481999,-0.01175554227743524514864629858,
                    -0.00886841731781621613152311556075,-0.0063560769114469687688365631771,
                    -0.00415930644467867553482078052048,-0.00223013157571420235753703694656,
                    -0.000529335821028805210684264013041,0.000975400581379920836175085806641,
                    0.00231091320965655960464774091733,0.00349963759888386252780349407401,0.0045604499354325262050548259967,
                    0.00550932518091178294128296650699,0.00635985681056763672961926687467,0.00712367061660155472499447038864,
                    0.00781075667059083321911703954681,0.00842973751718451205995472441551,0.00898808628311811219079119527579,
                    0.0094923051548463283890669637308,0.00994807227640201045080095427055,0.0103603633174905301627063226939,
                    0.0107335525988606869238907247836,0.011071497622597511032223248201,0.0113776100563538869943692583739,
                    0.0116549156025291049398286653589,0.0119061047019390382941970330264,0.0121335756440402689346079607922,
                    0.0123394713580196961132942409277,0.0125257109228497774167487422281,0.0126940166459930315608126062915,
                    0.0128459374093637219872599486223,0.0129828688594175054667607909407,0.0131060709196784702305933019288
                  },0)
                },0)
              )
            }
          )
        },0),
        // AqqQNSOdd_reg as^2 LM^1
        ome_nf<double>({
          // AqqQNSOdd_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSOdd_reg as^2 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSOdd_reg as^2 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    0.592592592592592592592592592593,-6.51851851851851851851851851852
                  },0),
                  // AqqQNSOdd_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    1.77777777777777777777777777778,1.77777777777777777777777777778,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^2 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSOdd_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -5.74732080248864581963214276204,6.25546120993117125793296269666,-3.71618646926066657897904701037,
                    -4.41947891333051869389375783112,-6.56844958074637001961989174517,-10.5668045422109636644639202134,
                    -17.7404649896521467451462336473,-30.6185409201666059806070036048,-53.8951932919419203139182679227,
                    -96.2872148270509036402410655656,-174.042854296515476670135152819,-317.571754931099237456587157885,
                    -584.002618083929471214771812176,-1081.02869286607009149949030468,-2012.29507662032216946337185299,
                    -3763.97801932752822924582446659,-7070.27464917563137219618175464,-13330.3143182064714604006648132,
                    -25216.0888654025981104259761108,-47840.5108752415109610461481491,-91005.0237335975498777777491858,
                    -173530.508812392758779671457908,-331613.280403112510338684982212,-634966.533699912963721483999648,
                    -1.21803645507126176103602482752e6,-2.34043560644362784668801475719e6,-4.50405706791046510434476820642e6,
                    -8.68024437033924706259884598666e6,-1.67508318110331686975762419117e7,-3.23651238543471313554810177679e7,
                    -6.26064035593225225472025329736e7,-1.21235116494785515610905361277e8,-2.35004924588445695182012455464e8,
                    -4.55971478352162590302858981763e8,-8.85495327401042218879328580344e8,-1.72107793637172650075816370907e9,
                    -3.34780466708084412474158315349e9,-6.51697855669724687611862596148e9,
                    -1.26952676203132490783125961707e10,-2.47474766001031059413999583152e10,
                    -4.82723875212164901714810850189e10,-9.42175508717576109988486839681e10,
                    -1.83999808643172711929260949266e11,-3.59537090201950080137492590959e11,
                    -7.02910185480301949415496601586e11,-1.37491407126483644778764798911e12,
                    -2.69067535989021885282659735121e12,-5.26802860260122989521933987349e12,
                    -1.03187629934062906806614675789e13,-2.02205036330131058421636604261e13,-3.964000651620426329677623168e13
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^2 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSOdd_reg as^2 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^2 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -9.48148148148148148148148148148,8.2962962962962962962962962963,-1.18518518518518518518518518519,
                    -0.592592592592592592592592592593,-0.414814814814814814814814814815,-0.325925925925925925925925925926,
                    -0.270899470899470899470899470899,-0.232804232804232804232804232804,-0.204585537918871252204585537919,
                    -0.182716049382716049382716049383,-0.165207631874298540965207631874,-0.150841750841750841750841750842,
                    -0.138824138824138824138824138824,-0.128612128612128612128612128612,-0.119820919820919820919820919821,
                    -0.112169312169312169312169312169,-0.105446623093681917211328976035,-0.0994916485112563543936092955701,
                    -0.0941788021251385544471199785957,-0.0894087069525666016894087069526,-0.0851016429963798384851016429964,
                    -0.0811928811928811928811928811929,-0.0776292950205993684254553819771,-0.074366856975552627726540770019,
                    -0.0713687600644122383252818035427,-0.068603988603988603988603988604,-0.0660462171573282684393795504907,
                    -0.0636729525618414507303396192285,-0.061464858399724300107441869894,-0.0594052180259076810800948731983,
                    -0.0574795039756107609277798376797,-0.0556750298685782556750298685783,-0.0539806668838926903443032475291,
                    -0.0523866112101406219053277876807,-0.0508841920606626488979430155901,-0.0494657122108102500259363004461,
                    -0.048124314790981457648124314791,-0.0468538714152749240468538714153,-0.0456488877541509120456488877542,
                    -0.0445044234517918728445044234518,-0.0434160239038287818775623653672,-0.0423796618918570138082333204284,
                    -0.0413916874495433769398602070185,-0.0404487846348311464590534357976,-0.0395479341215775324302456085402,
                    -0.0386863807153662226125994241936,-0.0378616050524777012596932424253,-0.037071298865933463528283139754,
                    -0.0363133433042247631913285408726,-0.0355857898715041572184429327286,-0.0348868436263394246587523898448
                  },0)
                },0)
              )
            }
          )
        },0),
        // AqqQNSOdd_reg as^2 LM^2
        ome_nf<double>({
          // AqqQNSOdd_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSOdd_reg as^2 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSOdd_reg as^2 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^2 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -0.888888888888888888888888888889,-0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^2 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSOdd_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -1.33333333333333333333333333333,0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^2 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSOdd_reg as^2 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^2 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1.77777777777777777777777777778,0.888888888888888888888888888889
                  },0)
                },0)
              )
            }
          )
        },0)
      },0),
      // AqqQNSOdd_reg as^3
      ome_logm<double>({
        // AqqQNSOdd_reg as^3 LM^0
        ome_nf<double>({
          // AqqQNSOdd_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    190.167646322826508988339534098,-159.705207515102530672757524488,-19.8892263375399331832169363278,
                    13.7749755635320007145266884653,-27.4710719174582639373678463464,17.9079015012563868198600949536,
                    -30.0698795157617295606976956865,22.7883339123750798945604677986,-33.7682818557663726077220424758,
                    27.5932357482460057424418688793,-37.6137913682685428645655897541,32.125036221751252101613129625,
                    -41.3623573148442019070800678432,36.3595310586162431870800063424,-44.9476311603385309617652149868,
                    40.3162111439841170260315130364,-48.3573387492517366983746496751,44.0238901232779147794396536136,
                    -51.5972821261751073862709352218,47.5109402354710425515080002314,-54.6791146425011885253978617854,
                    50.8026747543637517397196881933,-57.6158174962834508840342004151,53.9209496212709478190079614767,
                    -60.4199844190955756343907393829,56.884442134236307841251008611,-63.1032103559449408719742748436,
                    59.7090952808496401312442000546,-65.6759313531884913855416167382,62.4085579907231690068592279335,
                    -68.1474484666053239378880089315,64.9945707122947095604279286006,-70.5260216336858839639798138443,
                    67.4772876719266330142926149445,-72.8189839588503388520034186597,69.8655411425666711541319071261,
                    -75.0328551866065929150993450712,72.167056718026941390328063174,-77.1734458927640025059986534603,
                    74.3886285749687076330890030699,-79.2459497039535240991714297906,76.5362625286904784485846219746,
                    -81.2550234230882711361387278619,78.6152932980322529991477547171,-83.2048560031765358313630162007,
                    80.6304811203983817984609174587,-85.0992276740210537781306782504,82.5860917911971794748854119031,
                    -86.9415605673297653085173936602,84.4859633443254094527578004444,-88.734962089252269505948349684
                  },0),
                  // AqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    105.498028148244781533138349859,-99.9698077571186398581623938829,-6.89133176461988418635990050235,
                    9.84628001840534480071516117441,114.801285937159107982201325515,35.5818691604308546893781147428,
                    156.535906989142893568815587515,43.1269216919986364739768682161,183.108233839473541057358822516,
                    45.3296337135503649279468749586,202.916939738847794370324970194,45.1886276221038121860764233842,
                    218.836946544340285836347696725,43.8316103047720733474667862787,232.213252635387476154564626225,
                    41.7845067629075344111637332389,243.788197495184976010347901435,39.3256203576071448278001563444,
                    254.016563127554761110496782881,36.615050374087414762401062835,263.197909799489775574199841622,
                    33.750490418672535944025588906,271.540401020474398723216000105,30.7941850221954014382806704867,
                    279.194776223872602999208977829,27.787090131824328391030640808,286.273828443767412922081414923,
                    24.7568070502285996080228675634,292.864240808323908085123819223,21.7222614289293279979973103093,
                    299.034125192090710605408585274,18.6965802062216622245294547063,304.838013086595017159643670111,
                    15.6889227699968425069958957444,310.32026891337776101918890443,12.7056808834989397623938827551,
                    315.517489999796688852855294611,9.7512846659523293187165044046,320.460234875506908059704645381,
                    6.82875557522962287342440119081,325.174294083940808175091363995,3.94009282587307738117319696983,
                    329.681641900796068938283269932,1.08654774025175934467325727672,334.00116076926360410936107613,
                    -1.73117875517973371668743081036,338.149200798789295237663630861,-4.51279223966465863380018482906,
                    342.140017556943453313274566442,-7.25829886483127088167254926109,345.986118693527796973031727472
                  },0),
                  // AqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    52.0822155168669713679150657122,-21.9842993340471400140020968006,28.9984502381235174957752617399,
                    14.3606394767940842244224191172,36.71998658928949829138568698,8.79668885951013360713846849991,
                    35.5692046962853830650482384203,1.94152019121977219508393475225,32.6517491379303538105480844493,
                    -5.01991472568251684124390228105,28.9825135808817456155554097388,-11.9149870404069078843779308247,
                    24.9010802426358372237435386901,-18.7129451946268250327246742677,20.561338779295750285033001356,
                    -25.4144621051872846367333218254,16.0455993418011235352169963507,-32.027811484198024052201077431,
                    11.4028247825674032950462456925,-38.5624785947402513063715997063,6.66439524189729979953135278082,
                    -45.0273368189698208046665561063,1.85156745021331816762113843004,-51.4301972117301930412968950606,
                    -3.02062871353008271154479587684,-57.7777927867961739335826462321,-7.94119628147724637131990564978,
                    -64.0758926776934944744892846616,-12.9018608718613606858713386951,-70.3294425059979512247712414978,
                    -17.8962498691085162687313613768,-76.5426964479626779840654638365,-22.9193575627442741237120845814,
                    -82.7193312639616750468521654338,-27.9671848664225194053763699648,-88.862541402193294636221994428,
                    -33.036489663266753373047737838,-94.9751171990359568202757953773,-38.1246095240776689849104879231,
                    -101.059508882211282457019811888,-43.2293330999832778238447519364,-107.117878965629446950374373757,
                    -48.3488050532425692988175455857,-113.152145261550689390006056936,-53.4814545961798471067597160298,
                    -119.164016338078447151764374196,-58.6259409674752200104521877949,-125.155020892046712222571335167,
                    -63.7811112687946973242443531347,-131.12653220850697930427753374,-68.9459674611847029547992927981
                  },0),
                  // AqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    8.51577503429355281207133058985,0.526748971193415637860082304527,13.8381344307270233196159122085,
                    11.028806584362139917695473251,14.5240054869684499314128943759,10.775308641975308641975308642,
                    14.8367626886145404663923182442,10.6252792475014697236919459142,15.0456594160297864001567705271,
                    10.5174995100921026846952772879,15.2033444379123391469070481416,10.4331498405572479646553720628,
                    15.3302097993456018147376172068,10.3637838156356674875193393712,15.4364136092531154259549321278,
                    10.3048501567020085538604057123,15.527777663580132715935185071,10.2536069433672919511699468126,
                    15.6079573348999638033770205157,10.2082715035816744336409512421,15.6794011748718777729212312402,
                    10.1676184305699269579558537247,15.7438308611339227094301053709,10.1307686816428833449219025265,
                    15.8025036251206963580395027726,10.0970700203113717718644357492,15.8563658361487688997996451769,
                    10.0660250342046572700882055779,15.9061478480706985172025136085,10.037245652509141049242057103,
                    15.9524251862452979377221838799,10.0104232441764126077507927221,15.9956594764412327593728214577,
                    9.98530829540554985839341970881,16.0362266729926868131109429448,9.96169620185881578878353310546,
                    16.0744370438101745514410923134,9.93941709112654601511942392937,16.110549643925373756958686395,
                    9.91832837608071595954277965877,16.1447830075934352807706975364,9.89830920392918037910975235653,
                    16.1773231864750775770471401544,9.87925624952612828903428041934,16.2083298875097192011721784934,
                    9.86108048010143552239491601942,16.2379412255633046926235776455,9.84370463395250546624589252192,
                    16.2662774500028171256491044,9.8270612319222629150277601987,16.2934439001569966505367234
                  },0),
                  // AqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    0.592592592592592592592592592593,0.460905349794238683127572016461,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSOdd_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    79.932374882595524822799974076,160.887883296155771901264399938,-289.491822613361515543678789599,
                    371.79422889382299229151378318,-162.151649947624296375790574273,861.47439014357697394563502742,
                    -321.765952676786892833519544182,2504.23811118883639640246519028,-906.281283360257873433785457566,
                    7911.2364444180031651755636942,-2957.64655030520292051772229611,26250.9890408468658947337345597,
                    -10297.0016086235474558276065635,90034.3305691969516470628949753,-37015.6804236376277206124236898,
                    316199.538734747731779038514246,-135491.803972881997346725418111,1.13036972404126216839558337197e6,
                    -501630.165292948875269455063166,4.09685791700368719172741147653e6,-1.87174170080646213157580683601e6,
                    1.50118573135248515960364232315e7,-7.02420114917978099746232053478e6,5.54989338064926461413797885846e7,
                    -2.64771883582813546942854200537e7,2.06698359623275327585381476853e8,-1.00160166496633450188592559665e8,
                    7.74606539974396065691056775986e8,-3.80017275753024441076891433469e8,2.91821190988083890978037177362e9,
                    -1.44545385503403408713325829563e9,1.10439577657970686781651400069e10,-5.50999924647435578346571205313e9,
                    4.19610451799489739083597338256e10,-2.10441227203083995521474413018e10,1.5998133015200055617474779866e11,
                    -8.05100632453444331987296446959e10,6.11811455734174578904245282287e11,
                    -3.08485054552753579146546523591e11,2.34608354063750460572601448444e12,
                    -1.1836401210362682718652786996e12,9.01824185640190500855944332248e12,
                    -4.54729734735495359049746178578e12,3.47413051394507876531752513039e13,
                    -1.74899764780840397462938065637e13,1.34098680264300532096034914914e14,
                    -6.73422158167136004648629938305e13,5.18534445118577689860607136724e14,
                    -2.59545147580779564515791335121e14,2.00833571527411581051795476112e15,
                    -1.00123230695229980013676492675e15
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    47.1364343952843894277569233418,224.00005942908909259441269116,-164.420072594560273068562312091,
                    -4.81044071409017131395537957982,5.08532402890857221943254987488,6.59728239397266086350599182881,
                    6.67993199771560345901688413164,6.38669203503505743376180751977,5.98540876359327211661196404254,
                    5.56691766437672425580434293117,5.166314725453813371102669178,4.79687703972491145686779665856,
                    4.46227931910382604756676791223,4.16183423612876902025517036902,3.89297467228197622406692172178,
                    3.65247521808269072104005960401,3.4370474532017473308480261833,3.24361299975255325350391612638,
                    3.06941046435456185342946630321,2.91201891822700326811942017583,2.76934188593774274121995161861,
                    2.63957492787925773097590969993,2.52116856698313508941068605253,2.41279220867117052868955408372,
                    2.31330148031197610359942653995,2.22170976799749013467931460451,2.13716392956186946910771276974,
                    2.05892381289415370823603909275,1.98634508863632759862443320636,1.91886489823479504215117919783,
                    1.85598985972541781249725825162,1.79728603271016247360229982023,1.74237050520680894384966444089,
                    1.6909043215053344740352103037,1.64258651932137356914995540901,1.59714908601255084611752530927,
                    1.5543526779868385466798681517,1.51398297560573541282162289565,1.47584756885157420821693983246,
                    1.43977328769965098880138879595,1.40560390630501061103240528986,1.37319816244568007163388178786,
                    1.34242804370524501678114541737,1.313177300071202417300527605,1.28534014932861080292614430899,
                    1.25882014712780317755903792821,1.23352919812997668329368149325,1.2093866883693239961925741056,
                    1.18631872206258127580472195447,1.16425744866496401838322821386,1.14314046811085680506945463598
                  },0),
                  // AqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    76.3106448711511002981887656083,-73.0608791457827943168759318746,68.840933657305873923505537222,
                    13.6114607252720061821481733517,6.22802500460963695393348818076,4.09174038248250661708113774907,
                    3.26275272307957881079287890206,2.88457219640474737135626846319,2.69100571201165683270487074226,
                    2.58192481867200263616010155904,2.51480014845630426323801283946,2.46987541655378035484093499554,
                    2.43728315493806589578746523192,2.41178690467730363080492072271,2.39046600262455393006636895694,
                    2.37162732861329579704463371523,2.3542623515975950883079437079,2.33776082552247455243813192577,
                    2.32175203203115517356905192912,2.30601280699122335586999787607,2.29041229142914337750014318577,
                    2.27487778759859638349907209225,2.25937321059571892284028577351,2.24388529203430093727965477501,
                    2.22841467085270796304149242089,2.21297012112857068373069781386,2.19756481970518428452828695882,
                    2.18221395173800933314949751805,2.1669331982084845388712542516,2.15173780581792109602140235167,
                    2.13664204078650706945412437383,2.12165889432505036171386898823,2.1067999513824127415054230062,
                    2.09207536350206150852075607846,2.07749388622548191863122986029,2.0630629546834981509087764627,
                    2.04878877993323883126062474247,2.03467645462815198067844852287,2.02073006068488304334073244375,
                    2.00695277436103736971941772915,1.99334696600528536457003718369,1.97991429297320918419497608078,
                    1.9666557850144130612106578677,1.95357192196245384826209848684,1.94066270389072458967214337965,
                    1.92792771409744283538385170908,1.9153661753945786725602636667,1.90297700022860290769708204739,
                    1.89075883517572247498627877291,1.87871010034474213352867916061,1.86682902419634339237960498505
                  },0),
                  // AqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    4.54320987654320987654320987654,3.7037037037037037037037037037,-0.307270233196159122085048010974,
                    1.2290809327846364883401920439,1.34858710562414266117969821674,1.35895747599451303155006858711,
                    1.34134654684919235183785448336,1.30851040004479157918311357465,1.26685547561502881902646746856,
                    1.22101879068957258257669780304,1.17416120839989152746354392445,1.12822807736387983301563548477,
                    1.08429244421647080716406452399,1.04286018628712971407314101657,1.00409469626129509456059449276,
                    0.967966193777481255435400056211,0.934344649335251240501357977542,0.903054816745526871261987385416,
                    0.873907364550412991623443822638,0.846715569884153346401827751209,0.821303585697565716987048667356,
                    0.797509946771871637511673430347,0.775188484295673503915968004597,0.754207902234603665882926702122,
                    0.734450722333215457889538121645,0.71581198564010529402474154584,0.698197915584345092809536105612,
                    0.68152464463773791007033361032,0.665717049772923078536949657225,0.65070771143805252316989913311,
                    0.636435995101001556664049722893,0.622847246959632239808777025708,0.60989209241168848203753897649,
                    0.597525825213734047382413760452,0.585707875757331141018433483238,0.574401347909258459145344278808,
                    0.563572615057775714777784429056,0.553190967202886778143540820092,0.543228302041551112546606363975,
                    0.53365885399498093552842037486,0.524458955996783426723356124035,0.515606829612964968503572988895,
                    0.507082399708685332142670848778,0.498867130425057486820706148186,0.490943879695142578645483763248,
                    0.483296769923554684735253179766,0.475911072789414746632103522696,0.468773106417029583447460889662,
                    0.461870143400540205515897978233,0.45519032837460094369387724362,0.448722603998581122767963445244
                  },0),
                  // AqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    1.05349794238683127572016460905,-0.526748971193415637860082304527,0.351165980795610425240054869684,
                    0.175582990397805212620027434842,0.12290809327846364883401920439,0.0965706447187928669410150891632,
                    0.080266509896139525769155398785,0.0689790319419949049578679208309,0.0606179371611470376902475667908,
                    0.0541380887059899405578417924097,0.0489504094442366047304318909257,0.0446938521012595086669160743235,
                    0.0411330781701152071522441892812,0.0381072973665566258158850751443,0.0355024947617540210132802725395,
                    0.0332353517538702723887909073094,0.0312434438796094569515048817881,0.0294790069662981790795879394282,
                    0.0279048302593003124287762899543,0.0264914687266864005005655428008,0.0252153016285569891807708571841,
                    0.0240571499830759090018349277609,0.0230012725986961091630978909562,0.0220346242890526304374935614871,
                    0.0211462992783443669111946084571,0.0203271077345151419225493299567,0.0195692495280972647227791260713,
                    0.0188660600183233928089895168084,0.0182118098962146074392420355241,0.017601546081750424023731814281,
                    0.0170309641409217069415643963495,0.016496305146245409088897738838,0.0159942716693015378797935548234,
                    0.0155219588770787027867637889424,0.01507679764760374782161274536,0.0146565073217215555632403853174,
                    0.0142590562343648763401849821603,0.0138826285674888663842529989379,0.0135255963716002702357478185938,
                    0.0131864958375679623242976069487,0.0128640070826159353711295897384,0.0125569368568465226098469097566,
                    0.0122642036887535931673659872647,0.0119848250769870063582380550511,0.011717906406393342942294995123,
                    0.011462631323071473366696125687,0.0112182533488822818547239236816,0.0109840885528691743787505599271,
                    0.0107595091271777076122454935919,0.010543937739704935472131239327,0.0103368425559524221211118192133
                  },0)
                },0)
              )
            }
          ),
          // AqqQNSOdd_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -2.49263040025646287120119333682,-0.912383486676215957620946423243
                  },0),
                  // AqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -3.16049382716049382716049382716,3.68724279835390946502057613169,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527
                  },0),
                  // AqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -1.44855967078189300411522633745,0.131687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132
                  },0),
                  // AqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -0.131687242798353909465020576132,-0.131687242798353909465020576132,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSOdd_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -3.08963302639690644279587701493,3.48812301933920321953257498726,3.15569716302123131862620672535,
                    -2.61711997518658365565786514473,-6.91237223921071705574187948806,-13.4720485313694971346816483574,
                    -24.859970429296492110113372658,-45.2762587206513509663103347055,-82.3369003665176816757116469276,
                    -150.092311700291029043319362793,-274.617690193359407766476818658,-504.483428632116412417436556865,
                    -930.434908283688702838501191364,-1722.46794905250741692785860709,-3199.81576900033352777758745533,
                    -5963.30272741724759476438813617,-11146.0620823066548127536395328,-20889.2136727400941808661344735,
                    -39245.6662074925740297554900749,-73899.7091939692009417448411673,-139442.912601813677002316609494,
                    -263622.315801451782721458730796,-499271.077085383315421312187171,-947113.520561364312198094925498,
                    -1.79939940342102659872228833703e6,-3.42346983892340019533519976363e6,-6.52193881399793176019067532625e6,
                    -1.24399884132205000729314707421e7,-2.37553518587458222158256259149e7,-4.54118748982156236017962609176e7,
                    -8.68990070031395595317399088553e7,-1.66445079459981785351580974606e8,-3.19090132345861331259437304451e8,
                    -6.12236866522477081346479707374e8,-1.17562393767242299039956595144e9,-2.2591283371851256492845810238e9,
                    -4.34429215047276591438042713363e9,-8.35961240055948760465413241437e9,
                    -1.60963259841599169633224054815e10,-3.10117598763765088505412503792e10,
                    -5.97821569569757455103682981864e10,-1.15305386597283587828447251272e11,
                    -2.22509508387733054545324007436e11,-4.29593143740086434201751226157e11,
                    -8.29784612665013429419086913459e11,-1.60347708393205280893754941763e12,
                    -3.09984591864517210335616581189e12,-5.9949912534238091334628804498e12,
                    -1.15984428729388617326538038602e13,-2.24473731386811338973971168922e13,
                    -4.34588747746793908843511232271e13
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSOdd_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -3.93176285812609446668222206459,-0.14111445571061531809921818581,3.51165980795610425240054869684,
                    0.41700960219478737997256515775,-0.0614540466392318244170096021948,-0.194604481024234110653863740283,
                    -0.236200927558952250310275001633,-0.245763929714546998497615781566,-0.24259368127680884882530973066,
                    -0.234171620179850632525529644871,-0.223723577139214999297303824053,-0.212728262440196596575197398243,
                    -0.201880284020201715674966703773,-0.191500223163950383233158071488,-0.181723060443812942343218651273,
                    -0.17258980677910719062982437468,-0.164093968573133078441374599344,-0.156205812885159520933171957368,
                    -0.148885265108090387216549268981,-0.142088797968514204152925745093,-0.135773068261052581919763533583,
                    -0.12989676499642857659078895442,-0.124421466389277851655510712706,-0.119311948918294029318001461809,
                    -0.114536198431041066250532148541,-0.110065265516469496055741337484,-0.105873046237049558203895257996,
                    -0.101936034161813058663243027783,-0.098233069242811493809021526034,-0.0947450971858681750211233738418,
                    -0.0914549460421985411355431498568,-0.0883471227505725205389583785016,-0.0854076300980407187997977591336,
                    -0.0826238033360091608329538333834,-0.079984165067092806095557673262,-0.0774782967541705966377464172824,
                    -0.0750967251442241968177828134367,-0.0728308219541718521877377724219,-0.0706727152790120610824614556439,
                    -0.0686152113215436674735283964076,-0.0666517251887648780748765243889,-0.0647762196421392056835997763601,
                    -0.0629831508216685357715450951976,-0.0612674200845779320933296054097,-0.0596243312076184018355448538815,
                    -0.0580495522977677102032512918452,-0.0565390818402297512885674840716,-0.0550892183861285208732326196586,
                    -0.0536965334462772540943631963209,-0.0523578472129789228200395553685,-0.0510702067800188839788184903777
                  },0)
                },0)
              )
            }
          )
        },0),
        // AqqQNSOdd_reg as^3 LM^1
        ome_nf<double>({
          // AqqQNSOdd_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    201.15039149729968320767247764,-247.965528503679449831891029551,7.81109687351758051912980326402,
                    -1.80730930890511374077849862141,8.58547997544793764203980216642,-12.9166036481167102991357767382,
                    17.2403819346744081992774338196,-20.5606127399150783654657807641,23.715302377981481427234105673,
                    -26.3260801201676926807863033953,28.8086554588089120731599401512,-30.9496358968716126484560727848,
                    32.9963983376253819669989367379,-34.8084851499746149917346946106,36.5497682007801676900561312076,
                    -38.1197909607771811709850352768,39.6350410455315374417722345129,-41.0197548825194251146320826671,
                    42.3609726107877795130156167307,-43.5993727294395557978716612556,44.80245328024245468462236966,
                    -45.9224409900512618447950905052,47.0132052423602440341166600875,-48.035415133463005211625405393,
                    49.0330587056875927965832662458,-49.9731735641630262710925571136,50.892355797484960879402320522,
                    -51.7625704819758493711520774303,52.614739997945236926884065368,-53.4247227902370726772286399203,
                    54.2189916826318131249620191361,-54.9765363316341899288809926992,55.7202757074392587302741263338,
                    -56.431756151200600959766938084,57.1310132420398616786320090379,-57.8017084738290735232926573462,
                    58.4615058564826664947199638365,-59.0958369805704911126868470623,59.7203917603571085916368123768,
                    -60.3220982326263286475453293448,60.9149855809880696786360466675,-61.487258428702407129899826428,
                    62.051535611882077901359715005,-62.5971196399553460925705009765,63.1354214669366178859811324511,
                    -63.6566947246033114907436191686,64.1713079708036848732001172437,-64.6703442884526357808844049297,
                    65.1632664188282492498283219499,-65.6418851645973287518056598159,66.1148711705679553648044051783
                  },0),
                  // AqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    100.989607895855019166249427161,-9.18110001568645584366049520922,87.1150182608458408016346567913,
                    111.185125071507746748893001351,197.855759001586581542375397532,149.30825264352420765424279559,
                    239.718804269076293476531776133,169.648764947211114515752831703,266.506641675643858774255804016,
                    183.71628358704015998853728156,286.349837368186993998167042036,194.509251122476831227677656503,
                    302.147082244938043588722805432,203.277090639718057870613701148,315.282809629749677484605785564,
                    210.664708027530805878721904616,326.5304968859656272292490589,217.049825576365880939973711076,
                    336.36757672863455956454903058,222.673168712606177504879663971,345.109977333649673832147929832,
                    227.697766964736808340557718085,352.977815872555354275884039048,232.23922785558168214219330446,
                    360.130689673267244224729009347,236.382544383742234667375109205,366.688052496737562888365172539,
                    240.192048859024572142389591711,372.741664201911962706941116772,243.717618898178615081695839776,
                    378.363553002686532338654071652,246.998712651689951811320067934,383.611303621397978967083397867,
                    250.067085964052020098928880459,388.531682652792592197867060179,252.948676997804928405580252965,
                    393.163192185869410140701126238,255.664947060534226775198461288,397.537911075645734346574258428,
                    258.233855825576621007546906675,401.682849960876793277009104305,260.67058448907290638065079954,
                    405.620966533939757776549454461,262.988081261285749858582021392,409.371938490823349043650347376,
                    265.197479154954067599018443646,412.952760455943348132811347266,267.308420364802692340251262382,
                    416.378210924503273590347109323,269.329311241831408679065486637,419.661221792396448029628318286
                  },0),
                  // AqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    29.9259259259259259259259259259,3.45679012345679012345679012346,51.0617283950617283950617283951,
                    41.975308641975308641975308642,59.7037037037037037037037037037,44.2567901234567901234567901235,
                    63.6444444444444444444444444444,45.6070546737213403880070546737,66.2765432098765432098765432099,
                    46.5770723104056437389770723104,68.2633744855967078189300411523,47.3362193362193362193362193362,
                    69.861878039655817433595211373,47.9605135605135605135605135605,71.2000460444904889349333793778,
                    48.4909164909164909164909164909,72.3512331290109067886845664623,48.9521054109289403407050465874,
                    73.3614969876407784904516930661,49.3601243689994979984660067219,74.2616893712868945067087481948,
                    49.726002026105225279631884379,75.0735034181886607067205622417,50.0576497664486177969374451629,
                    75.8127802444220086791989695027,50.3609377184322219544546461583,76.4914441033757227053767637965,
                    50.6403425933926524704407177,77.1186974535920358846529060356,50.8993570286522984580560539743,
                    77.7017919145919885832007514544,51.1407587036468544314774334024,78.2465439710607673359987849347,
                    51.3667932425846191756937905219,78.757690647609088413099115672,51.5793020845052258021827699521,
                    79.2391413199094339160589977168,51.7798140810956537651597525369,79.6941600813609439055806831449,
                    51.9696125165081242653495509723,80.1255004635785191056120235272,52.1497850658719444892467966924,
                    80.5355067174872120386952005128,52.3212616554994132999260441272,80.9261911505236965026706835845,
                    52.4848435803216481996803237264,81.2992940099988736949583129017,52.6412261956620187050215352039,
                    81.656330437936730351079950008,52.791016813934201665984726113,81.9986277098793923646639494076
                  },0),
                  // AqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    3.16049382716049382716049382716,2.37037037037037037037037037037,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSOdd_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -5.00188365800574872829324808471,273.616535786861937940837040064,-315.474147028778745770120013537,
                    213.625581906530101407915342933,-298.765260953897231891133628506,494.136731713701638749528981788,
                    -677.613985005927479105064034071,1398.73938125883683230560987111,-1927.89255236704983664116686088,
                    4265.40774008335983114527886743,-6115.70110169618688942679825794,13593.1455710628317715505992422,
                    -20615.1208141881004645207539727,44641.1164183607111582817160589,-72155.3283262921469042775883762,
                    149844.817841551922045102450732,-258981.068821063139331923992398,511387.192657794062439406597422,
                    -946169.643638219900970922130098,1.76807063231565383583697198514e6,-3.50214054447615634371641201031e6,
                    6.17701403020918730295774206102e6,-1.30919269791926805676858062248e7,2.17652169771532214128505428118e7,
                    -4.9321584038799925426041107934e7,7.72366836830920247411166322156e7,-1.86964303600135219354098669998e8,
                    2.7571928570179713334545922002e8,-7.12313305494864058317914754739e8,9.892319391479849679932187498e8,
                    -2.72520158703323154896583181888e9,3.56445621350968452521963145694e9,-1.04629029206981667930929670269e10,
                    1.28909109820524497413881607821e10,-4.0290706813359382808956719009e10,4.67672270179532914589026881408e10,
                    -1.55552111407758227499823552921e11,1.70126503242516337152155164595e11,
                    -6.01892776253681190484721469494e11,6.2030382785547641745304628046e11,
                    -2.33353822865601227449679037056e12,2.26614976898528701342615394106e12,
                    -9.06283827235690565549593754005e12,8.29257663373415930939577809909e12,
                    -3.5252036258958917973326211545e13,3.03867583644184721435391721714e13,
                    -1.37310864127478884296579780062e14,1.1147049629842586814251173223e14,-5.3550895885481843416082598577e14,
                    4.09270080539490922979443473464e14,-2.09082948752097149048487216078e15
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSOdd_reg as^3 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -99.3882766043701232059197311471,315.639248579793267995252045722,-120.324836237890489347135954305,
                    -18.9113893123608825336502816792,-6.45278733346743258837001199022,-2.67407619312907524261602255042,
                    -1.05271585104359529188700315523,-0.243939253315650592518345381539,0.185815602940497364978340857263,
                    0.417086233387488962819730222763,0.537377524722076127707805286887,0.593198678232968521095386024471,
                    0.610754441255818607109657747074,0.605398082459609276309635131283,0.586378382682819861837848593025,
                    0.55938223343390391058579861707,0.527959577756543409701193666272,0.494349175442539021626822367766,
                    0.459969942638067763408283176705,0.425719843255555937476944856364,0.392161273483405539098478308725,
                    0.359638074032979902437878216091,0.328350571874209637132096410813,0.298404404192369801012576090519,
                    0.269842694309325677781851428619,0.242667492283771964598652995987,0.216854192816530761370952981213,
                    0.192361297987163965504087364796,0.16913705706569319135123099442,0.14712398903381406306481118714,
                    0.126261956530776030249614206794,0.106490241307413364932510541942,0.0877489274684290193569765790177,
                    0.0699798029836269585452839099419,0.0531269253652911292078107815904,0.0371369533897021202043536039105,
                    0.0219593164365856495910640470498,0.00754627196931591607210529076664,-0.00614711306196066114031212169188,
                    -0.019163031506639104778027681511,-0.0315410379757778323592163148402,-0.0433181707239204112141909520721,
                    -0.054529084458016491016494203065,-0.0652061877827904682318275408848,-0.075379780935199487724188259749,
                    -0.0850781908590092721931763207486,-0.0943279016758604735573742144046,-0.103153679330057507496462349869,
                    -0.111578689698714947154643305324,-0.119624609823203363409973693468,-0.127311732172930201268474424587
                  },0),
                  // AqqQNSOdd_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    63.2098765432098765432098765432,-61.2345679012345679012345679012,40.032921810699588477366255144,
                    9.44855967078189300411522633745,3.12757201646090534979423868313,0.813168724279835390946502057613,
                    -0.267136978248089359200470311581,-0.850558495002939447383891828336,-1.1979619831471683323535175387,
                    -1.41834215167548500881834215168,-1.56323018545240767462989685212,-1.65971531897457823383749309675,
                    -1.72342499749907157314564721972,-1.76409892282908155924028939902,-1.78818117019175220233421291622,
                    -1.80012491134184255877377570499,-1.80310311974799992229186128968,-1.79942551249014575085744294168,
                    -1.79079928345991106377912172355,-1.77850061439252281281100606102,-1.76349183066826849486112021536,
                    -1.74650363776181886520120697364,-1.72809399415501329720083351948,-1.70869088068005302189732497463,
                    -1.68862372951685462858251322734,-1.66814674022255121154028640902,-1.64745632100595327842846381252,
                    -1.62670423390258993772675687817,-1.60600757152323750577634703547,-1.5854563790542038361249083941,
                    -1.56511951364164489633623338195,-1.54504917535915128468703575627,-1.52528443041380887626624685436,
                    -1.50585396500464264202920121142,-1.48677824826758556334378804063,-1.46807123870818171711691791968,
                    -1.4497417359894079603037415787,-1.43179445575242398111415013194,-1.414230887050787504900365321,
                    -1.39704997835665118956109491457,-1.38024868778276206233799663578,-1.36382242530826756897569956904,
                    -1.34776540877945460539342651865,-1.33207095082299763249001501442,-1.31673169022228374099304541591,
                    -1.30173977851653274022748103948,-1.28708703040053252013694110246,-1.27276504478911207265566757235,
                    -1.25876530205857374201622066413,-1.24507924190633830933183186325,-1.23169832541824882968098833821
                  },0)
                },0)
              )
            }
          ),
          // AqqQNSOdd_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSOdd_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSOdd_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -9.61316872427983539094650205761,0.658436213991769547325102880658
                  },0),
                  // AqqQNSOdd_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -4.34567901234567901234567901235,0.395061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395
                  },0),
                  // AqqQNSOdd_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -0.592592592592592592592592592593,-0.592592592592592592592592592593,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSOdd_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -5.75127605077100367270500211007,1.53268702610838703327592948765,8.15244483392684006543540794634,
                    6.39946182731053800048274100772,7.07722711625290139695463578225,8.81474258498312729595833606349,
                    11.6035860880818458994991261936,15.6588509962080256795875296929,21.2059335784796220108932382171,
                    28.2118680298496233386445289687,35.7717285093499972664551605007,40.6863524172892370989723146863,
                    34.2745123608916905579880433918,-4.57984311097023397103756493076,-124.295204829282633816323460137,
                    -431.928232043151072924133873244,-1158.50375510817532432796821137,-2794.08111711808598070561178938,
                    -6365.16512575127816272115652802,-14001.4899214102517025652474805,-30089.1080518208737347138819886,
                    -63608.1166108497904864033014091,-132858.409405141215588743850221,-274989.875515486165024920595148,
                    -565182.595976854620185720406305,-1.15518220087232459468627865891e6,-2.35060916783817119759277371164e6,
                    -4.76586249275888347028600220808e6,-9.63416535842282939299280418223e6,-1.9427559412089941252424653547e7,
                    -3.90957066294785597419407970447e7,-7.85394019043786088271827210605e7,-1.57546443290645993254626616019e8,
                    -3.15635920378322656903115705207e8,-6.31682998847131102573764504329e8,-1.26302556250482122799662672254e9,
                    -2.52336520579568076333548332373e9,-5.03789918956879652016143817232e9,
                    -1.00521664142064500871603059563e10,-2.00467705553587050977472668271e10,
                    -3.99606629418314520081341567437e10,-7.96250004916472238475973487197e10,
                    -1.586048080177704206103035715e11,-3.15829138602078931472398114927e11,
                    -6.28743337430453476924688268161e11,-1.25139467952214588271127739796e12,
                    -2.49016151499902988830273386717e12,-4.95432072143529552730503966317e12,
                    -9.85539152652586551066208987367e12,-1.96022288025839565255263584452e13,
                    -3.89840082811106276359322197674e13
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSOdd_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -5.004115226337448559670781893,-3.81893004115226337448559670782,3.68724279835390946502057613169,
                    1.34979423868312757201646090535,0.757201646090534979423868312757,0.497119341563786008230452674897,
                    0.353674309229864785420340975897,0.264079952968841857730746619636,0.20356652949245541838134430727,
                    0.160431118949637468155986674505,0.128443518073147702777332406962,0.103993016585609178201770794363,
                    0.0848495811458774421737384700348,0.0695659817352939046060739182432,0.0571649553660135670717681299692,
                    0.0469647186049302451418853535256,0.0384764706769064067539013072782,0.0313415450307244061782914360983,
                    0.0252914530023424263381454835034,0.0201216834385813478425181975998,0.0156740563699136601981950647733,
                    0.0118245564237549548420308207477,0.00847476921526262502511541756947,0.00554574192623823404642770736063,
                    0.00297350876761893647671604926208,0.000705781094705073614245685350722,
                    -0.00130053410850656111490011440885,-0.00308121761287541280619698788977,
                    -0.00466618346517848337040465876534,-0.00608059991391003494007310132894,
                    -0.00734576690788237725504395534266,-0.00847980908075684897282568916623,
                    -0.00949822748880207296665929385152,-0.0104143422274544442921560527291,
                    -0.0112396500229126827466062992207,-0.0119841150441574829210549270344,-0.0126564068731284378520892849744,
                    -0.0132640963685360139344012723607,-0.0138138177566540402169417635919,-0.0143114034651475825651876330447,
                    -0.0147619968301300147096309976014,-0.0151701467418051826591590111652,-0.0155398874700388065864382204785,
                    -0.0158748062692520510589293773685,-0.0161781008587203585794772810563,-0.0164526284773595948177256545702,
                    -0.0167009478971330365556649896375,-0.016925355527990708747750141722,-0.0171279165458182959830132648298,
                    -0.0173104918125566739556810545876,-0.017474761226237960307457735905
                  },0)
                },0)
              )
            }
          )
        },0),
        // AqqQNSOdd_reg as^3 LM^2
        ome_nf<double>({
          // AqqQNSOdd_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSOdd_reg as^3 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSOdd_reg as^3 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    2.65814028814120868161499812326,-17.1464604422926249504503881484,-6.86206593623283303460128039501,
                    9.49581079219991122390169191765,-10.2365515329406519646424326584,10.5947408333521745983872886255,
                    -10.8087326028994997012679470617,10.9519223232320771767025653534,-11.0548029816682911684721126785,
                    11.1324417189190213645285873946,-11.1931824596597621052693281354,11.2420361291643855941801346668,
                    -11.2822007382178835365669659425,11.3158164361692458235935886335,-11.3443710678984807274316670748,
                    11.3689319075020553737413561195,-11.390284893140755298155566248,11.4090218461645210862427691756,
                    -11.4255970633570222293611962447,11.4403651598665329190135531228,-11.4536070437257007287986468585,
                    11.465548156137287572078758397,-11.476371541506127486373218146,11.4862273823698598494904643911,
                    -11.4952400681502223975297801071,11.5035135121045737242818630029,-11.5111352034869488673407667456,
                    11.5181793329387600749818783647,-11.5247092295785468246587379317,11.5307792805523556541785653654,
                    -11.5364364570031828986566034942,11.5417215375801772446267364282,-11.5466700972509591376308516546,
                    11.5513133123546583750712467695,-11.5556786205694475587185619047,11.5597902654314531710849246318,
                    -11.5636697483147380108822169047,11.5673362057263691676871188833,-11.5708067259370829422324997349,
                    11.5740966160368598518962192854,-11.5772196282457446369582896661,11.5801881525563679220422386812,
                    -11.5830133814133428107631591482,11.5857054510554399449303834553,-11.5882735632916618492619558965,
                    11.590726090801310659046307749,-11.5930706685024788396783137806,11.5953142730938303026939564429,
                    -11.5974632925186321261515244919,11.599523586810415146129696294,-11.6015005415429254341955399154
                  },0),
                  // AqqQNSOdd_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -1.18518518518518518518518518519,-3.55555555555555555555555555556,5.92592592592592592592592592593,
                    8.2962962962962962962962962963,30.6172839506172839506172839506,17.4222222222222222222222222222,
                    41.8765432098765432098765432099,22.8232804232804232804232804233,49.3968253968253968253968253968,
                    26.70335097001763668430335097,55.0734861845972957084068195179,29.7399390732724066057399390733,
                    59.6406391961947517503073058629,32.2371159704493037826371159704,63.4639763528652417541306430195,
                    34.3587276920610253943587276921,66.7530823086378641934197489753,36.203483372110823091215248078,
                    69.639550476151783341325824986,37.8355592043930537222590886162,72.2115287151406862449174110681,
                    39.2990698328159628469225992446,74.5309974205743039592368797735,40.6256607941895329161448423799,
                    76.6432169240981553091751862336,41.8388126021239495462136463617,78.5822565211087668125403127871,
                    42.9564321019656716101579325282,80.3744089502982330390435763274,43.9924898430042555606192776256,
                    82.0403931245838121777517060955,44.9580965429824794543047953378,83.5968275716374657571746588963,
                    45.8622346987335384311702238161,85.0572466474898116917470324314,46.7122700664159649371261415368,
                    86.4328199969193702716324097024,47.5143180527776767890340718761,87.7328736010665416702657966399,
                    48.2735117944275587897932656177,88.9652746931167565274981977319,48.9942019918828396853822484981,
                    90.1367211328558791934501319765,49.6801083503927149280992382372,91.2529623701029776619515121814,
                    50.3344360496816545271163566342,92.3189705400320553542018816591,50.9599665110431365484812025442,
                    93.33907461985450294312084482,51.5591289841318683923339661802,94.3170668254049658390751288189
                  },0),
                  // AqqQNSOdd_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    3.55555555555555555555555555556,2.37037037037037037037037037037,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSOdd_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -4.13687534942289295212305175486,56.9652619207095303984359038406,-33.6450564354267977011839646163,
                    99.7120293890937394213748050239,-12.376181195861454649098887715,257.264550264058751032946857349,
                    14.9532495955910423306123979466,778.869122006279625301674193624,132.429318928853435498366783468,
                    2525.56428542569908279964712549,623.508491625073892187461474695,8532.93207351814392977210624126,
                    2599.14169538772964631211962445,29637.3541676166357210243478243,10384.0417451338212268135455227,
                    104999.533745271493555305925217,40736.7256347893644053209000685,377574.894370909080971555545534,
                    158453.075283416004289972093261,1.37359103618029179667202685028e6,613852.086612566879793015417898,
                    5.04370199764622354789147930944e6,2.37392639880056716733125290993e6,1.86616794723578098442395053959e7,
                    9.17579700973653586769214179789e6,6.94887911867033317747296021474e7,3.54722299609841028210691984113e7,
                    2.6014808242106309281028484658e8,1.37203916492418861859067243698e8,9.78446905726590584390206320491e8,
                    5.31090982927612763629060160073e8,3.69487254914593587175541374994e9,2.05751637753845757835760223092e9,
                    1.40020447857918090708691724099e10,7.97831356440870182592662938712e9,5.32274104785056105979893417099e10,
                    3.09654943700305742288103509131e10,2.02900267018675514183561657677e11,1.20292954265827478234063979804e11,
                    7.7536842110100221725171539842e11,4.67722281430433910781605830387e11,2.9696499333173319701171672472e12,
                    1.82015670614603561123232644528e12,1.13967918241730497074304850358e13,7.08904536531307772199639473671e12,
                    4.38188636909453423863209373126e13,2.76318273778566089630707035465e13,1.68760927653055496957953008099e14,
                    1.07785115607440125746312549868e14,6.50960579073334541475537424702e14,4.20745994231005877404105581072e14
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSOdd_reg as^3 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -5.00683867266993478735390854365,26.2071230400386710973806579755,-5.53086419753086419753086419753,
                    1.87654320987654320987654320988,2.46913580246913580246913580247,2.47901234567901234567901234568,
                    2.39106407995296884185773074662,2.28030570252792475014697236919,2.16554967666078777189888300999,
                    2.05390554575739760924946110131,1.94858354265761673169080576488,1.85091265387561683857980154276,
                    1.76118476859217599958340699081,1.6791293362721934150505579077,1.60420008758633097257435881775,
                    1.53574414219916865419510922156,1.47309616229006207219714844987,1.41562647229313895980562647229,
                    1.36276224505250228599997357403,1.31399376644340906849029006274,1.2688729872794609800523277025,
                    1.22700850317825018391050226432,1.18805923391195504802522165092,1.15172797900155704105243146988,
                    1.11775540791517789995798030947,1.08591470713929110340932516653,1.05600693242031882751328424334,
                    1.02785703085621458485195612106,1.00131046261886603942494055109,0.976230342360977547367622051424,
                    0.952495022820032698050518982598,0.929996050820609062966927767974,0.908636435208417077929765242048,
                    0.888329175481684995667775265805,0.868996008256679050034933590991,0.850566335958162029028542584672,
                    0.832976308252472535641489184068,0.816168031839321809142004196342,0.800088888425132504159523541134,
                    0.784690944156270286991349766606,0.769930436623745749603390716874,0.755767327873700562395737633974,
                    0.742164913764221505698867902064,0.729089481576302583781122971536,0.716510009078398394039890480677,
                    0.704397899311324400602753870171,0.692726746244772963925402196873,0.68147212719195002617928993274,
                    0.670611418481871845575427792841,0.660123631401587597848198842213,0.649989265850746690463376294207
                  },0),
                  // AqqQNSOdd_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    18.962962962962962962962962963,-9.48148148148148148148148148148,6.32098765432098765432098765432,
                    3.16049382716049382716049382716,2.21234567901234567901234567901,1.73827160493827160493827160494,
                    1.44479717813051146384479717813,1.24162257495590828924162257496,1.09112286890064667842445620223,
                    0.974485596707818930041152263374,0.881107369996258885147774036663,0.804489337822671156004489337823,
                    0.740395407062073728740395407062,0.685931352598019264685931352598,0.639044905711572378239044905712,
                    0.59823633156966490299823633157,0.562381989832970225127087872186,0.530622125393367223432582909707,
                    0.502286944667405623717973219177,0.476846437080355209010179770414,0.453875429314025805253875429314,
                    0.433028699695366362033028699695,0.414022906776529964935762037211,0.396623237202947347874884106768,
                    0.380633387010198604401502952228,0.365887939221272554605887939221,0.352246491505750765010024269284,
                    0.339589080329821070561811302552,0.327812578131862933906356639435,0.316827829471507632427172657058,
                    0.306557354536590724948159134292,0.296933492632417363600159299084,0.287896890047427681836283986822,
                    0.279395259787416650161748200964,0.27138235765686746078902941648,0.263817131790988000138326935713,
                    0.256663012218567774123329678885,0.249887314214799594916553980881,0.243460734688804864243460734689,
                    0.237356925076223321837356925076,0.231552127487086836680332615292,0.226024863423237406977244375618,
                    0.220755666397564677012587770765,0.215726851385766114448284990921,0.210922315315080172961309912214,
                    0.206327363815286520600530262366,0.201928560279881073385030626268,0.197713593951645138817510078688,
                    0.193671164289198737020418884654,0.189790879314688838498362307886,0.186063166007143598180012745839
                  },0)
                },0)
              )
            }
          )
        },0),
        // AqqQNSOdd_reg as^3 LM^3
        ome_nf<double>({
          // AqqQNSOdd_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSOdd_reg as^3 LM^3 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSOdd_reg as^3 LM^3 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    5.72839506172839506172839506173,5.72839506172839506172839506173
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^3 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSOdd_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    8.59259259259259259259259259259,-5.72839506172839506172839506173
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^3 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSOdd_reg as^3 LM^3 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    11.4567901234567901234567901235,-5.72839506172839506172839506173
                  },0)
                },0)
              )
            }
          ),
          // AqqQNSOdd_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQNSOdd_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQNSOdd_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -0.395061728395061728395061728395,-0.395061728395061728395061728395
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQNSOdd_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -0.592592592592592592592592592593,0.395061728395061728395061728395
                  },0)
                },0)
              ),
              // AqqQNSOdd_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQNSOdd_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQNSOdd_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -0.79012345679012345679012345679,0.395061728395061728395061728395
                  },0)
                },0)
              )
            }
          )
        },0)
      },0)
    },2);


  /**************** AqqQNSOdd, plus part ****************/

  const ome_as_plus<double> AqqQNSOdd_plus = 
    // AqqQNSOdd_plus
    ome_as_plus<double>({
      // AqqQNSOdd_plus as^2
      ome_logm_plus<double>({
        // AqqQNSOdd_plus as^2 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSOdd_plus as^2 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              5.53086419753086419753086419753
            },0)
          )
        },0),
        // AqqQNSOdd_plus as^2 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSOdd_plus as^2 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              5.92592592592592592592592592593
            },0)
          )
        },0),
        // AqqQNSOdd_plus as^2 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSOdd_plus as^2 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              1.77777777777777777777777777778
            },0)
          )
        },0)
      },0),
      // AqqQNSOdd_plus as^3
      ome_logm_plus<double>({
        // AqqQNSOdd_plus as^3 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSOdd_plus as^3 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              -20.362519064781281789368414686
            },0)
          ),
          ome_plusfunc<double>(
            // AqqQNSOdd_plus as^3 LM^0 NF^1
            ome_plusfunc_coeff<double>({
              3.40501388693267882882213976007
            },0)
          )
        },0),
        // AqqQNSOdd_plus as^3 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSOdd_plus as^3 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              44.7841382610690255348822386031
            },0)
          ),
          ome_plusfunc<double>(
            // AqqQNSOdd_plus as^3 LM^1 NF^1
            ome_plusfunc_coeff<double>({
              8.95473251028806584362139917695
            },0)
          )
        },0),
        // AqqQNSOdd_plus as^3 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSOdd_plus as^3 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              16.8586905245217866392057603955
            },0)
          )
        },0),
        // AqqQNSOdd_plus as^3 LM^3
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // AqqQNSOdd_plus as^3 LM^3 NF^0
            ome_plusfunc_coeff<double>({
              -11.4567901234567901234567901235
            },0)
          ),
          ome_plusfunc<double>(
            // AqqQNSOdd_plus as^3 LM^3 NF^1
            ome_plusfunc_coeff<double>({
              0.79012345679012345679012345679
            },0)
          )
        },0)
      },0)
    },2);


  /**************** AqqQNSOdd, delta part ****************/

  const ome_as_const<double> AqqQNSOdd_delta = 
    // AqqQNSOdd_delta
    ome_as_const<double>({
      // AqqQNSOdd_delta as^0
      ome_logm_const<double>({
        // AqqQNSOdd_delta as^0 LM^0
        ome_nf_const<double>({
          1.
        },0)
      },0),
      // AqqQNSOdd_delta as^1
      ome_logm_const<double>({

      },0),
      // AqqQNSOdd_delta as^2
      ome_logm_const<double>({
        // AqqQNSOdd_delta as^2 LM^0
        ome_nf_const<double>({
          5.44059237022954034142984376219
        },0),
        // AqqQNSOdd_delta as^2 LM^1
        ome_nf_const<double>({
          6.29309890434924955190192059252
        },0),
        // AqqQNSOdd_delta as^2 LM^2
        ome_nf_const<double>({
          1.33333333333333333333333333333
        },0)
      },0),
      // AqqQNSOdd_delta as^3
      ome_logm_const<double>({
        // AqqQNSOdd_delta as^3 LM^0
        ome_nf_const<double>({
          -51.0338436092532869875178902774,3.11448410587290937257197990329
        },0),
        // AqqQNSOdd_delta as^3 LM^1
        ome_nf_const<double>({
          41.7013233594536494300266269782,4.99279041994085979167378856399
        },0),
        // AqqQNSOdd_delta as^3 LM^2
        ome_nf_const<double>({
          6.30457910760172181223897345067
        },0),
        // AqqQNSOdd_delta as^3 LM^3
        ome_nf_const<double>({
          -8.59259259259259259259259259259,0.592592592592592592592592592593
        },0)
      },0)
    },0);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AqqQNSOdd{
    AqqQNSOdd_reg.get_view(),
    AqqQNSOdd_plus.get_view(),
    AqqQNSOdd_delta.get_view()
  };
}


/* C interface */

double ome_AqqQNSOdd_reg(double as, double LM, double NF, double x)
{
  return(ome::AqqQNSOdd_reg(as, LM, NF, x));
}

double ome_AqqQNSOdd_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::AqqQNSOdd_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_AqqQNSOdd_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::AqqQNSOdd_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_AqqQNSOdd_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::AqqQNSOdd_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_AqqQNSOdd_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::AqqQNSOdd_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_AqqQNSOdd_reg_min_power()
{
  return(ome::AqqQNSOdd_reg.min_power());
}

int ome_AqqQNSOdd_reg_max_power()
{
  return(ome::AqqQNSOdd_reg.max_power());
}

int ome_AqqQNSOdd_reg_coeff_as_min_power(int order_as)
{
  return(ome::AqqQNSOdd_reg[order_as].min_power());
}

int ome_AqqQNSOdd_reg_coeff_as_max_power(int order_as)
{
  return(ome::AqqQNSOdd_reg[order_as].max_power());
}

int ome_AqqQNSOdd_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AqqQNSOdd_reg[order_as][order_LM].min_power());
}

int ome_AqqQNSOdd_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AqqQNSOdd_reg[order_as][order_LM].max_power());
}

double ome_AqqQNSOdd_plus(double as, double LM, double NF, double x)
{
  return(ome::AqqQNSOdd_plus(as, LM, NF, x));
}

double ome_AqqQNSOdd_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::AqqQNSOdd_plus.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_AqqQNSOdd_plus_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::AqqQNSOdd_plus[order_as];
  return(coeff(LM, NF, x));
}

double ome_AqqQNSOdd_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::AqqQNSOdd_plus[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_AqqQNSOdd_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::AqqQNSOdd_plus[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_AqqQNSOdd_plus_min_power()
{
  return(ome::AqqQNSOdd_plus.min_power());
}

int ome_AqqQNSOdd_plus_max_power()
{
  return(ome::AqqQNSOdd_plus.max_power());
}

int ome_AqqQNSOdd_plus_coeff_as_min_power(int order_as)
{
  return(ome::AqqQNSOdd_plus[order_as].min_power());
}

int ome_AqqQNSOdd_plus_coeff_as_max_power(int order_as)
{
  return(ome::AqqQNSOdd_plus[order_as].max_power());
}

int ome_AqqQNSOdd_plus_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AqqQNSOdd_plus[order_as][order_LM].min_power());
}

int ome_AqqQNSOdd_plus_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AqqQNSOdd_plus[order_as][order_LM].max_power());
}

double ome_AqqQNSOdd_delta(double as, double LM, double NF)
{
  return(ome::AqqQNSOdd_delta(as, LM, NF));
}

double ome_AqqQNSOdd_delta_trunc_as(int trunc_order, double as, double LM, double NF)
{
  auto trunc = ome::AqqQNSOdd_delta.truncate(trunc_order);
  return(trunc(as, LM, NF));
}

double ome_AqqQNSOdd_delta_coeff_as(int order_as, double LM, double NF)
{
  auto& coeff = ome::AqqQNSOdd_delta[order_as];
  return(coeff(LM, NF));
}

double ome_AqqQNSOdd_delta_coeff_as_LM(int order_as, int order_LM, double NF)
{
  auto& coeff = ome::AqqQNSOdd_delta[order_as][order_LM];
  return(coeff(NF));
}

double ome_AqqQNSOdd_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF)
{
  return(ome::AqqQNSOdd_delta[order_as][order_LM][order_NF]);
}

int ome_AqqQNSOdd_delta_min_power()
{
  return(ome::AqqQNSOdd_delta.min_power());
}

int ome_AqqQNSOdd_delta_max_power()
{
  return(ome::AqqQNSOdd_delta.max_power());
}

int ome_AqqQNSOdd_delta_coeff_as_min_power(int order_as)
{
  return(ome::AqqQNSOdd_delta[order_as].min_power());
}

int ome_AqqQNSOdd_delta_coeff_as_max_power(int order_as)
{
  return(ome::AqqQNSOdd_delta[order_as].max_power());
}

int ome_AqqQNSOdd_delta_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AqqQNSOdd_delta[order_as][order_LM].min_power());
}

int ome_AqqQNSOdd_delta_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AqqQNSOdd_delta[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/AqqQNSOdd.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_AQQQNSODD_H
#define LIBOME_AQQQNSODD_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-AqqQNSOdd AqqQNSOdd
   * \brief Data objects for \f$A_{qq,Q}^{\text{NS},-}\f$
   * \{
   */
  /// Regular part of \f$A_{qq,Q}^{\text{NS},-}\f$
  extern const ome_as<double> AqqQNSOdd_reg;

  /// Plus part of \f$A_{qq,Q}^{\text{NS},-}\f$
  extern const ome_as_plus<double> AqqQNSOdd_plus;

  /// Delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
  extern const ome_as_const<double> AqqQNSOdd_delta;

  /// Container for regular, plus and delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AqqQNSOdd;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-AqqQNSOdd AqqQNSOdd
 * \brief C interface functions for \f$A_{qq,Q}^{\text{NS},-}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$A_{qq,Q}^{\text{NS},-}\f$ truncated in \f$a_s\f$
double ome_AqqQNSOdd_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate plus part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_plus(double as, double LM, double NF, double x);
/// Evaluate plus part of \f$A_{qq,Q}^{\text{NS},-}\f$ truncated in \f$a_s\f$
double ome_AqqQNSOdd_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_plus_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_delta(double as, double LM, double NF);
/// Evaluate delta part of \f$A_{qq,Q}^{\text{NS},-}\f$ truncated in \f$a_s\f$
double ome_AqqQNSOdd_delta_trunc_as(int trunc_order, double as, double LM, double NF);
/// Evaluate a given \f$a_s\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_delta_coeff_as(int order_as, double LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_delta_coeff_as_LM(int order_as, int order_LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
double ome_AqqQNSOdd_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF);

/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_reg_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of plus part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_plus_min_power();
/// Get maximum power in \f$a_s\f$ of plus part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_plus_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_plus_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_plus_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_plus_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_plus_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_delta_min_power();
/// Get maximum power in \f$a_s\f$ of delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_delta_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_delta_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_delta_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_delta_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$A_{qq,Q}^{\text{NS},-}\f$
int ome_AqqQNSOdd_delta_coeff_as_LM_max_power(int order_as, int order_LM);

/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/AqqQPS.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/AqqQPS.h>

namespace ome
{

  /**************** AqqQPS, regular part ****************/

  const ome_as<double> AqqQPS_reg = 
    // AqqQPS_reg
    ome_as<double>({
      // AqqQPS_reg as^3
      ome_logm<double>({
        // AqqQPS_reg as^3 LM^0
        ome_nf<double>({
          // AqqQPS_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQPS_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -6.81002777386535765764427952013,-156.636400933957211405970567604,152.50333970370028390392853293,
                    28.6589300650415336115710511218,-13.6076817558299039780521262003,-1.68161865569272976680384087791,
                    -0.548100228623685413808870598994,-0.264284172708864066888758246783,-0.15666854250448534723091106491,
                    -0.105478132412693715168849843531,-0.0773701051403982141892303670778,-0.0603063351231008600312060150499,
                    -0.0491392909021734775445744951021,-0.0413893511853800383418573275514,-0.0357508825046212537577675228151,
                    -0.031486908004132197026263392401,-0.0281573662054417210909328852694,-0.025486914153827663058515893477,
                    -0.0232962985837697168922694072391,-0.0214647569764599480591203538973,-0.0199084592718385373341309346286,
                    -0.0185676535894720028178559392755,-0.017398735829094519690521585312,-0.0163692076226323362623426597493,
                    -0.0154543836116975135817803281096,-0.0146351887508185057149686377645,-0.0138966523632676279804346497425,
                    -0.013226857950456672066978136331,-0.0126161974300722391513172874548,-0.012056832659230397471372643446,
                    -0.0115423006067637962563451744459,-0.011067219707120125422140803232,-0.010627068565179413816315492139,
                    -0.0102180171259637972155876282192,-0.00983679638889046166932029131545,
                    -0.00948059678720775645506470014621,-0.0091469881303593025368970403817,
                    -0.00883385594150834618935026101694,-0.00853935038717039126429909039013,
                    -0.00826184497019644806970254469869,-0.0079999028607604835607638272473,
                    -0.0077522492532508749500382440217,-0.00751774851522427398999104721539,
                    -0.00729538517600883312973029434361,-0.00708424801382031598788780307934,
                    -0.00688351666022585106175356774753,-0.00669245026290184036640859878002,
                    -0.00651037784156772207718566354452,-0.00633669004477136348942297467506,
                    -0.00617083207201025719558071032547,-0.00601229757030392534277055391481,
                    -0.00586062334962236368506943773472
                  },-1),
                  // AqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -112.397030680432078385634770251,-78.4217220384567697436594616087,28.971193415637860082304526749
                  },0),
                  // AqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -25.7591852777966190428317330699,-25.7591852777966190428317330699
                  },0),
                  // AqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -1.90946502057613168724279835391,-1.90946502057613168724279835391
                  },0),
                  // AqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    -0.0987654320987654320987654320988,-0.0987654320987654320987654320988
                  },0)
                },0)
              ),
              // AqqQPS_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQPS_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -6.24747032520919242268318732135,-30.1571537525676886652829781079,-45.6612008457820215516947336498,
                    -84.2079603967264070903611482826,-212.193017438341298128118019261,-436.08552129620284125779924057,
                    -929.950482797630643338745686716,-1891.22892029519161788703545051,-3879.93852163887496955354017672,
                    -7790.98465262981338382047626487,-15765.9128821363632882596612542,-31499.430642571152258995688923,
                    -63373.4146863193263139235883275,-126366.171316536659573168876495,-253525.951435625378627893447069,
                    -505158.789486239679579183472835,-1.01200665412541815194699171591e6,-2.01607097250764022874115027814e6,
                    -4.03558736903394042803968165899e6,-8.03991605887276762761289441217e6,-1.60859387433404169247674339948e7,
                    -3.20523647465500742312771275997e7,-6.4110902067915332972137866639e7,-1.2777126508864710206307098135e8,
                    -2.55523232666335412314744229675e8,-5.09359643221406920645232203693e8,-1.01853613434393815149073986254e9,
                    -2.03077594793434456456662595118e9,-4.06056858226684256135502672701e9,-8.09765654394243035006335809866e9,
                    -1.61908136325771007178839639231e10,-3.22940347930770961653971198208e10,
                    -6.45689225514018826118578809969e10,-1.28810757115162602093754647215e11,
                    -2.57543199798831866726606573243e11,-5.13863254359696212595273250005e11,
                    -1.02741373413402544475191612125e12,-2.05024601872840890179380522343e12,
                    -4.09926173216459884639762360289e12,-8.18133305316715609518720740528e12,
                    -1.63578752358571039998547545495e13,-3.26511337771206053736327639252e13,
                    -6.52837388413096721024887877223e13,-1.3032415870349918648919748961e14,
                    -2.60576993218614401636637554231e14,-5.20236148723401775852566096879e14,
                    -1.04019862824244749343232321166e15,-2.07692914344391873309092768174e15,
                    -4.15281053300562882448389144145e15,-8.29249505769969148681281261791e15,
                    -1.65809846147617869068630018786e16
                  },0)
                },0)
              ),
              // AqqQPS_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQPS_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -26.1774796781356437576365018212,0,-7.29682124192165198808917671829,-5.25361136537844211154596684175,
                    -5.50442996095964395422164173098,-5.97777804899626417824162389046,-6.39606169065206526645598066234,
                    -6.72593142862501999998186202244,-6.97877745898467849087568223825,-7.17152893345470565538844477226,
                    -7.31871708296252968116859505914,-7.43150177136883700876030306935,-7.51818801889422330228131633815,
                    -7.58491971148981556734660000442,-7.63625980751154092558874797888,-7.6756240678822271075333431121,
                    -7.70559366216104331805357424774,-7.72813821978998293236390140185,-7.74477515715515817685441733963,
                    -7.75668419375006939671196078316,-7.76479036657390678354564565346,-7.7698247841161272704412244592,
                    -7.77236952664085964388780165309,-7.77289115289110285158521033224,-7.77176594023205494244613584919,
                    -7.76929906935003566113542340397,-7.76573933135994523389488301711,-7.76129049383857622961415566057,
                    -7.75612015202814502970280279238,-7.75036667134285636496167256874,-7.74414466973995924854150557166,
                    -7.73754937470518091845747247302,-7.73066010668092383526744591295,-7.72354307984104087175773117249,
                    -7.71625366599039841920720081395,-7.70883823368414492366439359559,-7.70133564933235907341546032744,
                    -7.69377850787331173648993549725,-7.68619414597271398243752016924,-7.67860547948246002060874780483,
                    -7.67103169822595339852033546122,-7.66348884444589920506360917244,-7.65599029599285124267946649815,
                    -7.64854717120410033836457359647,-7.64116866916359936459184150706,-7.63386235644863447689033719085,
                    -7.626634409408858867204633286,-7.61948981937412275203444853116,-7.61243256686160062121468639416,
                    -7.60546576978226482859530192706
                  },1),
                  // AqqQPS_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -20.8065843621399176954732510288,0,-13.6625514403292181069958847737,-12.8477366255144032921810699588,
                    -13.2360493827160493827160493827,-13.76,-14.2198725839542166072778317676,
                    -14.5946198514679240302823069263,-14.8961552702166066853505615018,-15.139858728188730148361737623,
                    -15.3387391484831104694966983072,-15.5028384605358772231929004076,-15.6397248040740097907368749853,
                    -15.75509096293763803706038923,-15.8532469758126124099950391237,-15.9374880981776483394207234153,
                    -16.01036134482461893563882317,-16.0738572149198705648512582673,-16.1295480128851682429917611449,
                    -16.1786883923356923040592479673,-16.2222891392285057145051277507,-16.2611718770704141383404664074,
                    -16.2960100525011786458362978142,-16.3273599580882881749090055985,-16.3556844471719975195852397368,
                    -16.3813712340671803189415905233,-16.4047471429332454881422977204,-16.4260892966114416079833038538,
                    -16.445633973196888114522068017,-16.4635836696610035155688119509,-16.4801127758073743961957415617,
                    -16.4953721627419478001802172294,-16.5094929171929131199921665185,-16.5225893990068683840256315302,
                    -16.5347617587721951660356580045,-16.5460980220964332059992396617,-16.5566758239645656821414436,
                    -16.5665638589387314829965525899,-16.5758230993550987419115804381,-16.5845078231272032402881854102,
                    -16.5926664845376882078753783924,-16.6003424549433122142637834324,-16.6075746552211038727855513851,
                    -16.6143980977379148344982039615,-16.6208443523975078626307008491,-16.6269419487304757262371946668,
                    -16.6327167239060519710621578523,-16.6381921248558520093577526019,-16.6433894713260459765528402432,
                    -16.6483281855527034233483834012
                  },1),
                  // AqqQPS_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -4.93827160493827160493827160494,0,-1.48148148148148148148148148148,-1.03703703703703703703703703704,
                    -1.08477366255144032921810699588,-1.17201646090534979423868312757,-1.24740068867052994037121021248,
                    -1.30634080792810951541110271269,-1.35147298974459468286628780456,-1.38599777908419883728525703834,
                    -1.4125299167723410147652571895,-1.43303420609817916215222612529,-1.44895733157841419949682057944,
                    -1.46136437613849091260568672046,-1.47104529411407718286025164332,-1.47859195674010488825303640118,
                    -1.48445269363185549267825315499,-1.48897080234599991958272961306,-1.49241188797331763392713267687,
                    -1.49498344851412763711570584273,-1.49684905288423888846514036941,-1.49813871680749213261420696229,
                    -1.49895657860178436847643738017,-1.49938663710128585668560554811,-1.49949708391137624921145957325,
                    -1.49934360536726639536947489266,-1.4989719217125069805247827055,-1.49841975611399750615945988446,
                    -1.49771837359141315958391736431,-1.49689379271381785578862257696,-1.49596774628042394687012102064,
                    -1.49495844796107746577595946556,-1.49388120784417812103361297656,-1.49274892952246712680657134188,
                    -1.49157251369492566400961143106,-1.49036118754185456144006578931,-1.48912277481999374902215365165,
                    -1.48786391835362890270140378029,-1.48659026409818111817130256537,-1.48530661403019907146687726473,
                    -1.48401705362951153636062862592,-1.48272505856047677524014267784,-1.48143358425173235888125501995,
                    -1.48014514135923017471426411056,-1.47886185953169401356410565861,-1.47758554144767511779769268723,
                    -1.47631770873373947311904965666,-1.47505964108455949582920935675,-1.47381240967282104072263007829,
                    -1.47257690574828836788376340328
                  },1),
                  // AqqQPS_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.987654320987654320987654320988,0,-0.987654320987654320987654320988,-0.987654320987654320987654320988,
                    -1.02057613168724279835390946502,-1.05349794238683127572016460905,-1.08171663727219282774838330394,
                    -1.10523221634332745443856554968,-1.12482853223593964334705075446,-1.14128943758573388203017832647,
                    -1.1552562663673774784885895997,-1.16722783389450056116722783389,-1.17758784425451092117758784425,
                    -1.18663229774340885451996563108,-1.19459141681363903586125808348,-1.2016460905349794238683127572,
                    -1.20793996610990075042362624062,-1.21358831598483014605018962317,-1.21868457151108223232979568262,
                    -1.22330517652155079055663850985,-1.22751322751322751322751322751,-1.23136123136123136123136123136,
                    -1.23489321556954407195953089673,-1.23814635891930577920916085167,-1.24115226337448559670781893004,
                    -1.24393795504906616017727128838,-1.24652667862544405754282297492,-1.24893853288915017310079038474,
                    -1.25119098299174927527417948874,-1.25329927628778203490847169008,-1.25527678215850258861011549184,
                    -1.25713527147218903491304924997,-1.25888514777403666292555181444,-1.26053563962060694086837877688,
                    -1.26209496144136667012484005948,-1.26357044875563394081912600431,-1.2649686723760797834871908946,
                    -1.26629553530138325459962886863,-1.26755635527565352126755635528,-1.26875593542260208926875593542,
                    -1.26989862491217504767640268995,-1.27098837125937396940106967207,-1.27202876556881724840381171131,
                    -1.27302308180861152437379827561,-1.27397431101134804838508542212,-1.27488519114928132641498180951,
                    -1.27575823330782730515488250096,-1.27659574468085106382978723404,-1.27739984882842025699168556311,
                    -1.27817250356932896615436297976
                  },1)
                },0)
              )
            }
          )
        },1),
        // AqqQPS_reg as^3 LM^1
        ome_nf<double>({
          // AqqQPS_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQPS_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQPS_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -17.9094650205761316872427983539,-100.071054701891026980680842666,126.385291532789921844210790321,
                    1.50587691365561197379606808211,-8.69135802469135802469135802469,-1.35802469135802469135802469136,
                    -0.426469135802469135802469135802,-0.170666666666666666666666666667,-0.0729424468199978404060036713098,
                    -0.0285240374809535807268233572088,-0.00622568734855624920292762738383,
                    0.00561099135584732292551222592375,0.0120455296082272921370972590236,0.0155148700113499623753679462281,
                    0.017285660691257943009040913985,0.018055162994358922565839783746,0.0182245098782106747686141836965,
                    0.0180324862771952719042666132613,0.0176250140976911474935110892121,0.0170930286548630088361329655318,
                    0.016493969417740892716136650116,0.0158643908317849354848517853587,0.0152275761794473669385642065254,
                    0.0145982473232131976302400743019,0.0139855389371624278548950860108,0.0133949101479764590781198198897,
                    0.0128293916725293059933102603368,0.0122904096258848012712322706284,0.0117783352266546671657238165876,
                    0.0112928544846556764788676659765,0.0108332181919159731379953441197,0.0103984114740283623834599959703,
                    0.00998726879412211642127346916631,0.00959855169162187922908139726563,0.00923100091372240516417089344353,
                    0.00888337087731452705188678714441,0.0085544519102240902166057347532,0.00824308403831518382949050373484,
                    0.00794816493728367370178653300687,0.00766865387840606399956914617137,0.00740357295029859187177445377881,
                    0.00715200645700936825897089765092,0.00691309912496186428956380427415,0.00668605356249255362497802775423,
                    0.00647012728214545725400024053125,0.00626462950109237759128051144639,0.00606891786765725384009943691172,
                    0.00588239521398625249921286074196,0.00570450640083413467446934633592,0.00553473529628206720505974985881,
                    0.00537260191315552296291220941136,0.00521765971796946921377227746854
                  },-1),
                  // AqqQPS_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -86.6044943828290969730397811355,-48.6785684569031710471138552096,30.024691358024691358024691358
                  },0),
                  // AqqQPS_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -17.1851851851851851851851851852,-17.1851851851851851851851851852
                  },0),
                  // AqqQPS_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519
                  },0)
                },0)
              ),
              // AqqQPS_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQPS_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -13.6043162587452571624619020615,-56.6957332301047229907588894319,-119.277730193033204490515366122,
                    -242.763729245109902501199934696,-519.145878944429553956056368318,-1063.52753134994254314054582182,
                    -2176.05459865756976271790866566,-4422.47401093137722994606773717,-8919.18141294381018557793295193,
                    -17996.9970447643342868287073975,-36112.8136974449867600728487554,-72613.9195054758016417483323964,
                    -145407.63410137281039230715752,-291841.320048398726722570099811,-583865.082551273178480580317092,
                    -1.17060982604637946725255070825e6,-2.34092296886064944686637063946e6,-4.69031832727519882025091238387e6,
                    -9.37746119965265788158284047741e6,-1.87808035358184297410877094022e7,-3.75451961028521537443836051339e7,
                    -7.51718969244932450868049814057e7,-1.5027217286835756033325885585e8,-3.00807539625839736718424846356e8,
                    -6.01323579145880392813536658181e8,-1.2035150636292967057139254537e9,-2.40588443694290955413749762291e9,
                    -4.814682069541849889218840164e9,-9.624946819757841679965508565e9,-1.92598213643922152396727277499e10,
                    -3.85027985049014543539781218922e10,-7.70398744512618249986728293958e10,
                    -1.54015931282743112404918182381e11,-3.08151565520632174972633891901e11,
                    -6.1606223900242162282541094367e11,-1.2325466849932188431047574181e12,
                    -2.46418588083949948278900123336e12,-4.92987406113016832997638225036e12,
                    -9.85633245560455272811722837219e12,-1.97180521311825033487645112606e13,
                    -3.94232502974506063916531199055e13,-7.88659533595275611243218635602e13,
                    -1.57683519242709726920420529976e14,-3.15437717514694380708166517447e14,
                    -6.30693171379755703685341766627e14,-1.26164458081133539568886814001e15,
                    -2.52260204793719865132949380188e15,-5.04615237096391642669872030302e15,
                    -1.00897118951553837471333594368e16,-2.01829218503586643094724894681e16,
                    -4.03560492293980821007469679166e16
                  },0)
                },0)
              ),
              // AqqQPS_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQPS_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -25.6790123456790123456790123457,0,-16.,-14.3703703703703703703703703704,-14.657382716049382716049382716,
                    -15.2156707818930041152263374486,-15.718747915391906321611537031,-16.1245195503245389866705059449,
                    -16.4443667746019303926417389086,-16.6966035167610711408477428466,-16.8970985921704069997975867639,
                    -17.0580836454837650050966476404,-17.1886932994810492431579796257,-17.2957157636464654233210463305,
                    -17.3842217221793694703500946641,-17.4580338500463498921830713496,-17.5200647951047503154260634517,
                    -17.5725582095464397381889384643,-17.617260974456479534661652454,-17.6555471271233420337112296208,
                    -17.6885078695598235419366497825,-17.7170176141414078244802029583,-17.74178295499840174777068994,
                    -17.7633793550457987516511223038,-17.7822789051002990946905467936,-17.7988715285940225936237383402,
                    -17.813481326642630421449735504,-17.8263792855159973402007448495,-17.8377932362911800617384417869,
                    -17.8479157206885378727842444391,-17.8569102481901020829730850855,-17.8649163074156073651347247781,
                    -17.872053405630010263439113689,-17.8784243446791877990849938072,-17.8841178929815728892025368252,
                    -17.889210976792601933253632621,-17.8937704865090811011369692272,-17.8978547729344155038429743463,
                    -17.9015148924833683545461958861,-17.9047956480313505557671575597,-17.9077364626035275511501334464,
                    -17.9103721156858300517894847467,-17.9127333661273366353760076561,-17.9148474810204443488177382318,
                    -17.916738686312374116589530153,-17.918428552007161814949770285,-17.9199363224999662566039853582,
                    -17.9212792007215262136290634071,-17.9224725932644975498732647459,-17.9235303224412285187296451697
                  },1),
                  // AqqQPS_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -11.8518518518518518518518518519,0,-2.37037037037037037037037037037,-0.592592592592592592592592592593,
                    -0.564938271604938271604938271605,-0.695308641975308641975308641975,-0.811892164273116654069035021416,
                    -0.896346686822877299067775258251,-0.95339996080736821477562218303,-0.990037233000195963158926121889,
                    -1.01198147905218612289319360026,-1.0234368699015163661628308093,-1.02740513680684620855561026501,
                    -1.02602073005003407933810864214,-1.02080842144334207826271318335,-1.01286581731026175470619915064,
                    -1.00298963286275858363516956366,-0.991762773231439129170770847049,-0.979614698818797817584774657539,
                    -0.966863640801322984076048367324,-0.953746426664014751881477519101,-0.940439775666880863026306849769,
                    -0.92707566225920302837472686572,-0.913752510261295846965792986187,-0.900543425647172225895248284982,
                    -0.887502304157902626827250012204,-0.874668398819246107946554691302,-0.862069760960833167889281856749,
                    -0.849725850043129793008819207836,-0.837649525157163008759018993229,-0.825848573030461209389957540317,
                    -0.814326886129606416161141073148,-0.80308537486798071320994563702,-0.792122676523188675621919577009,
                    -0.781435707852375296947949889506,-0.771020096910059375600824845269,-0.760870521065280955469272460866,
                    -0.75098097186705509188899268664,-0.741344962639222968317749072937,-0.731955691081911792759744566264,
                    -0.722806166416492744614877647134,-0.713889308515474776999518557973,-0.70519802484789828349086110594,
                    -0.69672526982621172376778270352,-0.688464090174478437252600467444,-0.680407659184426364366307756464,
                    -0.672549302135980967151546287958,-0.664882514695219424176871095248,-0.65740097573681563420565752977,
                    -0.650098555748369302004856882156
                  },1),
                  // AqqQPS_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -3.55555555555555555555555555556,0,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.67407407407407407407407407407,-3.79259259259259259259259259259,-3.89417989417989417989417989418,
                    -3.97883597883597883597883597884,-4.04938271604938271604938271605,-4.10864197530864197530864197531,
                    -4.15892255892255892255892255892,-4.20202020202020202020202020202,-4.23931623931623931623931623932,
                    -4.27187627187627187627187627188,-4.30052910052910052910052910053,-4.32592592592592592592592592593,
                    -4.34858387799564270152505446623,-4.36891793754538852578068264343,-4.38726445743989603638726445744,
                    -4.40389863547758284600389863548,-4.41904761904761904761904761905,-4.4329004329004329004329004329,
                    -4.44561557605035865905431122822,-4.45732689210950080515297906602,-4.46814814814814814814814814815,
                    -4.47817663817663817663817663818,-4.48749604305159860715416270972,-4.49617871840094062316284538507,
                    -4.50428753877029739098704615946,-4.51187739463601532567049808429,-4.51899641577060931899641577061,
                    -4.52568697729988052568697729988,-4.53198653198653198653198653199,-4.53792830263418498712616359675,
                    -4.54354186118892001244942421413,-4.54885361552028218694885361552,-4.55388722055388722055388722055,
                    -4.55866392708497971655866392708,-4.56320287899235267656320287899,-4.56752136752136752136752136752,
                    -4.57163504968383017163504968383,-4.57555813653374628984385081946,-4.5793035560477420942537221607,
                    -4.58288309451100148774567379219,-4.58630751964085297418630751964,-4.58958668813741277509393451422,
                    -4.59272963990817829855757700346,-4.59574468085106382978723404255,-4.59863945578231292517006802721,
                    -4.60142101284958427815570672714
                  },1)
                },0)
              )
            }
          )
        },1),
        // AqqQPS_reg as^3 LM^2
        ome_nf<double>({
          // AqqQPS_reg as^3 LM^2 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQPS_reg as^3 LM^2 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQPS_reg as^3 LM^2 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -24.7343459568466472519519893332,26.2286170061163157110109736298,1.58024691358024691358024691358,
                    -1.58024691358024691358024691358,-0.483950617283950617283950617284,-0.239012345679012345679012345679,
                    -0.144479717813051146384479717813,-0.0975560594608213655832703451751,-0.0706307214243722180230116738053,
                    -0.0536547129139721732314324906917,-0.0422197281456540715799975059234,-0.0341298506955072611638268203925,
                    -0.028185506973385761264549143337,-0.023683818555613427408299203171,-0.0201896055375908855762335615815,
                    -0.0174211678973583735488497393259,-0.015189334993256561884012864405,-0.0133630939667079613254161504834,
                    -0.0118492937314308311967781672416,-0.0105801841044660856488326780845,
                    -0.00950550515339681236880375076743,-0.00858731725899645699144446011614,
                    -0.00779653525748010972930980459684,-0.00711055210682867210334701885369,
                    -0.00651157659349215744930930816249,-0.00598544944052190429002023204922,
                    -0.00552078635725359372083018806666,-0.00510834855880756482212639224352,
                    -0.00474057414194047817271478809317,-0.00441122491088203360693278843126,
                    -0.00411511719759709224376223468446,-0.00384791455969706594654266499925,
                    -0.00360596659157186385767724650833,-0.00338618246947267705130967738063,
                    -0.00318593092001920774071345529875,-0.00300296047645968006268989407343,
                    -0.0028353354466021755159632532804,-0.00268138414706034957865736012304,
                    -0.00253965678670161546389574972174,-0.00240889099472805701941293957772,
                    -0.00228798344594401340393901534088,-0.00217596637981329633124199850355,
                    -0.00207198807093533048328452371951,-0.00197529650811049112168026934398,
                    -0.00188522569279844574707754914364,-0.00180118408686530075682809628263,
                    -0.00172264483242718043500404915031,-0.00164913743952883163891879359498,
                    -0.00158024069497647847837688570171,-0.00151557659135766366500605484953,
                    -0.00145480511176503859291259965816
                  },0),
                  // AqqQPS_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -15.4074074074074074074074074074,-8.2962962962962962962962962963,4.74074074074074074074074074074
                  },0),
                  // AqqQPS_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // AqqQPS_reg as^3 LM^2 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQPS_reg as^3 LM^2 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^2 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -1.29273848016846738976737193701,-5.06410027248028099941434463459,-1.99375861722151856236232834667,
                    -1.90512131666432113380035374816,-14.6208965262911361239904078756,-23.7832837257667068626487808024,
                    -62.1343590168656212028550647373,-113.95932105392000300643267393,-249.058886575562193128743000821,
                    -464.518295986722683996799711401,-960.684743606294329746961335297,-1808.48445212029717888767869252,
                    -3656.09964994659490849474491446,-6930.98006178378904898844287067,-13860.2225630570221346975831217,
                    -26422.8740216179537709754452176,-52539.8911806159619248493154819,-100621.01678777346109311308941,
                    -199457.370717335837287316979024,-383444.563481207082288406436541,-758781.510366652305513550604693,
                    -1.46339407969936787974403208246e6,-2.89314230240124698833024045117e6,-5.59501139433162716955742198063e6,
                    -1.10562126169219386451824286164e7,-2.14318696844006109973214473757e7,-4.23434299025583751450404689445e7,
                    -8.22487511637368070438213892341e7,-1.62499772541552820782139640192e8,-3.16210796270183805216059906081e8,
                    -6.2480692061883533874448441503e8,-1.21775552853674249622194610964e9,-2.40660648073526828447531677293e9,
                    -4.69714599795366161220800547615e9,-9.28481734629161296587013382083e9,
                    -1.81448379162869871723426632088e10,-3.58754708932373884475132672624e10,
                    -7.01897295941348511461650767177e10,-1.38812677513317699834613544794e11,
                    -2.71865736684512640930001137274e11,-5.37803412676503547383017975306e11,
                    -1.0542843303877438538820592568e12,-2.0861261591055806080767082762e12,
                    -4.09306194832584327598264766372e12,-8.10109283448508798745673562288e12,
                    -1.59072087452531711312037695136e13,-3.14919462243769141436374899198e13,
                    -6.18821293577181519498688283485e13,-1.22540071752584363300771518214e14,
                    -2.40954550391423948722395485303e14,-4.772567970846171959483969683e14
                  },0)
                },0)
              ),
              // AqqQPS_reg as^3 LM^2 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQPS_reg as^3 LM^2 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^2 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -5.92592592592592592592592592593,0,-1.18518518518518518518518518519,-0.296296296296296296296296296296,
                    -0.282469135802469135802469135802,-0.347654320987654320987654320988,-0.405946082136558327034517510708,
                    -0.448173343411438649533887629126,-0.476699980403684107387811091515,-0.495018616500097981579463060945,
                    -0.505990739526093061446596800132,-0.511718434950758183081415404648,-0.513702568403423104277805132506,
                    -0.513010365025017039669054321069,-0.510404210721671039131356591674,-0.506432908655130877353099575322,
                    -0.501494816431379291817584781829,-0.495881386615719564585385423525,-0.48980734940939890879238732877,
                    -0.483431820400661492038024183662,-0.47687321333200737594073875955,-0.470219887833440431513153424885,
                    -0.46353783112960151418736343286,-0.456876255130647923482896493094,-0.450271712823586112947624142491,
                    -0.443751152078951313413625006102,-0.437334199409623053973277345651,-0.431034880480416583944640928375,
                    -0.424862925021564896504409603918,-0.418824762578581504379509496615,-0.412924286515230604694978770159,
                    -0.407163443064803208080570536574,-0.40154268743399035660497281851,-0.396061338261594337810959788504,
                    -0.390717853926187648473974944753,-0.385510048455029687800412422635,-0.380435260532640477734636230433,
                    -0.37549048593352754594449634332,-0.370672481319611484158874536468,-0.365977845540955896379872283132,
                    -0.361403083208246372307438823567,-0.356944654257737388499759278986,-0.35259901242394914174543055297,
                    -0.34836263491310586188389135176,-0.344232045087239218626300233722,-0.340203829592213182183153878232,
                    -0.336274651067990483575773143979,-0.332441257347609712088435547624,-0.328700487868407817102828764885,
                    -0.325049277874184651002428441078
                  },1),
                  // AqqQPS_reg as^3 LM^2 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -3.55555555555555555555555555556,0,-3.55555555555555555555555555556,-3.55555555555555555555555555556,
                    -3.67407407407407407407407407407,-3.79259259259259259259259259259,-3.89417989417989417989417989418,
                    -3.97883597883597883597883597884,-4.04938271604938271604938271605,-4.10864197530864197530864197531,
                    -4.15892255892255892255892255892,-4.20202020202020202020202020202,-4.23931623931623931623931623932,
                    -4.27187627187627187627187627188,-4.30052910052910052910052910053,-4.32592592592592592592592592593,
                    -4.34858387799564270152505446623,-4.36891793754538852578068264343,-4.38726445743989603638726445744,
                    -4.40389863547758284600389863548,-4.41904761904761904761904761905,-4.4329004329004329004329004329,
                    -4.44561557605035865905431122822,-4.45732689210950080515297906602,-4.46814814814814814814814814815,
                    -4.47817663817663817663817663818,-4.48749604305159860715416270972,-4.49617871840094062316284538507,
                    -4.50428753877029739098704615946,-4.51187739463601532567049808429,-4.51899641577060931899641577061,
                    -4.52568697729988052568697729988,-4.53198653198653198653198653199,-4.53792830263418498712616359675,
                    -4.54354186118892001244942421413,-4.54885361552028218694885361552,-4.55388722055388722055388722055,
                    -4.55866392708497971655866392708,-4.56320287899235267656320287899,-4.56752136752136752136752136752,
                    -4.57163504968383017163504968383,-4.57555813653374628984385081946,-4.5793035560477420942537221607,
                    -4.58288309451100148774567379219,-4.58630751964085297418630751964,-4.58958668813741277509393451422,
                    -4.59272963990817829855757700346,-4.59574468085106382978723404255,-4.59863945578231292517006802721,
                    -4.60142101284958427815570672714
                  },1)
                },0)
              )
            }
          )
        },1),
        // AqqQPS_reg as^3 LM^3
        ome_nf<double>({
          // AqqQPS_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // AqqQPS_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // AqqQPS_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -1.58024691358024691358024691358,-1.18518518518518518518518518519,1.18518518518518518518518518519,
                    1.58024691358024691358024691358
                  },-1),
                  // AqqQPS_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -2.37037037037037037037037037037,-2.37037037037037037037037037037
                  },0)
                },0)
              ),
              // AqqQPS_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // AqqQPS_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -0.893501382700441368985643815062,-3.61832418108036419022356255951,-8.69135802469135802469135802469,
                    -20.5432098765432098765432098765,-42.6666666666666666666666666667,-87.8617283950617283950617283951,
                    -179.516049382716049382716049383,-364.811287477954144620811287478,-738.652557319223985890652557319,
                    -1491.75308641975308641975308642,-3007.10452674897119341563786008,-6053.43748597081930415263748597,
                    -12173.0729517396184062850729517,-24459.3048433048433048433048433,-49114.2129968796635463302129969,
                    -98569.8426807760141093474426808,-197740.720987654320987654320988,-396547.532316630355846042120552,
                    -794998.797385620915032679738562,-1.59341763396144682694390296729e6,-3.19301271371020142949967511371e6,
                    -6.39723827019400352733686067019e6,-1.28149201577681577681577681578e7,-2.56672657020446005953252330064e7,
                    -5.14033005517981749865807836822e7,-1.02933398313086419753086419753e8,-2.06101327129040835707502374169e8,
                    -4.12637725335865780310224754669e8,-8.26084734670585929845189104448e8,-1.65367864446731131788603052971e9,
                    -3.31017828551656023839931885909e9,-6.62564130537060931899641577061e9,
                    -1.32612032839060135404221425727e10,-2.65410661411627384960718294052e10,
                    -5.31172927725020136000528157391e10,-1.06300952995586098142960888059e11,
                    -2.12727381952428924162257495591e11,-4.25692356388416861305750194639e11,
                    -8.51835255799062501097588816887e11,-1.70452604823813745189183785675e12,
                    -3.41067880433763190883190883191e12,-6.82445446582991050888286660644e12,
                    -1.3654811587965858132232115972e13,-2.73208864437786564948115335712e13,
                    -5.46632882889785704069114921828e13,-1.09367718223601691582491582492e14,
                    -2.18814184793783894936482376096e14,-4.37779242223866523954728703418e14,
                    -8.75847799872453631731021801944e14,-1.75225087542627574905517762661e15,
                    -3.50556836300919757174099269337e15
                  },0)
                },0)
              ),
              // AqqQPS_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // AqqQPS_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // AqqQPS_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1.18518518518518518518518518519,0,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.22469135802469135802469135802,-1.26419753086419753086419753086,-1.29805996472663139329805996473,
                    -1.32627865961199294532627865961,-1.34979423868312757201646090535,-1.36954732510288065843621399177,
                    -1.38630751964085297418630751964,-1.40067340067340067340067340067,-1.41310541310541310541310541311,
                    -1.42395875729209062542395875729,-1.43350970017636684303350970018,-1.44197530864197530864197530864,
                    -1.44952795933188090050835148874,-1.45630597918179617526022754781,-1.46242148581329867879575481915,
                    -1.46796621182586094866796621183,-1.47301587301587301587301587302,-1.47763347763347763347763347763,
                    -1.48187185868345288635143707607,-1.48577563070316693505099302201,-1.48938271604938271604938271605,
                    -1.49272554605887939221272554606,-1.49583201435053286905138756991,-1.49872623946698020772094846169,
                    -1.50142917959009913032901538649,-1.5039591315453384418901660281,-1.5063321385902031063321385902,
                    -1.50856232576662684189565909996,-1.51066217732884399551066217733,-1.51264276754472832904205453225,
                    -1.51451395372964000414980807138,-1.51628453850676072898295120517,-1.51796240685129574018462907352,
                    -1.51955464236165990551955464236,-1.52106762633078422552106762633,-1.52250712250712250712250712251,
                    -1.52387834989461005721168322794,-1.52518604551124876328128360649,-1.52643451868258069808457405357,
                    -1.52762769817033382924855793073,-1.52876917321361765806210250655,-1.52986222937913759169797817141,
                    -1.53090987996939276618585900115,-1.53191489361702127659574468085,-1.53287981859410430839002267574,
                    -1.53380700428319475938523557571
                  },1)
                },0)
              )
            }
          )
        },1)
      },0)
    },3);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AqqQPS{
    AqqQPS_reg.get_view(),
    std::nullopt,
    std::nullopt
  };
}


/* C interface */

double ome_AqqQPS_reg(double as, double LM, double NF, double x)
{
  return(ome::AqqQPS_reg(as, LM, NF, x));
}

double ome_AqqQPS_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::AqqQPS_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_AqqQPS_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::AqqQPS_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_AqqQPS_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::AqqQPS_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_AqqQPS_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::AqqQPS_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_AqqQPS_reg_min_power()
{
  return(ome::AqqQPS_reg.min_power());
}

int ome_AqqQPS_reg_max_power()
{
  return(ome::AqqQPS_reg.max_power());
}

int ome_AqqQPS_reg_coeff_as_min_power(int order_as)
{
  return(ome::AqqQPS_reg[order_as].min_power());
}

int ome_AqqQPS_reg_coeff_as_max_power(int order_as)
{
  return(ome::AqqQPS_reg[order_as].max_power());
}

int ome_AqqQPS_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::AqqQPS_reg[order_as][order_LM].min_power());
}

int ome_AqqQPS_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::AqqQPS_reg[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/AqqQPS.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_AQQQPS_H
#define LIBOME_AQQQPS_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-AqqQPS AqqQPS
   * \brief Data objects for \f$A_{qq,Q}^{\text{PS}}\f$
   * \{
   */
  /// Regular part of \f$A_{qq,Q}^{\text{PS}}\f$
  extern const ome_as<double> AqqQPS_reg;

  /// Container for regular, plus and delta part of \f$A_{qq,Q}^{\text{PS}}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> AqqQPS;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-AqqQPS AqqQPS
 * \brief C interface functions for \f$A_{qq,Q}^{\text{PS}}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$A_{qq,Q}^{\text{PS}}\f$
double ome_AqqQPS_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$A_{qq,Q}^{\text{PS}}\f$ truncated in \f$a_s\f$
double ome_AqqQPS_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{PS}}\f$
double ome_AqqQPS_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{PS}}\f$
double ome_AqqQPS_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{PS}}\f$
double ome_AqqQPS_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);



/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$A_{qq,Q}^{\text{PS}}\f$
int ome_AqqQPS_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$A_{qq,Q}^{\text{PS}}\f$
int ome_AqqQPS_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{PS}}\f$
int ome_AqqQPS_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{PS}}\f$
int ome_AqqQPS_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{PS}}\f$
int ome_AqqQPS_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$A_{qq,Q}^{\text{PS}}\f$
int ome_AqqQPS_reg_coeff_as_LM_max_power(int order_as, int order_LM);



/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/functions.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

/**
 * \file
 * \brief Function wrappers that modify arguments passed to a wrapped callable
 */

#ifndef LIBOME_FUNCTIONS_H
#define LIBOME_FUNCTIONS_H

#include <type_traits>
#include <functional>
#include <algorithm>
#include <numeric>
#include <cmath>
#include <cassert>

namespace ome
{
  /// Single parameter identity function
  template<typename Tnum>
  Tnum f_id(Tnum x) { return(x); }

  /// Single parameter function: 1/2-x
  template<typename Tnum>
  Tnum f_half(Tnum x) { return(static_cast<Tnum>(1)/static_cast<Tnum>(2) - x); }

  /// Single parameter function: 1-x
  template<typename Tnum>
  Tnum f_omx(Tnum x) { return(static_cast<Tnum>(1)-x); }

  /// Single parameter function: (a+b*x)
  template<typename Tnum, int a, int b>
  Tnum f_linear(Tnum x)
  {
    return(static_cast<Tnum>(a) + static_cast<Tnum>(b)*x);
  }

  /// Single parameter function: (a+b*x)/(c+d*x)
  template<typename Tnum, int a, int b, int c, int d>
  Tnum f_moebius(Tnum x)
  {
    return((static_cast<Tnum>(a) + static_cast<Tnum>(b)*x) /
           (static_cast<Tnum>(c) + static_cast<Tnum>(d)*x));
  }

  /**
   * \brief Wrapper for callable that shifts the first argument by a fixed value
   *
   * \details
   * Takes a shift and callable at construction and acts as a wrapper which,
   * upon evaluation, shifts the first argument by the shift.
   *
   * \tparam Tnum Numerical type for the shift, the first argument and return
   *         type of the evaluation operator.
   * \tparam Tfunc Callable type to wrap
   * \tparam Trest Type parameter pack for the remainder of the arguments
   */
  template<typename Tnum, typename Tfunc, typename... Trest>
  class func_shift
  {
    public:
      /// Type alias for the numerical type template parameter
      using numeric_type = Tnum;
      /// Type alias for the callable type template parameter
      using element_type = Tfunc;

      /**
       * \brief Default constructor
       *
       * \details
       * Calls the default constructor on the target function class and
       * initialises shift to zero (i.e. the func_shift class acts as an
       * identity).
       */
      func_shift()
        : target_function_(element_type()),
          shift_(static_cast<numeric_type>(0)) {};

      /**
       * \brief Construct wrapper with given shift and callable
       *
       * \param shift Value of the shift
       * \param target_function Callable object to wrap
       */
      func_shift(numeric_type shift, element_type target_function)
        : target_function_(target_function), shift_(shift) {};

      /**
       * \brief Evaluate the wrapped callable with shifted first argument
       *
       * \param x Argument that gets shifted
       * \param rest Function parameter pack that is passed on to the wrapped
       *        callable unchanged
       *
       * \return The value returned by the wrapped callable
       */
      numeric_type operator()(numeric_type x, Trest... rest) const
      {
        return(target_function_(x+shift_, rest...));
      };

    private:
      element_type target_function_;
      numeric_type shift_;
  };

  /**
   * \brief Wrapper for callable that applies a function to the first argument
   *
   * \details
   * Wraps a callable and applies a function to the first argument upon
   * evaluation. The callalbe and function are specified at the time of
   * construction.
   *
   * \tparam Tnum Numerical type for the first argument and return type
   *         of the evaluation operator
   * \tparam Tfunc Callable type to wrap
   * \tparam Trest Pack of types for the remaining arguments of the wrapped
   *         callable
   */
  template<typename Tnum, typename Tfunc, typename... Trest>
  class func_apply
  {
    public:
      /// Type alias for the numerical type template parameter
      using numeric_type = Tnum;
      /// Type alias for the callable type template parameter
      using element_type = Tfunc;

      /**
       * \brief Default constructor
       *
       * \details
       * Calls default constructor on the target function and initialises the
       * apply function to f_id<numeric_type> (that is func_apply behaves as
       * the identity).
       */
      func_apply()
        : target_function_(element_type()),
          apply_function_(f_id<numeric_type>) {};

      /**
       * \brief Construct wrapper with given function and callable
       *
       * \param apply_function Function to apply to the first agument
       * \param target_function Callable object to wrap
       */
      func_apply(std::function<numeric_type(numeric_type)> apply_function,
                 element_type target_function)
        : target_function_(target_function),
          apply_function_(apply_function) {};

      /**
       * \brief Evaluate the wrapped callable with the first argument fed
       *        through the specified function
       *
       * \param x Argument that gets modified by the function
       * \param rest Function parameter pack that is passed on to the wrapped
       *        callable unchanged
       *
       * \return The value returned by the wrapped callable
       */
      numeric_type operator()(numeric_type x, Trest... rest) const
      {
        return(target_function_(apply_function_(x), rest...));
      };

    private:
      element_type target_function_;
      std::function<numeric_type(numeric_type)> apply_function_;
  };

  /**
   * \brief Wrapper for callable that copies the first argument and applies
   *        the logarithm to the first copy
   *
   * \details
   * Wraps a callable that takes one more argument than this wrapper. Upon
   * evaluation this wrapper passes the first argument of the wrapper to
   * the first two arguments of the wrapped callable. Moreover, it applies
   * the logarithm to the first passed argument. I.e. if f wraps g and f is
   * called as f(x,...) it calls g(log(x),x,...).
   *
   * \tparam Tnum Numerical type for the first argument and the return type of
   *         the wrapped callable
   * \tparam Tfunc Callable type to wrap
   * \tparam Trest Pack of types for the remaining arguments of the wrapped
   *         callable
   */
  template<typename Tnum, typename Tfunc, typename... Trest>
  class func_copy_and_log
  {
    public:
      /// Type alias for the numerical type template parameter
      using numeric_type = Tnum;
      /// Type alias for the callable type template parameter
      using element_type = Tfunc;

      /**
       * \brief Default constructor
       *
       * \details
       * Calls the default constructor on the target function.
       */
      func_copy_and_log()
        : target_function_(element_type()) {};

      /**
       * \brief Construct wrapper from callable
       *
       * \param target_function Callable object to wrap
       */
      explicit
      func_copy_and_log(element_type target_function)
        : target_function_(target_function) {};

      /**
       * \brief Evaluate the wrapped callable object with the first argument
       *        copied and with log() applied to the first copy
       *
       * \param x Argument to copy
       * \param rest Function parameter pack that is passed on to the wrapped
       *        callable unchanged
       *
       * \return The value returned by the wrapped callable
       */
      numeric_type operator()(numeric_type x, Trest... rest) const
      {
        using std::log;
        return(target_function_(log(x), x, rest...));
      };

    private:
      element_type target_function_;
  };

  /**
   * \brief Wrapper for callable that emulates \f$1-x\f$ plus function kernels
   *
   * \details
   * Upon evaluation this wrapper takes the first argument \f$x\f$, takes the
   * logarithm \f$\log(1-x)\f$ of it and passes it on to the wrapped callable.
   * The result from the callable is then divided by \f$1-x\f$. If \f$f\f$
   * wraps \f$g\f$, evaluating \f$f\f$ corresponds to
   * \f[
   *   f(x,\dots) = \frac{g(\log(1-x),\dots)}{1-x}
   * \f]
   * The idea is that by wrapping a laurent_polynomial with this wrapper, it is
   * straightforward to construct a sum of plus function kernels
   * \f[
   *   p(x,\dots) = \sum_k \frac{\log^k(1-x)}{1-x} c_i(\dots)
   * \f]
   *
   * \tparam Tnum Numerical type for the first argument and the return type of
   *         the callable
   * \tparam Tfunc Callable type to wrap
   * \tparam Trest Pack of types for the remaining arguments of the wrapped
   *         callable
   */
  template<typename Tnum, typename Tfunc, typename... Trest>
  class func_plusfunc_omx
  {
    public:
      /// Type alias for the numerical type template parameter
      using numeric_type = Tnum;
      /// Type alias for the callable type template parameter
      using element_type = Tfunc;
      /// Boolean type alias indicating that this class has an eval_plus_int method
      using has_eval_plus_int = std::true_type;

      /**
       * \brief Default constructor
       *
       * \details
       * Calls the default constructor on the target function class.
       */
      func_plusfunc_omx()
        : target_function_(element_type()) {};

      /**
       * \brief Construct wrapper from callable
       *
       * \param target_function Callable object to wrap
       */
      explicit
      func_plusfunc_omx(element_type target_function)
        : target_function_(target_function) {};

      /**
       * \brief Evaluate the wrapped callable with the first argument x passed
       *        through the logarithm and the result divided by x
       *
       * \param x Argument to be passed through the logarithm before being
       *        passed to the wrapped callable
       * \param rest Function parameter pack that is passed on to the wrapped
       *        callable unchanged
       *
       * \return The value returned by the wrapped callable, divided by x
       */
      numeric_type operator()(numeric_type x, Trest... rest) const
      {
        using std::log;
        return(target_function_(log(static_cast<numeric_type>(1)-x), rest...)
            / (static_cast<numeric_type>(1)-x));
      };

      /**
       * \brief Evaluate the integral over the plus function
       *
       * \details
       * For Mellin convolutions, we need an extra term which corresponds to
       * \f[
       *   I(x) = \int_0^x \mathrm{d}y g(y,\dots)
       * \f]
       * Since this wrapper is supposed to model \f$1-x\f$ plus function kernels
       * and the coeffients \f$c_i(\dots)\f$ do not depend on \f$x\f$, we can
       * analytically calculate the integral and just evaluate the result:
       * \f[
       *   I(x) = \sum_k c_i(\dots) \int_0^x \mathrm{d}y \frac{\log^k(1-y)}{1-y}
       *        = \sum_k c_i(\dots) \frac{-\log^{k+1}(1-x)}{k+1}
       * \f]
       * The implementation is only valid if the wrapped polynomial has no
       * negative powers.
       *
       * \param x Upper integration bound \f$x\f$
       * \param rest Function parameter pack that is passed on to the wrapped
       *        callable unchanged
       *
       * \return The value of the integral
       */
      numeric_type eval_plus_int(numeric_type x, Trest... rest) const
      {
        using std::log;
        using std::pow;
        int min_power = target_function_.min_power();
        assert((min_power >= 0, "Only non-negative exponents are supported"));

        numeric_type log_omx = log(static_cast<numeric_type>(1)-x);

        // Calculate the integral over the plus function
        size_t num_coeffs = (target_function_.max_power()+1) - min_power;
        std::vector<numeric_type> plusfunc_ints(num_coeffs,
                                                static_cast<numeric_type>(0));
        // Compute the exponents that appear in the integral over the plus
        // functions
        std::iota(
          plusfunc_ints.begin(),
          plusfunc_ints.end(),
          static_cast<numeric_type>(min_power+1)
        );
        // Evaluate the integrals over the plus functions
        std::transform(
          plusfunc_ints.begin(),
          plusfunc_ints.end(),
          plusfunc_ints.begin(),
          [log_omx](numeric_type e) { return(-pow(log_omx,e)/e); }
        );

        // Combine the integrals over the individual plus functions with the
        // coefficients
        return(target_function_.eval_subst(plusfunc_ints));
      };

    private:
      element_type target_function_;
  };
}

#endif


==> anc/libome/src/ome/integration_engine.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

/**
 * \file
 * \brief Abstract interface to different integration engines
 */

#ifndef LIBOME_INTEGRATION_ENGINE_H
#define LIBOME_INTEGRATION_ENGINE_H

#include <functional>
#include <tuple>
#include <vector>

namespace ome
{
  /**
   * \brief Status codes for the integration routines
   */
  enum class integration_status
  {
    /// Integration successful 
    success,
    /// Adaptive integration reached max number of subdivisions
    max_iterations_reached,
    /// Requested precision could not be reached due to rounding error
    rounding_error_detected,
    /// A non-integrable singularity or other bad integrand behavior was found
    /// in the integration interval
    singularity_detected,
    /// The integral is divergent, or too slowly convergent to be integrated
    /// numerically
    divergence_detected,
    /// The requested precision could not be reached
    precision_not_reached,
    /// One of the arguments to the integrator had an invalid value
    domain_error,
    /// Bad tolerace specification
    bad_tolerance,
    /// Unknown error from the GSL integrator
    other_error
  };


  /**
   * \brief Interface to different integration engines
   *
   * \details
   * An integration engine performes one dimensional integrals over univariate
   * functions. This interface unifies different possible implementations.
   *
   * \tparam Tnum Numerical type
   */
  template<typename Tnum>
  class integration_engine
  {
    public:
      /// Type alias for the numerical type template parameter
      using numeric_type = Tnum;
      /// Type alias for the univariate function type
      using function_type = std::function<numeric_type(numeric_type)>;

      /**
       * \brief Calculate a one-dimensional integral
       *
       * \details
       * Given a univariate callable \f$f(x)\f$ it calculate the numerical
       * integral
       * \f[
       *   \int\limits_{x_{\text{min}}}^{x_{\text{max}}} f(x) \, \mathrm{d}x
       * \f]
       *
       * \param f Univariate callable that represents the function to integrate
       * \param x_min Lower integration boundary
       * \param x_max Upper integration boundary
       * \param eps_abs Requested absolute error
       * \param eps_rel Requested relative error
       *
       * \returns A tuple of the status of the integration, the result of the
       *          integral and an estimate for the absolute error on the result.
       */
      virtual std::tuple<integration_status, numeric_type, numeric_type>
      integrate(function_type f,
                numeric_type x_min,
                numeric_type x_max,
                numeric_type eps_abs,
                numeric_type eps_rel) const = 0;

      /**
       * \brief Calculate a sum of integrals with a common relative error goal
       *
       * \details
       * Given tuples of univariate callables \f$f_i(x)\f$, and lower and upper
       * integration boundaries, \f$x_{\text{min},i}\f$ and
       * \f$x_{\text{max},i}\f$ as well as an offset \f$y\f$, calculate the sum
       * of numerical integrals
       * \f[
       *   y + \sum_i \int\limits_{x_{\text{min},i}}^{x_{\text{max},i}} f_i(x)
       *     \, \mathrm{d}x
       * \f]
       * while targeting a relative error goal for the sum of the integrals and
       * the offset.
       *
       * \param integrals Vector tuples of univariate callables that represent
       *        the functions to integrate, and lower and upper integration
       *        boundaries.
       * \param offset The offset \f$y\f$
       * \param eps_abs Requested absolute error
       * \param eps_rel Requested relative error
       *
       * \returns A tuple of the status of the integration, the result of the
       *          integral and an estimate for the absolute error on the result.
       */
      virtual std::tuple<integration_status, numeric_type, numeric_type>
      integrate_sum(std::vector<std::tuple<function_type, numeric_type,
                      numeric_type>> integrals,
                    numeric_type offset,
                    numeric_type eps_abs,
                    numeric_type eps_rel) const = 0;

      /// Virtual destructor
      virtual ~integration_engine() {};
  };

}

#endif



==> anc/libome/src/ome/integration_engine_gsl.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <utility>
#include <tuple>
#include <vector>
#include <algorithm>
#include <cmath>
#include <gsl/gsl_errno.h>
#include <gsl/gsl_integration.h>
#include <ome/integration_engine.h>
#include <ome/integration_engine_gsl.h>

namespace ome
{

  using numeric_type = integration_engine_gsl::numeric_type;
  using function_type = integration_engine_gsl::function_type;

  std::tuple<integration_status, numeric_type, numeric_type>
  integration_engine_gsl::integrate(function_type f,
            numeric_type x_min,
            numeric_type x_max,
            numeric_type eps_abs,
            numeric_type eps_rel) const
  {
    // Max. number of subintervals into which the integration range is split up
    constexpr size_t max_subintervals = 8*1024;
    // Result and absolute error of the integral
    double res = 0., res_abs_err = 0.;

    // Prepare integrand
    gsl_function integrand;
    integrand.function = &gsl_helper_kernel;
    integrand.params = &f;

    // Allocate integration workspace
    gsl_integration_cquad_workspace* workspace
      = gsl_integration_cquad_workspace_alloc(max_subintervals);
    if(!workspace)
      throw std::bad_alloc();

    // Run integrtion
    int ret = gsl_integration_cquad(
      &integrand,
      x_min,
      x_max,
      eps_abs,
      eps_rel,
      workspace,
      &res,
      &res_abs_err,
      nullptr
    );

    gsl_integration_cquad_workspace_free(workspace);


    // Check for errors in the integration
    if(ret != GSL_SUCCESS)
    {
      switch(ret)
      {
        case GSL_EMAXITER:
          return(std::make_tuple(integration_status::max_iterations_reached,
                                 res, res_abs_err));
        case GSL_EROUND:
          return(std::make_tuple(integration_status::rounding_error_detected,
                                 res, res_abs_err));
        case GSL_ESING:
          return(std::make_tuple(integration_status::singularity_detected,
                                 res, res_abs_err));
        case GSL_EDIVERGE:
          return(std::make_tuple(integration_status::divergence_detected,
                                 res, res_abs_err));
        case GSL_EDOM:
          return(std::make_tuple(integration_status::domain_error,
                                 res, res_abs_err));
        case GSL_EBADTOL:
          return(std::make_tuple(integration_status::bad_tolerance,
                                 res, res_abs_err));
        default:
          return(std::make_tuple(integration_status::other_error,
                                 res, res_abs_err));
      }
    }
  
    if(eps_abs < res_abs_err && (res == 0. || eps_rel < res_abs_err/fabs(res)))
    {
      return(std::make_tuple(integration_status::precision_not_reached,
                             res, res_abs_err));
    }
  
    return(std::make_tuple(integration_status::success, res, res_abs_err));        
  }


  std::tuple<integration_status, numeric_type, numeric_type>
  integration_engine_gsl::integrate_sum(std::vector<std::tuple<function_type,
                  numeric_type, numeric_type>> integrals,
                numeric_type offset,
                numeric_type eps_abs,
                numeric_type eps_rel) const
  {
    using std::sqrt;
    using std::min;
    using std::abs;

    std::vector<std::pair<numeric_type, numeric_type>> res_and_sqerrors;
    integration_status status = integration_status::success;

    if(integrals.empty())
      return(std::make_tuple(integration_status::success, offset,
                             static_cast<numeric_type>(0)));

    // First pass: try with naive eps/sqrt(n_ints)
    // This will succeed if all integrals yield the same contribution and
    // offset is zero
    numeric_type inv_sqrt_n_ints
      = static_cast<numeric_type>(1)/sqrt(integrals.size());
    numeric_type current_eps_rel = eps_rel * inv_sqrt_n_ints;
    numeric_type current_eps_abs = eps_abs * inv_sqrt_n_ints;
    for(const auto& [f, x_min, x_max] : integrals)
    {
      auto res = integrate(f, x_min, x_max,
                           current_eps_abs, current_eps_rel);
      if(std::get<0>(res) != integration_status::success)
        status = std::get<0>(res); // FIXME: only last status survives

      res_and_sqerrors.emplace_back(std::get<1>(res),
                                    std::get<2>(res)*std::get<2>(res));
    }

    // Iterative refinement
    while(true)
    {
      // Check termination criteria (error occurred or goals reached)
      numeric_type current_total = static_cast<numeric_type>(offset);
      numeric_type current_total_sq_abs_error = static_cast<numeric_type>(0);
      for(auto& [res, sq_abs_error] : res_and_sqerrors)
      {
        current_total += res;
        current_total_sq_abs_error += sq_abs_error;
      }
      numeric_type current_total_abs_error = sqrt(current_total_sq_abs_error);
      if(status != integration_status::success ||
         current_total_abs_error <= eps_abs ||
         current_total_abs_error <= eps_rel * abs(current_total))
      {
        return(std::make_tuple(status, current_total, current_total_abs_error));
      }

      // Select integral with largest error
      auto largest_error = std::max_element(
        res_and_sqerrors.cbegin(),
        res_and_sqerrors.cend(),
        [] (const auto& a, const auto& b) { return(a.second < b.second); }
      );
      auto largest_error_index
        = std::distance(res_and_sqerrors.cbegin(), largest_error);

      // Calculate refined error goal for this integral
      // We adjust the absolute error goal since we now have an estimate
      // for the total result.
      current_eps_abs = min(
        eps_rel * abs(current_total) * inv_sqrt_n_ints,
        0.5*sqrt(largest_error->second)
      );

      // Run refined integration
      auto &largest_error_integral = integrals[largest_error_index];
      auto res = integrate(
        std::get<0>(largest_error_integral),
        std::get<1>(largest_error_integral),
        std::get<2>(largest_error_integral),
        current_eps_abs,
        static_cast<numeric_type>(0)
      );
      if(std::get<0>(res) != integration_status::success)
        status = std::get<0>(res);
      res_and_sqerrors[largest_error_index]
        = std::make_pair(std::get<1>(res), std::get<2>(res) * std::get<2>(res));
    }

  }
  

  double integration_engine_gsl::gsl_helper_kernel(double x, void* params)
  {
    std::function<double(double)> *f =
      static_cast<std::function<double(double)>*>(params);
    return((*f)(x));
  }
}


==> anc/libome/src/ome/integration_engine_gsl.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

/**
 * \file
 * \brief Integration engine based on the GNU Scientific Libraray
 */

#ifndef LIBOME_INTEGRATION_ENGINE_GSL
#define LIBOME_INTEGRATION_ENGINE_GSL

#include <tuple>
#include <vector>
#include <ome/integration_engine.h>

namespace ome
{

  /**
   * \brief Double precision integration engine based on the GSL
   *
   * \details
   * This engine uses the CQUAD implementation of the GNU Scientific
   * Library.
   */
  class integration_engine_gsl : public integration_engine<double>
  {
    public:
      /**
       * \brief Calculate a one-dimensional integral
       *
       * \details
       * Given a univariate callable \f$f(x)\f$ it calculates the numerical
       * integral
       * \f[
       *   \int\limits_{x_{\text{min}}}^{x_{\text{max}}} f(x) \, \mathrm{d}x
       * \f]
       *
       * \param f Univariate callable that represents tha function to integrate
       * \param x_min Lower integration boundary
       * \param x_max Upper integration boundary
       * \param eps_abs Requested absolute error
       * \param eps_rel Requested relative error
       *
       * \returns A tuple of the status of the integration, the result of the
       *          integral and an estimate for the absolute error on the result.
       */
      std::tuple<integration_status, numeric_type, numeric_type>
      integrate(function_type f,
                numeric_type x_min,
                numeric_type x_max,
                numeric_type eps_abs,
                numeric_type eps_rel) const override;

      /**
       * \brief Calculate a sum of integrals with a common relative error goal
       *
       * \details
       * Given tuples of univariate callables \f$f_i(x)\f$, and lower and upper
       * integration boundaries, \f$x_{\text{min},i}\f$ and
       * \f$x_{\text{max},i}\f$ as well as an offset \f$y\f$, calculate the sum
       * of numerical integrals
       * \f[
       *   y + \sum_i \int\limits_{x_{\text{min},i}}^{x_{\text{max},i}} f_i(x)
       *     \, \mathrm{d}x
       * \f]
       * while targeting a relative error goal for the sum of the integrals and
       * the offset.
       *
       * \param integrals Vector tuples of univariate callables that represent
       *        the functions to integrate, and lower and upper integration
       *        boundaries.
       * \param offset The offset \f$y\f$
       * \param eps_abs Requested absolute error
       * \param eps_rel Requested relative error
       *
       * \returns A tuple of the status of the integration, the result of the
       *          integral and an estimate for the absolute error on the result.
       */
      virtual std::tuple<integration_status, numeric_type, numeric_type>
      integrate_sum(std::vector<std::tuple<function_type, numeric_type,
                      numeric_type>> integrals,
                    numeric_type offset,
                    numeric_type eps_abs,
                    numeric_type eps_rel) const override;

    private:
      /**
       * \brief GSL interand helper function
       *
       * \details
       * The function follows the conventions for integrands of GSL integrators
       * and takes a pointer to a std::function<double(double)> as a void pointer.
       * It is cast back to its origial type and evaluated on the first numeric
       * argument. The return value of the std::function is returned.
       *
       * \param x Point where the integrand should be evaluated
       * \param params void pointer to std::function<double(double)> that actually
       *        evaluates the integrand function
       *
       * \return Result of evaluating the integrand at x
       */
      static
      double gsl_helper_kernel(double x, void* params);
  };
}

#endif


==> anc/libome/src/ome/laurent_polynomial.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

/**
 * \file
 * \brief Evaluatable (and nestable) Laurent polynomials
 */

#ifndef LIBOME_LAURENT_POLYNOMIAL_H
#define LIBOME_LAURENT_POLYNOMIAL_H

#include <utility>
#include <type_traits>
#include <initializer_list>
#include <iterator>
#include <vector>
#include <cmath>
#include <numeric>
#include <ome/traits.h>

namespace ome
{
  /**
   * \brief View on an evaluatable Laurent polynomial
   *
   * \details
   * This class provides a view on a Laurent polyonmial (i.e., it does not store
   * the Laurent polynomial itself, but it only refers to one). It can be nested
   * (see documentation of \ref laurent_polynomial) and it can be evaluated.
   *
   * \tparam Tnum Numerical data type. This is the type of the polynomial
   *         variable \f$x\f$, the type of the coefficients or the return type
   *         of evaluating the coefficients \f$c_i(\dots)\f$ and the type that
   *         the polynomial evaluates to.
   * \tparam Tcoeff Type of the coefficients \f$c_i\f$ of the polynomial. This
   *         can either be a numerical type that can be implicitly converted to
   *         Tnum or a callable that evaluates to Tnum when invoked.
   * \tparam Tcoefffargs Pack of types that specifies the types of the arguments
   *         when invoking Tcoeff. If Tcoeff is a numerical type (not a
   *         callable) this pack should be empty.
   */
  template<typename Tnum, typename Tcoeff, typename... Tcoeffargs>
  class laurent_polynomial_view
  {
    public:
      /// Type alias for the numerical type template parameter
      using numeric_type = Tnum;
      /// Type alias for the coefficient type template parameter
      using coefficient_type = Tcoeff;
      /// Boolean type alias for whether the coefficient_type has a view
      using coefficient_has_view = has_view<coefficient_type>;
      /// Boolean type alias indicating that this class has an eval_plus_int method
      using has_eval_plus_int = std::true_type;
      /// Type alias for the view of the coefficient type (if it exists, otherwise it is void)
      using coefficient_view_type = typename get_view_type<coefficient_type>::type;
      /// Type alias for the coefficient iterators
      using const_reverse_iterator = typename std::vector<coefficient_type>::const_reverse_iterator;

      /**
       * \brief Construct from const iterators
       *
       * \param crbegin Reverse iterator to last coefficient
       * \param crend Reverse iterator to behind first coefficient
       * \param min_power Exponent of the lowest-order monomial (\f$n_0\f$).
       */
      laurent_polynomial_view(
          const_reverse_iterator crbegin,
          const_reverse_iterator crend,
          int min_power = 0)
        : coeffs_crbegin_(crbegin),
          coeffs_crend_(crend),
          min_power_(min_power) {};

      /**
       * \brief Swap function
       */
      friend
      void swap(laurent_polynomial_view& first, laurent_polynomial_view& second)
      {
        using std::swap;
        swap(first.coeffs_crbegin_,second.coeffs_crbegin_);
        swap(first.coeffs_crend_,second.coeffs_crend_);
        swap(first.min_power_,second.min_power_);
      };

      /**
       * \brief Evaluate Laurent polynomial
       *
       * \details
       * Evaluate the polynomial for a given set of values of the variables. The
       * first argument is the value for the variable \f$x\f$. If there are more
       * arguments, they are passed on to the evaluation of each coefficient.
       *
       * \param x Value for the polynomial variable \f$x\f$.
       * \param rest Pack of function arguments that are passed to the
       *        evaluation of the coefficients \f$c_i(\dots)\f$.
       *
       * \return Numerical value for the Laurent polynomial evaluated at the
       *         given point.
       */
      numeric_type operator()(numeric_type x, Tcoeffargs... rest) const
      {
        using std::pow;
        const numeric_type prefactor = (min_power_ != 0) ? pow(x, min_power_) : static_cast<numeric_type>(1);
        
        if constexpr(sizeof...(rest) > 0)
        {
          if(std::next(coeffs_crbegin_) == coeffs_crend_)
          {
            return(prefactor*(*coeffs_crbegin_)(rest...));
          }
          else
          {
            return(prefactor*std::accumulate(
              coeffs_crbegin_,
              coeffs_crend_,
              static_cast<numeric_type>(0),
              [&x, &rest...] (const numeric_type& acc, const coefficient_type& next)
              {
                return(x*acc + next(rest...));
              }
            ));
          }
        }
        else
        {
          if(std::next(coeffs_crbegin_) == coeffs_crend_)
          {
            return(prefactor*(*coeffs_crbegin_));
          }
          else
          {
            return(prefactor*std::accumulate(
              coeffs_crbegin_,
              coeffs_crend_,
              static_cast<numeric_type>(0),
              [&x] (const numeric_type& acc, const coefficient_type& next)
              {
                return(x*acc + next);
              }
            ));
          }
        }
      };

      /**
       * \brief Evaluate polynomial with precomputed monomials
       *
       * \details
       * Evaluate the Laurent polynomial, but instead of the \f$x^i\f$, the
       * monomials are taken from the input vector subst. Effectively this method computes the inner product between subst and the vector of polynomial coefficients.
       *
       * \param subst Vector of precomputed monomials. The caller has to
       *        ensure that it has the same length as the vector of
       *        polynomial coefficients
       * \param rest Pack of function arguments that are passed to the
       *        evaluation of the coefficients \f$c_i(\dots)\f$.
       *
       * \return Numerical value for the Laurent polynomial evaluated with the
       *         given monomials.
       */
      numeric_type eval_subst(const std::vector<numeric_type>& subst, Tcoeffargs... rest) const
      {
        if constexpr(sizeof...(rest) > 0)
        {
          return(std::transform_reduce(
            coeffs_crbegin_,
            coeffs_crend_,
            subst.crbegin(),
            static_cast<numeric_type>(0),
            std::plus<>(),
            [&rest...] (const coefficient_type& c, const numeric_type& s)
            {
              return(c(rest...) * s);
            }
          ));
        }
        else
        {
          return(std::transform_reduce(
            coeffs_crbegin_,
            coeffs_crend_,
            subst.crbegin(),
            static_cast<numeric_type>(0)
          ));
        }
      };

      /**
       * \brief Evaluate polynomial, but call eval_plus_int on wrapped type
       *
       * \details
       * This is meant to be used in conjunction with func_plusfunc_omx, which
       * allows to calculate the "extra" integral of plus functions over
       * \f$[0,x]\f$ analytically. This method exposes that functionality if
       * func_plusfunc_omx is wrapped into further laurent_polynomials.
       *
       * \param x Value for the polynomial variable \f$x\f$.
       * \param rest Pack of function arguments that are passed to the
       *        evaluation of the coefficients \f$c_i(\dots)\f$.
       *
       * \return Numerical value for the Laurent polynomial evaluated for the
       *         given values of the variables, but with eval_plus_int called
       *         on the wrapped callable.
       */
      numeric_type eval_plus_int(numeric_type x, Tcoeffargs... rest) const
      {
        using std::pow;
        const numeric_type prefactor = (min_power_ != 0) ? pow(x, min_power_) : static_cast<numeric_type>(1);

        if(std::next(coeffs_crbegin_) == coeffs_crend_)
        {
          return(prefactor * coeffs_crbegin_->eval_plus_int(rest...));
        }
        else
        {
          return(prefactor*std::accumulate(
            coeffs_crbegin_,
            coeffs_crend_,
            static_cast<numeric_type>(0),
            [&x, &rest...] (const numeric_type& acc, const coefficient_type& next)
            {
              return(x*acc + next.eval_plus_int(rest...));
            }
          ));
        }
      };

      /**
       * \brief Truncate the Laurent polynomial to a given order
       *
       * \details
       * Truncation means that the polynomial is only evaluated up to a certain
       * order, which can by lower than the highest available term. If the
       * requested truncation order is lower than the minimal exponent
       * (\f$n_0\f$), the resulting truncated polynomial will always evaluate to
       * zero. If the requested truncation order is higher than the maximal
       * exponent, no truncation will be performed.
       *
       * \param truncation_order Exponent of the last order to include
       *
       * \return A laurent_polynomial_view of the truncated polynomial
       */
      laurent_polynomial_view truncate(int truncation_order) const
      {
        const int requested_orders = truncation_order - min_power_ + 1;
        const int available_orders = coeffs_crend_ - coeffs_crbegin_;

        if(requested_orders <= 0)
        {
          return(laurent_polynomial_view(coeffs_crbegin_,
            coeffs_crbegin_, min_power_));
        }
        else if(requested_orders > available_orders)
        {
          return(laurent_polynomial_view(coeffs_crbegin_,
            coeffs_crend_, min_power_));
        }
        else
        {
          return(laurent_polynomial_view(
            coeffs_crbegin_ + (available_orders - requested_orders),
            coeffs_crend_,
            min_power_
          ));
        }
      };

      /**
       * \brief Clone the view on this Laurent polynomial
       *
       * \return A laurent_polynomial_view on this polynomial
       */
      laurent_polynomial_view get_view() const
      {
        return(laurent_polynomial_view(*this));
      };

      /**
       * \brief Get the minimum exponent \f$n_0\f$ of the polynomial
       *
       * \return Minimum exponent
       */
      int min_power() const
      {
        return(min_power_);
      };

      /**
       * \brief Get the maximum exponent \f$N\f$ of the polynomial
       *
       * \details
       * If the polynomial is empty (i.e. it doesn't have any coefficients)
       * it returns min_power - 1
       *
       * \return Maximum exponent
       */
      int max_power() const
      {
        return(min_power_ + (coeffs_crend_ - coeffs_crbegin_ - 1));
      };

      /**
       * \brief Access to the coefficients of the Laurent polynomial
       *
       * \param pow Index of the coefficient to access
       *
       * \return Constant reference to the coefficient of \f$x^\mathtt{pow}\f$.
       */
      const coefficient_type& operator[](int pow) const
      {
        const int requested_position = pow - min_power_;
        const int size = coeffs_crend_ - coeffs_crbegin_;
        if(requested_position < 0 || requested_position >= size)
          return zero_value_;
        else
          return *(coeffs_crbegin_ + ((size-1) - requested_position));
      };

    protected:
      /// Reverse iterator pointing to the beginning of the coefficient vector
      const_reverse_iterator coeffs_crbegin_;
      /// Reverse iterator pointing to the end of the coefficient vector
      const_reverse_iterator coeffs_crend_;

      /**
       * \brief Default constructor 
       */
      laurent_polynomial_view(int min_power = 0)
        : min_power_(min_power) {};

    private:
      int min_power_;

      inline const static coefficient_type zero_value_{};
  };

  /**
   * \brief Potentially nested, evaluatable Laurent polynomial
   *
   * \details
   * This class implements a Laurent polynomial \f$p(x, \dots)\f$ (i.e. it can
   * have monomials with negative degree).
   * \f[
   *    p(x, \dots) = \sum_{n=n_0}^N x^i c_i(\dots)
   * \f]
   * The polynomial can be nested, which means that its coefficients \f$c_i\f$
   * can be callables. In particular, they can be laurent_polynomials. This
   * allows to implement multivariate polynomials. Coefficients are specified
   * at the time of construction and cannot be modified.
   *
   * \tparam Tnum Numerical data type. This is the type of the polynomial
   *         variable \f$x\f$, the type of the coefficients or the return type
   *         of evaluating the coefficients \f$c_i(\dots)\f$ and the type that
   *         the polynomial evaluates to.
   * \tparam Tcoeff Type of the coefficients \f$c_i\f$ of the polynomial. This
   *         can either be a numerical type that can be implicitly converted to
   *         Tnum or a callable that evaluates to Tnum when invoked.
   * \tparam Tcoefffargs Pack of types that specifies the types of the arguments
   *         when invoking Tcoeff. If Tcoeff is a numerical type (not a
   *         callable) this pack should be empty.
   */
  template<typename Tnum, typename Tcoeff, typename... Tcoeffargs>
  class laurent_polynomial
    : public laurent_polynomial_view<Tnum, Tcoeff, Tcoeffargs...>
  {
    public:
      /// Type alias for the underlying view from which we inherit
      using view_type = laurent_polynomial_view<Tnum, Tcoeff, Tcoeffargs...>;
      // Make type aliases from base class usable here
      using typename view_type::numeric_type;
      using typename view_type::coefficient_type;


      /**
       * \brief Construct a null polynomial (always evaluates to zero)
       */
      laurent_polynomial()
        : view_type(0),
          coefficients_()
      {
        this->coeffs_crbegin_ = coefficients_.crbegin();
        this->coeffs_crend_ = coefficients_.crend();
      };

      /**
       * \brief Construct Laurent polynomial from a vector of coefficients
       *
       * \param coefficients Vector of coefficients \f$c_i(\dots)\f$ of the
       *        polynomial. The first element is the coefficient of the
       *        lowest-order monomial \f$x^{n_0}\f$ and subsequent elements are
       *        the coefficients of the higher powers.
       * \param min_power Exponent of the lowest-order monomial (\f$n_0\f$).
       */
      laurent_polynomial(const std::vector<coefficient_type>& coefficients,
          int min_power = 0)
        : view_type(min_power),
          coefficients_(coefficients)
      {
        this->coeffs_crbegin_ = coefficients_.crbegin();
        this->coeffs_crend_ = coefficients_.crend();
      };

      /**
       * \brief Helper to construct a Laurent polynomial directly from an
       *        initalizer list.
       *
       * \details
       * See \ref laurent_polynomial(const std::vector<coefficient_type>&, int) for details.
       */
      laurent_polynomial(std::initializer_list<coefficient_type> coefficients,
          int min_power = 0)
        : view_type(min_power),
          coefficients_(coefficients)
      {
        this->coeffs_crbegin_ = coefficients_.crbegin();
        this->coeffs_crend_ = coefficients_.crend();
      };

      /**
       * \brief Copy constructor
       */
      laurent_polynomial(const laurent_polynomial& other)
        : view_type(other),
          coefficients_(other.coefficients_)
      {
        this->coeffs_crbegin_ = coefficients_.crbegin();
        this->coeffs_crend_ = coefficients_.crend();
      };

      /**
       * \brief Swap function
       */
      friend
      void swap(laurent_polynomial& first, laurent_polynomial& second)
      {
        // enable proper ADL
        using std::swap;

        // swap base class members
        swap(static_cast<view_type&>(first),static_cast<view_type&>(second));

        // swap local data members
        swap(first.coefficients_,second.coefficients_);

        // update iterators
        first.coeffs_crbegin_ = first.coefficients_.crbegin();
        first.coeffs_crend_   = first.coefficients_.crend();
        second.coeffs_crbegin_ = second.coefficients_.crbegin();
        second.coeffs_crend_   = second.coefficients_.crend();
      };

      /**
       * \brief Assignment operator
       */
      laurent_polynomial& operator=(laurent_polynomial other)
      {
        swap(*this, other);
        return(*this);
      };

      /**
       * \brief Move operator
       */
      laurent_polynomial(laurent_polynomial&& other)
        : laurent_polynomial()
      {
        swap(*this, other);
      };

    private:
      std::vector<coefficient_type> coefficients_;
  };

}

#endif


==> anc/libome/src/ome/mellin.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

/**
 * \file
 * \brief Mellin transformations and convolutions
 */

#ifndef LIBOME_MELLIN_H
#define LIBOME_MELLIN_H

#include <optional>
#include <functional>
#include <tuple>
#include <vector>
#include <cmath>
#include <ome/traits.h>
#include <ome/integration_engine.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \brief Mellin transformation
   *
   * \details
   * Given univariate callables for the regular and plus parts
   * (\f$f_\mathrm{reg}(x)\f$ and \f$f_+(x)\f$) and the numerical value of the
   * delta part (\f$f_\delta\f$), als well as an integration eninge, this
   * class implements the calculation of Mellin moments, defined via
   * \f[
   *   \int_0^1 \mathrm{d}x \, x^{n-1} \left(f_\mathrm{reg}(x)
   *     +\left[f_+(x)\right]_+
   *     +\delta(1-x) f_\delta\right)
   *   = \int_0^1 \mathrm{d}x \left(x^{n-1} f_\mathrm{reg}(x)
   *     +(x^{n-1} - 1) f_+(x)\right) + f_\delta
   * \f]
   * The presence of the regular, plus and delta parts is optional.
   *
   * \tparam Tnum Numerical type
   */
  template<typename Tnum>
  class mellin_moment
  {
    public:
      /// Type alias for the numerical type template parameter
      using numeric_type = Tnum;
      /// Type alias for the univariate function type
      using function_type = std::function<numeric_type(numeric_type)>;

      /**
       * \brief Construct Mellin moment from a regular, plus and delta part
       *
       * \details
       * The individual parts are wrapped in std::optional so that their absence
       * can be signalled by passing std::nullopt.
       *
       * \param regular_part Regular part \f$f_\mathrm{reg}(x)\f$ (optional
       *        univariate callable)
       * \param plus_part Plus part \f$f_+(x)\f$ (optional univariate callable)
       * \param delta_part Delta part \f$f_\delta\f$ (optional numerical value)
       * \param engine Integration engine to use for numerical integrals
       */
      mellin_moment(std::optional<function_type> regular_part,
                    std::optional<function_type> plus_part,
                    std::optional<numeric_type> delta_part,
                    const integration_engine<numeric_type>& engine)
        : regular_part_(regular_part),
          plus_part_(plus_part),
          delta_part_(delta_part),
          engine_(engine) {};

      /**
       * \brief Compute the \f$n\f$th Mellin moment
       *
       * \details
       * Compute the \f$n\f$th Mellin moment via numerical integration to a
       * given precision. The absolute and relative precision goal are passed
       * on to the integration engine.
       *
       * \param n Mellin moment
       * \param eps_abs Absolute precision goal
       * \param eps_rel Relative precision goal
       *
       * \returns A tuple of the "last" integration status, the result for the
       *          Mellin moment and an uncertainty estimate.
       */
      std::tuple<integration_status, numeric_type, numeric_type>
        integrate(int n, numeric_type eps_abs, numeric_type eps_rel)
      {
        int nm1 = n-1;

        std::vector<std::tuple<function_type, numeric_type, numeric_type>>
          integrals;

        numeric_type offset = static_cast<numeric_type>(0);

        if(regular_part_.has_value())
        {
          auto reg_func = *regular_part_;
          integrals.emplace_back(
            [reg_func, nm1] (numeric_type x)
            {
              using std::pow;
              return(pow(x, nm1) * reg_func(x));
            },
            static_cast<numeric_type>(0),
            static_cast<numeric_type>(1)
          );
        }
        if(plus_part_.has_value())
        {
          auto plus_func = *plus_part_;
          integrals.emplace_back(
            [plus_func, nm1] (numeric_type x)
            {
              using std::pow;
              return((pow(x, nm1) - static_cast<numeric_type>(1))
                     * plus_func(x));
            },
            static_cast<numeric_type>(0),
            static_cast<numeric_type>(1)
          );
        }
        if(delta_part_.has_value())
        {
          offset += *delta_part_;
        }

        return(engine_.integrate_sum(integrals, offset, eps_abs, eps_rel));
      };

    private:
      std::optional<function_type> regular_part_;
      std::optional<function_type> plus_part_;
      std::optional<numeric_type> delta_part_;

      const integration_engine<numeric_type>& engine_;
  };


  /**
   * \brief Helper function to construct a mellin_moment object from an
   *        rpd_distribution
   *
   * \details
   * The rpd_distribution container holds the regular, plus and delta parts of
   * a function, but the integrand for numerically computing Mellin moments
   * requires a univariate function of the integration variable.
   * This helper function takes values for the parameters that are not
   * integrated over and constructs univariate functions by binding the free
   * arguments and passes them on to construct a mellin_moment object.
   *
   * \tparam Tnum Numerical type
   * \tparam Tfuncreg Callable type for the regular part
   * \tparam Tfuncplus Callable type for the plus part
   * \tparam Tfuncdelta Callable type for the delta part
   * \tparam Tcoeffarg Type parameter pack for the argument that are not
   *         integrated over
   *
   * \param rpd container for the mixed distribution
   * \param engine Integration engine to use for numerical integrals
   * \param args Function parameter pack that specifies the values for the
   *        remaining argument that are not integrated over
   *
   * \return Constructed mellin_moment object
   */
  template<typename Tnum,
           typename Tfuncreg,
           typename Tfuncplus,
           typename Tfuncdelta,
           typename... Tcoeffargs>
  mellin_moment<Tnum>
  make_mellin_moment(
    const rpd_distribution<Tfuncreg, Tfuncplus, Tfuncdelta>& rpd,
    const integration_engine<Tnum>& engine,
    Tcoeffargs... args
  )
  {
    using namespace std::placeholders;

    // We have to distinguish the case where there are additional args
    // from the one that does not since if there are no additonal args
    // the delta part is just a numerical value and not a callable.
    if constexpr (sizeof...(args) > 0)
    {
      return(mellin_moment<Tnum>(
        rpd.has_regular() ?
          std::make_optional(std::bind(*rpd.get_regular(), args..., _1))
          : std::nullopt,
        rpd.has_plus() ?
          std::make_optional(std::bind(*rpd.get_plus(), args..., _1))
          : std::nullopt,
        rpd.has_delta() ?
          std::make_optional((*rpd.get_delta())(args...))
          : std::nullopt,
        engine
      ));
    }
    else
    {
      return(mellin_moment<Tnum>(
        rpd.get_regular(),
        rpd.get_plus(),
        rpd.get_delta(),
        engine
      ));
    }
  }


  /**
   * \brief Mellin convolution
   *
   * \details
   * Given univariate callables for the regular and plus parts 
   * (\f$f_\mathrm{reg}(x)\f$ and \f$f_+(x)\f$) and the numerical value of the
   * delta part (\f$f_\delta\f$), a test function (\f$g(x)\f$) as well as an
   * integration eninge, this class implements the Mellin convolution, defined
   * via
   * \f[
   *   \left(f_\mathrm{reg}(x) + [f_+(x)]_+ + \delta(1-x) f_\delta\right)
   *     \otimes g(x)
   *     = \int_x^1 \frac{\mathrm{d}z}{z} f_\mathrm{reg}(x)
   *                g\left(\frac{x}{z}\right)
   *       +\int_x^1 \mathrm{d}z \, f_+(z) \left[
   *         \frac{1}{z} g\left(\frac{x}{z}\right) - g(x)
   *       \right]
   *       -\int_0^x \mathrm{d} \, f_+(z) g(x)
   *       +f_\delta g(x)
   * \f]
   * The presence of the regular, plus and delta parts is optional.
   *
   * \tparam Tnum Numerical type
   */
  template<typename Tnum>
  class mellin_convolution
  {
    public:
      /// Type alias for the numerical type template parameter
      using numeric_type = Tnum;
      /// Type alias for the univariate function type
      using function_type = std::function<numeric_type(numeric_type)>;

      /**
       * \brief Construct Mellin convolution from a regular, plus and delta part
       *        as well as the test function
       *
       * \details
       * The regular, plus and delta parts are wrapped in std::optional so that
       * their absence can be signalled by passing std::nullopt.
       * In addition, it is possible to pass a function as plus_part_extra which
       * directly evaluates to the result of the integral \f$\int_0^x \mathrm{d}z
       * \, f_+(z)\f$. If this function is not given but plus_part is present,
       * the integral is calculated numerically.
       *
       * \param regular_part Regular part \f$f_\mathrm{reg}(x)\f$ (optional
       *        univariate callable)
       * \param plus_part Plus part \f$f_+(x)\f$ (optional univariate callable)
       * \param plus_part_extra Integral of the plus part over \f$[0,x]\f$
       *        (optional univariate callable)
       * \param delta_part Delta part \f$f_\delta\f$ (optional numerical value)
       * \param testfunc Test function to convolve with
       * \param engine Integration engine to use for numerical integrals
       */
      mellin_convolution(std::optional<function_type> regular_part,
                         std::optional<function_type> plus_part,
                         std::optional<function_type> plus_part_extra,
                         std::optional<numeric_type> delta_part,
                         function_type testfunc,
                         const integration_engine<numeric_type>& engine)
        : regular_part_(regular_part),
          plus_part_(plus_part),
          plus_part_extra_(plus_part_extra),
          delta_part_(delta_part),
          testfunc_(testfunc),
          engine_(engine) {};

      /**
       * \brief Compute the Mellin convolution
       *
       * \details
       * Compute the Mellin convolution via numerical integration to a given
       * precision. The absolute and relative precision goal are passed
       * on to the integration engine. If there are both regular and plus parts
       * present, they are integrated separately and their error estimates are
       * added in quadrature. The returned integration status is indicates
       * success if all numerical integrations returned success. If one of them
       * fails, the returned status reflects the return value of the failed
       * integration. If more than one numerical integration fails, only the
       * last failure is returned.
       *
       * \param x Argument of the Mellin convolution
       * \param eps_abs Absolute precision goal
       * \param eps_rel Relative precision goal
       *
       * \returns A tuple of the "last" integration status, the result for the
       *          Mellin convolution and an uncertainty estimate.
       */
      std::tuple<integration_status, numeric_type, numeric_type>
        integrate(numeric_type x, numeric_type eps_abs, numeric_type eps_rel)
      {
        std::vector<std::tuple<function_type, numeric_type, numeric_type>>
          integrals;

        numeric_type offset = static_cast<numeric_type>(0);

        auto& testfunc = testfunc_;
        if(regular_part_.has_value())
        {
          auto reg_func = *regular_part_;
          integrals.emplace_back(
            [reg_func, testfunc, x] (numeric_type z)
            {
              return(reg_func(z) * testfunc(x/z)/z);
            },
            x,
            static_cast<numeric_type>(1)
          );
        }
        if(plus_part_.has_value())
        {
          // First part of the plus integral (over [x,1])
          auto plus_func = *plus_part_;
          integrals.emplace_back(
            [plus_func, testfunc, x] (numeric_type z)
            {
              return(plus_func(z) * (testfunc(x/z)/z - testfunc(x)));
            },
            x,
            static_cast<numeric_type>(1)
          );

          // Second part of the plus integral (over [0,x])
          if(plus_part_extra_.has_value())
          {
            offset -= (*plus_part_extra_)(x) * testfunc_(x);
          }
          else
          {
            numeric_type testfunc_eval = testfunc_(x);
            integrals.emplace_back(
              [plus_func, testfunc_eval] (numeric_type x)
              {
                return(-plus_func(x) * testfunc_eval);
              },
              static_cast<numeric_type>(0),
              x
            );
          }
        }
        if(delta_part_.has_value())
        {
          offset += *delta_part_ * testfunc_(x);
        }

        return(engine_.integrate_sum(integrals, offset, eps_abs, eps_rel));
      };

    private:
      std::optional<function_type> regular_part_;
      std::optional<function_type> plus_part_;
      std::optional<function_type> plus_part_extra_;
      std::optional<numeric_type> delta_part_;

      function_type testfunc_;

      const integration_engine<numeric_type>& engine_;
  };

  /**
   * \brief Helper function to construct a mellin_convolution object from an
   *        rpd_distribution
   *
   * \details
   * The rpd_distribution container holds the regular, plus and delta parts of
   * a function, but the integrand for numerically computing Mellin moments
   * requires a univariate function of the integration variable.
   * This helper function takes values for the parameters that are not
   * integrated over and constructs univariate functions by binding the free
   * arguments and passes them on to construct a mellin_convolution object.
   *
   * \tparam Tnum Numerical type
   * \tparam Tfuncreg Callable type for the regular part
   * \tparam Tfuncplus Callable type for the plus part
   * \tparam Tfuncdelta Callable type for the delta part
   * \tparam Tcoeffarg Type parameter pack for the argument that are not
   *         integrated over
   *
   * \param rpd container for the mixed distribution
   * \param testfunc Function with which to convolve
   * \param engine Integration engine to use for numerical integrals
   * \param args Function parameter pack that specifies the values for the
   *        remaining argument that are not integrated over
   *
   * \return Constructed mellin_moment object
   */

  template<typename Tnum,
           typename Tfuncreg,
           typename Tfuncplus,
           typename Tfuncdelta,
           typename... Tcoeffargs>
  mellin_convolution<Tnum>
  make_mellin_convolution(
    const rpd_distribution<Tfuncreg, Tfuncplus, Tfuncdelta>& rpd,
    std::function<Tnum(Tnum)> testfunc,
    const integration_engine<Tnum>& engine,
    Tcoeffargs... args
  )
  {
    using namespace std::placeholders;
    std::optional<std::function<Tnum(Tnum)>> eval_plus_int;

    // We have to distinguish the case where there are additional args
    // from the one that does not since if there are no additonal args
    // the delta part is just a numerical value and not a callable.
    if constexpr (sizeof...(args) > 0)
    {
      if constexpr(has_eval_plus_int<Tfuncplus>::value)
      {
        if(rpd.has_plus())
        {
          auto plus_part = *rpd.get_plus();
          eval_plus_int = std::make_optional(std::bind(&decltype(plus_part)::eval_plus_int, plus_part, args..., _1));
        }
      }
      return(mellin_convolution<Tnum>(
        rpd.has_regular() ?
          std::make_optional(std::bind(*rpd.get_regular(), args..., _1))
          : std::nullopt,
        rpd.has_plus() ?
          std::make_optional(std::bind(*rpd.get_plus(), args..., _1))
          : std::nullopt,
        eval_plus_int,
        rpd.has_delta() ?
          std::make_optional((*rpd.get_delta())(args...))
          : std::nullopt,
        testfunc,
        engine
      ));
    }
    else
    {
      if constexpr(has_eval_plus_int<Tfuncplus>::value)
      {
        if(rpd.has_plus())
        {
          auto plus_part = *rpd.get_plus();
          eval_plus_int = std::make_optional(std::bind(&decltype(plus_part)::eval_plus_int, plus_part, _1));
        }
      }
      return(mellin_convolution<Tnum>(
        rpd.get_regular(),
        rpd.get_plus(),
        eval_plus_int,
        rpd.get_delta(),
        testfunc,
        engine
      ));
    }
  }

}

#endif


==> anc/libome/src/ome/ome.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

/**
 * \file
 * \brief Main header for libome
 *
 * \details
 * This header includes all necessary further headers to use the library.
 * It works for both C and C++. If it is included from C sources, only the
 * C interface will be exposed.
 */

#ifndef LIBOME_OME_H
#define LIBOME_OME_H

#ifdef __cplusplus
#include <ome/ome_type_aliases.h>
#include <ome/mellin.h>
#include <ome/integration_engine_gsl.h>
#endif

#include <ome/AqqQNSEven.h>
#include <ome/AqqQNSOdd.h>
#include <ome/AQqPS.h>
#include <ome/AqqQPS.h>
#include <ome/AqgQ.h>
#include <ome/AgqQ.h>
#include <ome/AggQ.h>
#include <ome/AQg.h>

#include <ome/polAqqQNSEven.h>
#include <ome/polAqqQNSOdd.h>
#include <ome/polAQqPS.h>
#include <ome/polAqqQPS.h>
#include <ome/polAqgQ.h>
#include <ome/polAgqQ.h>
#include <ome/polAggQ.h>
#include <ome/polAQg.h>

#endif


==> anc/libome/src/ome/ome_type_aliases.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

/**
 * \file
 * \brief Type aliases to model the nesting structure of OMEs
 */

#ifndef LIBOME_OME_TYPE_ALIASES_H
#define LIBOME_OME_TYPE_ALIASES_H

#include <ome/functions.h>
#include <ome/laurent_polynomial.h>
#include <ome/piecewise.h>

namespace ome
{
  /**
   * \defgroup ome-data-types Public data types
   * \brief Specialised data types for the objects provided
   * @{
   */

  /**
   * \name Standard OMEs
   * \brief Type aliases for standard x-dependent OMEs, given by a piecewise
   *        definition based on generalised power series
   * @{
   */

  /**
   * \brief Truncated power series in \f$x-x_0\f$
   *
   * \details
   * Truncated power series that takes the value of \f$x-x_0\f$ and returns the
   * evaluation of the power series.
   */
  template<typename Tnum> using ome_x = laurent_polynomial<Tnum, Tnum>;

  /**
   * \brief Truncated power series in \f$\log(x-x_0)\f$ and \f$x-x_0\f$
   *
   * \details
   * Truncated power seires that takes the values of \f$x-x_0\f$ and
   * \f$\log(x-x_0)\f$ and returns the evaluation of the power series.
   */
  template<typename Tnum> using ome_logx
    = laurent_polynomial<Tnum, ome_x<Tnum>, Tnum>;

  /**
   * \brief Truncated generalised power series in x
   *
   * \details
   * Univariate wrapper for \ref ome_logx, that takes the value of \f$x\f$,
   * shifts it using the appropriate function, calculates \f$\log(x-x_0)\f$
   * and evaluates the underlying \ref ome_logx.
   */
  template<typename Tnum> using ome_genps
    = func_apply<Tnum, func_copy_and_log<Tnum, ome_logx<Tnum>>>;

  /**
   * \brief Construct an \ref ome_genps object
   *
   * \details
   * Since the template parameter deduction for \ref ome_genps using plain
   * constructors is tricky and require manual composition of \ref func_apply
   * and \ref func_copy_and_log classes, this helper allows to construct
   * \ref ome_genps objects with automatic template parameter deduction.
   *
   * \tparam Tnum Numerical type
   *
   * \param apply_function Univariate function that is applied to \f$x\f$ before
   *        it is passed to the wrapped \ref ome_logx target
   * \param target Underlying truncated power series in \f$\log(x-x_0)\f$ and
   *        \f$x-x_0\f$
   */
  template<typename Tnum>
  ome_genps<Tnum> make_ome_genps(std::function<Tnum(Tnum)> apply_function,
                                 ome_logx<Tnum> target)
  {
    return(
      func_apply<Tnum, func_copy_and_log<Tnum, ome_logx<Tnum>>>(
        apply_function,
        func_copy_and_log<Tnum, ome_logx<Tnum>>(target)
      )
    );
  };

  /**
   * \brief Piecewise defined OME coefficient in \f$x\f$
   *
   * \details
   * A collection of generalised power series representations along with the
   * intervals on which they are defined.
   */
  template<typename Tnum> using ome_piecewisex
    = piecewise<Tnum, ome_genps<Tnum>>;

  /**
   * \brief OME coefficients in \f$N_F\f$
   *
   * \details
   * Polynomial in the number of massless quarks \f$N_F\f$. Each coefficient is
   * a function of \f$x\f$.
   */
  template<typename Tnum> using ome_nf
    = laurent_polynomial<Tnum, ome_piecewisex<Tnum>, Tnum>;

  /**
   * \brief View type for OME coefficient in \f$N_F\f$
   */
  template<typename Tnum> using ome_nf_view
    = laurent_polynomial_view<Tnum, ome_piecewisex<Tnum>, Tnum>;

  /**
   * \brief OME coefficients in \f$L_M\f$
   *
   * \details
   * Polynomial in the mass logarithm
   * \f$L_M = \log\left(\frac{m^2}{\mu^2}\right)\f$.
   * Each coefficient is a function of \f$N_F\f$ and \f$x\f$.
   */
  template<typename Tnum> using ome_logm
    = laurent_polynomial<Tnum, ome_nf<Tnum>, Tnum, Tnum>;

  /**
   * \brief View type for OME coefficient in \f$L_M\f$
   */
  template<typename Tnum> using ome_logm_view
    = laurent_polynomial_view<Tnum, ome_nf<Tnum>, Tnum, Tnum>;

  /**
   * \brief OME coefficients in \f$a_s\f$
   *
   * \details
   * Polynomial in the strong coupling constant
   * \f$a_s(\mu) = \frac{\alpha_s(\mu)}{4 \pi} = \frac{g^2(\mu)}{(4 \pi)^2}\f$.
   * Each coefficient is a function of \f$L_M\f$, \f$N_F\f$ and \f$x\f$.
   *
   */
  template<typename Tnum> using ome_as
    = laurent_polynomial<Tnum, ome_logm<Tnum>, Tnum, Tnum, Tnum>;

  /**
   * \brief View type for OME coefficient in \f$a_s\f$
   */
  template<typename Tnum> using ome_as_view
    = laurent_polynomial_view<Tnum, ome_logm<Tnum>, Tnum, Tnum, Tnum>;

  /**
   * @}
   */

  
  /**
   * \name Constant OMEs
   * \brief Type aliases for constant (x-independent) OMEs
   * @{
   */

  /**
   * \brief OME coefficients in \f$N_F\f$
   *
   * \details
   * Polynomial in the number of massless quarks \f$N_F\f$. The coefficients
   * are constant numbers.
   */
  template<typename Tnum> using ome_nf_const
    = laurent_polynomial<Tnum, Tnum>;

  /**
   * \brief View type for OME coefficient in \f$N_F\f$
   */
  template<typename Tnum> using ome_nf_const_view
    = laurent_polynomial_view<Tnum, Tnum>;

  /**
   * \brief OME coefficients in \f$L_M\f$
   *
   * \details
   * Polynomial in the mass logarithm
   * \f$L_M = \log\left(\frac{m^2}{\mu^2}\right)\f$.
   * Each coefficient is a function of \f$N_F\f$.
   */
  template<typename Tnum> using ome_logm_const
    = laurent_polynomial<Tnum, ome_nf_const<Tnum>, Tnum>;

  /**
   * \brief View type for OME coefficient in \f$L_M\f$
   */
  template<typename Tnum> using ome_logm_const_view
    = laurent_polynomial_view<Tnum, ome_nf_const<Tnum>, Tnum>;

  /**
   * \brief OME coefficients in \f$a_s\f$
   *
   * \details
   * Polynomial in the strong coupling constant
   * \f$a_s(\mu) = \frac{\alpha_s(\mu)}{4 \pi} = \frac{g^2(\mu)}{(4 \pi)^2}\f$.
   * Each coefficient is a function of \f$L_M\f$ and \f$N_F\f$.
   */
  template<typename Tnum> using ome_as_const
    = laurent_polynomial<Tnum, ome_logm_const<Tnum>, Tnum, Tnum>;

  /**
   * \brief View type for OME coefficient in \f$a_s\f$
   */
  template<typename Tnum> using ome_as_const_view
    = laurent_polynomial_view<Tnum, ome_logm_const<Tnum>, Tnum, Tnum>;

  /**
   * @}
   */

  
  /**
   * \name Plus function part of OMEs
   * \brief Type aliases for plus function part of OMEs
   * @{
   */

  /**
   * \brief Coefficients of the basic plus functions
   *
   * \details
   * This polynomial contains the coefficients of the basic plus functions
   * \f[
   *   D_k(x) = \left[\frac{\log^k(1-x)}{1-x}\right]_+
   * \f]
   * In practice, it takes the numerical value of \f$\log(1-x)\f$ and
   * calculates the polynomial
   * \f[
   *   \sum_k \log^k(1-x) c_k
   * \f]
   * and the division by \f$(1-x)\f$ is done one level above in the hierarchy
   * in \ref ome_plusfunc. The coefficients \f$c_k\f$ are constant numbers.
   */
  template<typename Tnum> using ome_plusfunc_coeff
    = laurent_polynomial<Tnum, Tnum>;

  /**
   * \brief Sum of basic plus functions
   *
   * \details
   * This models a sum of basic plus distributions
   * \f[
   *   f_+(x) = \sum_k c_k \left[\frac{\log^k(1-x)}{1-x}\right]_+
   * \f]
   * It takes the argument x, shifts it to \f$(1-x)\f$, takes the logarithm
   * and passes it to the underlying \ref ome_plusfunc_coeff. The result is
   * then divided by \f$(1-x)\f$ before being returned.
   */
  template<typename Tnum> using ome_plusfunc
    = func_plusfunc_omx<Tnum, ome_plusfunc_coeff<Tnum>>;

  /**
   * \brief OME coefficients in \f$N_F\f$
   *
   * \details
   * Polynomial in the number of massless quarks \f$N_F\f$. The coefficients
   * are (plus) functions of \f$x\f$.
   */
  template<typename Tnum> using ome_nf_plus
    = laurent_polynomial<Tnum, ome_plusfunc<Tnum>, Tnum>;

  /**
   * \brief View type for OME coefficient in \f$N_F\f$
   */
  template<typename Tnum> using ome_nf_plus_view
    = laurent_polynomial_view<Tnum, ome_plusfunc<Tnum>, Tnum>;

  /**
   * \brief OME coefficients in \f$L_M\f$
   *
   * \details
   * Polynomial in the mass logarithm
   * \f$L_M = \log\left(\frac{m^2}{\mu^2}\right)\f$.
   * Each coefficient is a function of \f$N_F\f$ and \f$x\f$.
   */
  template<typename Tnum> using ome_logm_plus
    = laurent_polynomial<Tnum, ome_nf_plus<Tnum>, Tnum, Tnum>;

  /**
   * \brief View type for OME coefficient in \f$L_M\f$
   */
  template<typename Tnum> using ome_logm_plus_view
    = laurent_polynomial_view<Tnum, ome_nf_plus<Tnum>, Tnum, Tnum>;

  /**
   * \brief OME coefficients in \f$a_s\f$
   *
   * \details
   * Polynomial in the strong coupling constant
   * \f$a_s(\mu) = \frac{\alpha_s(\mu)}{4 \pi} = \frac{g^2(\mu)}{(4 \pi)^2}\f$.
   * Each coefficient is a function of \f$L_M\f$, \f$N_F\f$ and \f$x\f$.
   */
  template<typename Tnum> using ome_as_plus
    = laurent_polynomial<Tnum, ome_logm_plus<Tnum>, Tnum, Tnum, Tnum>;

  /**
   * \brief View type for OME coefficient in \f$a_s\f$
   */
  template<typename Tnum> using ome_as_plus_view
    = laurent_polynomial_view<Tnum, ome_logm_plus<Tnum>, Tnum, Tnum, Tnum>;

  /**
   * @}
   */

  /**
   * @}
   */
}

#endif


==> anc/libome/src/ome/piecewise.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

/**
 * \file
 * \brief Callable for modelling piecewise functions
 */

#ifndef LIBOME_PIECEWISE_H
#define LIBOME_PIECEWISE_H

#include <stdexcept>
#include <vector>
#include <algorithm>

namespace ome
{
  /**
   * \brief Exception: definition of piecewise function is inconsistent
   */
  class inconsistent_piecewise : public std::logic_error
  {
    public:
      // Inherit constructors from base class
      using std::logic_error::logic_error;
  };

  /**
   * \brief One-dimensional piecewise function
   *
   * \details
   * This class models a piecewise function defined on a subdivision of the
   * real axis into non-overlapping, contiguous itervals. Upon evaluation, the
   * first argument is used to look up on which interval the function is
   * evaluated and the corresponding function, stored as a callable is
   * evaluated.
   *
   * \tparam Tnum Numerical type for the first argument upon evaluation, the
   *         return type 
   * \tparam Tfunc Callable type for the functions on each interval
   * \tparam Trest Pack of types for the remaining arguments of the wrapped
   *         callable
   */
  template<typename Tnum, typename Tfunc, typename... Trest>
  class piecewise
  {
    public:
      /// Type alias for the numerical type template parameter
      using numeric_type = Tnum;
      /// Type alias for the callable type template parameter
      using element_type = Tfunc;

      /**
       * \brief Default constructor
       *
       * \details
       * Constructs a function with only one interval and default constructed
       * callable.
       */
      piecewise()
        : boundaries_(), pieces_{{element_type()}} {};

      /**
       * \brief Construct piecewise function from interval boundaries and
       *        callables on those intervals.
       *
       * \details
       * The vector boundaries must be sorted in ascending order and have
       * exactly one element less that the vector pieces. The first interval
       * starts at negative infinity and extends up to, but excluding the first
       * boundary \f$b_0\f$. Each further interval is given by
       * \f$[b_i,b_{i+1})\f$ and the last interval extends to positive infinity.
       *
       * \param boundaries Vector of interval boundaries
       * \param pieces Vector of callable objects representing the function
       *        on each interval
       */
      piecewise(const std::vector<numeric_type> boundaries, const std::vector<element_type> pieces)
        : boundaries_(boundaries), pieces_(pieces)
      {
        if(boundaries_.size()+1 != pieces_.size())
          throw(inconsistent_piecewise("The must be one more function than boundaries in a piecewise function"));

        if(!std::is_sorted(boundaries_.begin(), boundaries_.end()))
          throw(inconsistent_piecewise("Interval boundaries must be specified in ascending order"));
      };

      /**
       * \brief Helper to allow construction directly from intializer lists
       *
       * \details
       * See \ref piecewise(const std::vector<numeric_type>,
       * const std::vector<element_type>) for details.
       */
      piecewise(std::initializer_list<numeric_type> boundaries, std::initializer_list<element_type> pieces)
        : piecewise(std::vector<numeric_type>(boundaries), std::vector<element_type>(pieces))
      {};

      /**
       * \brief Evaluate piecewise function
       *
       * \param x First argument that decides on which interval we have to evaluate
       * \param rest Function parameter pack that is passed on to the wrapped
       *        callable unchanged
       *
       * \return The value of the piecewise function at the given point
       */
      numeric_type operator()(numeric_type x, Trest... rest) const
      {
        if(pieces_.empty())
          return(static_cast<numeric_type>(0));

        auto piece = pieces_.cbegin();
        for(auto boundary = boundaries_.cbegin(); boundary != boundaries_.cend(); ++piece, ++boundary)
        {
          if(x < *boundary)
          {
            return((*piece)(x, rest...));
          }
        }
        return((*piece)(x, rest...));
      };

    private:
      std::vector<numeric_type> boundaries_;
      std::vector<element_type> pieces_;
  };
};

#endif


==> anc/libome/src/ome/polAQg.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/polAQg.h>

namespace ome
{

  /**************** polAQg, regular part ****************/

  const ome_as<double> polAQg_reg = 
    // polAQg_reg
    ome_as<double>({
      // polAQg_reg as^1
      ome_logm<double>({
        // polAQg_reg as^1 LM^1
        ome_nf<double>({
          // polAQg_reg as^1 LM^1 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^1 LM^1 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^1 LM^1 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^1 LM^1 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    2.,-4.
                  },0)
                },0)
              ),
              // polAQg_reg as^1 LM^1 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^1 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^1 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    1.75,-0.46875,-0.41015625,-0.35888671875,-0.31402587890625,-0.27477264404296875,-0.24042606353759765625,
                    -0.21037280559539794921875,-0.18407620489597320556640625,-0.16106667928397655487060546875,
                    -0.140933344373479485511779785156,-0.123316676326794549822807312012,-0.10790209178594523109495639801,
                    -0.094414330312702077208086848259,-0.0826125390236143175570759922266,-0.0722859716456625278624414931983,
                    -0.0632502251899547118796363065485,-0.0553439470412103728946817682299,-0.0484259536610590762828465472012,
                    -0.042372709453426691747490728801,-0.0370761207717483552790543877009,-0.0324416056752798108691725892383,
                    -0.0283864049658698345105260155835,-0.0248381043451361051967102636356,-0.0217333413019940920471214806811,
                    -0.019016673639244830541231295596,-0.0166395894343392267235773836465,-0.0145596407550468233831302106907,
                    -0.0127396856606659704602389343543,-0.01114722495308272415270906756,-0.00975382183394738363362043411504,
                    -0.00853459410470396067941787985066,-0.00746776984161596559449064486933,
                    -0.00653429861141396989517931426066,-0.00571751128498722365828189997808,
                    -0.00500282237436382070099666248082,-0.00437746957756834311337207967072,
                    -0.00383028588037230022420056971188,-0.00335150014532576269617549849789,
                    -0.00293256262716004235915356118566,-0.00256599229876503706425936603745,
                    -0.00224524326141940743122694528277,-0.00196458785374198150232357712242,
                    -0.00171901437202423381453312998212,-0.00150413757552120458771648873435,
                    -0.00131612037858105401425192764256,-0.00115160533125842226247043668724,
                    -0.00100765466485111947966163210134,-0.000881697831744729544703928088668,
                    -0.000771485602776638351615937077585,-0.000675049902429558557663944942887
                  },0)
                },0)
              ),
              // polAQg_reg as^1 LM^1 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^1 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^1 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    1.,-1.5,-0.75,-0.375,-0.1875,-0.09375,-0.046875,-0.0234375,-0.01171875,-0.005859375,-0.0029296875,
                    -0.00146484375,-0.000732421875,-0.0003662109375,-0.00018310546875,-0.000091552734375,-0.0000457763671875,
                    -0.00002288818359375,-0.000011444091796875,-5.7220458984375e-6,-2.86102294921875e-6,
                    -1.430511474609375e-6,-7.152557373046875e-7,-3.5762786865234375e-7,-1.78813934326171875e-7,
                    -8.94069671630859375e-8,-4.470348358154296875e-8,-2.2351741790771484375e-8,-1.11758708953857421875e-8,
                    -5.58793544769287109375e-9,-2.793967723846435546875e-9,-1.3969838619232177734375e-9,
                    -6.9849193096160888671875e-10,-3.49245965480804443359375e-10,-1.746229827404022216796875e-10
                  },0)
                },0)
              ),
              // polAQg_reg as^1 LM^1 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^1 LM^1 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^1 LM^1 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -2.
                  },1)
                },0)
              ),
              // polAQg_reg as^1 LM^1 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^1 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^1 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    -0.666666666666666666666666666667,1.77777777777777777777777777778,0.592592592592592592592592592593,
                    0.197530864197530864197530864198,0.0658436213991769547325102880658,0.0219478737997256515775034293553,
                    0.00731595793324188385916780978509,0.00243865264441396128638926992836,
                    0.000812884214804653762129756642788,0.000270961404934884587376585547596,
                    0.000090320468311628195792195182532,0.0000301068227705427319307317275107,
                    0.0000100356075901809106435772425036,3.34520253006030354785908083452e-6,
                    1.11506751002010118261969361151e-6,3.71689170006700394206564537169e-7,1.2389639000223346473552151239e-7,
                    4.12987966674111549118405041299e-8,1.376626555580371830394683471e-8,4.58875518526790610131561156999e-9,
                    1.52958506175596870043853719e-9,5.09861687251989566812845729998e-10,1.69953895750663188937615243333e-10
                  },0)
                },0)
              ),
              // polAQg_reg as^1 LM^1 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^1 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^1 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    -1.,1.5,0.75,0.375,0.1875,0.09375,0.046875,0.0234375,0.01171875,0.005859375,0.0029296875,0.00146484375,
                    0.000732421875,0.0003662109375,0.00018310546875,0.000091552734375,0.0000457763671875,0.00002288818359375,
                    0.000011444091796875,5.7220458984375e-6,2.86102294921875e-6,1.430511474609375e-6,7.152557373046875e-7,
                    3.5762786865234375e-7,1.78813934326171875e-7,8.94069671630859375e-8,4.470348358154296875e-8,
                    2.2351741790771484375e-8,1.11758708953857421875e-8,5.58793544769287109375e-9,2.793967723846435546875e-9,
                    1.3969838619232177734375e-9,6.9849193096160888671875e-10,3.49245965480804443359375e-10,
                    1.746229827404022216796875e-10
                  },0)
                },0)
              ),
              // polAQg_reg as^1 LM^1 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^1 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^1 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    -1.33333333333333333333333333333,1.11111111111111111111111111111,0.740740740740740740740740740741,
                    0.493827160493827160493827160494,0.329218106995884773662551440329,0.219478737997256515775034293553,
                    0.146319158664837677183356195702,0.0975461057765584514555707971346,0.0650307371843723009703805314231,
                    0.0433538247895815339802536876154,0.0289025498597210226535024584102,0.0192683665731473484356683056068,
                    0.0128455777154315656237788704046,0.00856371847695437708251924693637,0.00570914565130291805501283129091,
                    0.00380609710086861203667522086061,0.00253739806724574135778348057374,0.00169159871149716090518898704916,
                    0.00112773247433144060345932469944,0.000751821649554293735639549799626,
                    0.000501214433036195823759699866418,0.000334142955357463882506466577612,
                    0.000222761970238309255004311051741,0.000148507980158872836669540701161,
                    0.0000990053201059152244463604674405,0.0000660035467372768162975736449603,
                    0.0000440023644915178775317157633069,0.0000293349096610119183544771755379,
                    0.0000195566064406746122363181170253,0.0000130377376271164081575454113502,
                    8.69182508474427210503027423346e-6,5.79455005649618140335351615564e-6,3.86303337099745426890234410376e-6,
                    2.57535558066496951260156273584e-6,1.71690372044331300840104182389e-6,1.14460248029554200560069454926e-6,
                    7.63068320197028003733796366175e-7,5.08712213464685335822530910783e-7,3.39141475643123557215020607189e-7,
                    2.26094317095415704810013738126e-7,1.50729544730277136540009158751e-7,1.004863631535180910266727725e-7,
                    6.69909087690120606844485150003e-8,4.46606058460080404562990100002e-8,2.97737372306720269708660066668e-8,
                    1.98491581537813513139106711112e-8,1.32327721025209008759404474075e-8,8.82184806834726725062696493831e-9,
                    5.88123204556484483375130995887e-9,3.92082136370989655583420663925e-9,2.61388090913993103722280442616e-9
                  },0)
                },0)
              ),
              // polAQg_reg as^1 LM^1 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^1 LM^1 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^1 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    -2.,4.
                  },0)
                },0)
              )
            }
          )
        },0)
      },1),
      // polAQg_reg as^2
      ome_logm<double>({
        // polAQg_reg as^2 LM^0
        ome_nf<double>({
          // polAQg_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^2 LM^0 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^2 LM^0 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^2 LM^0 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -252.761334255433678312961354904,249.570526042796975963476472227,1.29456408549977318584825022261,
                    44.0483614236747003806682102221,-20.5603184823892803305102239814,23.333799677690652208337731637,
                    -11.4401363748293550097770834543,15.5800299816841151647318235159,-7.31430247418666971910329025849,
                    11.793328407514043864824199685,-5.10820600513513231958621003087,9.56781772718881224233766154079,
                    -3.7725776705589002231410760935,8.10240450211981067644303817352,-2.89279235125125466255120725811,
                    7.06200155655103640253809673534,-2.2775260580315511615802234903,6.28302158238714540075847082052,
                    -1.82771264671760755176756768365,5.67637788890791883283052955334,-1.48743670846422500900026055198,
                    5.1894613407159506161636971496,-1.22297102823354674287500294277,4.78920597763321817754341264792,
                    -1.01287404054866241216919968753,4.45377684519894869842753227544,-0.842921721880594987380948451267,
                    4.16816582073443515346466534402,-0.703340369469878911492838742247,3.92170955925195488931339504857,
                    -0.587213021901003592864700409197,3.7066177241331533504182141613,-0.489519912439328054481699191045,
                    3.5170622783114140435163170506,-0.406538403192207515417133721094,3.34859314993988123332042004262,
                    -0.335455314243978992083610013592,3.1977514258189249993927965208,-0.274109289374610392917834819435,
                    3.06180625639140583735485825117,-0.220815283705916073297151469603,2.9385715921348710179960681041
                  },0),
                  // polAQg_reg as^2 LM^0 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    -94.6666666666666666666666666667,-64.,-36.,-25.9259259259259259259259259259,
                    2.15740740740740740740740740741,-20.9222222222222222222222222222,3.71407407407407407407407407407,
                    -16.3513227513227513227513227513,3.54628684807256235827664399093,-13.4509847148736037624926513815,
                    3.21281599059376837154614932393,-11.4797411342865888320433774979,2.90257007302461847916393370939,
                    -10.0523947562409100870639332178,2.63896146588454280761973069665,-8.96834128834128834128834128834,
                    2.41799133736633736633736633737,-8.11475382796749578756499171724,2.23187520896094521623164452845,
                    -7.42357964876205782910108222874,2.07359696274190326658959541475,-6.8513544590125748905050099212,
                    1.93757072500689564740065323074,-6.36899743382616558297590381556,1.81948345396579256833138507189,
                    -5.95629507935666234225932704867,1.71601581331071582373652224652,-5.59874480572917194268519258737,
                    1.62459665136663531580444018782,-5.28565970585518068254608752223,1.54321425967276187250005187839,
                    -5.00898312468134254341372107669,1.47027703048260090412662577143,-4.76252077466647429794425520208,
                    1.40451160914283794209094150909,-4.54142804637571147934933653088,1.34488829173390884785737834073,
                    -4.34185855628654809179766285124,1.29056597203327580844428887335,-4.16071757503541372040017444049,
                    1.24085111894683132013479277524,-3.99548545180168842293054154879
                  },0),
                  // polAQg_reg as^2 LM^0 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    -12.3333333333333333333333333333,8.66666666666666666666666666667,12.6666666666666666666666666667,
                    -2.22222222222222222222222222222,3.61111111111111111111111111111,-1.,2.02222222222222222222222222222,
                    -0.634920634920634920634920634921,1.39285714285714285714285714286,-0.462962962962962962962962962963,
                    1.05925925925925925925925925926,-0.363636363636363636363636363636,0.853535353535353535353535353535,
                    -0.299145299145299145299145299145,0.714285714285714285714285714286,-0.253968253968253968253968253968,
                    0.613888888888888888888888888889,-0.220588235294117647058823529412,0.538126361655773420479302832244,
                    -0.194931773879142300194931773879,0.478947368421052631578947368421,-0.174603174603174603174603174603,
                    0.431457431457431457431457431457,-0.158102766798418972332015810277,0.392512077294685990338164251208,
                    -0.144444444444444444444444444444,0.36,-0.132953466286799620132953466287,
                    0.332451499118165784832451499118,-0.123152709359605911330049261084,0.308812260536398467432950191571,
                    -0.114695340501792114695340501792,0.288306451612903225806451612903,-0.107323232323232323232323232323,
                    0.270350564468211527035056446821,-0.100840336134453781512605042017,0.254497354497354497354497354497,
                    -0.0950950950950950950950950950951,0.24039829302987197724039829303,-0.0899685110211426000899685110211,
                    0.227777777777777777777777777778,-0.0853658536585365853658536585366
                  },0),
                  // polAQg_reg as^2 LM^0 NF^0 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    -2.44444444444444444444444444444,-3.11111111111111111111111111111
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^0 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^2 LM^0 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^0 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    2.79713787590759790804697384305,-108.629210452095930024685116642,66.6836717958171163768712060947,
                    -39.7148567586545254131254942446,48.6382074854040290623422863973,-25.5971202065796421133071659119,
                    38.6076300908473397836121316411,-19.9139050781871649939656781411,31.9274530146129820610586288093,
                    -16.9824096293861430905617047418,27.1153411547297663087635260864,-15.2086670540696250674967984526,
                    23.4936018114726732869261109909,-13.9949779434802227379136155667,20.6878093011467894230598192065,
                    -13.0802650641898108473488606463,18.4670804236573501788577197211,-12.3391251879906382732555509857,
                    16.6788938096438458264199858104,-11.7071960297752525144154291034,15.2177314961162075942359198794,
                    -11.1496909006072524427398706167,14.0081626318791630876014223326,-10.646921595866462372923179768,
                    12.9949357904218567537482015504,-10.1872063734015343355582208784,12.1368118848318424268878786555,
                    -9.76323304023824694184325788279,11.4025435056151194611857613297,-9.37013081201967082254562517978,
                    10.7681575236720022338846983922,-9.00442371684917743997519799783,10.2150654568799301391892656641,
                    -8.66345342513443080581843963749,9.7287191151242425253392740887,-8.34505784387307095223243737414,
                    9.29763632774063214490237883991,-8.04739120492076545270805179782,8.91268410490061799706676169199,
                    -7.76882308036819745648248400219,8.56654455650466599120639949919,-7.50788149300403212823335897073,
                    8.25331276526018199868753813375,-7.26322053194221569945472250795,7.96819128388994570919844553892,
                    -7.03360141416481491955221059294,7.70725622557118025659837622197,-6.81788076752561348610329346997,
                    7.46727693251080552312837100426,-6.61500267005800879266412405514,7.24557608361412001283397107977
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^0 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^2 LM^0 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^0 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -42.0178316853591420013770913595,-3.11156457231393413920804089713,63.200668256597556709909237689,
                    -9.05711668245363607238646781304,31.2414053314895358260533911167,-12.9735560030314847596744823898,
                    20.7807209363021852599474760103,-12.5036747388188098825620514781,16.4291249653490338381258738098,
                    -11.1748597527464611833818648651,14.1163255577868300839486892102,-9.90692438342781044354599630178,
                    12.6182109435501927771687258145,-8.85962340376232319756914642537,11.5183180866685566698977888864,
                    -8.01572716455259897354270686938,10.6511548777391363147617456517,-7.33084900020194270757336788629,
                    9.9386030428546064618974653251,-6.7662485599153482897051687574,9.33751911421669613492315457804,
                    -6.29299164073237722314114284531,8.82103272614661473616243427562,-5.8901968154907145628472385682,
                    8.37096798595308084392343596219,-5.54276174865779072463987490297,7.97433406166954431285268260024,
                    -5.23960188951703607121036421224,7.62148781525728579538359749113,-4.97243016779161687341407200901,
                    7.30507075886659988161514562553,-4.73493445643011091422547663541,7.01934626961017908660496826773,
                    -4.52222221304338625124214335213,6.75976338549635619499432636625,-4.33044054080380597098208991086,
                    6.52265813180873326617245155293,-4.15651169230073598959966203467,6.30504277305656168740617684373,
                    -3.9979455205074326800206366205,6.1044535076040439825592428416,-3.85270408866117746709384216581,
                    5.91883819544748909182830569474,-3.71910227691062522941184265846,5.74647218157232275629639256709,
                    -3.59573367464615678880749981354,5.5858942406173704430916773684,-3.48141453491825148567125313646,
                    5.43585718548749534053689459158,-3.37514083418866887231144898382,5.29528932803457027864346007779
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^0 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^2 LM^0 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^2 LM^0 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -27.0775131311026100710778913941,51.1930627628774392511827527365,29.3571706487188933314524089368,
                    -12.0873346895367782637875546535,19.1128632220660780258238986773,-7.88560103903769945860987619998,
                    15.4187063346653402330483248534,-5.86607210833845534402171363591,13.2242734034557100313510241752,
                    -4.74766346019107023687911537333,11.7256338584482392245682594847,-4.03788615032363657188405074622,
                    10.6169026049328549106076035171,-3.54355238498237574818355391573,9.75211837456637271549835657648,
                    -3.17654122298296603300319941664,9.05239584040152058656719182485,-2.89141382116402081212123012115,
                    8.47084138082679755153139550495,-2.66235464352378560695002345615,7.97749632579318555516168920845,
                    -2.4735549215653791032905836867,7.55214578077202940167897189302,-2.31475291798590254367475622939,
                    7.18055858453465179220470020937,-2.17897323515565304632769577647,6.8523717239687805201100707375,
                    -2.06129438708687934365204610399,6.55982788923436755258994245396,-1.95813582361307853299919117088,
                    6.29698534132995748454769668376,-1.86682475281070492823617889906,6.0592035670700299213931934378,
                    -1.78532195152572320381990855716,5.84279724665549511252108816629,-1.71204207811798122491453799041,
                    5.64479683640641090334646737068,-1.64573235479527808722053125298,5.46277886466040099243402127333,
                    -1.58538851441648330749205877736,5.29474307987804059057876970752,-1.53019523269720234310908945985,
                    5.13902185073073766953210380975,-1.47948306113061553070602329954,4.99421224193343794226946512371,
                    -1.43269673153700970697777540566,4.85912433527486541528457273579,-1.38937145552123793119304614605,
                    4.73274138628132212976968372124,-1.34911494641594751193044033472,4.61418873549020798165222271032
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^0 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^2 LM^0 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^0 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    -6.97498166078505130069176736462,-61.7354085621673325360988369864,3.08607384670252470427207422742,
                    -2.80201301557414363707209961165,16.7597248722287778503576596484,1.50189929196788615072309121484,
                    15.2030711264742116111103499505,1.30558532446644058094802950211,13.1647837484039175689475315045,
                    0.930175192197950357033730246634,11.6219562864750370343851813688,0.678655508726227860670244465599,
                    10.4653149603296138532448644298,0.519617626502658527048104145002,9.56804656192392318391671620409,
                    0.416724834050949418096721300515,8.84875488796471484397557185554,0.347953548114078067174046991483,
                    8.25645410073976269178543835033,0.300517769386252410699261967165,7.75807257225087664535616558376,
                    0.266830176509502269624806870774,7.331303860555237362675480008,0.242256391627058311781063130774,
                    6.96056498156444342949247808718,0.223886306937768683947364873728,6.63462991060514619728176298077,
                    0.209844117453064713789448311593,6.34519086531437869847097227089,0.198890208953199886412915175844,
                    6.085953457183536510761471871,0.190185829126456946503965981698,5.85204990826153440687316444512,
                    0.183150791704395709423170388997,5.63964770271833266288353617761,0.17737549970450061339278659723,
                    5.44568176761695467621720114006,0.172565342536809808925892141063,5.2676668214535464086332718304,
                    0.168504789517767418164711822623,5.10356304951115301490986198285,0.165033717497306455498719299926,
                    4.9516780740311153904248687181,0.162031494896326748118433292244,4.81059415423861153907350303433,
                    0.159406082278935218319995453692,4.67911326691724662351713326661,0.157086439859746608476312705886,
                    4.55621508439077371254948691988,0.15501715457670307989583233232,4.44102440600250351316032970292
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^0 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^2 LM^0 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^0 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    5.54528479256334381558133403078,-61.3059539510665399929298228785,-3.92060031606157178223503489323,
                    -15.234234919191227521848551824,12.5984666912859130254925448533,-4.5464767630697092977819435285,
                    14.245351212704359505121825275,-2.05895180872209030836557916573,13.1688169472594168694582267586,
                    -1.43885513387662124391701684945,11.8408060798812479953827873329,-1.25224609688888304462837784212,
                    10.6995787008265855630462915612,-1.16673064682763933304131418525,9.77197208663728425713401744221,
                    -1.10489371774106600070668267582,9.01654692996405880866529890621,-1.04938179843134161516207826421,
                    8.39187097378371222523240482037,-0.996846777281829304026256498579,7.86648066431649265223201682153,
                    -0.946973678667741358194715388253,7.41767465712837891091792555822,-0.899930140471132906880749914881,
                    7.02905902970257097007125277249,-0.855834075174821111797227879589,6.68860768526333007975197215995,
                    -0.81468658316732558401077591029,6.38732982580086962809535548134,-0.776397912527322322323080879349,
                    6.11837812789982542672976442201,-0.740821828270350205107686751709,5.87644777125272448789470872779,
                    -0.707782289462079388398458817849,5.65736458914859868432423430685,-0.677091623486256482673848293048,
                    5.45779746786895513193981474424,-0.64856213427167255607783887793,5.27505384184452299649790585232,
                    -0.622013096277357175107765537028,5.10693181993544310639036207362,-0.597274639149171912908879163928,
                    4.95161159955401019811815840236,-0.57418960041163080652392945341,4.80757458480693100056870290178,
                    -0.552614092325244043251519156294,4.67354233484864481481400887212,-0.532417287823933260346896732186,
                    4.54842990486596339438874965089,-0.513480759947008691061225070146,4.43130976984862258207274498503
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^0 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^2 LM^0 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^0 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    20.9222456124938207050781899369,-59.2241149021965665381633454704,-2.57241720418824822834963749278,
                    -27.4597423173479105227434078432,7.75045436167874971983547940111,-14.1314290389032725788284622597,
                    11.3145024115232519912807726609,-8.30607082468277473467975321272,11.9845819874154463641159354477,
                    -5.61763987495024672423517223941,11.5851349835526420772072934694,-4.28495626838593660095080660376,
                    10.8602049430427302247554935387,-3.5604286704524102355446099402,10.0936444386678600843189164703,
                    -3.12156721105161860945202510137,9.38316383180521805231887932509,-2.82510943824400883218232947711,
                    8.75403109433254290933003763272,-2.6051781224109127590051418163,8.20509543172105756864448494164,
                    -2.43015247769161033987754636346,7.72695789930630880554367316674,-2.28400950653996729052310590234,
                    7.3088286444075037323892328845,-2.15807235899492417607832686245,6.94086689371227243667882589396,
                    -2.0472719807424651908983260249,6.61477629487364697478473196767,-1.94840522083106856378543272155,
                    6.3237730682983983871724146799,-1.85929502944609534451288059823,6.0623659862135283721796626994,
                    -1.77836820946270594486828686414,5.82611154556799339144171479038,-1.70443207953947095396271006936,
                    5.61139794349100395947666863413,-1.63654928572897793444458326551,5.41526959470501245419886313638,
                    -1.5739631617272791557975853374,5.2352893927037849388746033204,-1.51605046556933475488461333035,
                    5.06943200458444774180912240262,-1.46228978877286433352601424248,4.91600141369823209344472856638,
                    -1.41223945971602365001437331364,4.77356700495537454909406363467,-1.36552151222630059514865958071,
                    4.64091372894654411291035099517,-1.32180971256211767127991984534,4.51700296038799886016008547979
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^0 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^2 LM^0 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^2 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    60.434485251985803823253664213,-161.187915573543230630065971092,26.9227619126846291160942647776,
                    13.798250451480740056026920938,10.2462087327201418444340710862,8.728938306782911159475771985,
                    7.82719968138792357362616631095,7.17086821277575395016226028579,6.64906926044579960792854131842,
                    6.2177615322248272822561547015,5.85361971243224904547723839165,5.54158102104895030185091531819,
                    5.27088855207823664391709711957,5.03350866926535845099676896509,4.82331233421845764766169298691,
                    4.63556175139165419053451143687,4.46655457911796634654060476153,4.31336699657803873012376513508,
                    4.17366529144761660516792579956,4.04556676715597684772035070207,3.92753654763702900522296537369,
                    3.81831058232566463601476961228,3.71683780369784606459247087319,3.62223632440925531237052080201,
                    3.53375997270250640495396671009,3.4507724873122599922886909898,3.37272742916724396906758250436,
                    3.29915239518442430630103616231,3.22963649799075007799275537316,3.1638203473490075264749759839,
                    3.10138796522185708259348789977,3.04206020869716657613365970155,2.98558937890731755247653820497,
                    2.931754770526082928099150919,2.88035897312272078392594706832,2.83122477804321264239320653266,
                    2.78419257644424311913726485051,2.73911815839204007021444039959,2.6958708415438735031222250242,
                    2.6543318722944073509453817097,2.61439305344214543023607948596,2.57595556118445030822027454941,
                    2.53892892115430416821347127471,2.50323011869428461820719166515
                  },0),
                  // polAQg_reg as^2 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    3.33333333333333333333333333333,28.6666666666666666666666666667,4.66666666666666666666666666667,
                    11.4074074074074074074074074074,9.87962962962962962962962962963,8.38888888888888888888888888889,
                    7.21851851851851851851851851852,6.31171579743008314436885865457,5.59793083900226757369614512472,
                    5.02476484420928865373309817754,4.55576131687242798353909465021,4.16553412917049280685644322008,
                    3.83610345883073155800428527701,3.5544697467774390851313928237,3.31103999785318466637147955829,
                    3.09859875574161288447002732717,2.91162367724867724867724867725,2.74582131872356785851595540177,
                    2.59780604325971492445925356344,2.46487372350533866294371789275,2.3448394377757258643685236483,
                    2.23591916298683215976449059156,2.13664224183704703185222665742,2.04578572408096381287651265311,
                    1.96232448938025497571811371433,1.88539291465378421900161030596,1.81425509533201840894148586456,
                    1.74828148039923918366463475675,1.68693036991096955823587216885,1.62973313692412271201694224173,
                    1.5762823295522463180013715091,1.52622202021893435291834947366,1.47923992296797317608972135507,
                    1.43506091276894062817816483506,1.39344166473373771266190265876,1.35416619410687626209128927863,
                    1.31704212549217217751298050084,1.28189755607173024590442007859,1.24857840546243630768598950077,
                    1.21694616644542065381613644985,1.1868759876350969468378375261,1.15825503236270636627567026139,
                    1.13098106848000618715329346756,1.10496125207533389373841789028
                  },0),
                  // polAQg_reg as^2 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -4.66666666666666666666666666667,-3.66666666666666666666666666667,-1.77777777777777777777777777778,
                    -1.11111111111111111111111111111,-0.8,-0.622222222222222222222222222222,
                    -0.507936507936507936507936507937,-0.428571428571428571428571428571,-0.37037037037037037037037037037,
                    -0.325925925925925925925925925926,-0.290909090909090909090909090909,-0.262626262626262626262626262626,
                    -0.239316239316239316239316239316,-0.21978021978021978021978021978,-0.203174603174603174603174603175,
                    -0.188888888888888888888888888889,-0.176470588235294117647058823529,-0.16557734204793028322440087146,
                    -0.155945419103313840155945419103,-0.147368421052631578947368421053,-0.139682539682539682539682539683,
                    -0.132756132756132756132756132756,-0.126482213438735177865612648221,-0.120772946859903381642512077295,
                    -0.115555555555555555555555555556,-0.110769230769230769230769230769,-0.106362773029439696106362773029,
                    -0.102292768959435626102292768959,-0.098522167487684729064039408867,-0.0950191570881226053639846743295,
                    -0.0917562724014336917562724014337,-0.0887096774193548387096774193548,-0.0858585858585858585858585858586,
                    -0.0831847890671420083184789067142,-0.0806722689075630252100840336134,-0.0783068783068783068783068783069,
                    -0.0760760760760760760760760760761,-0.0739687055476529160739687055477,-0.0719748088169140800719748088169,
                    -0.0700854700854700854700854700855,-0.0682926829268292682926829268293,-0.0665892373209446380178087495161,
                    -0.0649686231081579918789221114803
                  },1),
                  // polAQg_reg as^2 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    -1.11111111111111111111111111111,2.22222222222222222222222222222
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAQg_reg as^2 LM^1
        ome_nf<double>({
          // polAQg_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^2 LM^1 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^2 LM^1 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^2 LM^1 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -127.400879108690314180367797778,108.425260092762163978078190222,-35.3333333333333333333333333333,
                    20.4444444444444444444444444444,5.61111111111111111111111111111,10.04,5.67259259259259259259259259259,
                    6.95993953136810279667422524565,4.88350340136054421768707482993,5.44047619047619047619047619048,
                    4.22465608465608465608465608466,4.51772792863701954611045520136,3.71710248225399740551255702771,
                    3.89032003134567237131339695442,3.32180700862019543338224656906,3.43233542471637709732947828186,
                    3.00689219730886397553064219731,3.08132373681681640159148809668,2.75041769784176550804770720188,
                    2.80256480681950962399245128773,2.53746652483901954327243556509,2.57511069025000913545805186672,
                    2.35771328603341791392131145257,2.38552058359702476312045583627,2.20383597865462415082880122941,
                    2.22474620640572989475937382789,2.07051569292541366637683566145,2.08645692653801324717910562481,
                    1.95380163531952851799783707558,1.96608116570855732318634291979,1.85069983566165406564377215346,
                    1.86022919052207713042945672709,1.75890048774347904315093412175,1.76633058206296891463748792403,
                    1.67659298579580161937482029415,1.68239828628564215694795235233,1.60233769845104623508905711174,
                    1.60687029600890269464188623441,1.53497527697146511458818722517,1.53850058156658348817209759126,
                    1.47356132352821941758494948865,1.47628219572644050144391682658
                  },0),
                  // polAQg_reg as^2 LM^1 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    -9.33333333333333333333333333333,-104.,20.,-23.1111111111111111111111111111,
                    5.55555555555555555555555555556,-10.4,3.11111111111111111111111111111,-6.60317460317460317460317460317,
                    2.14285714285714285714285714286,-4.81481481481481481481481481481,1.62962962962962962962962962963,
                    -3.78181818181818181818181818182,1.31313131313131313131313131313,-3.11111111111111111111111111111,
                    1.0989010989010989010989010989,-2.64126984126984126984126984127,0.944444444444444444444444444444,
                    -2.29411764705882352941176470588,0.827886710239651416122004357298,-2.02729044834307992202729044834,
                    0.736842105263157894736842105263,-1.81587301587301587301587301587,0.663780663780663780663780663781,
                    -1.64426877470355731225296442688,0.603864734299516908212560386473,-1.50222222222222222222222222222,
                    0.553846153846153846153846153846,-1.38271604938271604938271604938,0.511463844797178130511463844797,
                    -1.28078817733990147783251231527,0.475095785440613026819923371648,-1.19283154121863799283154121864,
                    0.443548387096774193548387096774,-1.11616161616161616161616161616,0.415923945335710041592394533571,
                    -1.04873949579831932773109243697,0.391534391534391534391534391534,-0.988988988988988988988988988989,
                    0.369843527738264580369843527738,-0.93567251461988304093567251462,0.350427350427350427350427350427,
                    -0.88780487804878048780487804878
                  },0),
                  // polAQg_reg as^2 LM^1 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    14.6666666666666666666666666667,18.6666666666666666666666666667
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^1 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^2 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    44.6556781231334820543519749743,-132.075604480502558838474593065,76.0003659870859690418964926756,
                    -47.2799814186795659824567180965,44.497693929894258534288955353,-32.0891017269444672903595761593,
                    30.812139367299860818146625757,-25.2574925374208081205368354199,23.5168377290112095663281041139,
                    -20.9894644302565043775795190004,19.1613350522123216889129562513,-17.9152831167230135336387139805,
                    16.3415457971823890396608965824,-15.5504907412123566636718609479,14.3914472974495803298167669298,
                    -13.6691893669011028579100578347,12.9643402121470433937739836012,-12.1427050264740393454497952375,
                    11.8679588131823701352483276094,-10.8872778985035741635805518241,10.9904849150311422861383216453,
                    -9.84375855930180044431342306474,10.2642910518358246987613999488,-8.96834648350881334595244491095,
                    9.64702494540576408377868698659,-8.22769487681275346666207022205,9.11127184038726930159135102437,
                    -7.59598148900857261038281984891,8.63869799243652962551598421069,-7.05298469183094281353753979641,
                    8.21663507385669648356550603488,-6.58273735850015439885801710092,7.83603867848585879784301622145,
                    -6.17254639913568653775681369703,7.49024131933993303034403152903,-5.81226064731280619256127833492,
                    7.17417519560104808006514802398,-5.49371564109887012078545268629,6.88387816982346749190933854359,
                    -5.2103082834145484566655047921,6.61617349220197295991869110463,-4.9566686902817800079185063806,
                    6.3684578726024227554464617707,-4.72840564414234227629481947155,6.13855819890228060174649738578,
                    -4.52190823708914120889832740975,5.92463244834529886814256258206,-4.33419065281331933421497163622,
                    5.72509952396033470251341868384,-4.16277021421488437292257274934,5.53858835638450567421978568066
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^1 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^2 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -17.2611673427705662231811740593,-31.8651080926282543935582037483,39.4269222620002244210077533134,
                    -33.5995792383284384068134197782,28.7179355911026122984033616104,-20.7554177937486795796434630848,
                    24.2362095075449867905278730195,-14.7104387378748296689238005917,20.648604668973669248552049008,
                    -11.5745921330758756661547367171,17.8339808182115971160544368791,-9.68137946057165457950738329767,
                    15.6520823570157733526837269398,-8.39559854416362217898097748266,13.9427994605809958810721085949,
                    -7.44972543505428692469121529119,12.5789522944475236875533938936,-6.71593958977798484357434168776,
                    11.4693169380165979078740219468,-6.12561894413189543305810559551,10.5499720313244877923952744792,
                    -5.63816469761807481133309999026,9.77592166930014004630482812934,-5.22764992032904400166760853013,
                    9.11500585678396727437450330709,-4.87652330684466940618655740954,8.54379942512960682030451202439,
                    -4.57236619362013920646998365554,8.04490293347597307317431439486,-4.30608739175053372172432411303,
                    7.60514829771576853233774678227,-4.07085033694005784820269554717,7.21439549095216154214998769685,
                    -3.86140041041807014536006490274,6.86471208575139054535347830909,-3.67362459116718598289717294902,
                    6.54980360763456835088610922572,-3.50425299007524357488080041445,6.26461078988396356081768522777,
                    -3.35065070377533455026495063416,6.00501983020624949201674491214,-3.21066916036831775092016205174,
                    5.76765051166303763265016488973,-3.08253777861575544280957381439,5.5496988993942981986189982139,
                    -2.96478360742153121365823753055,5.34881891405681844662625914675,-2.85617079002298879922570371985,
                    5.16303202157375181957664220313,-2.75565432976125027706065532397,4.99065754556876725069289443932
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^1 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^2 LM^1 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^2 LM^1 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -26.0525653627201517992364707285,-4.21027776086332458497186823406,17.9086290741326041255630949528,
                    -0.537432162501364618499722466329,24.2050382634187083022773013717,-5.12903062337166285883778711767,
                    20.7437681309555609354433302457,-5.54280467681516121658811102866,17.6380587195307606577224947089,
                    -5.23925778573286008352364074732,15.3010841813413791662162418083,-4.83274972051032696075290614681,
                    13.5254917557771326612257602417,-4.44670849780771924984106286665,12.1384259287177600180641203169,
                    -4.10491952775486773654600411692,11.0258982365430865859325300027,-3.80749271835276337085294437111,
                    10.1133243720059019024315695198,-3.54903154260624250050023359808,9.35061098292355958606327580608,
                    -3.32349922961816391829858725877,8.7030645670586632208583107442,-3.12550481033437486997374690644,
                    8.14595306125437897830540183631,-2.95054377266935684826885504902,7.66118573144220424875580716581,
                    -2.79493597409954186565734140389,7.23522693075050046958500628221,-2.65569210417430023654191114412,
                    6.85774615949617035628465381683,-2.53038042050201948400957587301,6.5207202408218005650213008508,
                    -2.4170132461354582104126429264,6.21782106748145128378911433972,-2.3139556362395080464905150151,
                    5.94398856034353442416834189692,-2.21985351665949327069606559014,5.69512669923094890782119108898,
                    -2.13357757641910450613201931068,5.46788316094630877395475483015,-2.05417948390843904858086526671,
                    5.25948690531004303848577500256,-1.98085761224976591738919917022,5.0676266638684896237833353762,
                    -1.91293007211915147754812488114,4.89035878316977636089850850457,-1.84981336521526647753442919685,
                    4.72603645669897868075639651601,-1.79100537668689626499190934009,4.57325475909927187250809306227
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^1 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^2 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    -25.1797281779921341573844508478,-10.0827353638174295464901660834,24.8216683897424435868164367577,
                    -12.7722390722874265724434193549,16.2384153452750426893100121974,-4.87630700489186501151140669602,
                    15.1922528878020988065930920066,-1.10296853775423759402903444326,14.0335346722675371074910050935,
                    0.524577141352991842858689174546,12.7903719508517016165766014272,1.23523249488583719988927527043,
                    11.6460970198941501195142136714,1.54753220761952740530427111936,10.6522198958839518901270507249,
                    1.67740232986997042709926633016,9.80325122136083456159193560613,1.71904265747792264189205484045,
                    9.07820830195838501943596742142,1.71616911107238937595829503917,8.45522916386726289834686986974,
                    1.69034899556775050449680644955,7.91557537418913858160246641115,1.65280137811483772463327198694,
                    7.44413112948437622648800373832,1.60961017877852202909589502146,7.02892689999964772734526054503,
                    1.56417210111683091754337654589,6.6605034435238124672565843138,1.51841377525678767323379434379,
                    6.33134777706716550200277279028,1.47342841940216101953535151155,6.03544516105388198418559977017,
                    1.42982366597402440493710881486,5.76793680252050648001799581372,1.38791864966730842063604354838,
                    5.52486155123083439220433345584,1.34785909322895017524423426849,5.3029611280497463593405095669,
                    1.30968616460945094625949029448,5.09953256793357922724342573774,1.27337846994983194536702119249,
                    4.91231561575788899889866958788,1.2388780298347936060787402598,4.73940606952039878007053670356,
                    1.20610649857768885531276238254,4.57918850288515436077052693867,1.17497533300547756264908151983,
                    4.43028357294527401234117357849,1.14539215468204427158647059839,4.29150639720062444867671821708
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^1 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^2 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    -22.0395711621934108921378386172,-21.2485117026319108109856783018,30.0068953155486611743775148099,
                    -14.1097665848452301779217982341,15.1730170530458994908752651574,-9.02985596136295312426570778106,
                    12.4536923490892867122116137829,-5.14933105752132851400635045556,11.5373932152459262500704600972,
                    -2.76146765980525204689289440039,10.8366483962598785469740827823,-1.35520623257845747869487065739,
                    10.1502493641252062775926662342,-0.523490321029949041236946224088,9.4873514751707405583469528752,
                    -0.0218361586310239737120048875646,8.87034373982455440081127765216,0.287817602020922131865099770284,
                    8.30955963190281199703160158003,0.482996455184665785382332821377,7.80592831835816834731990388173,
                    0.607905064375853422417031060293,7.35562560987138045751054621681,0.688378760899921357876567853042,
                    6.95304338041149695043032559755,0.739958389860256196375599506797,6.59230638373698823449829398434,
                    0.772276203647888911848136861654,6.2679398222506267057071077844,0.791478562199003570566507087544,
                    5.97510418215260286198054477403,0.801595239171883412545869965964,5.70962885676017814629396102186,
                    0.805333829612055137999275793594,5.46796186702557997049988968894,0.804553407637100690279448655011,
                    5.24709157694293171263547228011,0.800554733790381859607287862424,5.04446537832484118082303887109,
                    0.794262779784194674016499520962,4.85791540438115134492941303366,0.786344383030091503146564320407,
                    4.68559442924908151275868609133,0.777285826374867495255042744242,4.52592209763248731215260463147,
                    0.767445063122741329996544038673,4.377540452206861372522709792,0.75708753915333445354758628597,
                    4.23927738670771461391849032939,0.746411182788963956621635085858,4.11011667166723555843509551158
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^1 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^2 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    -14.5599067284970446421925687944,-37.6035575682056697645295538771,33.3303836604283835699161091596,
                    -14.1925445237757903084423762352,17.3706741541901010241095105792,-10.799313066602277824250281726,
                    11.8710399032749224673535402234,-8.26032494990736824728123756917,9.72129517094683279507070938814,
                    -6.18009466207551598544390246065,8.73385036183760140260793687291,-4.57388968930127205064201213878,
                    8.16138773910150680455548083772,-3.37538913593853843024925041339,7.74009531702893556966253272299,
                    -2.49293355611462979051701607798,7.37761421017250692943000316177,-1.84409488199505425119162301757,
                    7.04334134798489604370974654436,-1.36452582025521313409645080237,6.72844958519055351122239012174,
                    -1.00689170937460954540350351391,6.43119041593754817101551101025,-0.737269115649916162932704436333,
                    6.15162036671083866758382128356,-0.531587778574569538034626194919,5.88986087877691549316560188452,
                    -0.372791186120193309455236729236,5.64565298016151122169558515629,-0.248747344203035354202172809693,
                    5.41835137150522400394610302424,-0.150767145648491504560399491054,5.20703760134053550361599235976,
                    -0.0725714912597207239362312827465,5.01064011424659877476130726,-0.00957621597452680302737276105106,
                    4.82802855868317128574069144908,0.0416024579969611508985908924445,4.65807851669744349930107677885,
                    0.0834908718599279312740333820226,4.49971175518529959404496438711,0.11799699029882737272168778901,
                    4.35191865098205625619621607128,0.146578201952985609206825013234,4.21376856280038023552540394912,
                    0.170360068819964217756345807051,4.08441250596419545868706415576,0.190221127480292123471483786456,
                    3.96308118676915342685252319412,0.206854033811058017107631534611,3.84908044272769851778605357568
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^1 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^2 LM^1 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^2 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    -27.5265787557976352486298868889,28.3864908449286038305931071111,-13.3333333333333333333333333333,
                    -5.33333333333333333333333333333,2.16666666666666666666666666667,5.4,6.74814814814814814814814814815,
                    7.25291005291005291005291005291,7.3630952380952380952380952381,7.28386243386243386243386243386,
                    7.11417989417989417989417989418,6.90378066378066378066378066378,6.67834696168029501362834696168,
                    6.45130548463881797215130548464,6.22962592962592962592962592963,6.01678948917044155139393234631,
                    5.81436102477769144435811102478,5.62284553681612505141916906623,5.44216552027009543349412630458,
                    5.27193169683709759389153953997,5.11159833458595068502189245223,4.96055274635106567879677123375,
                    4.81816660332803632228665399829,4.68382480517479722071065577472,4.55694104526215173677820063605,
                    4.43696546371024766501950510565,4.32338761328754805462510195521,4.21573668681236275545019402828,
                    4.11358019135545859431447228732,4.01652179198468636677440280946,3.92419876444519334632585540671,
                    3.83627932115681043906767590749,3.7524599662279915675389116138,3.67246296755959716482427021271,
                    3.59603399212659187944939211289,3.52293992466382723127419990694,3.45296687430411272994759959592,
                    3.38591836448223813758508155487,3.32161369625403905498505788073,3.25988647257029015995030736673,
                    3.20058327002083158105687932228,3.14356244450233476880449886555,3.08869305776456308736537204934,
                    3.03585391260043863459674091607
                  },0),
                  // polAQg_reg as^2 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    16.,16.,7.11111111111111111111111111111,4.44444444444444444444444444444,3.2,
                    2.48888888888888888888888888889,2.03174603174603174603174603175,1.71428571428571428571428571429,
                    1.48148148148148148148148148148,1.3037037037037037037037037037,1.16363636363636363636363636364,
                    1.05050505050505050505050505051,0.957264957264957264957264957265,0.879120879120879120879120879121,
                    0.812698412698412698412698412698,0.755555555555555555555555555556,0.705882352941176470588235294118,
                    0.662309368191721132897603485839,0.623781676413255360623781676413,0.589473684210526315789473684211,
                    0.55873015873015873015873015873,0.531024531024531024531024531025,0.505928853754940711462450592885,
                    0.483091787439613526570048309179,0.462222222222222222222222222222,0.443076923076923076923076923077,
                    0.425451092117758784425451092118,0.409171075837742504409171075838,0.394088669950738916256157635468,
                    0.380076628352490421455938697318,0.367025089605734767025089605735,0.354838709677419354838709677419,
                    0.343434343434343434343434343434,0.332739156268568033273915626857,0.322689075630252100840336134454,
                    0.313227513227513227513227513228,0.304304304304304304304304304304,0.295874822190611664295874822191,
                    0.287899235267656320287899235268,0.280341880341880341880341880342,0.273170731707317073170731707317,
                    0.266356949283778552071234998064,0.259874492432631967515688445921
                  },1),
                  // polAQg_reg as^2 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    6.66666666666666666666666666667,-13.3333333333333333333333333333
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAQg_reg as^2 LM^2
        ome_nf<double>({
          // polAQg_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^2 LM^2 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^2 LM^2 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^2 LM^2 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -66.6666666666666666666666666667,62.6666666666666666666666666667,10.,4.44444444444444444444444444444,
                    2.77777777777777777777777777778,2.,1.55555555555555555555555555556,1.26984126984126984126984126984,
                    1.07142857142857142857142857143,0.925925925925925925925925925926,0.814814814814814814814814814815,
                    0.727272727272727272727272727273,0.656565656565656565656565656566,0.598290598290598290598290598291,
                    0.549450549450549450549450549451,0.507936507936507936507936507937,0.472222222222222222222222222222,
                    0.441176470588235294117647058824,0.413943355119825708061002178649,0.389863547758284600389863547758,
                    0.368421052631578947368421052632,0.349206349206349206349206349206,0.33189033189033189033189033189,
                    0.316205533596837944664031620553,0.301932367149758454106280193237,0.288888888888888888888888888889,
                    0.276923076923076923076923076923,0.265906932573599240265906932574,0.255731922398589065255731922399,
                    0.246305418719211822660098522167,0.237547892720306513409961685824,0.229390681003584229390681003584,
                    0.221774193548387096774193548387,0.214646464646464646464646464646,0.207961972667855020796197266786,
                    0.201680672268907563025210084034,0.195767195767195767195767195767,0.19019019019019019019019019019,
                    0.184921763869132290184921763869,0.179937022042285200179937022042,0.175213675213675213675213675214,
                    0.170731707317073170731707317073
                  },0),
                  // polAQg_reg as^2 LM^2 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    -21.3333333333333333333333333333,-29.3333333333333333333333333333
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^2 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^2 LM^2 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^2 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    1.52183069191910017123812041363,-26.4100514946899637064407813784,11.3182882754796150901976496273,
                    -4.82523039784422568496594546503,7.67476042445574697009924216254,-1.91445726857517973449649644111,
                    5.6601338051985406489822322807,-1.09661563042674661220007056391,4.39012891366548555477322694705,
                    -0.794067746675202872026949280126,3.53326946151477393153163133012,-0.656684770724807629813340800514,
                    2.92802530321735758744317657446,-0.580310930370847258759797061745,2.48491750791326130211137439355,
                    -0.529158621965598536318353113254,2.15053533526322367639376913961,-0.489893168324767056021950905963,
                    1.89139489012679117863032312467,-0.457261079017619262918920088887,1.68574755424758790486450521851,
                    -0.429059588834609953028517955471,1.51906877940370960647359999503,-0.404260070197590037778958421858,
                    1.3814284632605520123394568486,-0.382287568974876155618780545648,1.2658937674401746241617476353,
                    -0.362744792908842412981596173459,1.16752857096204034337374581179,-0.345310119779184132329564254254,
                    1.08275138542773202128050527755,-0.329702893575383130559020382005,1.00891516812427658007927567098,
                    -0.31567333040023481362112745911,0.944027763256893961879162469887,-0.303000232015058837787779389533,
                    0.886563173025704619908779457638,-0.29149027300180091641958050524,0.835332425246402740868877654299,
                    -0.280976881863443050402026655582,0.78939407498844335913657114658,-0.271318359360669069983504038759,
                    0.747991381343175177753084628281,-0.262395415961277802910101689341,0.710507636106878763339110199246,
                    -0.254108421424507308251826171961,0.676433974964217686592146030976,-0.246374620185135899249847133821,
                    0.645345862125236404916698084307,-0.239125489105456540903766481935,0.616885665740205146045948310395
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^2 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^2 LM^2 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^2 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -10.5518352227357386848760883897,-1.97901833208896522229146496462,16.843824167288850722187600851,
                    -2.05031013857779686112842179671,8.10678937515554601388023354609,-1.72368864575556032639321656029,
                    5.27357234378888650347005838652,-1.41604120905793770064592318769,3.87112746094722162586751459663,
                    -1.21045044776712992780698344243,3.03602188259791651757798976027,-1.05919668180710234727161118047,
                    2.48994030729720640212177016734,-0.939096227561332696375012352227,2.10906472032533182031066232205,
                    -0.840771808054099962860541854846,1.82958315453957328245861796147,-0.759242578781549909015789058483,
                    1.6160145473413788445117133139,-0.691021317016844843095020536034,1.44747025502189384764108622321,
                    -0.633408463809756976229060062998,1.31100104556970516933045553849,-0.584288840953095585470230070019,
                    1.19819366358193737660648369687,-0.542014317798251994476706068229,1.10335179696712523911481202999,
                    -0.505304167397567856159759969099,1.02248018714316569291548177416,-0.473160565313492303015753218268,
                    0.952691746994047526951203177145,-0.444801080392014850571869324566,0.891846771397554198239941208617,
                    -0.419606917445148461198489763839,0.838324883468285536782771132864,-0.397084056892069270605789078572,
                    0.790875960958942752667507587934,-0.376834291799130032241546903841,0.748519791034291109934482214589,
                    -0.358533626751561609479948771597,0.710476776367077456358856105251,-0.341916083361533492303177994427,
                    0.676119000518052554998226444903,-0.326761466887607288220053995738,0.644934981848614293433765350326,
                    -0.312886044429248513507834940091,0.616503837688747454178535995865,-0.300135376869476337615597607686,
                    0.590476046789845740633928098658,-0.288378756650429768710736169543,0.566558920994512435950093865788
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^2 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^2 LM^2 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^2 LM^2 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -7.04670149984196886097964362751,13.4538065186121666009009519244,10.,-1.33333333333333333333333333333,
                    6.33333333333333333333333333333,-1.86666666666666666666666666667,4.4,-1.5873015873015873015873015873,
                    3.35714285714285714285714285714,-1.33333333333333333333333333333,2.71111111111111111111111111111,
                    -1.13939393939393939393939393939,2.27272727272727272727272727273,-0.991452991452991452991452991453,
                    1.95604395604395604395604395604,-0.87619047619047619047619047619,1.71666666666666666666666666667,
                    -0.78431372549019607843137254902,1.52941176470588235294117647059,-0.70955165692007797270955165692,
                    1.37894736842105263157894736842,-0.647619047619047619047619047619,1.25541125541125541125541125541,
                    -0.595520421607378129117259552042,1.15217391304347826086956521739,-0.551111111111111111111111111111,
                    1.06461538461538461538461538462,-0.512820512820512820512820512821,0.989417989417989417989417989418,
                    -0.479474548440065681444991789819,0.924137931034482758620689655172,-0.450179211469534050179211469534,
                    0.866935483870967741935483870968,-0.424242424242424242424242424242,0.816399286987522281639928698752,
                    -0.401120448179271708683473389356,0.771428571428571428571428571429,-0.38038038038038038038038038038,
                    0.731152204836415362731152204836,-0.361673414304993252361673414305,0.694871794871794871794871794872,
                    -0.344715447154471544715447154472,0.662020905923344947735191637631,-0.329272794389073458840900701366,
                    0.63213530655391120507399577167,-0.315151515151515151515151515152,0.604830917874396135265700483092,
                    -0.302189330866481652790625963614,0.579787234042553191489361702128,-0.290249433106575963718820861678,
                    0.556734693877551020408163265306
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^2 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^2 LM^2 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^2 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    -1.42406604920370151157625208563,-18.3148771941100523362777723908,4.16664587356825415951234747468,
                    -1.06927990771318825684293492957,4.03314812404073422988637422787,0.811780970473568931681374856934,
                    3.4733574631548588000183661249,1.13084451564666536103267867861,2.91005022030205712957142978354,
                    1.10003807203906958815533001506,2.45568340483234274422363394277,1.00041364310189429868935961066,
                    2.10789233483059445820816256486,0.899215121707236313096389540764,1.84064287925765924781988960055,
                    0.810373320743448282414048563137,1.63123564363592600899592655497,0.734921713893398383214804903927,
                    1.46356505379220857494725368106,0.6710908882048497061574994069,1.32662094023438868328472396248,
                    0.616810154963043211689509365185,1.21281839229198765395452654694,0.570280702597374771178615060967,
                    1.11682464644648442278071809812,0.530052659929488315794652619814,1.03480387809707554827366233484,
                    0.494982109413470216441582720015,0.963935835413050275218592901528,0.464169087994856659996132442122,
                    0.902104893954872588711888974682,0.436902348164172144217196317036,0.847695047954366638929208716187,
                    0.412615521035294257290210333116,0.799451757160309124294476215434,0.390853666952596072797424339267,
                    0.756386848419824804282347743351,0.371248068592394057461225819342,0.717711739633532333575268043357,
                    0.353497255541361880349276168632,0.682789683471052250836970115597,0.337352658717993026741468839392,
                    0.65110103464557697614830965192,0.322607690765949062190217368122,0.622217597650195376850771914991,
                    0.309089367566900142452385817995,0.595783412377372511252389536533,0.296651825094030121697189750683,
                    0.571500174952541167437297734255,0.285171260131572679395204047322,0.549116043626623999707700042991
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^2 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^2 LM^2 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^2 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    2.42053767664347558514770440279,-19.4293079359023766293370636138,1.45201269871547835199813485974,
                    -2.63510476175337193511204368124,2.5921698413455362546662003816,-0.214331745993898539333566475865,
                    2.5949174603363840636665500954,0.506536111120572984214227428653,2.39342802579838173020235180956,
                    0.733570205028820494730805534412,2.14854146825515098810614350795,0.779070686779090645568223269125,
                    1.9155844082569695652083540588,0.757299540867266833886228311454,1.71214899419164623745593466855,
                    0.713293890386993753648602254909,1.5400157975969256962687455719,0.664632309689528258673588472224,
                    1.39550474510020224208189227533,0.61783399636366334691813912012,1.27383100218980693387573622673,
                    0.575011555111501154189852240347,1.17062304805981993980686695711,0.536563355323330170980096851416,
                    1.08229142746465532163418338948,0.502256866897827030120477111405,1.00600024846402167248712156852,
                    0.471661102558215105377415692856,0.939534259627926319906650072508,0.444315572115430490146805479347,
                    0.881161618552962055548017727102,0.419792279330603096322724106326,0.829519795830574406836170268233,
                    0.397714443491392596285351663855,0.78352745353361634500822635308,0.377758124554444981075140617057,
                    0.742318215730219497723074858554,0.359647596360320668659226420377,0.705191270919321231371164516177,
                    0.343148941804029701345360059832,0.671574470902788309842136494529,0.328063658215998535043469309815,
                    0.640996598755879368755561438522,0.31422292100962761634961457995,0.613066358320220443953508587751,
                    0.301482674109626511677774428871,0.587456312900234309728433504344,0.289719522469240351664720538768,
                    0.563890494095142762753835881792,0.278827333215373054374725488347,0.542134755043061273799797209292
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^2 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^2 LM^2 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^2 LM^2 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    7.42076224091461178130299118877,-19.5291366450916858462157667175,-0.846584923888284391304338305483,
                    -4.33942424281166833220014871943,0.993195909456144294308268480599,-1.48857812712068661129334456117,
                    1.43710195681158107435902721477,-0.44932492041013660806516075667,1.54088644607974959297326475003,
                    0.0291330348882481196586949972112,1.53002056571227470087245373492,0.270087423723214609514786303284,
                    1.47154130117288566913423639778,0.392003318381773558385618595631,1.39272834904083101282023945759,
                    0.449391911719816637603523997089,1.30727311975169558422725039903,0.470869763930755143012103076539,
                    1.22250234180811541707503889995,0.47243340549395678754804802061,1.14217731742452935318671688343,
                    0.463241029544261259635607231906,1.06797379033770181585532215511,0.448558763383766488905012996973,
                    1.00037874050470438086541813878,0.43139625453536673795318507006,0.939242248894179693382585903777,
                    0.413449247238940531473897493789,0.884106945529925557771623860141,0.395649818215352447114607878947,
                    0.834395841732228201799298914368,0.378488364746568317854282068305,0.789513402986642086307997162284,
                    0.36220178645688944463495557234,0.74889567201681642429022263937,0.346883217038337602110580801339,
                    0.712031742938101879216822431634,0.332545848721208269676828561088,0.67846989955550689928272255243,
                    0.319159938121267757529997517572,0.64781607126028279954388465155,0.306674157450366518088965957904,
                    0.619728847790196507917660073196,0.29502780799344817260700972859,0.593913308091409869318279896546,
                    0.284157698723760054048378525443,0.570114797647544244241375623817,0.274001911670295385795959158462,
                    0.548113174993342481228038518606,0.26450175477196331934143787411,0.527717723737114451734673697296
                  },0)
                },0)
              ),
              // polAQg_reg as^2 LM^2 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^2 LM^2 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^2 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    2.66666666666666666666666666667,-18.6666666666666666666666666667,-4.,2.22222222222222222222222222222,
                    2.88888888888888888888888888889,2.8,2.57777777777777777777777777778,2.34920634920634920634920634921,
                    2.14285714285714285714285714286,1.96296296296296296296296296296,1.80740740740740740740740740741,
                    1.67272727272727272727272727273,1.55555555555555555555555555556,1.45299145299145299145299145299,
                    1.36263736263736263736263736264,1.28253968253968253968253968254,1.21111111111111111111111111111,
                    1.14705882352941176470588235294,1.08932461873638344226579520697,1.03703703703703703703703703704,
                    0.989473684210526315789473684211,0.946031746031746031746031746032,0.906204906204906204906204906205,
                    0.869565217391304347826086956522,0.835748792270531400966183574879,0.804444444444444444444444444444,
                    0.775384615384615384615384615385,0.748338081671415004748338081671,0.723104056437389770723104056437,
                    0.699507389162561576354679802956,0.677394636015325670498084291188,0.65663082437275985663082437276,
                    0.637096774193548387096774193548,0.618686868686868686868686868687,0.601307189542483660130718954248,
                    0.584873949579831932773109243697,0.569312169312169312169312169312,0.554554554554554554554554554555,
                    0.540540540540540540540540540541,0.527215474583895636527215474584,0.51452991452991452991452991453,
                    0.502439024390243902439024390244,0.490902051877661633759194734804,0.479881875230712440014765596161
                  },0),
                  // polAQg_reg as^2 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    -6.66666666666666666666666666667,13.3333333333333333333333333333
                  },0)
                },0)
              )
            }
          )
        },0)
      },0),
      // polAQg_reg as^3
      ome_logm<double>({
        // polAQg_reg as^3 LM^0
        ome_nf<double>({
          // polAQg_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^3 LM^0 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    26888.4313658427176984024192943,-28478.9405114084768935682807466,9333.98471528733073412036299801,
                    -4217.73009231859385090251917608,36929.6110026699650888361557276,-28092.9401317392183074234623143,
                    1.11871557891176008135375655839e6,-1.54886045629451690305305647059e6,3.13920128622819642047240373201e7,
                    -4.53151138968904977513225198877e7,8.18498823127603261604506981354e8,-1.06966888013062337426791211709e9,
                    2.05797829560891601918403077472e10,-2.25604627525978542378041385755e10,
                    5.06163576755253124470621195581e11,-4.443458226526070798776043647e11,1.21625031378017620220095421738e13,
                    -8.52043808090755697960559097521e12,2.80607032740797365419894756043e14,
                    -1.71154625103575350475498408913e14,5.93838270879094074458135811521e15,
                    -4.03891003162800258781078488479e15,1.00573739915043653890094808514e17,
                    -1.20010851315919885539934675715e17,4.55823344962125793334266213985e17,
                    -4.1881749122370757706411975904e18,-7.44955776468049185208393867239e19,
                    -1.51401938457284529081563008777e20,-5.36723716168123802138340748277e21,
                    -5.13583590648807586130759694399e21,-2.75285808257422657711285675091e23,
                    -1.45993107260097946688016059135e23,-1.25400828194780658334839310535e25,
                    -2.25643002969695764280296263905e24,-5.41750109307590146125615382148e26,
                    1.14184237236341600922674133191e26,-2.29087200864779969663484846347e28,
                    1.59257920570163395853828148483e28,-9.67898917822818594729488188492e29,
                    1.26324290864681972666662037526e30,-4.15220887854486198574985905655e31,8.51395095989643191098790713961e31
                  },0),
                  // polAQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    6476.241519095809337556881161,19522.1908153147978365719349167,-812.940745520045646179613138831,
                    7180.62249253940595412039930992,12723.5780948380760097785780751,151811.312676504300829313049923,
                    265928.730721831368735404477968,3.99793587185250589079287406271e6,6.72639594963115781500410571557e6,
                    1.00887070358358760168775857788e8,1.99458040059847352217941033162e8,2.49438831595011499502991822243e9,
                    6.07339407678975124770690789375e9,6.1290199481025462327603149019e10,1.77725891441664185747736726404e11,
                    1.50212249442431037592698461858e12,4.84773412656519683851122927516e12,3.65617737444362335609109801538e13,
                    1.18887040683454116642164988538e14,8.74617905459864297460214454233e14,2.37222399083704293757272059821e15,
                    2.0266417417826257525581401377e16,2.13889665921138625174138535462e16,4.49200569665768754828739511988e17,
                    -1.38473276992037113519236625446e18,9.68578454846151874535012288731e18,
                    -1.24516331745587949087978845662e20,2.35319755200456050363485945475e20,
                    -7.2155216003300332200525880362e21,8.98846420601795800183450331433e21,-3.6767471692815810090223757764e23,
                    5.41672553331538706732000809719e23,-1.78773597316248852854060373931e25,
                    3.68684400617783341724756707263e25,-8.5981806979146870408586390555e26,2.43689101157426077138067168833e27,
                    -4.16975863730597083002931691475e28,1.5336686006495489371952873494e29,
                    -2.06017459980045009393969376229e30,9.28292886306028394413538017876e30,
                    -1.0417039877788866511438121579e32,5.47042559470767384055826027596e32
                  },0),
                  // polAQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    -1340.18661793599271616308302543,-4803.20156333076242824861890505,356.605416409561618250192686265,
                    1110.1887684366866752939661263,486.641755532465436022217350835,60201.3542396997689632064502711,
                    -52170.1382358742574012217309567,1.71110949250786975505985841935e6,-1.60471163691435192913406718241e6,
                    4.30573867190494685913647293774e7,-2.81881586611877955552377691871e7,1.03099743573859243586555331394e9,
                    -1.8504358012559700513920741875e8,2.41977035951950061318526627975e10,9.41926051550986435653494620583e9,
                    5.64805860987614052807490310519e11,5.32606041307301228034961872766e11,1.31725024293719501507499972425e13,
                    1.75968092033924214880227696279e13,3.06023890065305956447558315453e14,4.13387005493958718986779374728e14,
                    7.02441718526813166823771312254e15,4.21959884523838162567165115245e15,1.58265310625259241789913293596e17,
                    -2.74278293456700295105710415206e17,3.56005564635219609324679336994e18,
                    -2.61113008089886768876155944819e19,8.85826054085075285767623224441e19,
                    -1.56911171113088548058398332112e21,3.06219871109049228879300153272e21,
                    -8.22215425232290937709388657817e22,1.58595517835783763928528645063e23,
                    -4.09067748096367822884373085052e24,9.89208046757239100972407700995e24,
                    -2.00588025254312447601502687448e26,6.28933392371509946721606525758e26,
                    -9.8867719329380420645335779147e27,3.88943346505789561264245240312e28,
                    -4.94958816136462021173030923201e29,2.33388222565217871468948266267e30,
                    -2.52833245032579572190094352342e31,1.36878550639028409064389456982e32
                  },0),
                  // polAQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    -490.069376574758532915140669918,706.656430716693333023276580984,160.981481481482146120960842412,
                    -29.7139917695479596435095316173,-2094.50240054869459381550169025,8476.29604938271938648351920923,
                    -82708.9162002743220362017924419,292177.088443212826341897861981,-2.26347396698475587580241727398e6,
                    7.44437484946483883316354967781e6,-5.50294546458611117800453414282e7,1.65694386246755651633688017722e8,
                    -1.26293428627844690466318008156e9,3.38979097764607325262996537402e9,-2.81050363566051635279218242659e10,
                    6.51050712040575898912933653887e10,-6.13185489382132153597882136448e11,
                    1.18861574777656155237324879869e12,-1.30754102280428974067822135498e13,
                    2.10293272425068867796800671886e13,-2.65991026612021766841272593454e14,
                    3.81254671515538841534377512183e14,-4.79618137251504495739587390388e15,
                    8.09533805447278321185252196301e15,-5.67656389968687964773460594043e16,
                    2.33170788011024594024776448098e17,8.88469211516040032753356058458e17,8.74560897266169149331999376793e18,
                    1.09144791513065984802338502123e20,3.63904991797682172883618216437e20,6.02433464826790609026050987746e21,
                    1.52471262474628464089962580169e22,2.74970660133133314405427433881e23,6.24110368029549141567552122241e23,
                    1.15270607934691508078982563148e25,2.48610000591951658836099477976e25,4.60655016129182394296707084592e26,
                    9.66954737058139588662797676557e26,1.78552540950363368987744450676e28,3.68847960165545671030431583887e28,
                    6.7757553324333551550843108145e29,1.3852824644394695148435365177e30
                  },0),
                  // polAQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^4
                  ome_x<double>({
                    -99.5679012345679009314229425661,-101.14814814814814578168407387,18.6388888888888923688240247871,
                    -34.398148148148147724232495757,-228.183127572016462362793774198,938.133333333333333692260277022,
                    -11700.4977366255144064505854334,42024.748677248677273954429521,-344336.987433862433902883127131,
                    1.15562828306878306885789655363e6,-8.6450897410836762689670280084e6,2.67727252898989898991501846124e7,
                    -2.0175408341517022072597657803e8,5.62659063343844427178084503945e8,-4.53174014317063492063485528491e9,
                    1.10354371280371048704421251881e10,-9.95138008361243900646528962817e10,
                    2.04912805753796840958814866735e11,-2.13989786564886978536215088409e12,3.6590259563560723349874284761e12,
                    -4.4328737761011302436627363617e13,6.54310804616020591808478610585e13,-8.3903996573559799212959023716e14,
                    1.30426154455242392323925706222e15,-1.20784912348514109917483524954e16,
                    3.40292378525193958320218482664e16,1.77820477696430272902751752865e16,1.19445900346532764165196439154e18,
                    1.24124694599813416378269823454e19,4.87146731577031390370501562302e19,7.63665439676815277678897373708e20,
                    2.04336878253702581723605447335e21,3.62269624716663509992112625769e22,8.42145667713790213419820450281e22,
                    1.54833499550644918916885256033e24,3.37891726584299489681036050116e24,6.2592067362300990152111072257e25,
                    1.32240873158010144738438050689e26,2.44461669572863065498395859452e27,5.06997074388194996951772401338e27,
                    9.32703661198560289202769784209e28,1.91188301903072843642517172183e29
                  },0),
                  // polAQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^5
                  ome_x<double>({
                    -9.90864197530864197530864206396,7.22962962962962962962963651112,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
                    0,9.15608052945752799802846393193e-7,0,0.0000329619012684482003242106447086,
                    -7.43862916295699303080018231049e-7,0.00118662848656993525000995735204,
                    -0.0000267730677822938243786625141612,0.042718625756853069554507491118,
                    -0.000963610042214527204991839974694,1.5378705279698029665011585705,-0.0346820026702919751302717266809,
                    55.3633390031588203777917320281,-1.24826542938096831034089298423,1993.08020384818414004196533446,
                    -44.9272346702814343348263200335,71750.8873389831658125052692063,-1617.00885649653070409244135035,
                    2.58303194419962269099685881453e6,-58198.9415149544205237227964897,9.29891499911256335492624642431e7
                  },0),
                  // polAQg_reg as^3 LM^0 NF^0 [below 0.03125] y=x H[0, y]^6
                  ome_x<double>({
                    1.51325911978504708785516668335e-6,0,0.0000544773140046241831610094060372,0,
                    0.00196118331685095048603122084633,0,0.0706025994841156625520521690889,0,2.54169358163380261032421581846
                  },32)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^3 LM^0 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    -4001.41976391420280217414357016,7433.040760220548146389618138,-2501.78827607327584229866892907,
                    1149.96086326273614003023404438,-663.403432825767202021665761035,110.057136645194122227225314176,
                    111.963195989846173461829351499,-289.402535385851758015606361785,499.748761839719856185224348688,
                    -505.038425165696140241873161627,708.685033976803152693711511215,-643.633190832723145348160642468,
                    825.557088608751663631497348404,-740.713522990931160952795470884,892.039949538880850266898959421,
                    -811.418056921774832071564622677,929.84501343065192805168256941,-863.654094176247897405327999615,
                    950.875194459223742427083343661,-902.259081458883401555119965186,961.885846916980266404015237074,
                    -930.527990438210260134841544974,966.808895046515267429278896956,-950.85563698267044206428616729,
                    967.978887453497757371892302302,-965.047246804563775764510397827,966.806033418425419189084768971,
                    -974.490954485327546224488497567,964.156528316892779366123865362,-980.265926906977267489372844892,
                    960.572156418289683953488075677,-983.21652223611678096275127014,956.399137874435556216289750559,
                    -984.006282041375784123098326276,951.864496593439462153376400746,-983.158932439696533724667824766,
                    947.121048273265659083751443655,-981.091373189625552915998887211,942.27134024135880473930764574,
                    -978.145248528922914735434421417,937.369815511532741447167723936,-974.634176973178522359766096661,
                    932.378204527790319308223780561,-970.963125020152686776903623154,926.973817268276253073682122762,
                    -968.009643849686542865097997708,919.872502175204466606575047835,-968.363905909171606454753823559,
                    906.657508092439281766747926671,-980.048884986457718286409209437,873.738851858465868978421530936
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^3 LM^0 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    75.0330140242259980604243110572,2815.22432527830358323194696122,-2156.79453645663187242519197772,
                    2147.37615111247060334279116747,-1299.23818555279692384125053386,1164.74141910355251572450214384,
                    -1006.6360540224113721789383565,713.923039893489002439626078127,-779.003924004899558660785188889,
                    480.135771997487742443033666203,-604.556469994221930854348241953,336.864554922165213445518111642,
                    -473.368870982515175393854569017,237.919393137187331733865582865,-373.709239365049865030907654145,
                    164.364986267584826915250586849,-296.444293245767718330729425966,107.104471402878000769706823821,
                    -235.149222833592903165907903114,60.7181756270929273370345812988,-183.619622449627335366119555046,
                    13.6239567353660449617062077129,-100.893015376454951654223832055,-204.773942986710522949925709928,
                    759.618120869987194165262228367,-3871.06531499377709616208132188,16755.3216124185932691738248093,
                    -73702.9866794950959717071058471,321031.535279046093404156637798,-1.39588004994295806947489576487e6,
                    6.0509140917682160286684752473e6,-2.6163871054214756500977414814e7,1.12854994947655627785216092946e8,
                    -4.85674380569157367024882840042e8,2.08558076765672706656795102242e9,-8.93748718687507995405248847291e9,
                    3.82256111381821944143353105848e10,-1.63186451063742190882533159129e11,
                    6.95409738358114201751600112284e11,-2.95840437635814385382850226027e12,
                    1.25650584778936231357810250737e13,-5.32830560383539220593424878788e13,
                    2.25608957630326771763001039907e14,-9.53869302789422037825747980002e14,
                    4.02723869864659469894829573894e15,-1.69797213335317381606358908564e16,
                    7.14949497003928612056884547113e16,-3.00647116026491836831057992492e17,
                    1.26266823730895614735211090635e18,-5.29644132282331965874901162134e18,2.21897540895753758537780793494e19
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^3 LM^0 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    1154.27304097779555794403548064,1372.50623205650529579470882736,-804.231602897418826361855289949,
                    551.86799175114078340784016955,-1239.91291943519175023949737855,634.61684827878143134764000278,
                    -1037.81248120185360292821466863,521.710088215747957478544323105,-865.37394769228858094332451047,
                    417.14315667654195827127683204,-741.011124428044317634963615879,334.679619043570238558352516456,
                    -648.947690108408759068709045425,269.968229308594575410952772407,-578.105746019801568577778713151,
                    218.302071390992291010805724458,-521.751469466071564120307069262,176.254539114336924308687848398,
                    -475.711312157924388508280976278,141.44251214343098650100599058,-437.285505037133287131068897913,
                    112.195533479703096067701752818,-404.644996887757144013067062858,87.3419206900280192864266650238,
                    -376.431605574813286270112368843,66.2585473736705009464138426422,-350.955643778308604787360176161,
                    50.6005978146282929482057435739,-320.59259826320843139889478174,60.6952440715188428665888100764,
                    -222.332337407890594931307589808,283.621635982509518411346345215,506.642599262936244334769988141,
                    2406.25206827882248292776738385,6928.18464126823976142359375648,21612.5037607744961735018809721,
                    64594.6796568512995153348810587,194555.639825867067190122869778,583462.358845970280631916473819,
                    1.75108284332959926519895651359e6,5.25303149853373291121340167058e6,1.57595389472365617366867215112e7,
                    4.72779665241471732153698979955e7,1.41832703890194716833762570737e8,4.25493445885722749316525768048e8,
                    1.27646639670796085091788142453e9,3.82936036217442902363406885556e9,1.14879642056075357041595153166e10,
                    3.44635676221100931320585513287e10,1.03389742501650767982855592607e11,3.1016651429233574490525793708e11
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^3 LM^0 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    1528.85203819735684810922250994,-757.533960746512640006979617989,-1060.2175572738702210295437729,
                    171.187842011000636980974047847,-739.09641790071883019533717915,-43.5045020218344317946881228591,
                    -800.789587453225916165771447993,-133.471263582503692758221446078,-793.000384289770007940587269443,
                    -138.852599641584999982843852254,-751.187551588842868676831407525,-116.158469222663364743062142851,
                    -702.702483944382071763424245824,-87.7290825149770082977868507242,-657.010210667188381728652272128,
                    -60.6913245815374248305066543939,-616.409950081043739733309782724,-36.951628774352124122108876435,
                    -581.224937283402476772414998026,-17.8349995959735014002201647896,-555.001527110534239485832087945,
                    -17.2533884765007888699077952162,-585.539928901476337937375316217,-198.928230211055965745921233591,
                    -1223.80011323798900728899870531,-2414.6164635643459482233512514,-8629.95456453514656384247074476,
                    -27236.3935337230067230625545342,-90516.7075616698475979770589576,-300316.790287770548767562774662,
                    -979910.639018643624751650600585,-3.27443413954777597310769605136e6,-1.04851963737049860883408263916e7,
                    -3.55043109040552501408472621549e7,-1.10079906859128344950017190424e8,-3.85903833274854622426247520325e8,
                    -1.12169870262954707376975266807e9,-4.26728800212851100053658914802e9,
                    -1.07780033639489917780821008476e10,-4.93360492391256483366470879943e10,
                    -8.91848998832000558204490247534e10,-6.22987054150154362098948791754e11,
                    -3.83513444463224054623848034585e11,-9.02861905964842807974520218e12,8.70084875875644616758909946556e12,
                    -1.53803957343046732306380432477e14,3.863618835704803305675695709e14,-3.01146546848785788026251465024e15,
                    1.09424430205977134942040667934e16,-6.46308069418136812991952820898e16,2.76487414822892032906374060762e17
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^3 LM^0 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    1635.36041394279207855529881963,-276.520062238396405755046474835,-1305.54681782571599507671411968,
                    267.733246359856441743513041199,-731.679818197060246163198968513,285.300910806846476303728554452,
                    -712.388883433670096036707282361,197.164003839272858761708540488,-738.203499868060674497206700942,
                    137.854513168911596642551632692,-742.018721433353279682514934062,110.567262246488357366271133063,
                    -727.187570529580038898453050945,102.332342649681734385849952449,-703.026149825116884142263685341,
                    103.54420587230828010210834434,-675.612881474893824895530055897,108.847187192633364971267529599,
                    -648.068755851987823671051999515,115.577604170178546151176343318,-621.677110259439375645265139904,
                    123.034940302787653409175903175,-594.275472922659227726960608627,143.520188937040392751411593364,
                    -504.347131068925025702643376646,472.844011235204690847928182073,1072.33943074113078775908616853,
                    7972.49043338181583322851195704,37238.405219011199477769437998,182538.030596331976601120435235,
                    881231.418005983905008571383132,4.26749569989283646325921578119e6,2.06732309675915633468977614495e7,
                    1.00253791588054468825340591534e8,4.86604784700238874448292663153e8,2.36388354633270065739314506187e9,
                    1.14928292681588737947460937253e10,5.59191283641530442925045795306e10,2.72275551565402725755511295056e11,
                    1.3266472140415651723130171727e12,6.46823426957542327323949044694e12,3.15562636674130809834389457368e13,
                    1.54043015806693857979491551072e14,7.5239000603628089879997013341e14,3.67686248859532753392575407665e15,
                    1.79777223646995083964382792292e16,8.79437734575661982168815804186e16,4.30407203368673811051561309565e17,
                    2.10741181878747741988489131701e18,1.03230184152412299351585624698e19,5.05875741641958441901031381302e19
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^3 LM^0 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    1615.37515422198076720067674599,452.51051040501331758559509008,-1536.60032100747785000776095487,
                    420.364859173611207331888046442,-1034.6409723208426793236637886,567.616443244536159009679044829,
                    -858.848574372101762498605749388,570.894541758810615168538654254,-805.280105167017619976973470667,
                    526.694683794843319377957577479,-789.243437841130219798865500916,476.662851239445353909981240609,
                    -780.730121542864389894072602705,433.863663378300784746937213691,-770.59505923060204998953738565,
                    400.572010191917739387230013185,-757.097212856695093607004995891,375.608075306992627235743807231,
                    -740.808611958086846335840088245,357.059238337998833938249585181,-722.78037677250012856430501531,
                    343.178744540119211868038257617,-703.952381788537884226641231524,332.596919580695407516241124844,
                    -685.043089261401307972966883076,324.208617585163057827469750901,-666.937679876862854629683209155,
                    315.68750303667302441189966285,-656.089888325207800415766484862,283.083422946880327427034700825,
                    -741.950307875539942217678613456,-114.273529035583710529957500372,-2223.63378725373699673970860525,
                    -5841.97027128923354399615413745,-24105.5804397533569337204217321,-89729.1046299462187405178688165,
                    -345814.936257723507775901400655,-1.32507528609570970976901462372e6,-5.09436077077275555559271299105e6,
                    -1.95969292857620540054874185879e7,-7.54707376309685810756585178537e7,-2.90912341852364400261548524996e8,
                    -1.12237187746686098602592305031e9,-4.33390262383630321671341932499e9,
                    -1.67484073263967185083050848112e10,-6.47744526568453558594380720848e10,
                    -2.50700497686361330914594103066e11,-9.70988377509349056491505895723e11,
                    -3.76328699146925106187536175501e12,-1.4594962773279590133754888531e13,
                    -5.66382200209456845295911192381e13
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    2298.24591419974187869296005934,-3744.52619750418405114960154838,1797.87417772092303043102654022,
                    -808.664748964078480046372193172,-848.133709275971706910314088014,-3866.05846235359104284635295628,
                    -11594.5643773189330550261542019,-39151.0357019807028984911196965,-131319.349577957652192792906069,
                    -468300.676178885991554698336592,-1.61308508899081170283819779961e6,-5.90769742769881347648920816138e6,
                    -2.06037430344017197032641545174e7,-7.679770644928246842845617774e7,-2.72812805924812516423890480897e8,
                    -1.00410966022226860330161564601e9,-3.84614744723625964070844720881e9,
                    -1.22033919647843564842643798135e10,-6.38719542161988454718428890061e10,
                    -8.39718380180975351312075099169e10,-1.51309403812153933410311667083e12,
                    3.40557018774466833650547176284e12,-5.45710687934405964742087378205e13,
                    2.89105114948275810404919344025e14,-2.51502392864031980203199149111e15,
                    1.66723441794164188431452841356e16,-1.2649899300620527603646436663e17,8.92250473651561456749216914144e17,
                    -6.53533968604956132130657672203e18,4.69512060405691834315224718028e19,
                    -3.41151300700717740497602637917e20,2.46801714381718504414415003075e21,
                    -1.79298937796628272096336397392e22,1.30245166082504371730819855773e23,
                    -9.48303706323000327611476559229e23,6.9122630303715212445647474038e24,
                    -5.04744786696855837914096634406e25,3.69110706265261162782185946787e26,
                    -2.70364860155687692916855998229e27,1.98337603385348773215892731158e28,
                    -1.45724746839243915699498467421e29,1.07228970566557543580101217536e30,
                    -7.90195434709955423564225844226e30,5.83154057476710769430184568452e31
                  },0),
                  // polAQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    479.363158834517669448732872019,-1206.6157690291217505222219165,-444.779572258549774180353866256,
                    -283.660828181398833509632342167,-1631.9585843314457763624514885,-5098.69246337379708200837757713,
                    -18054.3521140152178150197361944,-59381.5906050323863577823183987,-213440.226425334339749895421201,
                    -689485.820420168790662378241501,-2.67862452086348289915509334497e6,-8.01700844351501560320644997123e6,
                    -3.68945829931239626937850779394e7,-8.41896058862684941479433437537e7,-5.94959305213326614091570554858e8,
                    -3.96067879939320959782843760279e8,-1.24513076838836167375537206593e10,
                    2.35493200354877975873895379388e10,-3.5633690145639377689442656854e11,1.54580785181580418480341008767e12,
                    -1.29966104356210067909326008713e13,7.52635253402243503158869790248e13,
                    -5.42747473281182277610242877854e14,3.49899763346351449737370877399e15,
                    -2.42842240860250027792111627539e16,1.63466263938670510971128188225e17,
                    -1.13010912735930506622685356958e18,7.7685084849076820742884472948e18,
                    -5.40196138865781058279887808117e19,3.76189299406821719829912129713e20,
                    -2.63668811058005511721831013679e21,1.85407356609374778787503747782e22,
                    -1.30971548091218098024878522288e23,9.2839639185827719643136956683e23,
                    -6.60541968646181258729771024834e24,4.71500290681045447333075350621e25,
                    -3.37641398879752591118621659369e26,2.42502540077182159157476288254e27,
                    -1.74667591500493345676334456855e28,1.2614553361028760882913210518e29,-9.1335894214531675460893229247e29,
                    6.62925327619511800720478147803e30,-4.82272490470087200621246373138e31,3.51623391064388951941927183588e32
                  },0),
                  // polAQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -104.078205305556822843068376162,833.431702495683296392916159526,73.0998807171559936899210776466,
                    4.14420173975893022163771701091,-354.39105811439480848685552708,-1856.2417400794771652512867689,
                    -6731.04407140757719387573097534,-21943.4660203743471774501735582,-77143.8123607659177013477722707,
                    -247621.230126200060288174082539,-934944.840215158757565407002842,-2.84231195811888479987692438876e6,
                    -1.24274002959037801249729964573e7,-3.05918269593142401524397480956e7,-1.91018683788175697490229173261e8,
                    -2.02016739517883111258989327495e8,-3.74627206850207755797793062251e9,5.11047127548914909226278921037e9,
                    -1.00659584938616064886580797021e11,3.95802629867857154226123549478e11,
                    -3.52308357077334240666739551317e12,1.9669845882826573454601376773e13,
                    -1.43910987587167225155981478274e14,9.14417179185809325194977131837e14,
                    -6.35989810451724723793101184873e15,4.25231401009490120711839845781e16,
                    -2.93577937393606357113900247069e17,2.01012152227737271624766343958e18,
                    -1.39473657008329985713545790691e19,9.68532198409356643120725026072e19,
                    -6.77351987637310312061484491434e20,4.75211589289499843407908389384e21,
                    -3.35015010885326732163261780001e22,2.37012257805276707729552209558e23,
                    -1.68328116990355195786065239923e24,1.19948204668341820882383569837e25,
                    -8.57572061603463291719787388394e25,6.14993306957596846539437103554e26,
                    -4.42326319451096421450435834248e27,3.19014722301630713540636617709e28,
                    -2.30685069111417589380481158083e29,1.67228225085662782650049376337e30,
                    -1.21515181176541326422711668685e31,8.84978975836340927412268375193e31
                  },0),
                  // polAQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    -26.6558603437065111428511274076,-117.404328695303027097013794567,-59.7098765432098765432098765432,
                    -60.7757201646090534979423868313,-3.82613168724279835390946502058,153.634074074074074074074074074,
                    643.647956104252400548696844993,2286.83096777805772514767223762,7927.24760644998740236835474931,
                    27563.2534538506760728982951205,96685.5320768828793520151544843,342323.579408417994276580135166,
                    1.22246986530459584892805992694e6,4.39904180674250128191248799036e6,1.59372732048857159663020468881e7,
                    5.80860387873962656325972022621e7,2.12835979163386936239669925737e8,7.83590958907237050634301691587e8,
                    2.89731410046097169673589711467e9,1.07543336328774568670869258749e10,4.0058759040199954945618724519e10,
                    1.4969321895278332539046235051e11,5.61020858161485834614268771557e11,2.10825945608741644559136041946e12,
                    7.94228266744743367231032258327e12,2.99889507258068097350709668219e13,1.13474723206827217746003486349e14,
                    4.30223218749172775827080286235e14,1.63413128573924178296799827953e15,6.21764208514541139994670549382e15,
                    2.36953147066225407850484210541e16,9.04386264568720809229082469856e16,3.45669260058327839902298305951e17,
                    1.32296067531075066166380282163e18,5.06966871066167867146814181037e18,1.94503987097055955377813103022e19,
                    7.47078017406885801287856864011e19,2.87254168940397497837697293201e20,1.10562034534352336194992106222e21,
                    4.25954418300179873924032955844e21,1.64254536150784470046871407411e22,6.33942562675243298306013641351e22,
                    2.44874299483623553887055806459e23,9.4663140879270217761796765614e23
                  },0),
                  // polAQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^4
                  ome_x<double>({
                    -4.41358024691358024691358024691,22.2592592592592592592592592593,9.24074074074074074074074074074,
                    10.0689300411522633744855967078,17.3096707818930041152263374486,47.1296296296296296296296296296,
                    147.792181069958847736625514403,485.267489711934156378600823045,1631.76917989417989417989417989,
                    5581.03737997256515775034293553,19354.0898491083676268861454047,67907.8451178451178451178451178,
                    240682.912925551814440703329592,860529.302785691674580563469452,3.10025068477818477818477818478e6,
                    1.12443487666078777189888300999e7,4.10241006432613168724279835391e7,1.50461484001906318082788671024e8,
                    5.54435341260187202452997659969e8,2.05167782680456284744783770125e9,7.62118983253752436647173489279e9,
                    2.84078632625746619635508524397e10,1.06224188098390118112340334563e11,3.9834648901876152832674571805e11,
                    1.49778355295723306942207908391e12,5.64543382150674588477366255144e12,2.13267982810284242165242165242e13,
                    8.07351512422284650557490063663e13,3.06227654963650429567574629303e14,1.16362613869858397053457398285e15,
                    4.42912621369724462203774655882e15,1.68853985841664574087348997743e16,6.44689682518324297952135603345e16,
                    2.46489002299186353579428544706e17,9.43661961505634247851004599371e17,3.61722121468817800375785869904e18,
                    1.38817338450164705317842935528e19,5.3332883853912156958723816409e19,2.05118084119718167650235103525e20,
                    7.89672655774022314543068592659e20,3.04300717406619183750006809908e21,1.17368513589744198568526655375e22,
                    4.53079510237535407951528573938e22,1.75046790068429277743932044488e23
                  },0),
                  // polAQg_reg as^3 LM^0 NF^0 [above 0.92] y=1-x H[0, y]^5
                  ome_x<double>({
                    1.85185185185185185185185185185,-3.7037037037037037037037037037
                  },0)
                },0)
              )
            }
          ),
          // polAQg_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^3 LM^0 NF^1 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    603.693338520912253955661052799,-796.560795779067018651775966517,13.8707106369320871368309386694,
                    26.7882991180027579778566971762,15.3574274712463023061561116051,14.8006075859086516549101965527,
                    2.29331740740844414402300394265,10.7995331351014994028565881275,-1.42202708950296862356897683368,
                    8.78363720181360586228287001365,-2.72967676099843738478028345051,7.53421315179604306558368773283,
                    -3.21439921956490198282892819234,6.66960579673453033742340975982,-3.36566030828891359492823801168,
                    6.02884630439981665988151954655,-3.36817013141705993243848749793,5.53115100568221960378821737776,
                    -3.30135981600277457508976445313,5.13110045882945171857102812166,-3.20251949072823323025113114055,
                    4.80101930383518456060984533621,-3.09020861798812750530936597145,4.52299750886211132225209200039,
                    -2.97399685994042583969021178693,4.28488787139132155380854127041,-2.85888595365496463815964631652,
                    4.07813546867494711583388912178,-2.74745706879307645734828719557,3.89652589917320214371453301164,
                    -2.64097040365640384333603328926,3.73542644225410847192884578775,-2.5399523587154586253794106841,
                    3.59130658835747285545800788647,-2.44451956590272405707373195418,3.46142431404401718139069701307,
                    -2.35456225058127410935763390336,3.34361457158173998250923308762,-2.26984986840570697356191262058,
                    3.23614294484876521473405765146,-2.19009261459845378611259367475,3.13760206921369944318881227193
                  },0),
                  // polAQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    539.676530481808446371802394196,-79.6535199987595887812280769003,-72.7921660415394880209324804038,
                    -29.0557875188897159086814174437,-15.7059857659969085454544590897,-11.9302253711546931465610095576,
                    -8.30385628135881748229956236368,-7.66810989446648806460743575273,-5.19488405345030464322779518213,
                    -5.89222228032447965933918164878,-3.52732058025171469382082634633,-4.93213226411828671548308204998,
                    -2.50514814939674626368808749185,-4.32734968537891946795531077026,-1.82408944060928459969578163305,
                    -3.90687928025460246939217743608,-1.34366466476172447764278634287,-3.59405343933039392632095908529,
                    -0.990404591614018391800915385765,-3.34970374889066635097821982502,-0.722324816402280527227775125755,
                    -3.15180406447334525783881291239,-0.513786288685499745474984789964,-2.98702268642197526809513699535,
                    -0.348301401915711611190755445069,-2.84680737629127901712500710118,-0.214819190108486665953497897517,
                    -2.72540767601628220443990472757,-0.105676721245732611004059502951,-2.61880415753047982546818627704,
                    -0.0154074176543563620068412876676,-2.52409468346387462987236942613,0.0599835062299539705854597711889,
                    -2.43912541200466515260643796651,0.123476338046599815193303197919,-2.36225975712818130231579244665,
                    0.177334838754030014636228630048,-2.29222858522123295131880115277,0.223305836818082332074108350132,
                    -2.22803008993438679369834826832,0.262756193085141113042273335998,-2.168861064791738863222464758
                  },0),
                  // polAQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    218.199105701073603198439336168,101.354875017605891111148076941,30.1481481481481481481480893017,
                    8.69135802469135802469147195388,4.45061728395061728395057866258,7.07674074074074074074076931523,
                    2.35828806584362139917695341825,5.54378336872667938427577430033,1.65882194147500269949249450565,
                    4.5688973806257756875040957947,1.31188895420994186426285122876,3.90629288026533205596567517178,
                    1.10239877457508311502801805457,3.42638313545611375986130292596,0.960415469532725902729525016183,
                    3.06167579426536342636116604445,0.856740050587272809495031318282,2.77426701466621067679484755965,
                    0.777044904184164348053048127736,2.54132472526859813128097869393,0.713457754453309170311877192241,
                    2.3482795610286185463624910328,0.661276897551259405614022343529,2.18538865855413271626769330356,
                    0.617509106543529847990539525863,2.04588149930249139055469017574,0.580150552967127654045465904036,
                    1.92490046478182367492743810916,0.547804307520821574469074380207,1.81886542908896972397883196709,
                    0.51946359463486784363526512026,1.72507665627608219643070474824,0.494382410563440896374000868055,
                    1.64145772462978960432911880256,0.471994853839517920498200950584,1.56638395584119087523443298391,
                    0.451862935218030826838624342427,1.49856483096471694777147543266,0.433641725242257573662480642107,
                    1.43696150559836807461169436151,0.417055431376664973769018833405,1.38072774155989422944357666294
                  },0),
                  // polAQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    48.6995884773662554994263074383,11.4650205761316865320115623853,-9.48148148148148148148147617419,
                    -0.131687242798353909465025885018,-2.67489711934156378600822691327,-0.0592592592592592592592871602817,
                    -1.49794238683127572016472065756,-0.0376249265138154027044310983193,-1.03174603174603174603180183377,
                    -0.0274348422496570644718792866912,-0.784636488340192043895747599426,-0.0215488215488215488215488215466,
                    -0.632248410026187803965581743339,-0.0177271288382399493510604621697,-0.529100529100529100529100529083,
                    -0.0150499706055261610817166372706,-0.45473251028806584362139917694,-0.0130718954248366013071895424823,
                    -0.398612119745017348503187283131,-0.0115515125261713955671070680805,-0.354775828460038986354775828448,
                    -0.0103468547912992357436801881236,-0.319598097375875153652931430699,-0.00936905284731371687893427023764,
                    -0.290749686884952585435677223107,-0.00855967078189300411522633744767,-0.266666666666666666666666666658,
                    -0.00787872392810664415602687207544,-0.246260369717159840616630740079,
                    -0.00729793833242109104178069695235,-0.228749822619554420320703845601,
                    -0.00679676091862471790787202973512,-0.213560334528076463560334528069,
                    -0.00635989524878413767302656191479,-0.20025967738386039039633810875,-0.00597572362278244631185807656334,
                    -0.188516558886929257299627669992,-0.00563526489452415378341304267172,-0.178072809651757020178072809646,
                    -0.00533146731977141333866480065255,-0.168724279835390946502057613163,-0.00505871725383920505871725383868
                  },0),
                  // polAQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^4
                  ome_x<double>({
                    6.32098765432098765432098765679,2.32098765432098765432098764935
                  },0),
                  // polAQg_reg as^3 LM^0 NF^1 [below 0.03125] y=x H[0, y]^5
                  ome_x<double>({
                    0.355555555555555555555555555556,-0.711111111111111111111111111111
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^1 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^3 LM^0 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    77.9349415860155837155205047383,-25.1192931066911125990117861286,19.384330770032649313843275659,
                    -32.2369992570660650209657651955,-0.438760601085532543188164460735,-28.4988360417766784700904453647,
                    -7.20104058864553000686351425005,-22.7898613610389077930281632546,-9.11066810442278478060025486331,
                    -17.1088992739595613290067195945,-9.14558262513425654913018631507,-12.0910658404822724815554212738,
                    -8.53134036743483583027068882451,-7.8871474757265044944324244715,-7.78676022578765103535288822113,
                    -4.46229737861066865160788957607,-7.12110758198139886108968227051,-1.71664703916237850007609358884,
                    -6.60411046903448763059267095927,0.463708487014993127090604901427,-6.2436002983594006838700680155,
                    2.18576433588105652167631406939,-6.02204710185753735423766140864,3.54213385340356410095020519794,
                    -5.9137673183230936120508121596,4.60960253479976803900260640077,-5.89276092434490170237530090902,
                    5.45023468510670611266427580415,-5.93595867846506592469471338714,6.11339804318063763602732488957,
                    -6.02424675701504728905849707644,6.63795199203634340820599452295,-6.14245933353350338157597596522,
                    7.05427328443120800594543518713,-6.27893814385329777434430252475,7.3860009259706954970270511946,
                    -6.4249551471029677108920491219,7.65147983022747075933464389632,-6.57413809649618997097744596379,
                    7.86492591920703570718299781105,-6.72195858708825380124481771279,8.03735118904876863644530933191,
                    -6.86530180502273287573273480782,8.17729004611756699020177702862,-7.00211785308449192756327346887,
                    8.29136517277873858270518882954,-7.13114613376936242930013569593,8.38472594994151476527774499513,
                    -7.25170146764852664801015907026,8.46138682104028342314045089614,-7.36351054384412986020831636099
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^1 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^3 LM^0 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    53.1855821169406040691797086248,-60.4598331366391674342737999941,-63.8663415020604934284447593716,
                    -38.435633892581036604125256441,-6.44671109281215488103712899091,-9.37341417684763105668073134636,
                    7.27306028097522558840197487847,-2.9909589922980571400856019764,8.78227334250902748383505839309,
                    -2.10026383832104161127592177589,7.88365407324905245448435067212,-2.17653105082977289147880243348,
                    6.77066787608543154816341749887,-2.28780938253363004578306131575,5.83103680614992227480820069084,
                    -2.30248561734096769854328659146,5.08000074311797955111598703952,-2.23772241144573904698636371162,
                    4.47537327506616654541595302429,-2.12444460924133725785930531318,3.97840398191664070299429378731,
                    -1.98524385273331987174998890592,3.56112986960018028365204207121,-1.83424254011901877227330182124,
                    3.20422499200017940363509725101,-1.67983167383346998529596840745,2.89423810724543453148333678782,
                    -1.52687320036557421100941951804,2.62159317381717988329488041661,-1.37811076078831115830275114658,
                    2.3792915879704196606458276217,-1.23502109839257585200916896412,2.16208650524887644566700401033,
                    -1.09832154633255897801870588638,1.96595240141438277259846647758,-0.968273887013492044261630161039,
                    1.78773715061373304346413470215,-0.844868179005027873763756255595,1.6249281864475042732617509728,
                    -0.727935212820820611764023244725,1.47549141740143367200152045231,-0.617215946611145746669849126607,
                    1.33775763302696733917053303639,-0.512404623907082451211613693361,1.210340653107044912299446628,
                    -0.413175563861298876103022014602,1.09207718244423146548345957445,-0.319199698295134777726465818909,
                    0.981981826583867377839918762818,-0.230154608001825783861949927074,0.879212906220355106089914083195
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^1 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^3 LM^0 NF^1 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^1 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    1.61763827464881013143294518341,-118.215342445437376672618286035,-15.7946415582088696690973993169,
                    28.0086026736412967642024610067,0.834131099765160912443643979314,6.5196673162185224162291121831,
                    3.50461254474754777452797937269,1.60337350137234396668561827737,3.69348323873042427243338981285,
                    0.0269358204505012825929829544835,3.5606482582027855439739945236,-0.596840087604571117745344400542,
                    3.39999275229887060196249215814,-0.866977264043054746608275093508,3.25536084336985320754329630029,
                    -0.981710055101982098715210077156,3.12955881402332608652956134826,-1.02020326620163829504939678283,
                    3.01906208963642498943503898108,-1.01853733342712161749132139666,2.92029633229424393729406689699,
                    -0.994808966814273279113303391185,2.83056077568874304265520115925,-0.958761546717828954129506169985,
                    2.74793860800680318018372337368,-0.91592604810628838690584517027,2.67107827750139317988332947449,
                    -0.869567600646368329440367814447,2.59901361213253642785697331622,-0.821668203218341694685871969402,
                    2.53103837049151395240346877398,-0.773452552058451475800182315895,2.46662281216969409323337867031,
                    -0.725683249419616289514468210377,2.40535882084089869675517679651,-0.678833319847215178700070594892,
                    2.34692367228325106105144959199,-0.633190481144918108938355369791,2.29105585749008644618596280748,
                    -0.588921983311570752366569510042,2.23753872146877569632482338502,-0.546115905438269827878147001534,
                    2.18618921343491165097049213156,-0.504807993490009724023791932623,2.13685001905157446113921197742,
                    -0.464999396363624028299924034168,2.08938396019626421352083992513,-0.426668548614908237332778809684,
                    2.04366993646057760439945439379,-0.389779218107389209843489837746,1.99959993015060551668115040312
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^1 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^3 LM^0 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    -38.4617842249855002720184749959,105.569303019713669887057524349,47.9434315044849823427210237691,
                    -8.37298137352339068830259491484,-5.43294436292016596766387581904,-12.3503295107147541895379292666,
                    -4.2640073278067154831220080103,-7.0152143239267734534812434783,-0.914843854556183932273930380037,
                    -3.82420544147221413213283322112,0.914531630927124456443067544933,-2.26288745017200386511769122725,
                    1.8047994718274495427564108204,-1.49231128371997968909789575554,2.24448544806471965909621319759,
                    -1.09102008744957753045160968442,2.46885625167006334013432897791,-0.869485483453259447980569319467,
                    2.58488227478473534064498824422,-0.740843142886150410472074001407,2.64288802933249232916565685032,
                    -0.663109319964925011101174323813,2.66796966871621667201253376727,-0.614761754837849566571923546381,
                    2.67342860289951799410913666889,-0.584144327093181556966055788297,2.66672309228180602715517964963,
                    -0.56463091447697496521906453461,2.65224837808775365541816816089,-0.55229328374110996209446689679,
                    2.6327089345353692787891717799,-0.544716523699361859347609307609,2.60983187510729073084469964664,
                    -0.540368535311014262095440506628,2.58475575019575055481642279259,-0.538250217705413431321371518999,
                    2.55825161201811192227754807289,-0.537694143577133649053440352609,2.53085357761677907227177866018,
                    -0.538244873229974060927029054475,2.50293861434030304746677566027,-0.539585721731565397253501741607,
                    2.47477681246375819811789965527,-0.541492781375160578489911747304,2.44656394743768902529717186417,
                    -0.543805381190283163302428123689,2.41844310210059225915792485853,-0.546406707344786586758079956952,
                    2.39051935066375304891384316613,-0.549210846632638775190298507788,2.36286993551954046496833228549
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^1 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^3 LM^0 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    -57.5958476600020393436522736433,82.0485754567525193732059603353,64.8826066780335924803722749857,
                    14.9879097173917871781329232465,7.29898479309228825272999041344,-6.94619089100353484486928764973,
                    -2.97076383970173967084796441379,-8.90523346896235617360374449989,-2.67738142884275204686041381935,
                    -7.08018714679544847316911488774,-0.902604563247699838153014081726,-5.24508344576462755892370722799,
                    0.534955932452178671909786381975,-3.96325461414080410474216398974,1.47727369325538640384511682196,
                    -3.13941613251777798601344629876,2.05841226191845014747499648667,-2.61483130345098249163856378268,
                    2.41048913528570270939668152991,-2.27394642227804600315027875311,2.62244413383708001644251120915,
                    -2.04491953714036021339318586838,2.74863449575681156015510136966,-1.88502212124919772150592301979,
                    2.8215065270812697745780130365,-1.76893650699590214472579773688,2.86052860145828689304869869015,
                    -1.68144644894959075803252200566,2.87759331148518524836078718969,-1.61319912716197806740581529068,
                    2.88013537759297349779977676397,-1.55829571435003971208081581098,2.87291754502573950161454439557,
                    -1.5129159474724222865400512478,2.8590639645778928373646875569,-1.4745207403045807423651043436,
                    2.8406693747792750679616236441,-1.44138020810206777729031850371,2.81916630745194430606963013884,
                    -1.41228785713291403098476468905,2.79555165835912005496240575897,-1.3863834677803975373749616817,
                    2.77052973280564492199885680162,-1.36304084755150655982401405141,2.74460455704994617793256343547,
                    -1.34179516293916734797684963875,2.71814068373154206320793451731,-1.32229494144613995701025695856,
                    2.69140401332500530014903788453,-1.30426976704737597116441672698,2.66458968440177825922816764336
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^1 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^3 LM^0 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    -74.251914754127099696593270264,48.5888887896178040930256845289,62.6584492600935200313496421041,
                    30.8065821068870015115969903781,26.2386962235254505982418308482,6.95778537775472958892716702908,
                    9.20005022345358171701722355651,-3.41927268225967187827512276307,2.60961533567932351799012091742,
                    -6.96813760667301770280601249305,0.630903498172535330181063336775,-7.61645292275801692603608379194,
                    0.47921508370821499468859396346,-7.18835371396914804627051939436,0.939056083961621330451505358533,
                    -6.46010950098839571596996140904,1.51730517742492961748899186646,-5.73323019018993314261425616405,
                    2.03615172439858440076650402273,-5.10578555842671664149358526292,2.44821488917931064160346605383,
                    -4.59433028964161093421950948307,2.75555818624742320643545972325,-4.1865630454385902960195560632,
                    2.97565433519320734818670360664,-3.86292036794752129632750385673,3.12801378307652187672129943899,
                    -3.60465011082463087486654344724,3.22961240217727437363184389769,-3.39623908023875647952649034916,
                    3.29387013335001283331251132703,-3.22564689497850809492750241334,3.33092072054339784549495513597,
                    -3.0838088840321270152458150428,3.34824124576215755972677599167,-2.9639930478521374458532426776,
                    3.35128774511709077981507293483,-2.86121955854497233089171305653,3.34402525858246841827941840125,
                    -2.77179726055401675757632040766,3.32933566327075155373597372517,-2.69297407944794179815553664701,
                    3.30931912987462205562447033576,-2.6226808637307259908570932489,3.28551237054804195144695272432,
                    -2.55934635509566879516725158181,3.2590450734835320910918418479,-2.50176430057270958175342856478,
                    3.23075164212081410899144687179,-2.4489980446085410449640630287,3.2012510626280609796037561972
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^0 NF^1 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    -205.426364466646251313667307444,423.898189588196216909062767427,-58.735771239385886451898753721,
                    -41.5652101515325574831828642458,-22.6596479028683429373474686233,-12.1355032828507897402853231675,
                    -6.75187653373041661490414625661,-3.81530010418747906854203911435,-2.10795396951779699362185773726,
                    -1.06153502321883057909385822965,-0.392175068723472810500712350091,0.0511542665982247366009206025146,
                    0.353239016479423943350373006178,0.563885575118579653380732209161,0.713506161611220078463775210805,
                    0.821302693761192823924451543385,0.899759715644639191110700705432,0.957207688555303255306598286405,
                    0.999335372481250853153246326711,1.03010908610371459759008218692,1.05234651270715628697908892457,
                    1.06808356970523399933165440592,1.07881413827051272389579782052,1.08564986055960502260271104559,
                    1.08942861473682599171802974671,1.09078939413544954360061629049,1.09022479881823947649566164756,
                    1.08811836071263871953430070814,1.08477143635745018921863480687,1.08042282134050705661606562674,
                    1.075263219686324849250883644,1.06944603138133736291082064441,1.06309547483692396118612900629,
                    1.05631275957470555247511033749,1.04918081810118477699390481939,1.04176796303626833834542430612,
                    1.03413073544499272589530917696,1.02631613942609474605296702112,1.01836340729726026077729710879,
                    1.01030540309263633899907235673,1.00216974540014185521346894792,0.993979710952443526434712526118,
                    0.985754965854318040731441265593,0.977512160480844959471297967049
                  },0),
                  // polAQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    -51.6269719292640054908328270226,38.3499557874555709679352009097,14.2839506172839506172839506173,
                    2.24554183813443072702331961591,1.06858710562414266117969821674,0.116716049382716049382716049383,
                    -0.413843621399176954732510288066,-0.701727915151951433130571452567,-0.856113855595148112154914876003,
                    -0.935398126633674350703549214229,-0.971246867959194041890494957318,-0.98143017291261639505987750336,
                    -0.976267524570394539931176134479,-0.961932161095723079797884385509,-0.942207356217277919507314044401,
                    -0.919455223433072744255388771367,-0.895169840739372673487940936542,-0.870302914941522504832388516789,
                    -0.845460792634891811774608833658,-0.821026503086109614246373175559,-0.797236937922455312396107849121,
                    -0.774232539660786336170615170562,-0.752089785742282185659035296483,-0.730842702458775439868677298443,
                    -0.710497267127085181499354904991,-0.691041131829178598120365938229,-0.672450229611612749887669601089,
                    -0.654693279849321217825540340151,-0.63773486420316936345573241551,-0.621537522103953128616575363861,
                    -0.606063169273634619037824418199,-0.591274046512824116435047487902,-0.577133341481799358055271246534,
                    -0.563605582525322744863182125078,-0.550656873726544218903366682372,-0.538255019773939098260853084012,
                    -0.52636957490108471572655010968,-0.514971840128860142224815753929,-0.504034825972315941454205774085,
                    -0.49353319276788958009490226902,-0.483443177213831326268044997918,-0.473742511172068535401545478297,
                    -0.464410336957409462014968980448,-0.455427122032792239671077944388
                  },0),
                  // polAQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -2.96262253217140218450257213163,-5.0377178986201585939578186997,4.88888888888888888888888888889,
                    -2.77777777777777777777777777778,-3.71913580246913580246913580247,-3.60740740740740740740740740741,
                    -3.31440329218106995884773662551,-3.0139749727051314352901654489,-2.74400037792894935752078609221,
                    -2.50959402965575805081977921484,-2.30759030635573845450388660265,-2.13319049076624834200591776349,
                    -1.98182328333843485358636873788,-1.84959390087595215800344005472,-1.73330739264805198871132937067,
                    -1.63037515101007164499227991291,-1.53870333627278071722516166961,-1.45659281686530821478918364732,
                    -1.38265711351917511941434364434,-1.31575743582052209945759896775,-1.25495195102766663246810984576,
                    -1.19945631273952075957088488417,-1.14861290705446549602393758238,-1.10186679270714328284357498999,
                    -1.05874677426084693465495817943,-1.01885042046877795670066201467,-0.981832127985974139820293666448,
                    -0.947393548693538141675737961482,-0.915275862610763649368391676838,-0.885253500998173817757457792941,
                    -0.857129016225330137339649824787,-0.830728864187785091537169712442,-0.805899917379658534705360928046,
                    -0.782506566493105267950494408624,-0.760428298809515823950831465424,-0.739557665014906735124233888445,
                    -0.719798564144450647199895047182,-0.701064790420813110169132858489,-0.683278796752381140092951627478,
                    -0.666370638314668430443698573537,-0.650277066488267567889700143411,-0.634940748875906520165889588852,
                    -0.620309595478382009452895074643,-0.606336174610620393013780572782
                  },0),
                  // polAQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    1.64609053497942386831275720165,-1.51440329218106995884773662551,1.33333333333333333333333333333,
                    0.658436213991769547325102880658,0.411522633744855967078189300412,0.296296296296296296296296296296,
                    0.23045267489711934156378600823,0.188124632569077013521457965902,0.15873015873015873015873015873,
                    0.137174211248285322359396433471,0.120713305898491083676268861454,0.107744107744107744107744107744,
                    0.0972689861578750467639356528245,0.0886356441911997467553023108579,0.0814000814000814000814000814001,
                    0.075249853027630805408583186361,0.06995884773662551440329218107,0.0653594771241830065359477124183,
                    0.0613249414992334382312595820221,0.0577575626308569778355353404086,0.0545808966861598440545808966862,
                    0.0517342739564961787184009406232,0.0491689380578269467158356047245,0.0468452642365685843946713511931,
                    0.0447307210592234746824118804795,0.0427983539094650205761316872428,0.0410256410256410256410256410256,
                    0.0393936196405332207801343603813,0.0378862107257168985564047292442,0.0364896916621054552089034847656,
                    0.0351922804030083723570313608628,0.0339838045931235895393601486791,0.0328554360812425328554360812425,
                    0.0317994762439206883651328095773,0.0308091811359785215994366321164,0.0298786181139122315592903828198,
                    0.0290025475210660395845581030766,0.0281763244726207689170652133615,0.0273958168695010800273958168695,
                    0.0266573365988570666933240032655,0.0259575815131370686926242481798,0.025293586269196025293586269196,
                    0.0246626804892387548214106479689,0.0240624530030214784736748561038
                  },0),
                  // polAQg_reg as^3 LM^0 NF^1 [above 0.92] y=1-x H[0, y]^4
                  ome_x<double>({
                    0.308641975308641975308641975309,-0.617283950617283950617283950617
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAQg_reg as^3 LM^1
        ome_nf<double>({
          // polAQg_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^3 LM^1 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    25886.7540056328581079381246057,-28057.6622517250663548225911106,2881.93400058345105585562512242,
                    -700.804003416980138138250239288,562.320607247254595735649257158,-619.0841582156497085014063525,
                    476.643964804115151701368647805,-494.747743305575853359986808339,372.249663466712527431414555406,
                    -416.959220218945424372803174012,295.955045686926689444096038996,-364.985097371751935767235727394,
                    240.953491542633064615921478521,-327.720825444392904036076832329,200.15445437039087039467799903,
                    -299.520105481967684035936859734,168.950455154884566689273443103,-277.293543486416226651195683045,
                    144.439163934058895646221344332,-259.222237253753139621170574595,124.748418010612761727863076554,
                    -244.167309731613194633365547028,108.630398633790378830620994862,-231.378751238153428423243503784,
                    95.2265053274655607295633996998,-220.341685475774215372722732843,83.9287454426830416459756828253,
                    -210.690223940854244299510897919,74.2955537419547832729740175059,-202.156681293188581056530796273,
                    65.9990397863514846040095167516,-194.540311393604287321696949027,58.7909321548107563614940829438,
                    -187.687331108777364895123854736,52.4799863846943212815583451914,-181.477738845136748987981221177,
                    46.9166247738861008895850802888,-175.816368955463995774640285905,41.982259487850564887848545449,
                    -170.626669176960183887934305319,37.581721790924903660136961697,-165.846276694660352555091534325
                  },0),
                  // polAQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    10890.138103975922238104398603,12398.2764416116623152089431898,-1369.35051496267061772593671423,
                    1610.12029641882007623750139462,-293.132101945211094361587363498,1319.92519511686409603527068931,
                    -253.469137583145373336316084052,1089.58987461058658526820787546,-224.342372280727986556782156839,
                    939.49569710225314052315818339,-202.249322427405285171381578338,833.511684424656711629796960287,
                    -184.937334593775963963469970402,753.944145854861121709523958783,-170.969918142530976393746402951,
                    691.518783680889027629852588548,-159.423542546959189690360876273,640.920652800162247804558128438,
                    -149.686637766840438196480946009,598.874262603521521086572179041,-141.340174559773531971205937193,
                    563.241901386761094040683330867,-134.087681987237061773740540354,532.563177235522817552034284309,
                    -127.713337130885062333324938694,505.802737495575183362515277778,-122.056071933993663382546002339,
                    482.203767348455943989744970608,-116.993055165167789124818929104,461.198696379302444447442360653,
                    -112.428833207788012585307332847,442.352512633508513027903259697,-108.287992973306740075821591728,
                    425.325508845164487764059559354,-104.510081096359268794978820823,409.848059387221802511685275585,
                    -101.046007168768648981716595349,395.703095372289457724059018377,-97.8554467467990554094935942569,
                    382.713649404531693249621799473,-94.904932650763992320676701817,370.733824550957457036613064345
                  },0),
                  // polAQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    1962.9318833047427967785862773,-3352.73907876925819098623123459,423.944444444444444444444444444,
                    -178.938271604938271604938271605,164.325617283950617283950617284,-171.738148148148148148148148148,
                    123.676296296296296296296296296,-134.297203325774754346182917611,99.3936555177626606198034769463,
                    -109.844882912012541642171271801,83.7084107387811091514795218499,-93.2454402611978369554127129885,
                    72.7094087823885803683783481763,-81.2888584508242627900747558867,64.5303593435461567329699197831,
                    -72.2575575629543883512137480391,58.1836074175310286421397532509,-65.1815146546872325419038221806,
                    53.0983301176303867576455042814,-59.4767568802837573318988415036,48.9211053049530046977225294536,
                    -54.7716889940861634802368990781,45.4209386788984178179090593817,-50.8187182763644945554639271762,
                    42.4401570665894062649043618648,-47.4464555606618827330452941796,39.8672501371063099010747001469,
                    -44.5324126635314147647320380427,37.6209959732343064295502303788,-41.986654707177057195345696832,
                    35.6407445490469147970077350707,-39.7416073077109821003022898993,33.8802345123061905148070323779,
                    -37.7454755115216894478114479491,32.3035255156577421541785889308,-35.9578639419727045109526195379,
                    30.8822444004448227423756167553,-34.3467836461189742334279653386,29.5936736409316859700853003711,
                    -32.8865583239577536391602524886,28.419394930916371699836919002,-31.5563290923953591215539706015
                  },0),
                  // polAQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    462.,560.444444444444444444444444444,1.62962962962962962962962962963,-100.148148148148148148148148148,
                    9.13580246913580246913580246914,-45.0666666666666666666666666667,5.11604938271604938271604938272,
                    -28.6137566137566137566137566138,3.52380952380952380952380952381,-20.8641975308641975308641975309,
                    2.67983539094650205761316872428,-16.3878787878787878787878787879,2.1593714927048260381593714927,
                    -13.4814814814814814814814814815,1.80708180708180708180708180708,-11.4455026455026455026455026455,
                    1.55308641975308641975308641975,-9.94117647058823529411764705882,1.36141370128298232873396272089,
                    -8.78492527615334632878492527615,1.21169590643274853801169590643,-7.86878306878306878306878306878,
                    1.09155042488375821709155042488,-7.12516469038208168642951251647,0.993022007514761137949543746645,
                    -6.50962962962962962962962962963,0.910769230769230769230769230769,-5.99176954732510288065843621399,
                    0.841073878110915147952184989222,-5.55008210180623973727422003284,0.781268624946785866326096211154,
                    -5.1689366786140979689366786141,0.729390681003584229390681003584,-4.8367003367003367003367003367,
                    0.683963821218723179507493232983,-4.54453781512605042016806722689,0.643856554967666078777189888301,
                    -4.28561895228561895228561895229,0.608187134502923976608187134503,-4.05458089668615984405458089669,
                    0.576258309591642924976258309592,-3.84715447154471544715447154472
                  },0),
                  // polAQg_reg as^3 LM^1 NF^0 [below 0.03125] y=x H[0, y]^4
                  ome_x<double>({
                    61.1481481481481481481481481481,-46.6666666666666666666666666667
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^3 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    -1845.15190440991630046807397397,3877.79585209000009207552657794,209.046619915550701479351629785,
                    -1128.9554820410921924954991196,1042.73168121454313641538070504,-1644.74625206811596042530951062,
                    1300.86565259585069192337682236,-1711.99276801634665575559874425,1390.21167407382098610498509269,
                    -1679.94593213421564575349296971,1414.50658425215181738726337618,-1621.72005440425522958581802654,
                    1409.97187804958080183749643646,-1558.41935130889912893365729888,1391.61457330870997346144805874,
                    -1497.05296936732906418714566015,1366.40041145424048540531029092,-1439.94123440235197827689045209,
                    1337.85191229579563698000762813,-1387.64628475660636571537824762,1307.87607969589744115302510333,
                    -1340.03786763738759609891405403,1277.5611702505933039664609062,-1296.72429713279853401151711458,
                    1247.55062120277788826783575674,-1257.23806027539130587254046933,1218.23052553474614520615122045,
                    -1221.11703515211276362573394457,1189.82984177148865406808554233,-1187.93822385465069625934208609,
                    1162.47745200889070777487746708,-1157.3290948809902035616785738,1136.23665774790820355569327319,
                    -1128.96837144716449429254343821,1111.12716349254106261500522342,-1102.58210168935860718739633081,
                    1087.13968663973884206390314458,-1077.93794491292149480530886205,1064.24595990839742736659376935,
                    -1054.83913540356336118530654048,1042.40570342622905998864688174,-1033.11881600155455041293873135,
                    1021.57152171185165625299388584,-1012.63502822220247691578531177,1001.69233876034231424959632882,
                    -993.266435102699683455682952705,982.715785082297239551935044568,-974.908748538149648251676606789,
                    964.589826956062059640465491395,-957.471786418677539748599266915,947.263846913730119381806054621
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^3 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    523.489851339475342955324730276,1359.10716699846142909050542828,-2241.97807538380279254866606464,
                    725.826765909535623856258926625,-824.003739306926692873004317765,392.974585018533114023419362021,
                    -315.964135611365391731255167932,169.52337553775144982755331728,-90.8024229039713163891183671976,
                    17.9484112900820065553550449726,30.0001723963878489931328580313,-84.4585645619100863124719486007,
                    103.671002076398899365912973439,-155.295434281182820592235524451,152.038030662927654981569677087,
                    -205.736298846732367215794598507,185.246780162672644592443815837,-242.540399026348094565683978166,
                    208.7408085846085581379928389,-269.888362222554535159227435938,225.708648954014579440533132532,
                    -290.474371092115259225943934503,238.128711673925729043360547478,-306.103707419034790510732124459,
                    247.283816871515244474139272724,-318.025409445884487700764052328,254.036923719269878979675296493,
                    -327.126380430762736775634994838,258.987085389869855147227275178,-334.050147516650133158381860659,
                    262.561453348993541420926573848,-339.272404458424605265416670577,265.071623322950550564484764696,
                    -343.15056380242521739390773191,266.74934494694245104860810785,-345.957082755877063533167756294,
                    267.769864586023182138414112634,-347.902358388617574163187667866,268.267609804379798889972850053,
                    -349.150755699088525556855736913,268.346986075570085388749168278,-349.83202065241192743423940561,
                    268.08996818037422656397130347,-350.049534090891324680188877411,267.561538290448782605089697228,
                    -349.88636646327095306135754966,266.813646238523615510944629989,-349.409777718595414883935209567,
                    265.888136177075501220881460363,-348.674602053388675632468083654,264.818938004124789283745872849
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^3 LM^1 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    690.124077839818662538360995469,-505.15399917937329800921613733,-939.588842390956307530871684523,
                    850.482135816161750911672707532,-732.800817197737683732352921393,550.415654783130304781231449115,
                    -591.077948648279989083035332996,361.919694220821986488483341678,-486.885676066049285362647760134,
                    232.917636243771616941266860999,-406.582115725793270698932422112,142.053686419270437679358586055,
                    -344.286145383457406587807095699,75.8604343860519612148794799748,-295.061783042046897923182592845,
                    26.1422801507430237999661388377,-255.383056522290527273994211825,-12.1616313227664718418520200311,
                    -222.815449387863825114857860727,-42.2887153423656451537813803156,-195.662100979080996762567314228,
                    -66.3883495134003592102635295353,-172.715619794547907634398208703,-85.9363615272460892763342907105,
                    -153.09757102846355875460985536,-101.976175619418723956665261075,-136.155268474353833201798824932,
                    -115.264351844998895825830468432,-121.394403607583777080697112266,-126.361553743589999421518893826,
                    -108.434143227584957141243192106,-135.691235538099369638209929808,-96.9765486519486931145717578544,
                    -143.578585189757336194935516757,-86.7853128095440696654922133089,-150.277019320532874063266970226,
                    -77.6706885239930385468471122273,-155.986613532216876874382961841,-69.478614463738310885593245301,
                    -160.867179176248520990435940161,-62.0827415593857589918813313522,-165.047707720816389692943038463,
                    -55.3784990505214134967713713671,-168.633301537211281917657223478,-49.2786182256037204528247230704,
                    -171.710334105463879155057879528,-43.7097136059459701535487529942,-174.350342722690385843309935683,
                    -38.6096418365629133014980710642,-176.613000417723335259456062806,-33.9254398446063912680985376892
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^3 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    441.343705129755663875843630301,831.488478099775157865142467499,-93.903525288506240766044476016,
                    -221.895840277815926291552380818,-631.886547182054539257950078991,-212.161362095773649639788753288,
                    -648.010956443133665577169942285,-134.273867842138275153769386852,-600.959513443264920376903577081,
                    -73.7437617754846843401743312677,-551.442171713078547887405715619,-29.4020384685952291190781529637,
                    -506.395076111120516620799145567,4.51074579000495026838387516725,-466.342912852909125262787504585,
                    31.2806802776949726124490251861,-431.012896662252268080960500588,52.7843767244396049860734441701,
                    -399.921023733020302829005559897,70.2541786633976631552735249783,-372.519844145813495102187995795,
                    84.5759036398179353673593223237,-348.282150401312305747722982174,96.411062505454539330220993892,
                    -326.739699770740662317492499847,106.261685612426892226019613295,-307.493229695480199547059802055,
                    114.512645049106239540434894735,-290.208713959958239028195182138,121.461769303459311591893276653,
                    -274.608698071350191168590498626,127.341768037864341131595314803,-260.462880321449405975258555691,
                    132.33627174966340606101748729,-247.579571102134391236310732811,136.591601161386018594194527242,
                    -235.798493509815844428883416593,140.225446452909110947816815838,-224.984911848117184432076883967,
                    143.333313396336812146785055039,-215.024912681141247830173819761,145.993352006732991803561248459,
                    -205.821631896377960921026611678,148.270007249447750445102194028,-197.292238488616713626471392083,
                    150.216805478867995569202879788,-189.365516805484870885483148777,151.878501269826257017532948899,
                    -181.979920302292340798181779934,153.292746560640795683782712397,-175.08199693533421349851246883
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^3 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    272.080595661758569379302491109,827.704562074583160529399755365,63.0543126904340520234731774943,
                    263.001600022504504990696498685,-559.357064882244537740925498649,106.756165660860166760257404402,
                    -665.186719000669937913388481895,84.7653067004253217879400375374,-654.859458685590651230333418044,
                    93.8079471566033945153750731818,-618.915644749322179986313260398,106.757338625203449905987437878,
                    -580.319785343486473765650231847,117.929630084927944157151762395,-544.341127066848382640725700389,
                    126.921259023471207545695650426,-511.765275570627067479270972664,134.214901630060330061946278342,
                    -482.393600978046410815191366537,140.235182284002299431015231398,-455.879893433710091074828922058,
                    145.257858729033612557871305641,-431.894505769656518650163674049,149.462731787673151516588316388,
                    -410.143818484717652814715129239,152.978945445519088056849983699,-390.367357660440186233774700588,
                    155.908468469480061420174655642,-372.334419966996383462683526528,158.336373922064942816267804459,
                    -355.841725701271613004775386591,160.335193177402765542306886393,-340.711250035535592670195953059,
                    161.967037462997586058700695115,-326.78785512571873164960873636,163.284991298205886770276563725,
                    -313.936760611741691139978132311,164.334283055550509677449463188,-302.041013638950610595455123599,
                    165.153357622454330243922804311,-290.99909938781879266824923211,165.77485920552483141308886951,
                    -280.722776117047163239742436122,166.22651071951846660581509662,-271.135168368859472547454010735,
                    166.531881958879093406009079917,-262.169118516188097694983877551,166.711048169635400657401361615,
                    -253.765778307471909570714540755,166.781147300069192953078763465,-245.873413823132254703331042815
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^3 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    62.5181297819293221521391793948,831.503243987552101335172266594,-149.419603947533678562784601563,
                    822.255163847857709062080740262,-572.539046907549111376222606517,580.169664634936400634552170009,
                    -695.352373726362492921609138461,449.525134519804921453567601056,-717.157646086165376802940523211,
                    379.406401212222223518714582694,-701.350865670670443824944018189,339.521461125750574475377515219,
                    -672.250915131382345190120030405,314.848196414388766345058072913,-639.835260553322365475543003052,
                    298.034822851141575092571265301,-608.125479047525790070342541698,285.491873491212504227666672037,
                    -578.563559364259200477526319328,275.459086691866127778745779241,-551.492990002524831015334521313,
                    267.053500070486969202755939162,-526.823041312725056481816404805,259.807575116161507951804661281,
                    -504.320261356155707483307124467,253.450195350127762376305844162,-483.728708776853014657005820139,
                    247.805457892940989198213622131,-464.813607541099315074299216032,242.746901352067249840135137205,
                    -447.372669550535271449460519662,238.176926429658551185615940258,-431.235123168768233374883317501,
                    234.017245710836174737144888261,-416.257034630787491323563080723,230.203998167386781671119279585,
                    -402.31627597835337295743928444,226.684804624783772894436085401,-389.30822680492136523128495035,
                    223.41666459170973902750089996,-377.142395785774509780192499233,220.364279596123449773819707014,
                    -365.739842566636170753716999187,217.498655673397139914165479354,-355.031215438697221334387306167,
                    214.795930836203476127863266888,-344.955239085238229803640665983,212.23639986506544648354961142,
                    -335.457525838841519577238315989,209.803713349241509304980175529,-326.489620509896888627865160608
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1130.54558514130975189229975528,2920.92864246842084312729926368,-8.15647680866838617424812865947,
                    -681.244119448962911054230989568,-456.983135013498462321554091133,-395.834242681026682001245114707,
                    -374.277342252299899186715522627,-358.044217339467608379465512852,-340.551268972852886129507549964,
                    -321.601837481117740052088975785,-302.088422750602435303451457024,-282.795423803292769037634729269,
                    -264.223126957428963329788117135,-246.639215441580880906630762794,-230.156944390276987077541256771,
                    -214.796333682200274606071249047,-200.524946724902091058949077313,-187.283224642885841408769609282,
                    -174.999582075416429059465904259,-163.599096015677449385219284895,-153.008307355997390469943976452,
                    -143.157711615841914784036517819,-133.982900453860986053104031984,-125.424932083299704738546092002,
                    -117.430274768536522680035961869,-109.950526486891068397509385955,-102.942029261619670394419511358,
                    -96.3654461628826116604039000798,-90.1853389160757186310521446783,-84.3697662606369529811951378838,
                    -78.8899127562406753856886376064,-73.7197516927061277275454610266,-68.8357423566943412406973132877,
                    -64.2165600779899135915911201353,-59.8428565788380745133911737623,-55.6970477936980568784745436974,
                    -51.7631262798447063664295188116,-48.0264954607033966611171426147,-44.4738231495638527028970104077,
                    -41.0929120418730506333745305431,-37.8725851111907004422267907554,-34.8025840814129831589458862988,
                    -31.8734793680372121889670769135,-29.0765900806308974848914581896
                  },0),
                  // polAQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    102.540129081559384973483757234,-1170.77543780956533132349495683,173.698573828725634241484994594,
                    -177.865736113160282466769201549,-48.9214805245565481942790470176,67.1724627229987454254144225619,
                    148.783851149129588486906157532,203.885673623571247347913205267,240.808056352253623977202582541,
                    265.442663618379117372763635413,281.709652282177508320290255938,292.205719300301566748682644413,
                    298.669237832587862337034944823,302.281399507649518413889917536,303.85744086283348613156928304,
                    303.968587457321199785166588687,303.020766457792592528729470266,301.306171363582248016007866589,
                    299.03756853783812553456691358,296.3714739056713746854608506,293.42404413999570351280678125,
                    290.28212757156640535336529591,287.01105260288255090065844615,283.660186309664708883367151007,
                    280.266948638428285179396009967,276.85974331137412995511043052,273.460119720656799318407669576,
                    270.084382710960618073413923502,266.744801737130537565723649811,263.450526405997184668248686039,
                    260.208284811262281448693798263,257.022919779315220436549028909,253.897803169963371571690969977,
                    250.835157736569543739319238352,247.83630841638674065480563428,244.901879393952815122739156124,
                    242.031949242171230524306858264,239.226173471160914412454409614,236.483881606684215512855183778,
                    233.804154268366889011523608803,231.185884473996130327556995447,228.627826453077454287528042133,
                    226.1286345333162628899783365,223.686894111505149068536091436
                  },0),
                  // polAQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    167.439381326877874851351164445,163.12123734624425029729767111,222.555555555555555555555555556,
                    232.197530864197530864197530864,155.364197530864197530864197531,108.822222222222222222222222222,
                    80.0222222222222222222222222222,61.1304610733182161753590325019,48.0754535147392290249433106576,
                    38.6615422300607485792670977856,31.635504605134234763864393494,26.2427548209366391184573002755,
                    22.0071994597247122499647752173,18.6161340716896272451828007384,15.8569641998213426784855356284,
                    13.5808062366792525522684252843,11.6806898913843358287802732247,10.0780305382814033333064474933,
                    8.71396400244920044996938499438,7.54363784832707397116355528899,6.53235522689490426169585367891,
                    5.65291134881139303961064244125,4.88371663525457100303306728461,4.20745027361736689619035111569,
                    3.61007854083657681387689717755,3.08012852199010048877684719207,2.60814358298637164205570761997,
                    2.18627012473366846096833908858,1.80794045850346654138521480141,1.46762694122482018190861294055,
                    1.16064954913655439138519218113,0.883023952109568454353847360303,0.631340586056024350748471888773,
                    0.402667667852220074561420667061,0.194472861033233369878675308621,0.00455958594703047948689335786164,
                    -0.168985085511814073637691548566,-0.327833306922620673488846386991,-0.473451934736238912813832601302,
                    -0.607132035497313610336525628603,-0.730013547983701040633263660058,-0.843105991552750395503250279046,
                    -0.947305931103522310400833864539,-1.04341176818614113683045054612
                  },0),
                  // polAQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    22.2222222222222222222222222222,-102.222222222222222222222222222,-51.1111111111111111111111111111,
                    -23.7037037037037037037037037037,-14.8148148148148148148148148148,-10.6666666666666666666666666667,
                    -8.2962962962962962962962962963,-6.77248677248677248677248677249,-5.71428571428571428571428571429,
                    -4.93827160493827160493827160494,-4.34567901234567901234567901235,-3.87878787878787878787878787879,
                    -3.50168350168350168350168350168,-3.19088319088319088319088319088,-2.9304029304029304029304029304,
                    -2.70899470899470899470899470899,-2.51851851851851851851851851852,-2.35294117647058823529411764706,
                    -2.2076978939724037763253449528,-2.07927225471085120207927225471,-1.9649122807017543859649122807,
                    -1.86243386243386243386243386243,-1.77008177008177008177008177008,-1.68642951251646903820816864295,
                    -1.61030595813204508856682769726,-1.54074074074074074074074074074,-1.47692307692307692307692307692,
                    -1.41817030705919594808483697373,-1.36390358612580834803057025279,-1.31362889983579638752052545156,
                    -1.26692209450830140485312899106,-1.22341696535244922341696535245,-1.18279569892473118279569892473,
                    -1.14478114478114478114478114478,-1.10913052089522677757971875619,-1.07563025210084033613445378151,
                    -1.04409171075837742504409171076,-1.01434768101434768101434768101,-0.986249407302038880986249407302,
                    -0.959664117558854400959664117559,-0.934472934472934472934472934473,-0.910569105691056910569105691057,
                    -0.887856497612595173570783326881,-0.866248308108773225052294819737
                  },0),
                  // polAQg_reg as^3 LM^1 NF^0 [above 0.92] y=1-x H[0, y]^4
                  ome_x<double>({
                    -11.1111111111111111111111111111,22.2222222222222222222222222222
                  },0)
                },0)
              )
            }
          ),
          // polAQg_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^3 LM^1 NF^1 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -820.208908256194178647271790107,818.973974109282858648664775713,87.3059552295489363986048525185,
                    18.1385559723070079149650210368,-20.3209876543209876543209876543,5.93160450852580788272191378756,
                    -13.5177514403292181069958847737,3.72895868743242031425321595562,-9.52065252196872702217697358611,
                    2.87896814443949849215563469778,-7.16278549374939733552314387117,2.43033169892893130770951841063,
                    -5.64473162216598150116728263406,2.14901432615037335887597614847,-4.59776624329905214245149424355,
                    1.95272922321038448335719284913,-3.83758466260037541765073492605,1.80567871502674694445351258214,
                    -3.26356543994507546330752878187,1.68988698670974626158366230086,-2.81662445699851780169356452617,
                    1.59534082869633616956570065094,-2.45997629206948875546471133559,1.5160066526678226129728978362,
                    -2.16960580522751055522245618278,1.44801831222858878799209950003,-1.92921121359276724153054804417,
                    1.38877327528453981041521300312,-1.72736056858028040848287204935,1.33644754954468861139858544243,
                    -1.55581323357159583217639191834,1.28971926225101874182523977751,-1.40848735618523094779185189619,
                    1.24760306933365316940717261578,-1.28080187017569941980633604789,1.20934667118750687900518406535,
                    -1.1692441469983438853338511045,1.1743637535126107322614197434,-1.07107822083885643588058281185,
                    1.14218914577411128693888864031,-0.984143193062376866761656870328,1.11244800197391764998846529091
                  },0),
                  // polAQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    -572.588782008400520366154381652,-170.5261396869026629713949404,-46.,-4.34567901234567901234567901235,
                    -0.493827160493827160493827160494,-3.11525925925925925925925925926,2.15298765432098765432098765432,
                    -2.66292337040636360364251520714,2.50261040924306230428679408271,-2.36231955059115552942713436541,
                    2.45948213469201123522111176432,-2.13694223091468270531631413174,2.33090540721394715885074011796,
                    -1.95871699343099737577055131296,2.18976849383805065486021892253,-1.81306065866610084297159127091,
                    2.05592429638262971596304929638,-1.69118375485284705720284796206,1.93435037239544304448953992996,
                    -1.5873391451376178067770506099,1.82541635534144589085999970225,-1.49756322591157577783807222951,
                    1.72807928361063925859657114316,-1.41901393578163751364740748929,1.64095963000407961116870826542,
                    -1.34959057597458387156417398262,1.56270897166795016657342533626,-1.28770161176464120206837266745,
                    1.49212471327382618213484434469,-1.23211612072275816209276475025,1.42817225346149096743842773382,
                    -1.1818651878196877665281034598,1.36997441166140518110006763271,-1.1361744370699996168930449773,
                    1.31679106445473009466850134266,-1.09441666830733101588288751839,1.26799772234638178110775440676,
                    -1.05607786531114497035300595441,1.22306612999437927892943729775,-1.02073232510079125704121035224,
                    1.18154771950685266606680523362,-0.988024148096726163869885956131
                  },0),
                  // polAQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    -190.814814814814814814814814815,-48.5925925925925925925925925926,7.77777777777777777777777777778,
                    8.88888888888888888888888888889,2.22222222222222222222222222222,4.,1.24444444444444444444444444444,
                    2.53968253968253968253968253968,0.857142857142857142857142857143,1.85185185185185185185185185185,
                    0.651851851851851851851851851852,1.45454545454545454545454545455,0.525252525252525252525252525253,
                    1.19658119658119658119658119658,0.43956043956043956043956043956,1.01587301587301587301587301587,
                    0.377777777777777777777777777778,0.882352941176470588235294117647,0.331154684095860566448801742919,
                    0.779727095516569200779727095517,0.294736842105263157894736842105,0.698412698412698412698412698413,
                    0.265512265512265512265512265512,0.632411067193675889328063241107,0.241545893719806763285024154589,
                    0.577777777777777777777777777778,0.221538461538461538461538461538,0.531813865147198480531813865147,
                    0.204585537918871252204585537919,0.492610837438423645320197044335,0.190038314176245210727969348659,
                    0.458781362007168458781362007168,0.17741935483870967741935483871,0.429292929292929292929292929293,
                    0.166369578134284016636957813428,0.403361344537815126050420168067,0.156613756613756613756613756614,
                    0.38038038038038038038038038038,0.147937411095305832147937411095,0.359874044084570400359874044085,
                    0.140170940170940170940170940171,0.341463414634146341463414634146
                  },0),
                  // polAQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    -33.3333333333333333333333333333,-13.3333333333333333333333333333
                  },0),
                  // polAQg_reg as^3 LM^1 NF^1 [below 0.03125] y=x H[0, y]^4
                  ome_x<double>({
                    -2.22222222222222222222222222222,4.44444444444444444444444444444
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^1 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^3 LM^1 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    -27.7010289560119945512051469166,-69.4733569581006940773707009323,43.9634733860048170107933200964,
                    -13.3402246701046959765389400896,31.8046964170660651879315748658,2.67070979570787229149581746956,
                    22.6472293291142522622306614384,7.99534521837000491984090840871,15.3554907519719491074960182035,
                    9.57352189513032053711585984139,9.62698547294735180617675302226,9.76527852735120882314292886523,
                    5.18475248515555949661058540882,9.48059597104262322324000087446,1.76853363920892776322678154918,
                    9.08338662828642047737776582502,-0.845801343312987804058283079899,8.71366879169445764449474385302,
                    -2.84099185363470105934307114422,8.41663418869871611911681743348,-4.36141616188910726887579033921,
                    8.19791440771248840862070231522,-5.51906481433202900562236451344,8.04800131937469753090432198136,
                    -6.39986480893023162116517073887,7.95302943883348222937153676634,-7.0693290841604835212234357159,
                    7.89933852608126603341751220095,-7.57723722199638897260270979115,7.875176955703920565211653382,
                    -7.96136169806322819338970971289,7.87111552636823237585133457771,-8.25036606774256122267591741401,
                    7.87991472538647623088701232791,-8.46602707722072822823689086509,7.89619521335643063138560163268,
                    -8.62492310206676238372468566585,7.91607107188484711557102156767,-8.73970981508123948979450147022,
                    7.93681309424992004334451493844,-8.82008069146222284313868250376,7.95656529598893458808093348524,
                    -8.87348888906439182687560835084,7.97411758642032411385209340045,-8.90568943907270934732647311053,
                    7.9887290815856859252581002182,-8.92114659434688044022006223079,7.99999376666555630811494950049,
                    -8.92334019385425490634543694412,8.00774006075664252255059154961,-8.91499647028744775559804816444
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^1 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^3 LM^1 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -48.0865771067784915508518907091,28.8539741932166645061838463412,77.0420231160117346354920540508,
                    9.60548990536283077271954716438,23.510292073070990078643424343,-9.00158248955775982062790691485,
                    10.1895525690495156644257176146,-11.4253206277037964730410750224,6.50125241934798314615866199026,
                    -10.4249785971705443423529109025,5.09377910762113216484831870376,-8.96018837399482845978506217228,
                    4.30935238694506731963154542912,-7.61992012638865242238219565061,3.74254415055499600382059072769,
                    -6.48721307686417820360312998586,3.27890268747731048251224430177,-5.54259081778379236783435784393,
                    2.87957186325123102128378208891,-4.75152196684853519125465702494,2.528066139558949419531997355,
                    -4.08296808693768939654401285586,2.21545237492062775417307942616,-3.51222982168848871759928484898,
                    1.93576219406251588818027386859,-3.02026814738794660598008235026,1.68444372999550088317084840994,
                    -2.59246213847730192086623234348,1.45778818210210764383252964912,-2.21750631667765284335904370798,
                    1.25268470707611749575072334523,-1.88656330680632199424588951399,1.06649137659287929851753486864,
                    -1.59264160292665593394040571846,0.896951089894889634038416203294,-1.3301439769217122006476733774,
                    0.742128277291423007945252636561,-1.09453892569673114183339253882,0.600357827129926924992073402918,
                    -0.882119533911331293081937802744,0.470202786478092890755075555034,-0.689824475863517422673524760051,
                    0.350419058688290416008109945862,-0.515103524059436502906632813206,0.239925899218485671851027490864,
                    -0.355815277312120565174867003034,0.137781258012147280282853414218,-0.210148490514112520333328785428,
                    0.0431611678067671202564853183265,-0.0765609012735672835770148497048,-0.0446575010544952325493922689156
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^1 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^3 LM^1 NF^1 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^1 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -11.9345565686948125407121044558,92.0609855873985793718952922127,19.9806041187139748793034727308,
                    -29.9331067149066443852706242939,7.99470834981074730928390167693,-14.6970015602996080837708835812,
                    4.6102126986677585872735404789,-9.33721628266801120090704778755,3.99490257773660477154685914233,
                    -6.97756062770670172178157047165,3.86013631428345625201526561594,-5.66543683119132166336721423633,
                    3.80006852407180132788457852012,-4.81275680854393445069275832782,3.73473865229887262134278475323,
                    -4.19851685603464652410285162131,3.65231365125057225605600014739,-3.72459621505071135091415072958,
                    3.55564623063609834136153624599,-3.34148942572588283201702611626,3.44975740808252272585640498801,
                    -3.02155780381202260234075856066,3.33896562399605618539140576623,-2.74805866525651953743039786789,
                    3.22645398070141268982629111516,-2.51015437944783018781991607099,3.11442296298433397375421699953,
                    -2.30043988452863356064053720012,3.0043342785895982524479297479,-2.11362691243244203123904070885,
                    2.89712271716197974931743697739,-1.94579965578246639135163530621,2.79335614860790339931310845731,
                    -1.79397091495548242842205876008,2.69335026862162041357347519523,-1.65580503142395209387753845289,
                    2.5972491445173247755919346899,-1.52943789210219278653550047982,2.50508125719353734889090585085,
                    -1.41335584223841670617390941895,2.41679836568302446634376184056,-1.30631169777281665405449880988,
                    2.33230242912880995941246243207,-1.20726490570565658380850059192,2.25146424069634556269978412905,
                    -1.11533789158659913529568438023,2.17413630227843262038147650525,-1.02978354662670970411263327008,
                    2.10016168682542912971922447179,-0.949960563227086908146202285974,2.0293800971586804783645181621
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^1 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^3 LM^1 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    19.9044378526315879310744137593,-85.0765773963227417577934489765,-36.2343543004188783407771943205,
                    10.5898073262207879902649844279,6.60810591215806252109698284332,13.393002955603375559939047064,
                    8.35076668682377863063451246131,8.97785204393294869169491987894,6.62502362243973547034557638887,
                    5.84526410960778932932349612589,5.36281033853420554510898735616,4.02540487060124841607510419004,
                    4.63078083287666867848708711928,2.96284708257930006626285937337,4.20026077858535267934318483823,
                    2.30928195078444650615636978139,3.92633485172389379759240397256,1.88222499907484837128152716613,
                    3.73466448427212044149239130991,1.5868165302877816080106352256,3.58805199171953247971142646318,
                    1.37189495281524869542781592289,3.46746403320157942678030858841,1.20853641400007888418042244003,
                    3.36282004195694553421562985339,1.07962224438102359717877182774,3.26858779307004763842582840752,
                    0.974592780766654319462393453094,3.18162609026489720148651273623,0.886690960844579643271869208104,
                    3.10009129648594464258082170754,0.811449718823439289700270745266,3.02286384360020615545116485332,
                    0.745828265143178004808124931417,2.9492380871707011598842386727,0.687701095759032485903656504468,
                    2.87875008049073147992355199079,0.635546016526518765559163446275,2.81107976466683977926368683813,
                    0.588248250858021588843848339253,2.74599436202510010922132679557,0.544974296988225078836702500278,
                    2.68331509429850881037970273097,0.505088825182124693028040007892,2.62289735557260074221160935906,
                    0.468098778824430708907510257682,2.56461877025779600557612846245,0.433615049145896591523832371106,
                    2.50837193280043879946568213279,0.401325730975467051976114784868,2.45405995654794311321579391552
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^1 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^3 LM^1 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    35.392381893519015961397882127,-66.6517951032067337708781998774,-51.9674577847660945603433784168,
                    -9.50989609305861221318189177351,-3.16403985220197585515306873553,5.34510168381827057465354614288,
                    6.80692432287883688821988569786,6.65858672636008673611546003397,7.8548182112286995520576841033,
                    5.24175875588778601831113059826,7.05062617226736571357487355672,3.70719436855808052353716341921,
                    6.09706754586266490274223991345,2.54544613230496687242571057413,5.33654231619751526359177685637,
                    1.74296415181613160851910619267,4.7797817607982876161551392731,1.2013538902911794391662566131,
                    4.37569161597874482883516744139,0.834640474391485283559135263162,4.07624122464217779799247901836,
                    0.582739258189241855079615243977,3.84703285985780849696738641616,0.406406679902176091275235404476,
                    3.66529456437497716631224915426,0.280459290899334632019769933741,3.516263324011192315033802999,
                    0.18867852123965168376884568666,3.39033924853662648011454854856,0.120481869976595467358855186712,
                    3.28119158906819880979912583241,0.0688466328840834158918024235335,3.1845654523449617869431823269,
                    0.0290286364394466341980365862699,3.0975407377648938528573281171,-0.00223296593004226832269009485285,
                    3.01807022357101507528544955347,-0.027215937961389733479936867738,2.94468810688990600209284302418,
                    -0.047534998664829991249095841088,2.87632312182521417332772855594,-0.064350248424405097442108666339,
                    2.81217661137817994587539343028,-0.0785053036708542840336170287734,2.75164157925091037864518635342,
                    -0.0906203774028245400690488562648,2.69424803504808851021341341797,-0.101155976183662393462701918815,
                    2.63962549608230125636152006472,-0.110457114042459767432234745909,2.58747686729683364365468549525
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^1 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^3 LM^1 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    48.9397388108445977189992609537,-39.5445841544487382667044271172,-50.7973219748609699628527096627,
                    -26.7101786924447412499939841226,-15.1981616926647813839899418106,-9.66618670821862743859169480476,
                    -0.71873817961363298722430241483,-2.18208694725775061121122884168,4.89799953364867439024719380488,
                    0.62955014114426838017595024804,6.76733778337089892223403971428,1.40727120293622792570389424902,
                    7.07899164028038286211352156377,1.36480063182200102124959341948,6.78554069412520984560059321619,
                    1.03928706890732411286369799337,6.29933867028940546088778413654,0.658440724143293350078646315751,
                    5.79240729260324763044828954668,0.310497910152279655674321963327,5.32972905738920673876963082318,
                    0.0224277004334824079124077510997,4.92964386973558419582298302534,-0.204227674322921731147827577414,
                    4.59133552570224286704265308593,-0.377187386323770417320446997342,4.30717376458531255634283764466,
                    -0.506415246205010920035191643368,4.06804488109638420174667635831,-0.601314540768346718374799381109,
                    3.86546359851023002033539681997,-0.669809475864963397874736858867,3.69224698032901969972759942115,
                    -0.718225315021219042991661032596,3.54258197599180440842943685928,-0.75146838688666885139859786138,
                    3.41186724173712738606586853016,-0.773286477700447892857805769986,3.29649639508869402608136080816,
                    -0.786520525848567590690475103269,3.19365034186863794732169008511,-0.793317518379097744418380064729,
                    3.10112135127755393624972472759,-0.795299656511217136733895456111,3.01717238913582037775491815268,
                    -0.793694409603472152739138934847,2.94042795597856355253005472795,-0.789432732382131090571393359596,
                    2.86979066893816867852078869086,-0.78322256878049509495653751818,2.80437795844026138547568541509
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^1 NF^1 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^3 LM^1 NF^1 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^1 NF^1 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    124.174563000674547149098419385,-277.433369654863149642270055313,17.8421929185992117495432956296,
                    31.8490393956373657986681530533,21.5766351093789991742979541891,14.5060404360203793930138892344,
                    10.373091020890328160121548092,7.88731778529261136276982148263,6.31811573964828663658278190802,
                    5.28057065142174989481342385251,4.56584907905271933884526782089,4.05544773276013079152680564724,
                    3.67909572197368046460439743805,3.39344967527709955387873148092,3.17084355297431715971412019823,
                    2.99308772487242977269108944074,2.84791254832925892132720939877,2.72685453712456761058517254542,
                    2.62395959663259259651562340139,2.53496499894807627796330824057,2.45677049529007973880667066121,
                    2.38708882975107944704170088318,2.32421027262828701305450281741,2.26684119036209039445403629729,
                    2.2139916231697594226947616191,2.16489586989468563289117727787,2.1189556555347082159158202,
                    2.07569897201973830114343419609,2.03474994041038307745744992522,1.99580651745818946073944240253,
                    1.9586238479239974229620137578,1.92300172254618717790687365795,1.88877505058624241639799784969,
                    1.85580656583952621985749142027,1.82398120139986792788051879783,1.79320172115575398581599724878,
                    1.76338530480377059530447228856,1.73446086142656846758713615028,1.70636690346761348407180351192,
                    1.67904985447777530873794663888,1.65246269463797194621720867741,1.62656387081143770962955696742,
                    1.60131641489405409203632142537,1.57668722704147766854150807979
                  },0),
                  // polAQg_reg as^3 LM^1 NF^1 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    7.77675648540309544239660528379,9.77982036252714244854012276576,-19.3333333333333333333333333333,
                    0.197530864197530864197530864198,2.64197530864197530864197530864,3.03703703703703703703703703704,
                    2.97037037037037037037037037037,2.78881330309901738473167044596,2.58824640967498110355253212396,
                    2.39751126788163825200862237899,2.22455418381344307270233196159,2.07031935516784001632486480971,
                    1.93343536373839404142434445465,1.81189940164299138658113017087,1.70369028610786852545094303336,
                    1.60697714983429269143554857841,1.52017195767195767195767195767,1.44192297834166346277072920672,
                    1.37108828038598639649517517004,1.30670495116870773935692854938,1.24796005608563318627953900345,
                    1.19416530744851546856559387888,1.14473575166215858856551497244,1.0991721484933377011053587785,
                    1.05704652065710666844882345828,1.01799033816425120772946859903,0.981684856454087223317992548762,
                    0.947853201047249796854102013963,0.916253863931700498425954040299,0.886675340707766202736287480451,
                    0.858931690877786795345257493494,0.832858847101673659258550475793,0.808311534088719312444598604848,
                    0.785160685545582906286718603434,0.763291269621876731030552987143,0.742600450756654414588176328166,
                    0.722996029687595202690129549762,0.704395114405124415134425144435,0.686722983620989660269937777362,
                    0.669912111349713452135499155884,0.653901326843297153688516711459,0.638635088664832864713887914364,
                    0.624062855362251979911536298041,0.610138538187036009571215530553
                  },0),
                  // polAQg_reg as^3 LM^1 NF^1 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -7.40740740740740740740740740741,9.03703703703703703703703703704,-5.11111111111111111111111111111,
                    -2.37037037037037037037037037037,-1.48148148148148148148148148148,-1.06666666666666666666666666667,
                    -0.82962962962962962962962962963,-0.677248677248677248677248677249,-0.571428571428571428571428571429,
                    -0.493827160493827160493827160494,-0.434567901234567901234567901235,-0.387878787878787878787878787879,
                    -0.350168350168350168350168350168,-0.319088319088319088319088319088,-0.29304029304029304029304029304,
                    -0.270899470899470899470899470899,-0.251851851851851851851851851852,-0.235294117647058823529411764706,
                    -0.22076978939724037763253449528,-0.207927225471085120207927225471,-0.19649122807017543859649122807,
                    -0.186243386243386243386243386243,-0.177008177008177008177008177008,-0.168642951251646903820816864295,
                    -0.161030595813204508856682769726,-0.154074074074074074074074074074,-0.147692307692307692307692307692,
                    -0.141817030705919594808483697373,-0.136390358612580834803057025279,-0.131362889983579638752052545156,
                    -0.126692209450830140485312899106,-0.122341696535244922341696535245,-0.118279569892473118279569892473,
                    -0.114478114478114478114478114478,-0.110913052089522677757971875619,-0.107563025210084033613445378151,
                    -0.104409171075837742504409171076,-0.101434768101434768101434768101,-0.0986249407302038880986249407302,
                    -0.0959664117558854400959664117559,-0.0934472934472934472934472934473,-0.0910569105691056910569105691057,
                    -0.0887856497612595173570783326881,-0.0866248308108773225052294819737
                  },0),
                  // polAQg_reg as^3 LM^1 NF^1 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    -1.48148148148148148148148148148,2.96296296296296296296296296296
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAQg_reg as^3 LM^2
        ome_nf<double>({
          // polAQg_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^3 LM^2 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^3 LM^2 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    3002.60864734602055420091798143,-2725.78386816929643402606097481,723.446447166789440518207317771,
                    -431.879860829178466826855286582,363.736153019581428950530839299,-284.620159595352532294307101184,
                    162.19053375680922161147422474,-207.527516896256175947098726975,88.2588597021106600101707386955,
                    -166.121605883166399240266177606,52.6007942079290927843585565041,-140.248859354090210866099592935,
                    32.5169608323753567243477901084,-122.407218373056111681964199087,20.0472588405713799491112538094,
                    -109.26287750502136945065302028,11.7745285666721931840707576249,-99.1154161493791565967288532395,
                    6.01845679579589887859969860931,-91.0055301620390592419541340609,1.86839216145383767467586839653,
                    -84.3494966981312195358068980874,-1.20659846422311687129993860026,-78.770734931307758531575153739,
                    -3.53417816903476802492553453489,-74.0147512590781670875248852815,-5.32598151012390562650620404542,
                    -69.9029517691832517080260756025,-6.72388982501403366825677220685,-66.306037310627036085408887795,
                    -7.82602014784943128343138967662,-63.1279132082159024576969944565,-8.70202928337767392828435748672,
                    -60.2955516862837260021238918939,-9.40249325727825046596702133772,-57.7523784452804759116987340425,
                    -9.96485541819079426528521158256,-55.4538269727378501410752444359,-10.4173115472559889338455211156,
                    -53.3642710928620661945179247415,-10.7814137772682902773831793971,-51.4548594801705904274155720325
                  },0),
                  // polAQg_reg as^3 LM^2 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    -235.981082677963719010135462221,3380.05543074548873953433747436,-0.666666666666666666666666666667,
                    292.938271604938271604938271605,-118.765432098765432098765432099,239.04,-86.5333333333333333333333333333,
                    183.355001259763164525069286974,-67.6173469387755102040816326531,148.762982559278855575151871448,
                    -55.7245541838134430727023319616,125.683487690760418033145305873,-47.5851103628881406659184436962,
                    109.210336988114765892543670321,-41.6555198972781390363807946226,96.839763740081200398660716121,
                    -37.1333703847592736481625370514,87.187508137767653338587594643,-33.5632085601328200328584796097,
                    79.4303654066235614706033960224,-30.6677423512522094891330674287,73.0487250398734992572527586533,
                    -28.2684791579086139015373867209,67.6983747842496566251405874143,-26.2452484288424912809180494963,
                    63.1420940190686141240275937633,-24.5141128052394295909832735371,59.2109409247773309695200545764,
                    -23.0146190074338648229882266792,55.7812301971574117593255228147,-21.702085887088225485827391848,
                    52.7602538160121463373702372918,-20.5427504448612096519038046068,50.0771002072827954038538059007,
                    -19.5106070212247251240538186361,47.6765652623146758097365169094,-18.5852876266841636738543513571,
                    45.5150032694776018126242959313,-17.7506035164093705376792066403,43.5574317864441291793494467204,
                    -16.9935188062867576644257057833,41.7754686094045474325736740227
                  },0),
                  // polAQg_reg as^3 LM^2 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    -682.666666666666666666666666667,-1042.66666666666666666666666667,-60.,77.037037037037037037037037037,
                    -16.6666666666666666666666666667,34.6666666666666666666666666667,-9.33333333333333333333333333333,
                    22.0105820105820105820105820106,-6.42857142857142857142857142857,16.049382716049382716049382716,
                    -4.88888888888888888888888888889,12.6060606060606060606060606061,-3.93939393939393939393939393939,
                    10.3703703703703703703703703704,-3.2967032967032967032967032967,8.80423280423280423280423280423,
                    -2.83333333333333333333333333333,7.64705882352941176470588235294,-2.4836601307189542483660130719,
                    6.75763482781026640675763482781,-2.21052631578947368421052631579,6.05291005291005291005291005291,
                    -1.99134199134199134199134199134,5.48089591567852437417654808959,-1.81159420289855072463768115942,
                    5.00740740740740740740740740741,-1.66153846153846153846153846154,4.60905349794238683127572016461,
                    -1.53439153439153439153439153439,4.26929392446633825944170771757,-1.42528735632183908045977011494,
                    3.97610513739545997610513739546,-1.33064516129032258064516129032,3.72053872053872053872053872054,
                    -1.24777183600713012477718360071,3.49579831932773109243697478992,-1.1746031746031746031746031746,
                    3.2966299632966299632966299633,-1.10953058321479374110953058321,3.11890838206627680311890838207,
                    -1.05128205128205128205128205128,2.95934959349593495934959349593
                  },0),
                  // polAQg_reg as^3 LM^2 NF^0 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    -101.925925925925925925925925926,98.3703703703703703703703703704
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^3 LM^2 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    -805.726356993779578466928734169,990.275977064033766738807372239,194.311217016154587478245602027,
                    -288.182765511267134851949332575,333.204041970555169548896348692,-351.18775471897598129315514106,
                    368.09570686497385186517691022,-334.624458608689901213696736696,368.167603682841457570039824322,
                    -312.629100401312062961248301044,355.129986706809258059312793531,-294.028733079087503395836359945,
                    337.547229669074551371278984687,-278.983834289988147570747752246,319.08883333870991234589406441,
                    -266.565288856028723445146845075,301.330714831072644170980992374,-255.974468151564778212971732339,
                    284.89235968263636000908701644,-246.669002824698120113203661494,269.947253053490815292888164578,
                    -238.303523193653933197048643294,256.465167774842560090005211828,-230.660863872697849425008336609,
                    244.33018363382893907084588877,-223.60242094200267046387094233,233.39820898364239644631631171,
                    -217.036525206615429619047979574,223.524231362841067213052212614,-210.899328943330496326705788887,
                    214.574275400617712378886797271,-205.143577884906324887577410669,206.429698582826118771689950804,
                    -199.732131884825044432231129896,198.987767290879394915060056011,-194.634269482204234244773861168,
                    192.160552784171374609628871906,-189.823592411615218775671467123,185.873188832521525970856267483,
                    -185.276833532200993545431532108,180.062005767584962799941432268,-180.973165959770700768523982658,
                    174.672778427338434235697301987,-176.893785214527535719560832282,169.659181803448100981587776039,
                    -173.021637439610405399743795992,164.981476226341910059958270179,-169.341224729550304819980957918,
                    160.605410165927520229644995814,-165.838451236010246028341558341,156.501314995766108205423077895
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^3 LM^2 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -101.285289848425049602475055725,629.727426457725203221263789,-300.305187272143583246068792649,
                    382.842388073256238218636585227,-87.1399588268223039442100595013,135.5125767139023134877962378,
                    -37.2802529572440939682986435886,26.3544101578203704059733136044,-10.3917568586048775910760607567,
                    -27.7520213655630123665678288474,6.34096159651542499977973226416,-57.5305864795178269435819744175,
                    17.4075821310231622066784952935,-74.9306811348701727385921545275,25.078358079952490346603137767,
                    -85.4175870416992443323727608908,30.5592023473030424062105553237,-91.8060571582419045823213007258,
                    34.542211880829954343344735323,-95.6567024248064330798322878072,37.4602546696965830711108534039,
                    -97.8801729984415157734732302543,39.6020896341471715949227466693,-99.030342023046087727426187355,
                    41.1683405957824448406103689935,-99.4565031912441907570350530637,42.3020210399428156810163834058,
                    -99.3860662968819163446945273195,43.1069444106733298394358148999,-98.9712328892970198438834558909,
                    43.6595819653402707087184697023,-98.3162916902487758411800931599,44.0169960231063894556253191577,
                    -97.49412479544587678082710061,44.2222708782747755694281823272,-96.5565049790132129502657546097,
                    44.3082918735934068358448432253,-95.5407038507310506513543607595,44.3004113268479387213395478948,
                    -94.4738411232900835577934173623,44.2183531413164682708358745901,-93.3758120146942917593998037439,
                    44.0775900638856182456428597826,-92.2612970209184496358113261794,43.8903512333116038790661963152,
                    -91.141166064089272593877083888,43.666367480185299346364870937,-90.0234748492028116868265793848,
                    43.4134284658049778524469246448,-88.9141816721542426602505771177,43.1378033151662380222449440139
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^3 LM^2 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    184.64636905278066311458402633,456.691465258346254169578970987,-73.6134205186210648856067799018,
                    130.321304009437921925481647322,-253.994074974686552926916792887,73.6573905196341416817856254921,
                    -228.568407402979600341779853988,29.3453793097585206866171678509,-188.276079664274580401120018741,
                    0.740921794008508826095832247489,-155.661909676674684968110326244,-17.8814052935543723870863106904,
                    -130.594063173373554147147097512,-30.4058930604413184520350969195,-111.155072432930652429741156767,
                    -39.0751918268532316711649629143,-95.7979598146103799634233866745,-45.2069651589903440447234006561,
                    -83.4351531624084266624177842649,-49.6083722364960333583314871283,-73.31227035271998337231971803,
                    -52.7944695141816118648573986964,-64.8990900899213781316132614524,-55.1058756195913154427402021917,
                    -57.8155605693339475388134280463,-56.7748376651188587463656505355,-51.7836762073345432883256058586,
                    -57.963897661895480610911340605,-46.5961281321317845302696657743,-58.7893902415948537679126802593,
                    -42.095575422752893177870100548,-59.3362051119901525715474648682,-38.1606778839743039752301043815,
                    -59.6673369131761488833759599761,-34.6964995045298969863414019154,-59.8302244453461366968882189745,
                    -31.6277895255309082425205064789,-59.8610558714552553324588632257,-28.8941942652380703344014331742,
                    -59.7877525583241913982521188588,-26.4467884177770779310762093575,-59.6320750339777386588493242299,
                    -24.2455238952221847592759549955,-59.4111338147386967594687421474,-22.2573271765641842068162348205,
                    -59.1384893748615563359490168569,-20.4546619940436233558798634931,-58.8249637578309477528808902519,
                    -18.8144306373156184634530756472,-58.4792467455361594916655046642,-17.3171248865836256194162987588
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^3 LM^2 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    330.359882862697447885615029468,-366.072412520599355290993485056,-227.626918115364005649407774706,
                    125.84500993004351374788930835,-247.357713875422716439201898312,82.7443298633496146965836944036,
                    -244.420355838387801779380389377,56.4524001669735662389838977802,-226.345886107846772713910253904,
                    46.9272282679283068353660282737,-204.044281636663125323534388497,44.8654450202215698938841038555,
                    -182.727547119764671981291979772,45.4554673395844656364022802097,-163.990116960286712262148858673,
                    46.7638973743415601403749170868,-147.956792128606054286226136799,48.095579239865582805378918263,
                    -134.305798526800413927063009405,49.2305604440206960291955066672,-122.641655390677410633808590571,
                    50.1225087231294671724166756262,-112.607963696050640866220240141,50.7849105126089698159653736914,
                    -103.910716362805051980037574291,51.2487276828942964210911768149,-96.3143829731443063840915831946,
                    51.5469905877319982632438418702,-89.6316500029920082916663562774,51.709604320668414758602873521,
                    -83.7132547850852910227568126467,51.7620188884322218051128731866,-78.4395391897518648067962387258,
                    51.7253114164211941307870035737,-73.713839595655965802397467158,51.616724712208694833755130386,
                    -69.4574247818715769930309400101,51.4502942720761761888655551935,-65.605641373033514024280946138,
                    51.2374304201781026117294212383,-62.1049738368375024055985877041,50.9874159544539604380967326274,
                    -58.9107902106329223966706755613,50.7078159997919111193134780983,-55.9856015298471584749780631591,
                    50.4048095575830086357326720987,-53.2977075005496152029052973546,50.0834554851206283764087614219,
                    -50.8201343214459685513544440957,49.7479052036814632674183787709,-48.5297950566448193973598288857
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^3 LM^2 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    393.02328644116003081389117161,-240.789946719826948431323561831,-394.511997904910619946875937339,
                    209.049192641184094682665218682,-273.366354600237780542182993806,170.867832936716217709214418695,
                    -245.579295877221030065376785619,128.969505885928048499426267769,-228.23291099640454475623695172,
                    101.332862161517224582430543332,-211.90017280524825305502510844,84.4227332079993323985188883612,
                    -195.872200350012416779984506244,74.210624743877497833886851965,-180.673776095749616268358222985,
                    67.9399999419804288912865936099,-166.720946707177776170569631785,63.9420670026333167328155103649,
                    -154.165735936422424053730542723,61.2562250338448258861515931824,-142.980761135984117465365020738,
                    59.3393934131172082135645370817,-133.051207467529852931603154759,57.884256704657193144812078118,
                    -124.232762177474898263385857209,56.7147324103410559663503126847,-116.381186673276401884712002434,
                    55.7279733558765018720265515077,-109.364978885420732407608661149,54.8625259253116659908973962009,
                    -103.069343673831076769980179348,54.0807710549601230599074563747,-97.3961635038366381402639069517,
                    53.3591113920223467933645297741,-92.2623711446138426537835352089,52.6823853823497316891902141875,
                    -87.5978629010041114300456038666,52.0406201036047822143908311691,-83.3434491651110828934437749641,
                    51.4271019919715981072580364844,-79.4490306701980243641029046382,50.8372056073171615685018132347,
                    -75.8720483822032044191910498703,50.2676678071347710972909814649,-72.5761957700000355787195073896,
                    49.7161292253365494612274032823,-69.5303608957892206931965586283,49.1808394652999911234015070848,
                    -66.7077613193816018692190745483,48.6604644995768872197671313999,-64.0852372578827133479249079592
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^3 LM^2 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    423.990746733605307197774330077,16.7622867471444567592044153071,-610.608399164794206935713140909,
                    270.522686404889001078828733984,-359.85837950481504932700947054,248.185250246214518124315171561,
                    -278.87656891079540674968895279,207.969752265910114884193880804,-241.325729815191920590753112335,
                    173.707416725007106176075204123,-218.705370072782969108003845393,147.176144510804367794595983173,
                    -202.338899451930921368947759795,127.041533261133658763361570413,-189.043028579092688592754294915,
                    111.784529829999807212584030204,-177.512722406983050886408568787,100.158529300533846014112170204,
                    -167.177545264377333546656875452,91.2117281061443973515378727133,-157.77305874439072700696991504,
                    84.2366809332825728795248906058,-149.1632146394392401476006322,78.7149919286697430451508537991,
                    -141.264207678828760778092954208,74.2699521774116789267822695461,-134.01249703046877636884193276,
                    70.628909776723350368782700521,-127.352344947709929193172171158,67.5945717479475073317833542499,
                    -121.231698308935593109350906385,65.0237325921230163312870659674,-115.601340352865058661280087782,
                    62.8118286704536624076321765026,-110.415096222691303097509518648,60.8818809844414559802643879792,
                    -105.630202142208475019521074868,59.1766492489677258846982182058,-101.207539719483772456957143781,
                    57.6530889115294988661697167426,-97.1116812389216185114580579426,56.278437830572222617699916544,
                    -93.3107783843958611557476077085,55.0274470855853696215115706399,-89.7763465426173612447404927863,
                    53.8804121624442603362921350657,-86.4829915973369023399127172256,52.8217639430283813045583229859,
                    -83.4081141137746061510499835446,51.8390522307381576651502005246,-80.5316141065193636449004107726
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^3 LM^2 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    147.898837064119337976069437058,-329.961809236122057822258900783,-98.7490012502543570782283964438,
                    110.270657047042483904849106832,-16.0396945964336417672980122792,-73.5754972964997819588790134513,
                    -94.732851067047651748540878867,-99.7377471697955290135557043614,-97.6821463613890971875996795008,
                    -92.6496598329277897112997698644,-86.5180811662731472330919350092,-80.1621170989090408383794745466,
                    -73.9846422841864154056264636613,-68.1607940916618322546205377829,-62.7542318625599239270201329732,
                    -57.7741656814040756381900706167,-53.2039534880621897546337079909,-49.0156345910529295386589718532,
                    -45.1773332594314408533221189251,-41.6569781362878940914001125285,-38.4240935233814167484861217226,
                    -35.4505765829846444969009467311,-32.7109443590718982644528686547,-30.1823099514266272633477901104,
                    -27.8442277260036292907583601805,-25.6784829202654032513814987793,-23.6688657343509623550265148534,
                    -21.8009505796649509103351791316,-20.0618904458916807693527290833,-18.4402304768753088087251727333,
                    -16.9257416864603068668361556514,-15.5092741101188655154369365397,-14.1826279077054588501498056466,
                    -12.9384406265471795779170076788,-11.770088785053940935742734051,-10.6716020210205588825057105765,
                    -9.63758819531444172691396155654,-8.66316801124677810963339467186,-7.74391788115060198870185269036,
                    -6.87581993347903314865070152153,-6.05521820099865537886907693292,-5.27878016165123372602050224367,
                    -4.54346291848448477036842437658,-3.84648340473689319085956815957
                  },0),
                  // polAQg_reg as^3 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    -267.214228742354605361236282963,128.206235262486988500250343703,-232.888888888888888888888888889,
                    -85.8271604938271604938271604938,0.876543209876543209876543209877,40.1777777777777777777777777778,
                    58.8395061728395061728395061728,67.8284706475182665658856135047,71.9325396825396825396825396825,
                    73.4302567117381932196747011562,73.4859416029786400156770527141,72.7288154269972451790633608815,
                    71.5140860262072383284504496626,70.0490981003801516622029442542,68.457898877679097459317239537,
                    66.8159167816310673453530596388,65.1693631368631368631368631369,63.5464708494120258826141179082,
                    61.9642010890889527311416328461,60.4323486477283422346458333399,58.9561100068074159649848096972,
                    57.5377193904866026346197361972,56.1775069386276548567302189325,54.8745914587794795526806123033,
                    53.6273381071940282710452881795,52.4336625898210678575913914901,51.291233875227124137320146722,
                    50.1976090819945871359888389137,49.1503226459985800159986058884,48.1469444659372186419869093806,
                    47.1851169077117380500296351719,46.2625773725731195742926646557,45.3771710154177672277093650771,
                    44.5268567710362577851101308005,43.7097088735184263293320599852,42.9239153862251160974164976839,
                    42.1677747978291512346757040241,41.4396914184066644175535286942,40.7381700845841343991614287775,
                    40.0618105246779794252783101782,39.4093016233807020230011772854,38.7794157469370052790669461425,
                    38.1710032342679528652233583064,37.5829871204051099627838332334
                  },0),
                  // polAQg_reg as^3 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -43.3333333333333333333333333333,184.444444444444444444444444444,66.6666666666666666666666666667,
                    16.2962962962962962962962962963,5.18518518518518518518518518519,1.33333333333333333333333333333,
                    -0.296296296296296296296296296296,-1.0582010582010582010582010582,-1.42857142857142857142857142857,
                    -1.6049382716049382716049382716,-1.67901234567901234567901234568,-1.69696969696969696969696969697,
                    -1.6835016835016835016835016835,-1.65242165242165242165242165242,-1.61172161172161172161172161172,
                    -1.56613756613756613756613756614,-1.51851851851851851851851851852,-1.47058823529411764705882352941,
                    -1.42338416848220769789397240378,-1.37751786874593892137751786875,-1.33333333333333333333333333333,
                    -1.29100529100529100529100529101,-1.2506012506012506012506012506,-1.21212121212121212121212121212,
                    -1.175523349436392914653784219,-1.14074074074074074074074074074,-1.10769230769230769230769230769,
                    -1.07628996517885406774295663185,-1.04644326866549088771310993533,-1.01806239737274220032840722496,
                    -0.991060025542784163473818646232,-0.965352449223416965352449223417,-0.940860215053763440860215053763,
                    -0.917508417508417508417508417508,-0.895226777579718756189344424639,-0.873949579831932773109243697479,
                    -0.853615520282186948853615520282,-0.834167500834167500834167500834,-0.8155523944997629208155523945,
                    -0.797720797720797720797720797721,-0.780626780626780626780626780627,-0.764227642276422764227642276423,
                    -0.748483675312943605626532455801,-0.7333579426602682416635905008
                  },0),
                  // polAQg_reg as^3 LM^2 NF^0 [above 0.92] y=1-x H[0, y]^3
                  ome_x<double>({
                    22.2222222222222222222222222222,-44.4444444444444444444444444444
                  },0)
                },0)
              )
            }
          ),
          // polAQg_reg as^3 LM^2 NF^1
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^3 LM^2 NF^1 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^3 LM^2 NF^1 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^1 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    263.977484741547673050988511852,-261.784172561671871266566529185,-29.1111111111111111111111111111,
                    0.493827160493827160493827160494,-1.78395061728395061728395061728,0.822222222222222222222222222222,
                    -0.0232098765432098765432098765432,0.784076593600403124212648022172,0.347789115646258503401360544218,
                    0.717470115618263766411914560063,0.450632961003331373701744072114,0.656102147011237920328829419739,
                    0.475438609276993115376953760792,0.603662086568069474052380035286,0.472831401402829974258545687117,
                    0.559259200529041798883068724339,0.459889991695547251102806658362,0.521437016462968020061445666982,
                    0.44323685413650811574687007213,0.48890785977310337747033200838,0.425655969960190263269943895657,
                    0.46064788188479770375686636928,0.408358613902553966617869691061,0.435862944805306674213750796973,
                    0.391861870361595293852546569572,0.413937624357465520475346831519,0.376361509739108960455657909503,
                    0.394391405029386765617107162954,0.361901168144933837780459718779,0.376845177491033016502754296244,
                    0.348452917138168536406880907335,0.360996477517970417944953349748,0.335956914806850512360289406058,
                    0.346601317375749356608578007122,0.324341264254837863219870740323,0.33346080703868163542766016041,
                    0.313531955305187635318311442275,0.321411221794761360678428546608,0.303457711654239942221147611883,
                    0.310316553878507640707750374925,0.294052181989865235038361057542,0.300062866881382738368806435087
                  },0),
                  // polAQg_reg as^3 LM^2 NF^1 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    188.592592592592592592592592593,59.2592592592592592592592592593,12.,-5.33333333333333333333333333333,
                    3.33333333333333333333333333333,-2.4,1.86666666666666666666666666667,-1.52380952380952380952380952381,
                    1.28571428571428571428571428571,-1.11111111111111111111111111111,0.977777777777777777777777777778,
                    -0.872727272727272727272727272727,0.787878787878787878787878787879,-0.717948717948717948717948717949,
                    0.659340659340659340659340659341,-0.609523809523809523809523809524,0.566666666666666666666666666667,
                    -0.529411764705882352941176470588,0.496732026143790849673202614379,-0.46783625730994152046783625731,
                    0.442105263157894736842105263158,-0.419047619047619047619047619048,0.398268398268398268398268398268,
                    -0.379446640316205533596837944664,0.362318840579710144927536231884,-0.346666666666666666666666666667,
                    0.332307692307692307692307692308,-0.319088319088319088319088319088,0.306878306878306878306878306878,
                    -0.295566502463054187192118226601,0.285057471264367816091954022989,-0.275268817204301075268817204301,
                    0.266129032258064516129032258065,-0.257575757575757575757575757576,0.249554367201426024955436720143,
                    -0.24201680672268907563025210084,0.234920634920634920634920634921,-0.228228228228228228228228228228,
                    0.221906116642958748221906116643,-0.215924426450742240215924426451,0.210256410256410256410256410256,
                    -0.204878048780487804878048780488
                  },0),
                  // polAQg_reg as^3 LM^2 NF^1 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    45.3333333333333333333333333333,32.
                  },0),
                  // polAQg_reg as^3 LM^2 NF^1 [below 0.03125] y=x H[0, y]^3
                  ome_x<double>({
                    3.55555555555555555555555555556,-7.11111111111111111111111111111
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^1 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^3 LM^2 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    11.7714944994681241310089724412,-1.20399812567105352056377087827,9.02654034974120907333419785921,
                    -4.96314138011906042218904887048,-2.63220242902006140770380739341,-3.73211609759991357895354084647,
                    -5.14910300999420754641097233345,-2.11639476651009577791556242262,-5.47804635514951062117025705933,
                    -0.756544831876918857716338658988,-5.21165543582054955601334704461,0.276783357344672564035273165112,
                    -4.81570281093426922794936498422,1.03050036875779964538093624531,-4.43432872401768197294803090703,
                    1.56827634011788094428066736822,-4.10659768023631229075904659669,1.94599839945680820780160726831,
                    -3.83606202376892357563040971452,2.20737148079771965472332660384,-3.61522825833390648883430234045,
                    2.38500239047711218307590385501,-3.43438784878386412289440139735,2.5026712338986513993816500917,
                    -3.28464374370884205922193784818,2.57751651269362340387722773821,-3.15873181106310079090112047446,
                    2.62181356247249747212284961712,-3.05103011841844247270959390736,2.64432874870866332262065133144,
                    -2.95730732865533987946399419439,2.65131742584780988708460900502,-2.87442475751257658717400050348,
                    2.64724629592281637438175077573,-2.80006888420685330150011165104,2.63531083186495805085874610004,
                    -2.73253513260794278548211313211,2.61780358351263966881111681186,-2.67056214570258071482315690558,
                    2.59637536387151536429579990389,-2.61320863682170508238666220724,2.57222009426401147956895330773,
                    -2.55976365161217625279284743413,2.5462055178317061429319348511,-2.50968201289201026542003573187,
                    2.51896565285142831242523250922,-2.46253827475156089679467840621,2.49096625667719526854796987542,
                    -2.41799405256825090738556367937,2.46255127034174484391038484317,-2.37577490456115975447529313371
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^1 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^3 LM^2 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    11.5518258834401628417852994997,-7.26091271902811964083010197598,-17.6257368493459713336587570154,
                    -8.50656508065845171503264010741,-1.05577992991145843100971721598,-3.79213276859487340486752636427,
                    1.38460569257437574742505567213,-2.19067413134245991231219562409,1.61283429964080955567026444936,
                    -1.37157691321078940889709307328,1.45618112621929030034994162085,-0.851879273730977231102397435761,
                    1.23538883277040373026077261009,-0.494677310116379975731624192882,1.02060980158373969690168098685,
                    -0.23767234936093740467371834858,0.829330279884375680815987421308,-0.0459365870665788907414015655352,
                    0.664246835607803884978442046295,0.101373422605140317358485075225,0.523318929772814559420926077251,
                    0.217191309723242151620842153972,0.403226779833021811634372288199,0.309885706552939195650447515169,
                    0.300637483397773672074602920558,0.385105311760800140014530851118,0.212618374083684750912591260024,
                    0.446810553108390536680480813791,0.136717952297233834420584839975,0.497868045851997100880224139851,
                    0.070928740640997065136144516735,0.540407365111463455269183530187,0.0136178090538559596805003687356,
                    0.576044552065698150753350574389,-0.0365432431061183238615854321043,0.606027785482872373814373895359,
                    -0.0806388366839440143825511008399,0.631335618154969794353954335576,-0.11955875389759570558533734346,
                    0.652745146452014658081056697415,-0.154037342084502034531307423207,0.670880460405372956079075683448,
                    -0.184684355752341286217522548842,0.686247781537678432731279518537,-0.212009166135743008921253765557,
                    0.699261391845090220630094864351,-0.236439798580044240120946175588,0.710263058651136648685429459487,
                    -0.258337961911587768272126875234,0.719536782392678736472085167347,-0.278010974090829912723615835628
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^1 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^3 LM^2 NF^1 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^1 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    2.27658354009495320706772106843,-24.6599285196891375170531276373,-8.07531234586681528413671327045,
                    6.24065160642255809193907083006,-2.62331180115956111353522717692,2.90894437559460728595924793186,
                    0.221504796689006800244852140961,1.23742344762430245299822079238,1.14664686837770679976598293734,
                    0.523500387486667893033543126493,1.44549786382638103177840015452,0.197102098038794123264359573066,
                    1.51080334850593935800616165593,0.0436547256775000680246790083301,1.4815737589681454463931451146,
                    -0.0259213956511958581130796034027,1.4136625990448582836482719608,-0.0524758631333826300801974161452,
                    1.33144558259107258611291135582,-0.0562310577713473170710343427959,1.24606799541603291411478883133,
                    -0.0477875616212802317293839758561,1.1626851204119031260470418119,-0.0329410841425275828475231266566,
                    1.08359748517520072275182696867,-0.0149553699374913976836886287683,1.00970112594788097284761404542,
                    0.00429809561843220950744193217343,0.94119268193561439347563231708,0.0237395149638187682300627463656,
                    0.877924945020452480191109221018,0.0427511012494695511755770015847,0.819590590572251478304341660424,
                    0.0609898860883263498394257831972,0.765818277388089709251642918799,0.0782784243131103180514667711042,
                    0.716222773008644085240338692306,0.0945395072503777189724981702479,0.670430467451453074665930680147,
                    0.109756445020101543077414436824,0.628091555101505486565176994953,0.12394856340027978463509940905,
                    0.588884979723684468839680597163,0.137155939264203330870478104405,0.552519493564208281648011342455,
                    0.149429842134455467568990681689,0.518732693932990793079732989358,0.160826749760056372120506718483,
                    0.487289078247930720349743038032,0.171404627242142036198501444539,0.457977696840054715771858125753
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^1 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^3 LM^2 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    -6.62883009029486633928364233295,25.0214882122556608584890203001,6.52868969103688489018505881569,
                    -3.41662628957363986194615138905,-0.887317959575252042036348686182,-4.79725876271428382919058609991,
                    -1.03098077493538062952245465367,-3.63576694773351700022223165291,-0.294392600428634369539699340127,
                    -2.52492901592357298388312763756,0.28623674709735139293733833227,-1.75606406540057079737310547052,
                    0.642540774496782405828614474549,-1.2505733870297213660454769987,0.844620060958052143465815505148,
                    -0.915267967434312683662808624669,0.952585243149990156805796429603,-0.687615578062848935264407937682,
                    1.0041906797148397414593189077,-0.529302278973968814826339303848,1.02184463640430949954388916533,
                    -0.416885992868848021858475324755,1.0188825481767610882214195974,-0.335686042453604701060786316424,
                    1.00338982563346624310351650386,-0.276240873831309853753125952873,0.980371823134657608940570385583,
                    -0.232280209320624011760021997417,0.952984149455482441117437356472,-0.199542410794647977040221447599,
                    0.923244195531104951892997338861,-0.175065582437245469417994292329,0.892453195738441562106721314466,
                    -0.156750322787505965551626320408,0.861453005331305231550380241407,-0.143082635602970605554861971034,
                    0.830786016644627936872160762721,-0.132953937736044859346843883478,0.800796853928745370665062085824,
                    -0.125541497310316479463354749484,0.771698241183750726852939422868,-0.120227398515734651388213049689,
                    0.743614349892655448573057114626,-0.116542612547680603312217580533,0.716609718768842985145468937264,
                    -0.114127757758320631779395847249,0.690708771488446541683887045303,-0.112705156239436092471992197354,
                    0.665909114381653648402987542287,-0.112058663572949214883895967845,0.642190663818491386822553817432
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^1 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^3 LM^2 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    -11.3445505574462787135241245022,21.1107381465849881092741638366,12.2860589608599858601914317954,
                    -0.0651902751245772214656027963463,2.38480491881420042440157971492,-3.48847368862264765906469965101,
                    0.0456824952408484056219635202391,-3.73092125437457449183757243308,-0.324274482810482103635143829782,
                    -3.20738864248685164651485980002,-0.156661139271870861749972082372,-2.58606447833769923479761825067,
                    0.105142267993890158853789719616,-2.05027193247742714045470433018,0.333233327789924614067350507215,
                    -1.62914513088680549025617192925,0.503413723987937794954446390482,-1.30775693834709404157655565011,
                    0.621818996536173093111327960228,-1.06356470191781298889465316993,0.70052063210238691248395636992,
                    -0.876855114780682533493602640962,0.750424095417435025097168223919,-0.732586666528496125446194618501,
                    0.779873175034171372798943467264,-0.619800476326447848225288995409,0.794892866787853663483723051064,
                    -0.530609596374189552021442287676,0.799748909320606639963843621085,-0.459322665235537087462761872469,
                    0.797451261634758810117773931015,-0.401793879969308109848770288914,0.79013192004580998305087321813,
                    -0.354966362013275475860981291426,0.779311137579147647207098207919,-0.316556848198110966412082151138,
                    0.766080944469298036807733165922,-0.284838095428091550671386653134,0.751231153316668027599139898579,
                    -0.258487618350107391738800485311,0.735336258055437757503762274824,-0.236481382527443045982996205403,
                    0.718815867006682794444715680517,-0.218018160720863889363115625872,0.701977153274003991988477752593,
                    -0.202465019541493934000231582308,0.685044986631982343939530249992,-0.189317542221242912552323567351,
                    0.668183541999658237489660502863,-0.178170456910140683038180960069,0.651511947147490420095518988866
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^1 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^3 LM^2 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    -15.8403687897475752885875904901,13.8106423371343298676366694603,15.6332751465512613740003233742,
                    2.66156250618182985140886995827,6.37666378707501246176999186011,-0.980497560196423710131517605162,
                    2.75404495521635948671171066697,-2.29498656069463279122638123924,1.16854115968173713366932437329,
                    -2.6772604571312467843592895058,0.475445533675850433816698877242,-2.65445514879781668577326535654,
                    0.204706624412561901729350998126,-2.46078905432635622717895567425,0.135747572504469365750216369148,
                    -2.20800952450185497347920835782,0.15866671639302713837212727593,-1.94950618635125141353674374664,
                    0.218051503691546942469031284817,-1.70917210463404685950695992362,0.286611374693754809882583060229,
                    -1.49589364433035264021003083043,0.351718458639286126516485009438,-1.31117180774454321491035161229,
                    0.408281195843978988483879856821,-1.15314980556746613232777439086,0.454944277882160347731677924634,
                    -1.01869398695191322345065379583,0.49208436637227999167868020983,-0.904419547428651286184854786761,
                    0.520778780207764211994028916163,-0.807154935580197382820563196261,0.542296115300881154379002770153,
                    -0.724117602229133051654691617417,0.55786152092572663993953193912,-0.652948909964717950077287379674,
                    0.568562424525964152467926015518,-0.591686181605635377465447065303,0.575323044842304885913330755406,
                    -0.53871149753578982839451332637,0.578910267450475298972883185506,-0.492696272856013036189260190447,
                    0.579951918439850963404746142333,-0.452549933313326383432998027752,0.578958247194962106369838987639,
                    -0.41737564961486272102935091387,0.57634248723341693952034738728,-0.386433561427855115865753252555,
                    0.572438900890190983439593734695,-0.359110846151134702664811262693,0.567517927947590472825058349241
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^2 NF^1 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^3 LM^2 NF^1 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^2 NF^1 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    -17.4686251562817946347785495555,44.4187317940450707510385805924,8.44444444444444444444444444444,
                    -6.81481481481481481481481481481,-6.5,-4.85777777777777777777777777778,-3.49432098765432098765432098765,
                    -2.49604434366339128243890148652,-1.77568027210884353741496598639,-1.25107779737409367038996668626,
                    -0.86352341759749167156574563982,-0.573097205824478551751279024006,-0.352689667235121780576326030871,
                    -0.183643441079338515235951133387,-0.0528900484944440988397032353076,0.0488920274317099713925110750508,
                    0.128467742281234344726408218472,0.190825658523384672667915376764,0.239698152091370816769472963977,
                    0.277914559465357685538340133204,0.307645142898469713960453192434,0.330572437204512256755376225386,
                    0.348013458601032280158369722319,0.361008114078430762552335856724,0.370384001201316419437527519833,
                    0.376804478146218285400879826441,0.380804720420602505942122578011,0.382819044232153379517174582918,
                    0.383201808172683122234515666284,0.382243542826033507393679110474,0.380183499173527548539955503506,
                    0.377219484825825951889151690597,0.373515628658700180489594450824,0.369208550493159427016543837552,
                    0.364412293611634372626606455774,0.359222290912087327042339286789,0.35371857125606821132031209316,
                    0.347968364715627178435688841828,0.342028229499009284884765446835,0.335945796160411441471392522892,
                    0.329761203996966241665091057803,0.323508288658540215069670262604,0.317215567740740039815833805252,
                    0.310907061614919628600210965278
                  },0),
                  // polAQg_reg as^3 LM^2 NF^1 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    7.40740740740740740740740740741,-9.48148148148148148148148148148,5.33333333333333333333333333333,
                    2.37037037037037037037037037037,1.48148148148148148148148148148,1.06666666666666666666666666667,
                    0.82962962962962962962962962963,0.677248677248677248677248677249,0.571428571428571428571428571429,
                    0.493827160493827160493827160494,0.434567901234567901234567901235,0.387878787878787878787878787879,
                    0.350168350168350168350168350168,0.319088319088319088319088319088,0.29304029304029304029304029304,
                    0.270899470899470899470899470899,0.251851851851851851851851851852,0.235294117647058823529411764706,
                    0.22076978939724037763253449528,0.207927225471085120207927225471,0.19649122807017543859649122807,
                    0.186243386243386243386243386243,0.177008177008177008177008177008,0.168642951251646903820816864295,
                    0.161030595813204508856682769726,0.154074074074074074074074074074,0.147692307692307692307692307692,
                    0.141817030705919594808483697373,0.136390358612580834803057025279,0.131362889983579638752052545156,
                    0.126692209450830140485312899106,0.122341696535244922341696535245,0.118279569892473118279569892473,
                    0.114478114478114478114478114478,0.110913052089522677757971875619,0.107563025210084033613445378151,
                    0.104409171075837742504409171076,0.101434768101434768101434768101,0.0986249407302038880986249407302,
                    0.0959664117558854400959664117559,0.0934472934472934472934472934473,0.0910569105691056910569105691057,
                    0.0887856497612595173570783326881,0.0866248308108773225052294819737
                  },0),
                  // polAQg_reg as^3 LM^2 NF^1 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    2.22222222222222222222222222222,-4.44444444444444444444444444444
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAQg_reg as^3 LM^3
        ome_nf<double>({
          // polAQg_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^3 LM^3 NF^0 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^3 LM^3 NF^0 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^0 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    1489.8136588469829749122450805,-1484.82103390021322431047782913,10.1481481481481481481481481481,
                    -32.1975308641975308641975308642,-28.7654320987654320987654320988,-24.3259259259259259259259259259,
                    -20.8773662551440329218106995885,-18.2662299487696313093138489964,-16.2492441421012849584278155707,
                    -14.651675485008818342151675485,-13.3568489124044679600235155791,-12.2863497893800924103954406985,
                    -11.3862352885921909490933059957,-10.6184188292450400712508974617,-9.95533295899596265896632196998,
                    -9.37656801360505064208767912472,-8.86670488290858661229031599402,-8.41388294199712884833992100428,
                    -8.00883116073854678664794432234,-7.64419802607520497590242529359,-7.31407868349370712088652450393,
                    -7.01367505366719087295036973154,-6.73904739649761741533059310569,-6.48692991791531485083673734389,
                    -6.25459198318498241830424171075,-6.03973231053125161798379369161,-5.84039735399160521083960412165,
                    -5.65491766041599175449898029476,-5.48185774413736570715643385477,-5.31997624167054151589607836737,
                    -5.16819396547997229132212135157,-5.02556808592526948551132982171,-4.89127111027436704158796244113,
                    -4.76457364833501305589271370119,-4.64483019056836924310218198761,-4.53146730045079133633164951126,
                    -4.42397375501928977748017562582,-4.32189226772580810853183759631,-4.22481250430691589762486940199,
                    -4.13236516137231008931903597915,-4.04421692320318757271781455509,-3.96006614803729678047972880183
                  },0),
                  // polAQg_reg as^3 LM^3 NF^0 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    690.962962962962962962962962963,611.259259259259259259259259259,-22.2222222222222222222222222222,
                    -9.87654320987654320987654320988,-6.17283950617283950617283950617,-4.44444444444444444444444444444,
                    -3.45679012345679012345679012346,-2.82186948853615520282186948854,-2.38095238095238095238095238095,
                    -2.05761316872427983539094650206,-1.81069958847736625514403292181,-1.61616161616161616161616161616,
                    -1.45903479236812570145903479237,-1.32953466286799620132953466287,-1.221001221001221001221001221,
                    -1.12874779541446208112874779541,-1.04938271604938271604938271605,-0.980392156862745098039215686275,
                    -0.919874122488501573468893730332,-0.86636343946285466753303010613,-0.818713450292397660818713450292,
                    -0.776014109347442680776014109347,-0.737534070867404200737534070867,-0.702678963548528765920070267896,
                    -0.670960815888352120236178207193,-0.641975308641975308641975308642,-0.615384615384615384615384615385,
                    -0.590904294607998311702015405719,-0.568293160885753478346070938664,-0.547345374931581828133552271483,
                    -0.527884206045125585355470412942,-0.509757068896853843090402230187,-0.492831541218637992831541218638,
                    -0.476992143658810325476992143659,-0.462137717039677823991549481746,-0.448179271708683473389355742297,
                    -0.435038212815990593768371546149,-0.422644867089311533755978200423,-0.410937253042516200410937253043,
                    -0.399860048982856000399860048983,-0.389363722697056030389363722697,-0.37940379403794037940379403794
                  },0),
                  // polAQg_reg as^3 LM^3 NF^0 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    74.0740740740740740740740740741,-68.1481481481481481481481481481
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^0 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^3 LM^3 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^0 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    -87.7041692091814021868716090395,208.18442828695952589941882115,44.2093560719055301255562218446,
                    -22.7681295944497659252791151755,19.7093843059895844646594632805,-41.69999531405664561939304293,
                    14.7968159498556973895234073932,-40.886643493442371558112484622,13.9061436306381645128989034549,
                    -36.9557987069518389191204352026,13.8325283399522322566260006316,-32.9970929902197394848589328246,
                    13.7853277597376515713854094303,-29.6290096495372101987314292553,13.5949325067799405616172151341,
                    -26.8878814018823829325433252375,13.2630073870816883619539100007,-24.6747352365197787675351404639,
                    12.8316199814829789918693089872,-22.8755946560300777635162389395,12.3439597450519103764976920663,
                    -21.3927963811265475299035017342,11.8340164286425585784095799103,-20.1500660011215117759639597772,
                    11.32557341481802058318066307,-19.0901081171035565240274857888,10.8339090082735623197140028216,
                    -18.170633058147231281743207864,10.3679543707921224379633553818,-17.3606414063170554977378646822,
                    9.9321944127621632947001000028,-16.6374208714141805533724097812,9.52814776362388916767481050475,
                    -15.9842628370263934038002369371,9.15544911352500151292002459243,-15.3887788815588573577915788912,
                    8.8126093890500238501521080372,-14.8416808614837865172257944748,8.49753270860611353589990473809,
                    -14.3359059212084631651158318195,8.2078570897659760557386066021,-13.8659928132772492400596445158,
                    7.94117100808200199014860789075,-13.427639003852356305671079011,7.69514450258457283534224401065,
                    -13.0173867663179810456765014994,7.46760274260753046021105299249,-12.6324007941796391638549253962,
                    7.25656177429110277449143711312,-12.2703104920240210601380462794,7.06024013534441448885871277828
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^0 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^3 LM^3 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^0 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    60.6672705362499156232544780826,108.130295834973550150933946569,-142.479798419855087225157510342,
                    8.14350109738013959103482112161,-48.1630177136142375668698100231,-5.67103946312975628576684701006,
                    -25.4870237816886134534843375929,-11.8690816851214758397844337497,-16.1519967502554018054947304519,
                    -14.0444627990633689864878529043,-10.8262422683950023540786654085,-14.4960290099295488811315598177,
                    -7.38353939112337991157235021037,-14.2935386900517895584141939065,-5.04344030519052896412329722178,
                    -13.8635266955302748380194388043,-3.4014788964489927585409441594,-13.3681364622782861934769353422,
                    -2.21789032206658804166727275834,-12.8686149405276451467411623839,-1.34392111329057668806147234164,
                    -12.3879446491340535494144495267,-0.684839139922893217862049375972,-11.9341862522183645025045831486,
                    -0.178788185264128108976424429949,-11.5093440992985866761876050778,0.215681149125400921367550814964,
                    -11.1128928768489713933179121228,0.527062626175762899529211440096,-10.7432648041386328852647916054,
                    0.775419759148299842383423659548,-10.3985120125471089055466899791,0.975192382593312102821827002062,
                    -10.0766124379838519819466846813,1.13697871917446289449012862104,-9.7756116151802099285708765976,
                    1.26869448270346081702806682961,-9.49368509089293674501331902636,1.37634449661547900795702185579,
                    -9.22916125954250486584477744833,1.46454762365743833925618431467,-8.98052433812972373846392958526,
                    1.53690105695583137896918984928,-8.74640762333330208828189288731,1.59623776073587545983507934767,
                    -8.52558236526063547993667986444,1.64481142734168995832002814933,-8.31694508010011256497774762386,
                    1.68443136783793139664404053345,-8.1195047750759552676801869532,1.71656224371235569981677722206
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^0 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^3 LM^3 NF^0 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^0 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    76.3393865011608897342906799299,-46.6197777944586219918042856592,-121.35288804492281274205436676,
                    19.5347509462939507634299833778,-79.7262648730282272977873240506,8.19354573241794065127205512389,
                    -50.3821773867857523467842594812,1.58412675283223622548338820688,-35.2697206003517018236160101634,
                    -1.90285174460429404365329932362,-26.3706349138841627510897678943,-3.84450484317350660386723301695,
                    -20.6096524879569559894282261314,-4.9731797622882391795563077914,-16.624024225257146174693885802,
                    -5.64380290260429218882206883578,-13.7291623079647806052015701955,-6.04167457205077755490896765806,
                    -11.5471581138273793842695142545,-6.27006758465275625327837805557,-9.85383438720240499271641990416,
                    -6.38969865142551187031690746462,-8.5084909233698596011714535202,-6.43784716274922951239966512459,
                    -7.41872472123211215801436773396,-6.43822586319245986512159091713,-6.52155106702023718723311807874,
                    -6.40636124187888186251182625172,-5.77268257064060795357804086147,-6.35266446528733658830013088196,
                    -5.14014750249977916363238870339,-6.28425424905286351350274967691,-4.60033701445239535533907582324,
                    -6.20607592195236990902789375634,-4.13547204883660430176299862196,-6.12160869898428619992049278865,
                    -3.73193150776893379294897777993,-6.03332415786939126572757325277,-3.37912006919825047242260961444,
                    -5.94299010308495638392956340926,-3.06868385167808548717946224802,-5.85187592852404906432309350074,
                    -2.7939559854453688320323313025,-5.76089382589691765067315339268,-2.54955756539776156778144744886,
                    -5.67069737828676743387457162586,-2.33110573988552943936497906397,-5.58175134256090945275560830932,
                    -2.1349970134737230648087717462,-5.49438164138404548051596561886,-1.95824422294162615757373771489
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^0 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^3 LM^3 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^0 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    47.0143852380247814105290826773,118.837224990232317753550520876,-88.96751794042452995018396054,
                    14.9171826480521304655453302997,-69.4906089708115883487780670338,-3.10317924866590822873943714005,
                    -54.5712172729403554952403634399,-4.08342446419046014473444672441,-42.4319622706579615659415466846,
                    -2.25076934050379085266249279214,-33.7117489956298778023709643114,-0.491459704355198514011914295581,
                    -27.5042143275830965615298948322,0.827583336266355575583770679718,-22.970187136715438156817860906,
                    1.77344467783922400209722468848,-19.5545653326902480064037137109,2.44948026385459428487239210456,
                    -16.9081357804164198231038507822,2.93534291737605856849295508575,-14.8079378055528218363697621611,
                    3.28639637336236290890552305408,-13.1072219386669920198249204319,3.54055670646012262441843279964,
                    -11.7062737181978479179487505415,3.72401704972127453197937678623,-10.5353206358360200771577804453,
                    3.85515196087600671213824720762,-9.54425254249652056491521075946,3.94706785583361658595471885202,
                    -8.69624662227807343636177119197,4.0092653613089215050558221176,-7.96369338701072157576520556655,
                    4.04873498253588161805837974207,-7.32551999919967364214678727681,4.07069064360998080966074233915,
                    -6.76538695804276109918116594653,4.07906908569498866912726062459,-6.27044540848013560839790028185,
                    4.07687552321745023242858684066,-5.83046318166800632308566636111,4.06642667946864129221249375792,
                    -5.43719877277843480387238066232,4.04952420187521775852420391949,-5.0839454100361718987337722676,
                    4.02758010312710687243655258416,-4.76519395757544906731018560705,4.00170865421735249068274533995,
                    -4.47638023254315950380519439918,3.97279449209006285890195450502,-4.21369320427956647120363937246
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^0 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^3 LM^3 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^0 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    19.4551587813704709973383002093,152.179764295960336331066508297,-76.2011435473511807059693086809,
                    32.949847962207996338377244135,-57.4677081687118305083739703603,9.08938086258248949804148382671,
                    -49.1389871714879798959734587688,1.26074068544808602239220217021,-41.7330150157840712415013849071,
                    -0.722958171199474750911031414671,-35.2284638350129340412556617276,-0.709831068890402811648346682574,
                    -29.8832599352659179441835442199,-0.137595003893468319406134060681,-25.6150090540084180089799448024,
                    0.504673763509518095283965495356,-22.2190413770448472542630419907,1.07278423783752030703691960695,
                    -19.4947162422951122233408592734,1.53901154838592857190565633373,-17.2811485365541711316699259156,
                    1.91104339976671202817106665908,-15.4577460914555329913541706197,2.20471932935036442634468742085,
                    -13.9358479547509445551874083977,2.43555396581298510554111793825,-12.6501978944128651043928685292,
                    2.61657629036687994110073485572,-11.5522901356992003642544731413,2.75817024769806104946009586959,
                    -10.6055890212283995653814193146,2.86846154179204132739162648171,-9.78218406876156611894852576299,
                    2.9537814519875076790453456867,-9.06045702538428219153126145385,3.0190729323361582889998696946,
                    -8.42344333445724393821740505247,3.06821389724617440151451101471,-7.85766805537869479149883323919,
                    3.10426540215963645984170149983,-7.35230789823537929149961011161,3.12965962767288106294513966544,
                    -6.89857981169677196749357925129,3.1463418427976810528933906208,-6.48928894741081267132025861186,
                    3.15587784419008651628007526612,-6.11849022258372734390240560185,3.15953565474099661949348379211,
                    -5.78123190897186490801990461971,3.15834802621981652295093962554,-5.47335919676307929609327022126
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^0 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^3 LM^3 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^0 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    -24.1132978400328548380343030683,188.005758121941689992654424624,-64.7066603308584586193902401614,
                    49.9759873977529420924797883522,-47.0615200257771506225156491639,24.192969963184901591089098911,
                    -39.7970184663960060622846959385,12.780860121830278669601898996,-35.5117623145857788241331352957,
                    6.81969297809884731743524047723,-32.0574250502839438017478387737,3.68912324555154282678006126189,
                    -28.9355628502165588455580799238,2.11849081462848226831137425677,-26.0874488268629709651465705302,
                    1.40033872212409010601564546038,-23.5311389823956110045828168381,1.13522208627260567669509136154,
                    -21.2730012825750111236983292608,1.10105847544182742601878011399,-19.2984481873757255659350714855,
                    1.17698865532757721528795615869,-17.5799716633921830480644396432,1.29881684726032316117933897248,
                    -16.0853483843291780525438044558,1.43347984691890678480948759309,-14.7827856928318912205021775264,
                    1.56472857274722288548070045442,-13.643442423531365835233427704,1.68523518859886220308226897587,
                    -12.6423137676612173744392121324,1.79230126092985489240973884254,-11.7582530541448188773973404488,
                    1.88555139993926001038642360446,-10.9736067869481787559123661761,1.96570893525180667829766736294,
                    -10.2737215106819354223300937274,2.03395617946668918108910880095,-9.64644846183445874054086615485,
                    2.09160820954184776023794419555,-9.08169909885035223539471425582,2.13995346089894344503140692494,
                    -8.57106770026577148251382856624,2.18018210796962591453000771583,-8.10752016729328922587255073666,
                    2.21335982692534456870256106618,-7.68514137852173400105164695612,2.24042429151989046521472652598,
                    -7.29893162246040985426725045854,2.26219239244850889666241717243,-6.94464300758274691559605896447
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^0 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^3 LM^3 NF^0 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^0 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    7.03606024960335461440615061698,86.9649165378303278082247358031,58.6666666666666666666666666667,
                    -43.5061728395061728395061728395,-46.6790123456790123456790123457,-40.562962962962962962962962963,
                    -34.245267489711934156378600823,-28.9449903418157386411354665323,-24.6592970521541950113378684807,
                    -21.1990005878894767783656672546,-18.3816578483245149911816578483,-16.0624834200591776349352106928,
                    -14.1318929231387143845056302969,-12.5076631714808352984991161629,-11.1278112743314208515673717139,
                    -9.94515803616332716861817390918,-8.92338133402948217763032577847,-8.03418917043484517532960439535,
                    -7.25529267953122026341728165813,-6.56894221951142431451103601609,-5.96085964018178455199801134297,
                    -5.4194509754537274317116078382,-4.93521942611690153450079110934,-4.50032287956042582846950092713,
                    -4.10823685804177453628000934776,-3.7534951959792449764182164236,-3.43148862457468026081671152444,
                    -3.13830693116748623919579558252,-2.87061422308814256524775599767,-2.62554957095654663619957816083,
                    -2.40064727710786243662710584859,-2.1937724435033127414565926652,-2.00306855904177085943020832792,
                    -1.82691459836403607270441024088,-1.66388969951045566453408011761,-1.51274391995105292286554779021,
                    -1.37237389774754996463588615525,-1.2418024942846953516531098082,-1.12016168688801721898338874223,
                    -1.00667812812422787437838289925,-0.900660904231463106903247892578,-0.80149111577249714654258871015,
                    -0.708612975076444782333373473607,-0.621526171710686424248363104977
                  },0),
                  // polAQg_reg as^3 LM^3 NF^0 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    28.2962962962962962962962962963,-115.851851851851851851851851852,-17.7777777777777777777777777778,
                    9.87654320987654320987654320988,12.8395061728395061728395061728,12.4444444444444444444444444444,
                    11.4567901234567901234567901235,10.4409171075837742504409171076,9.52380952380952380952380952381,
                    8.72427983539094650205761316872,8.03292181069958847736625514403,7.43434343434343434343434343434,
                    6.91358024691358024691358024691,6.45773979107312440645773979107,6.05616605616605616605616605617,
                    5.70017636684303350970017636684,5.38271604938271604938271604938,5.09803921568627450980392156863,
                    4.84144274993948196562575647543,4.60905349794238683127572016461,4.39766081871345029239766081871,
                    4.20458553791887125220458553792,4.02757736091069424402757736091,3.86473429951690821256038647343,
                    3.71443907675791733762748255502,3.57530864197530864197530864198,3.44615384615384615384615384615,
                    3.32594702965073335443705814076,3.21379580638839898099157358417,3.10892172961138478379857690203,
                    3.01064282673478075776926351639,2.91835921943448825169255276782,2.83154121863799283154121863799,
                    2.74971941638608305274971941639,2.67247639796659404502541757444,2.59943977591036414565826330532,
                    2.53027630805408583186360964139,2.46468690913135357579802024246,2.4024024024024024024024024024,
                    2.34317988703953616234317988704,2.28679962013295346628679962013,2.23306233062330623306233062331,
                    2.18178689723405170559642104358,2.13280833435872195562118042738
                  },0),
                  // polAQg_reg as^3 LM^3 NF^0 [above 0.92] y=1-x H[0, y]^2
                  ome_x<double>({
                    -14.8148148148148148148148148148,29.6296296296296296296296296296
                  },0)
                },0)
              )
            }
          ),
          // polAQg_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.03125,0.18,0.34,0.59,0.71,0.7894736842105263,0.92},
            {
              // polAQg_reg as^3 LM^3 NF^1 [below 0.03125]
              make_ome_genps(
                f_id<double>,
                // polAQg_reg as^3 LM^3 NF^1 [below 0.03125] y=x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^1 [below 0.03125] y=x H[0, y]^0
                  ome_x<double>({
                    -52.4444444444444444444444444444,51.8518518518518518518518518519,2.22222222222222222222222222222,
                    0.987654320987654320987654320988,0.617283950617283950617283950617,0.444444444444444444444444444444,
                    0.345679012345679012345679012346,0.282186948853615520282186948854,0.238095238095238095238095238095,
                    0.205761316872427983539094650206,0.181069958847736625514403292181,0.161616161616161616161616161616,
                    0.145903479236812570145903479237,0.132953466286799620132953466287,0.1221001221001221001221001221,
                    0.112874779541446208112874779541,0.104938271604938271604938271605,0.0980392156862745098039215686275,
                    0.0919874122488501573468893730332,0.086636343946285466753303010613,0.0818713450292397660818713450292,
                    0.0776014109347442680776014109347,0.0737534070867404200737534070867,0.0702678963548528765920070267896,
                    0.0670960815888352120236178207193,0.0641975308641975308641975308642,0.0615384615384615384615384615385,
                    0.0590904294607998311702015405719,0.0568293160885753478346070938664,0.0547345374931581828133552271483,
                    0.0527884206045125585355470412942,0.0509757068896853843090402230187,0.0492831541218637992831541218638,
                    0.0476992143658810325476992143659,0.0462137717039677823991549481746,0.0448179271708683473389355742297,
                    0.0435038212815990593768371546149,0.0422644867089311533755978200423,0.0410937253042516200410937253043,
                    0.0399860048982856000399860048983,0.0389363722697056030389363722697,0.037940379403794037940379403794
                  },0),
                  // polAQg_reg as^3 LM^3 NF^1 [below 0.03125] y=x H[0, y]^1
                  ome_x<double>({
                    -20.7407407407407407407407407407,-27.8518518518518518518518518519
                  },0),
                  // polAQg_reg as^3 LM^3 NF^1 [below 0.03125] y=x H[0, y]^2
                  ome_x<double>({
                    -1.77777777777777777777777777778,3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^1 [0.03125,0.18]
              make_ome_genps(
                f_moebius<double,-1,16,1,14>,
                // polAQg_reg as^3 LM^3 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^1 [0.03125,0.18] y=(-1+16*x)/(1+14*x) H[0, y]^0
                  ome_x<double>({
                    1.17918817802595788445164282074,-7.61652977625602767863175274885,1.80373495549047691680052589171,
                    0.0627312214603331074739345014933,1.11314585515201687603898820959,0.672740458013623905974489964989,
                    0.662074013340386747475203882029,0.68113941707683145199627260688,0.380033205640881814316951571156,
                    0.603785312528074979968832684648,0.202968869046185734902111124055,0.526995723445727670546406155019,
                    0.0908065256461333335647181678012,0.465136914453942775310426251009,0.0191612771281692910673759587124,
                    0.417623065405809381089579507038,-0.0269211123139364642177719580633,0.381198775062032317083142816261,
                    -0.0567239423786255668127064366799,0.352797947808020546132616360103,-0.0760741700172709496887742383027,
                    0.330080267690023614148091402143,-0.0886626025749998615036756717237,0.311385281454980675038921110307,
                    -0.0968441292896923902722236830706,0.295571631900922407337086458281,-0.102130280201129936105969575564,
                    0.281865510390241483189213866278,-0.105496299204145526367968213511,0.269744178020199052921582306648,
                    -0.107574532592281370652875962207,0.258853086737390566245980456705,-0.108777177560581008488032610265,
                    0.248949091112366478556974174926,-0.10937464977437306191778186977,0.239862367329720551113133318552,
                    -0.109545825193518230013092331557,0.231471231271585959696036165194,-0.109410339658566995773836985574,
                    0.223685653993976359020371992871,-0.109049387426956988025359111671,0.216436556408400017533347844381,
                    -0.108519123497946114914886561446,0.209668902540928784379617454752,-0.107859300585814274766379867836,
                    0.203337266726032353455174181979,-0.10709883379895453294992223781,0.197402998230358179579753588876,
                    -0.106259385445877074543023181868,0.191832408437572350264418569435,-0.105357675759863371749899956639
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^1 [0.18,0.34]
              make_ome_genps(
                f_moebius<double,-1,4,1,2>,
                // polAQg_reg as^3 LM^3 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^1 [0.18,0.34] y=(-1+4*x)/(1+2*x) H[0, y]^0
                  ome_x<double>({
                    -2.6269980987964730529128507017,-0.868003703177195850272604593954,5.21119494465502132481987520849,
                    -0.948974299259868593748294403751,2.00381870606457810781986136068,-0.518333709920138499785008524459,
                    1.15205735081796879172809581471,-0.276281149815128570206762195648,0.760982041167760628607574540193,
                    -0.154970380440679763884278842069,0.536164044666095710220619168093,-0.0869460981261660917944535932514,
                    0.394266585700398737391839609958,-0.0439973357770975254344835701422,0.299270801835178138262913762268,
                    -0.0147143878259150934719189584732,0.232598573025955911663957104276,0.00614942973731312240676636732351,
                    0.183934638595435508345559567825,0.0214140789264466868097852542092,0.147255635087450681835803294144,
                    0.032782587275991222035277052926,0.11887773637987774744532486728,0.0413588257031533838945055128398,
                    0.0964479704814699301817241499502,0.0478893797552043463924051494793,0.0784035391618992798002947164827,
                    0.0528939409099148774166511730148,0.0636705497170447534481680032388,0.0567424503923981361105527846035,
                    0.0514892301532033640301454759314,0.0597033032798658495195608720588,0.0413084663346772769619332566771,
                    0.0619745201633710052789458944399,0.0327198248483548434352175265427,0.0637044153528118904291383565123,
                    0.0254149245235359663489139649917,0.06500558893994170858714486078,0.0191571001648487870440098948157,
                    0.0659645766894536725893794441924,0.0137620909869557993685531250188,0.0666486194758241903443369940203,
                    0.00908458709970764568440422963752,0.0671104872621854826183690516206,0.0050086726964746081151747038264,
                    0.0673919669793743939549536882874,0.00144091826984962867521085588521,0.0675264183809927223093410520801,
                    -0.0016946909846263766046966483728,0.0675406702280716825624286429295,-0.00446053156182906445031175564877
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^1 [0.34,0.59]
              make_ome_genps(
                f_linear<double,-1,2>,
                // polAQg_reg as^3 LM^3 NF^1 [0.34,0.59] y=-1+2*z
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^1 [0.34,0.59] y=-1+2*z H[0, y]^0
                  ome_x<double>({
                    -1.74867551836634038464706423389,3.53373969559299692968849939964,2.42436558023130556651650801259,
                    -0.841812419745282412887883635926,1.91923297118821296661661378198,-0.835721024687456021258756632778,
                    1.31450274567589074293293123215,-0.620639413283700839569329818677,0.959036352731456350772199557355,
                    -0.465479559962775629676997364008,0.736393353711767637902186957308,-0.358466700719939920127680943956,
                    0.586790970657551748631531191781,-0.282560634438333771823572503802,0.48060542080022018498000099252,
                    -0.226891614215356501204901787955,0.401994783496942963734804278988,-0.184835795802893832422947639002,
                    0.341847249055036819853149745076,-0.152258581477357297207050808112,0.294595507133331686578082879734,
                    -0.12648784260930225067580084658,0.256665624400347868322678009135,-0.105737008139916114287325905031,
                    0.225667952730091548677244477922,-0.0887745148177601710787092645038,0.19994946015097569016148681985,
                    -0.0747282321014842224962064625809,0.178333342223634389547164230833,-0.0629658204829098224264238489494,
                    0.15996098457914931599530928317,-0.0530192070503591769558358734411,0.144192480403689017356959909897,
                    -0.0445355272461839777715713132778,0.130541997912046507382783473137,-0.0372444268544567194803369313548,
                    0.118634615432257889373269014762,-0.030935758377910766772941424393,0.108176785612203678559857974167,
                    -0.0254440479331045822020809946842,0.0989356860302864360197614290186,-0.0206374728108057673713694014927,
                    0.0907245028388788345763880144619,-0.0164099062198006110844921201226,0.0833917605127282091363698450494,
                    -0.0126750867748062624694174114621,0.0768134640491317993879470221009,-0.00936228498896702742866992950948,
                    0.070887230143088411526690405521,-0.00641304092882970826620182644486,0.0655278472109522543652626341888
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^1 [0.59,0.71]
              make_ome_genps(
                f_moebius<double,-2,3,-2,1>,
                // polAQg_reg as^3 LM^3 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^1 [0.59,0.71] y=(-2+3*z)/(-2+z) H[0, y]^0
                  ome_x<double>({
                    -0.310658153703805919788517191265,-4.56162974115786636165915932551,0.672947692182805959860596236922,
                    -0.237781546749531074640419947384,1.0544645687109459321609243329,0.416067573312869518099395318429,
                    1.03433991972661915673807403283,0.513042214072688031656783961397,0.894284446923403046045184755836,
                    0.472368081933479741891867240853,0.752445946582617320003422582743,0.408371099166039725843442617738,
                    0.635166718968993198099198072512,0.34894420923657765330187856954,0.542242417417502105438072610735,
                    0.29901491942213007609295618437,0.46863798687349636210078364438,0.257999497147854357345569034429,
                    0.40964535845365779894314014873,0.224309407072428488643582351027,0.36167262934497916084144091188,
                    0.196438132499724470704533102466,0.322101660169034573673139258149,0.173165805298397410049888967169,
                    0.289031250853835436184028202348,0.153546976411008186872560778866,0.261067145346443764268380356742,
                    0.136856180598093673509709268971,0.237172221093444103406674929517,0.122535358098826347425923614636,
                    0.216563233045155027771425160431,0.110151993858403983467130054759,0.198639868121652701881672002116,
                    0.0993677018954079947705754546625,0.18293558770888859163839442633,0.0899150876993297135600465566381,
                    0.169083127710849161601682077824,0.0815807566424684646022685425464,0.156789938059316255956680344235,
                    0.0741927835906464347029936789627,0.145820444683029380672199916161,0.0676114033170832465197106578261,
                    0.135983058936147067524975794359,0.0617220319727312489146796332212,0.127120537090209908849139721289,
                    0.0564299863106065162326508716204,0.119102736397893667390658494744,0.0516564495179347376146816923805,
                    0.111821108268467387377139432854,0.0473353606216185625666632964153,0.105184466319545712092373430714
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^1 [0.71,0.7894736842105263]
              make_ome_genps(
                f_moebius<double,-3,4,-3,2>,
                // polAQg_reg as^3 LM^3 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^1 [0.71,0.7894736842105263] y=(-3+4*z)/(-3+2*z) H[0, y]^0
                  ome_x<double>({
                    0.632103705690489494721044751068,-4.69593335627117259825916932811,0.0360902783994719296416534774317,
                    -0.741053833415295408154339364933,0.537423402542944992171956798383,0.00167824362837959822680466292775,
                    0.685562323281645955405292806552,0.258260404388832956992517177965,0.697610181966538411329346372383,
                    0.337223394161055622356760178336,0.652501217843251982330992808725,0.34420512486566067407639623736,
                    0.58992757999510998074982654543,0.324125366649870244846295588165,0.5271839114907945450115937074,
                    0.295897042315170641971199303263,0.47043433952718475821229480863,0.26705979546779543006378505276,
                    0.421070285859001886144554677576,0.24033766983950398507913753502,0.378701037158610512205812437556,
                    0.216490394073257889510271528732,0.342408153829919980988541466591,0.195516796362305482585561394203,
                    0.311222595303986196619183247489,0.177151089569843128190675835258,0.2842818377916590999441537377,
                    0.161062084870710824237140119602,0.260864145761117690005764226577,0.146929088405497567735470332086,
                    0.240380048394871917632388607812,0.134467207234918428087197620484,0.222351939867486721219972129779,
                    0.123432405956350422421112726497,0.206392962916524291012612926548,0.113618952294339637645980266949,
                    0.192188663144118148445871980288,0.104854469916213961122800591589,0.179482061847269332770617129323,
                    0.0969946894480129567645254377323,0.168061841745048413837667062332,0.0899186691561820827795947405384,
                    0.157753098455614250929043649467,0.0835247066407547462495967943745,0.148410120045048547787920845302,
                    0.0777269427240621422840387123368,0.139910740617238241139158456007,0.0724525798865404629823399172862,
                    0.132151907126286693645492829064,0.067639618152712318632342746685,0.125046180399848618903858533105
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^1 [0.7894736842105263,0.92]
              make_ome_genps(
                f_moebius<double,-5,6,-5,4>,
                // polAQg_reg as^3 LM^3 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z)
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^1 [0.7894736842105263,0.92] y=(-5+6*z)/(-5+4*z) H[0, y]^0
                  ome_x<double>({
                    1.82218086582238156446096925808,-4.58472657502482099820755505081,-0.414524819301703129758808609538,
                    -1.15004819516325697165014697536,0.083351454469826661355326373205,-0.420099308543754485509836116291,
                    0.273687675159425130549627300205,-0.108056182653017507733822006482,0.365092647500251735766812920691,
                    0.0537620021194001208020997122758,0.406309219007064248312545636784,0.14053847154789064078362735987,
                    0.417740320317923128959411571047,0.1847926803774925785928994897,0.41151453260837491805685556129,
                    0.2041662195495889439894812643,0.395493474582466147223953063092,0.20909525658189526660092955713,
                    0.374680191709664584643913267184,0.205882240090977877107193242916,0.352117936581921322734846548702,
                    0.198315993588774347350708043605,0.329558656068948296819433733477,0.188642167857456568258047753057,
                    0.307941395347086000688685762831,0.178165495142642185984571442943,0.287714597134784975248588068461,
                    0.167623417991513198728627790647,0.269042588125423529822739708637,0.157415494200074201290795237526,
                    0.251932756668714314656246720877,0.147742650741961979578649765964,0.236311375115627685671759314156,
                    0.138690871285197531554232548122,0.222067460278746858651786002645,0.130281062327847549850954026769,
                    0.209077320954599068200419143989,0.122498532121802880633851458992,0.197217711295403708628578966529,
                    0.115310266136661311218302288675,0.186372407498646946176309613146,0.10867493433543475069813595598,
                    0.176435076905656355416877556546,0.102548586831986554608442050991,0.167310119136565602823039264592,
                    0.0968878021559360818943488444561,0.158912447217709684910003244607,0.0916513387079035271928148759694,
                    0.151166757170408160240938416698,0.0868009144089478455199836896769,0.144006590227628541184397308019
                  },0)
                },0)
              ),
              // polAQg_reg as^3 LM^3 NF^1 [above 0.92]
              make_ome_genps(
                f_omx<double>,
                // polAQg_reg as^3 LM^3 NF^1 [above 0.92] y=1-x
                ome_logx<double>({
                  // polAQg_reg as^3 LM^3 NF^1 [above 0.92] y=1-x H[0, y]^0
                  ome_x<double>({
                    0.888888888888888888888888888889,-4.74074074074074074074074074074,-1.77777777777777777777777777778,
                    0.493827160493827160493827160494,0.938271604938271604938271604938,0.977777777777777777777777777778,
                    0.918518518518518518518518518519,0.838095238095238095238095238095,0.75873015873015873015873015873,
                    0.686654908877131099353321575544,0.623021751910640799529688418577,0.56734968734968734968734968735,
                    0.518700229811340922452033563145,0.476088520532964977409421853866,0.438619581476724333867191010048,
                    0.405522848697451872055046658221,0.376149735038623927512816401705,0.349959191135661723897018014665,
                    0.326500885542279877791860362666,0.305399518792478315468798211603,0.286341336681893957435753101388,
                    0.269062949216273703963516730729,0.253342218777196596075343746661,0.238990890369394756379423347937,
                    0.225848644624163985226488030813,0.213778295575755978681450929847,0.202661903319823942746584783509,
                    0.192397616239240980044614373622,0.182897095338884665853693993808,0.174083404061029136151902057759,
                    0.165889271521331996082580886498,0.158255656464060479148488701864,0.151130554407265572306241824673,
                    0.14446800231815370316329574143,0.138227244448844406639167614523,0.132372030247249106678782196586,
                    0.126870020985826656113649606013,0.121692286270339502490733081074,0.116812875169929697589204340478,
                    0.112208449555775529608026574905,0.107857969507822911684410869066,0.103742422470834056512304974212,
                    0.0998445893076663639966289368104,0.0961488415833814321383306073196
                  },0),
                  // polAQg_reg as^3 LM^3 NF^1 [above 0.92] y=1-x H[0, y]^1
                  ome_x<double>({
                    -1.48148148148148148148148148148,2.96296296296296296296296296296
                  },0)
                },0)
              )
            }
          )
        },0)
      },0)
    },1);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAQg{
    polAQg_reg.get_view(),
    std::nullopt,
    std::nullopt
  };
}


/* C interface */

double ome_polAQg_reg(double as, double LM, double NF, double x)
{
  return(ome::polAQg_reg(as, LM, NF, x));
}

double ome_polAQg_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::polAQg_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_polAQg_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::polAQg_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_polAQg_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::polAQg_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_polAQg_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::polAQg_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_polAQg_reg_min_power()
{
  return(ome::polAQg_reg.min_power());
}

int ome_polAQg_reg_max_power()
{
  return(ome::polAQg_reg.max_power());
}

int ome_polAQg_reg_coeff_as_min_power(int order_as)
{
  return(ome::polAQg_reg[order_as].min_power());
}

int ome_polAQg_reg_coeff_as_max_power(int order_as)
{
  return(ome::polAQg_reg[order_as].max_power());
}

int ome_polAQg_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAQg_reg[order_as][order_LM].min_power());
}

int ome_polAQg_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAQg_reg[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/polAQg.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_POLAQG_H
#define LIBOME_POLAQG_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-polAQg polAQg
   * \brief Data objects for \f$\Delta A_{Qg}\f$
   * \{
   */
  /// Regular part of \f$\Delta A_{Qg}\f$
  extern const ome_as<double> polAQg_reg;

  /// Container for regular, plus and delta part of \f$\Delta A_{Qg}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAQg;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-polAQg polAQg
 * \brief C interface functions for \f$\Delta A_{Qg}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$\Delta A_{Qg}\f$
double ome_polAQg_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$\Delta A_{Qg}\f$ truncated in \f$a_s\f$
double ome_polAQg_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{Qg}\f$
double ome_polAQg_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{Qg}\f$
double ome_polAQg_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$\Delta A_{Qg}\f$
double ome_polAQg_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);



/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$\Delta A_{Qg}\f$
int ome_polAQg_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$\Delta A_{Qg}\f$
int ome_polAQg_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{Qg}\f$
int ome_polAQg_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{Qg}\f$
int ome_polAQg_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{Qg}\f$
int ome_polAQg_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{Qg}\f$
int ome_polAQg_reg_coeff_as_LM_max_power(int order_as, int order_LM);



/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/polAQqPS.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/polAQqPS.h>

namespace ome
{

  /**************** polAQqPS, regular part ****************/

  const ome_as<double> polAQqPS_reg = 
    // polAQqPS_reg
    ome_as<double>({
      // polAQqPS_reg as^2
      ome_logm<double>({
        // polAQqPS_reg as^2 LM^0
        ome_nf<double>({
          // polAQqPS_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // polAQqPS_reg as^2 LM^0 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // polAQqPS_reg as^2 LM^0 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // polAQqPS_reg as^2 LM^0 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    -22.3561193992619885781389192211,25.6438806007380114218610807789,-4.,0.246913580246913580246913580247,
                    0.172839506172839506172839506173,0.096,0.0564938271604938271604938271605,
                    0.0355613144728790987294388654933,0.0236880466472303206997084548105,0.0165180612711476909007773205304,
                    0.0119542752629172382258802011888,0.00891960931630353117956423741548,0.0068267616476982868167441170196,
                    0.00533836825750040740178807239951,0.00425175597256263842424934080531,0.00344037720908469207788935680092,
                    0.0028225308641975308641975308642,0.00234390901689395481375941380012,0.00196747596566168106023315055537,
                    0.00166739630254269936475347407006,0.001425280653156436798367108908,0.0012278011733794046719216787244,
                    0.00106514009926614637920647927957,0.000929958157440434049633707018844,
                    0.000816695027127618015538894418925,0.000721086419753086419753086419753,
                    0.000639825216203914428766499772417,0.000570320107769749682829392680233,
                    0.000510521305945099605224835014968,0.000458793077747256655278923598281,
                    0.000413819425778369017807562506675,0.000374533530095053150114522117252,
                    0.000340064428015172367493538316941,0.000309696337804120173266178775821,
                    0.000282837352533256860843367435481,0.000258995145265224231066623386873,
                    0.000237757968168650960286132873686,0.000218779682928516446719334291591,
                    0.000201767885608442730504129841785,0.000186474424816596362755931390182,
                    0.000172687784127626336699315003063,0.000160226926481043513588021067599,
                    0.00014893629242780055003494893808,0.000138681714573419312718783120097,
                    0.000129347063714399944579583630025,0.000120831482529268469478652113077,
                    0.000113047093547881451206271327892,0.00010591709187086470301046851316,
                    0.0000993741514969149179937412474198,0.0000933590884330655457765193787883,
                    0.000087819734974372922846773028245
                  },0),
                  // polAQqPS_reg as^2 LM^0 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    -8.,-2.66666666666666666666666666667,0,-0.592592592592592592592592592593,
                    -0.37037037037037037037037037037,-0.24,-0.165925925925925925925925925926,
                    -0.120937263794406651549508692366,-0.0918367346938775510204081632653,-0.072016460905349794238683127572,
                    -0.0579423868312757201646090534979,-0.0476033057851239669421487603306,-0.0397918579736761554943373125191,
                    -0.0337497260574183651106728029805,-0.0289820070039850259630479410699,-0.0251549508692365835222978080121,
                    -0.022037037037037037037037037037,-0.0194636678200692041522491349481,-0.0173152775997835590300027055121,
                    -0.0155033457588089782611173808465,-0.0139612188365650969529085872576,-0.0126379440665154950869236583522,
                    -0.0114940374680634420894161153901,-0.0104985236451124060678967020263,
                    -0.00962682909752853042077994819016,-0.00885925925925925925925925925926,
                    -0.00817988165680473372781065088757,-0.00757569608471792707310276161178,
                    -0.00703601056334742401761802114536,-0.00655196680336819626780557645175,
                    -0.00611617562866076540273924340512,-0.005722434192777585077272902455,
                    -0.00536550468262226847034339229969,-0.0050409397000306091215182124273,
                    -0.00474494340489936589338917114947,-0.00447426029235223501165171951133,
                    -0.00422608549592676576803560930545,-0.00399799198597997396796195594994,
                    -0.00378787112335064719582201052591,-0.00359388384106048712909995671555,
                    -0.00341442033749726057418365110673,-0.00324806662700773349196906603212,
                    -0.0030935766467337810925811265745,-0.00294984888973917792584253219346,
                    -0.00281590674432013730897648494384,-0.00269088188280107472026663945856,
                    -0.00257400017114362840050720748053,-0.00246456967158753372737922966794,
                    -0.00236197039049008265848465033617,-0.00226564548721983124315485831521,
                    -0.0021750937109537692628071636818
                  },0),
                  // polAQqPS_reg as^2 LM^0 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    -1.33333333333333333333333333333,4.
                  },0),
                  // polAQqPS_reg as^2 LM^0 NF^0 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    -0.888888888888888888888888888889,-0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // polAQqPS_reg as^2 LM^0 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // polAQqPS_reg as^2 LM^0 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // polAQqPS_reg as^2 LM^0 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -3.17904663441533234053187768634,-1.97857732541408138559068924127,16.1015466530429649000770821088,
                    27.9607922196505687000040055636,51.8331304484538413061878925535,99.1782942743838645098911515839,
                    190.899148136085155488648008405,367.963113838542489717700071483,709.854382532183036330644969315,
                    1370.69878144069469308316234609,2649.62545908871137995738685851,5127.82286683948426934197109605,
                    9935.7202425238217648463292602,19274.2877174323251582704064346,37432.9896388843254609005360106,
                    72779.1132772791943109231240927,141648.257765477673170176942926,275958.149078847556709321979715,
                    538118.852775906918254411201835,1.05024959174566919402884118127e6,2.05146294942958939019536085649e6,
                    4.01024154098692193783638089289e6,7.84500686915159057401306790239e6,1.53572583206128431664094009751e7,
                    3.00825438678766559054765813074e7,5.89630754074399459432389334516e7,1.15636716853227529259853194274e8,
                    2.26906987978301970276726702154e8,4.45475591922222875785838537117e8,8.75008408978313363183087290553e8,
                    1.71949926633099942261718757077e9,3.38051736343072900993346696444e9,6.64884810356389157273460723158e9,
                    1.30822672478308891440668933741e10,2.57504532612224082263680898373e10,5.07042574152043542848175228933e10,
                    9.98744937927672572824695086906e10,1.96792596172016759280581265788e11,3.87882978241811106563967084839e11,
                    7.64759144336194568169456978674e11,1.50825637569563744361274790003e12,2.97541169957754707984843871553e12,
                    5.87131717211425847846625097933e12,1.15887354761388441551166215519e13,2.28793826925270375882980168747e13,
                    4.51810430446390229469325857848e13,8.92417494872084385350251380325e13,1.76309678366950246545415358234e14,
                    3.48399128753366836450318765473e14,6.88600844288052228876483091203e14,1.36127085368009278012207239947e15
                  },0)
                },0)
              ),
              // polAQqPS_reg as^2 LM^0 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // polAQqPS_reg as^2 LM^0 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // polAQqPS_reg as^2 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -8.77298168985720766118621422211,2.66666666666666666666666666667,2.47988278550795810928429362959,
                    1.96136426698943959076577511107,1.78745006251271785391141982219,1.71328894445574920347681761972,
                    1.66940481151803004278684112872,1.63511739159071683442652436279,1.60391163663743176598315129569,
                    1.57375859923488176511287295418,1.54411919165986080700534945018,1.51494266838941591623325351382,
                    1.48631786503881209582413026733,1.45835242606751742152667651053,1.43113462891792500664956906695,
                    1.40472517404661330970632685603,1.37915924143791301016481209206,1.35445139155026682389846959609,
                    1.33060061001239552955605754478,1.30759462946948755347943873016,1.2854133602890632488131611421,
                    1.26403150776685135746081881858,1.24342052106117318482191923253,1.22355001976265056850012347317,
                    1.20438882292451536367179141083,1.18590568026203688380073579445,1.16806978244303726440852341844,
                    1.15085110868779427236668570291,1.13422065526072939501285983518,1.11815057727111856437887929823,
                    1.10261426780231813160356431832,1.08758639212245750999836506255,1.07304289007318754088049533496,
                    1.0589609562803200615794856067,1.04531900527195377124599082125,1.03209662669437657438755783072,
                    1.01927453441157137312033035403,1.00683451223318077504918922532,0.994759358244233330428892915765,
                    0.983032829138321807203879191052,0.971639585532897850242957768312,0.960565138932893164848168950109,
                    0.949795800778805018420439530333,0.939318633846746293992824927396,0.929121406145160321750058028875,
                    0.919192547364301091327615275616,0.909521107871481317742661267311,0.900096720200980809150666898998,
                    0.89090956295750187224158181749,0.881950327032491306264415508439
                  },1)
                },0)
              )
            }
          )
        },0),
        // polAQqPS_reg as^2 LM^1
        ome_nf<double>({
          // polAQqPS_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // polAQqPS_reg as^2 LM^1 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // polAQqPS_reg as^2 LM^1 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // polAQqPS_reg as^2 LM^1 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    -5.33333333333333333333333333333,5.33333333333333333333333333333
                  },0),
                  // polAQqPS_reg as^2 LM^1 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    5.33333333333333333333333333333,-16.
                  },0),
                  // polAQqPS_reg as^2 LM^1 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    5.33333333333333333333333333333,5.33333333333333333333333333333
                  },0)
                },0)
              ),
              // polAQqPS_reg as^2 LM^1 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // polAQqPS_reg as^2 LM^1 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // polAQqPS_reg as^2 LM^1 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    3.02534992617213222244943920117,8.52793881472871735245116713626,12.7269032593060833004504759622,
                    32.5649176297232777120120630356,67.3118997532424998903904754296,129.5817693632251775936337765,
                    244.489382400449510795435680348,459.032960452283978284799512425,862.132744466999808546718904782,
                    1622.85282991431386068011004074,3063.63041552857308465055015782,5800.94815943569892328444843678,
                    11016.0760087425288512390291512,20976.9992815313664215032347764,40046.0711780936965225228826592,
                    76628.090969445123943886890062,146941.288566759801604698623898,282325.647713270123829463034038,
                    543422.404499468542728215656798,1.04771334377714090587185467993e6,2.02305917206466392435737190885e6,
                    3.91187652349320193154428039983e6,7.57402261361078964678201522386e6,1.46822304994950147877000659673e7,
                    2.84934217847063891228404024279e7,5.53542598587774091237842476013e7,1.07641881410820166969654933008e8,
                    2.09511577327850565054793555588e8,4.08137496537522932762092716474e8,7.95708690067289336337463683709e8,
                    1.55249500599045591382575817659e9,3.03120944035922906713798374489e9,5.92234871580040240875645601964e9,
                    1.15783953824356659038831076539e10,2.26498051506788550578389829961e10,4.43331622965789527496505541693e10,
                    8.68217561264206085928732421668e10,1.70118844200895928370489791167e11,3.33495135018024780345868124622e11,
                    6.54078358182213358060412323804e11,1.28340555996589357297263033119e12,2.51931923344808779028264344813e12,
                    4.94742817984418658209931081487e12,9.71952832279770951304705705637e12,1.91017492832744666670133235872e13,
                    3.75540392837530263746595811219e13,7.38566231896165250692845078186e13,1.45299994436086200243963590809e14,
                    2.85943043728012808263761402571e14,5.6289320796084582937088950232e14,1.10840903492867582498334400912e15
                  },0)
                },0)
              ),
              // polAQqPS_reg as^2 LM^1 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // polAQqPS_reg as^2 LM^1 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // polAQqPS_reg as^2 LM^1 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    5.33333333333333333333333333333,0,0.888888888888888888888888888889,1.77777777777777777777777777778,
                    2.13333333333333333333333333333,2.25185185185185185185185185185,2.26455026455026455026455026455,
                    2.22857142857142857142857142857,2.17037037037037037037037037037,2.10285714285714285714285714286,
                    2.03255411255411255411255411255,1.96280262946929613596280262947,1.89529236195902862569529236196,
                    1.8308294879723451152022580594,1.76973911450101926292402482879,1.71208322541655874989208322542,
                    1.65778176072293719352542881955,1.60668109426279360919883795701,1.55859315040601590309192648374,
                    1.5133177658255057635862589423,1.47065532662171317633502507452,1.43041369449636105580780101306,
                    1.39241175863014113604551568795,1.35648099526145023520174953746,1.3224658623110635494536423329,
                    1.29022352846907347461309584797,1.2596232394125382218935664488,1.23054550436107483029989637514,
                    1.20288121297610803189725360661,1.17653074747657693542852098765,1.15140312693935110397573929282,
                    1.12741520352270679693605602069,1.10449091978315275945005033927,1.08256062986541788034048553077,
                    1.06156048358010230490599134968,1.04143187026577535489409355478,1.02212091824296413658135030102,
                    1.00357804521276060984926321821,0.985757554881883199234862257038,0.968617275249390175238689700867,
                    0.952118234266788055116418721664,0.936224368919582125966185236921,0.920902264135202158418207042688,
                    0.906120918276139424710864409004,0.891851532314497342914587360016,0.878067320097805585680097938111,
                    0.864743337402698717931991172614,0.851856327732202451692005379224,0.839384583044657248451580348237,
                    0.827307817809317916235544492644
                  },1)
                },0)
              )
            }
          )
        },0),
        // polAQqPS_reg as^2 LM^2
        ome_nf<double>({
          // polAQqPS_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // polAQqPS_reg as^2 LM^2 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // polAQqPS_reg as^2 LM^2 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // polAQqPS_reg as^2 LM^2 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    -13.3333333333333333333333333333,13.3333333333333333333333333333
                  },0),
                  // polAQqPS_reg as^2 LM^2 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    -5.33333333333333333333333333333,-5.33333333333333333333333333333
                  },0)
                },0)
              ),
              // polAQqPS_reg as^2 LM^2 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // polAQqPS_reg as^2 LM^2 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // polAQqPS_reg as^2 LM^2 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -1.121489222187104191328809695,-1.03011829631970831689190464778,5.33333333333333333333333333333,
                    10.6666666666666666666666666667,17.7777777777777777777777777778,29.8666666666666666666666666667,51.2,
                    89.3968253968253968253968253968,158.476190476190476190476190476,284.444444444444444444444444444,
                    515.792592592592592592592592593,943.321212121212121212121212121,1737.6969696969696969696969697,
                    3220.78632478632478632478632479,6001.46520146520146520146520147,11234.7428571428571428571428571,
                    21117.1555555555555555555555556,39835.6078431372549019607843137,75387.8169934640522875816993464,
                    143080.545808966861598440545809,272261.838596491228070175438596,519294.780952380952380952380952,
                    992591.422799422799422799422799,1.90097572595520421607378129117e6,3.64722086956521739130434782609e6,
                    7.00914801777777777777777777778e6,1.34906024041025641025641025641e7,2.60022948831908831908831908832e7,
                    5.0183700768959435626102292769e7,9.6971757504105090311986863711e7,1.87596272698850574712643678161e8,
                    3.63301893138351254480286738351e8,7.04282271655913978494623655914e8,1.36658050327272727272727272727e9,
                    2.65404990364824717765894236482e9,5.15877304348683473389355742297e9,1.00352251741460317460317460317e10,
                    1.95358672602842842842842842843e10,3.80580127205538169748696064486e10,7.41910680010796221322537112011e10,
                    1.44722043314105982905982905983e11,2.82476158030256910569105691057e11,5.51671339371930313588850174216e11,
                    1.07800032608824510889627168697e12,2.10759099897866102889358703312e12,4.12261329525708282828282828283e12,
                    8.068042810708014170692431562e12,1.57966221897438766574159728646e13,3.09422846738664397163120567376e13,
                    6.06351990646537868480725623583e13,1.18870520776853908027210884354e14
                  },0)
                },0)
              ),
              // polAQqPS_reg as^2 LM^2 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // polAQqPS_reg as^2 LM^2 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // polAQqPS_reg as^2 LM^2 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -2.66666666666666666666666666667,0,0.888888888888888888888888888889,0.888888888888888888888888888889,0.8,
                    0.711111111111111111111111111111,0.634920634920634920634920634921,0.571428571428571428571428571429,
                    0.518518518518518518518518518519,0.474074074074074074074074074074,0.436363636363636363636363636364,
                    0.40404040404040404040404040404,0.376068376068376068376068376068,0.351648351648351648351648351648,
                    0.330158730158730158730158730159,0.311111111111111111111111111111,0.294117647058823529411764705882,
                    0.278867102396514161220043572985,0.265107212475633528265107212476,0.252631578947368421052631578947,
                    0.24126984126984126984126984127,0.23088023088023088023088023088,0.221343873517786561264822134387,
                    0.212560386473429951690821256039,0.204444444444444444444444444444,0.196923076923076923076923076923,
                    0.189933523266856600189933523267,0.183421516754850088183421516755,0.177339901477832512315270935961,
                    0.171647509578544061302681992337,0.166308243727598566308243727599,0.161290322580645161290322580645,
                    0.156565656565656565656565656566,0.152109328579916815210932857992,0.147899159663865546218487394958,
                    0.143915343915343915343915343915,0.14014014014014014014014014014,0.136557610241820768136557610242,
                    0.133153396311291048133153396311,0.129914529914529914529914529915,0.126829268292682926829268292683,
                    0.12388695315524583817266744096,0.121077888519748984865263935031,0.118393234672304439746300211416,
                    0.115824915824915824915824915825,0.113365539452495974235104669887,0.11100832562442183163737280296,
                    0.108747044917257683215130023641,0.106575963718820861678004535147,0.104489795918367346938775510204
                  },1)
                },0)
              )
            }
          )
        },0)
      },0),
      // polAQqPS_reg as^3
      ome_logm<double>({
        // polAQqPS_reg as^3 LM^0
        ome_nf<double>({
          // polAQqPS_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // polAQqPS_reg as^3 LM^0 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // polAQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    2889.74345965316393123944426069,-3538.92882700148968053258758132,765.168131951710652907842990054,
                    -156.010028129036407041221869953,128.06380901894971921446185979,-147.459876183127882132041168025,
                    155.156168439521579378165710282,-144.289885562568611322554040417,169.720082205272135130189220221,
                    -122.476449428368427559640363157,215.518165148209604217692620213,-41.5601639902576213434023532163,
                    371.606919262273674729363342965,250.170636537411828032027722232,927.298332462973092046689408689,
                    1304.52956325989811820841408619,2938.48866412322538219169289555,5144.45245651168012966996983966,
                    10288.4118564773562999948424337,19235.0202582414312371566262645,37349.3402420028603376586682458,
                    71283.5592951866265268846281988,137604.163871936884908429715385,264648.571477783077899270326654,
                    511020.021723043742414121032889,986607.473867252654662495376361,1.90837313414170625429709374875e6,
                    3.69395736882335226670944227204e6,7.15887541979713094687058261388e6,1.38857659607470612870231282982e7,
                    2.69592512239912841955655024517e7,5.23845441154089943469900839606e7,1.01871529277815613839802523157e8,
                    1.98257321102518982551924472567e8,3.861177123470528881025975608e8,7.5249916384938095469418080197e8,
                    1.46748806489911705874653689216e9,2.86359164842867856240508618461e9,5.59117576994552645969603389925e9,
                    1.09229198428233483365862729492e10,2.13504449408396308184563013976e10,4.17539280963780630908032207056e10,
                    8.16959162738537239091963819748e10,1.59921520500744326965332465501e11,3.13190483101375950934556377666e11,
                    6.13616918367213281767063532523e11,1.20272332470019963414151725376e12,2.35834172291685427646577180298e12,
                    4.62608584377560281952933589511e12,9.07779404992718923362411158162e12,1.78197139816045043729154293046e13
                  },0),
                  // polAQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    128.564675439245975166213226101,2889.27124961874039528254749842,-626.538503959138797414389922072,
                    59.1982583519037536683524884419,-53.6595443496978284058730750755,31.2934149715004261217214048013,
                    -11.9150605014372676120199701809,44.2530169454881081376681577234,42.8994143995701392190060308475,
                    115.26530664023738233248165196,189.47111499834513916055308865,374.951510817655828403346666039,
                    683.675498964646396902526475988,1297.02146734231859579061543383,2428.20165424944446328908289135,
                    4594.86662933445212544481594643,8690.90556626784760615896422949,16509.6683047653522489825513313,
                    31418.1416098363882257409121068,59946.8120919486615175908903892,114601.71918842993200663189327,
                    219524.574797864572155975009297,421237.265133593580241008376344,809628.050413310948117534181226,
                    1.55845987095609655725384692919e6,3.00410331061578323770598025495e6,5.79826902222768908895330536534e6,
                    1.12049287176136580921432094589e7,2.16776411472913865901428808608e7,4.1983260869284243072977461321e7,
                    8.13903699837651938453992928649e7,1.57934421477127789086677208276e8,3.06735349811539161719053725459e8,
                    5.96228193321786351292113771298e8,1.15985302711639903689589738069e9,2.2579634595217109707545076007e9,
                    4.39883322002619701395305136879e9,8.57529642925571039822411063694e9,1.67277457391518712163588527865e10,
                    3.26504328558819811446644156166e10,6.3766308491781733351129154549e10,1.24604244274179893542429284618e11,
                    2.43614325166885496164350840829e11,4.76530990487434532837437239805e11,9.3258490593875091882423658173e11,
                    1.82593654783603191696785525475e12,3.57663611579847533026134962738e12,7.00886707302072844686826227901e12,
                    1.37403424192474876500508738246e13,2.69474118031724974086964562364e13,5.28688462811218205414939517618e13
                  },0),
                  // polAQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    -524.895834297165998640247968031,-748.510704541564913380270854209,42.2222222222222222222222222222,
                    -35.5555555555555555555555555556,8.2983539094650205761316872428,-29.1515555555555555555555555556,
                    26.7163566529492455418381344307,-5.23157006482781237127420045032,60.8030733722060252672497570457,
                    59.8853514816992183247327280249,174.999040390184423106233805822,273.661390290150620729133125827,
                    568.967474235605038584326412099,1011.32538968108403421428478043,1950.07453260287459055723758054,
                    3612.44816692462749404044440578,6861.20450807785607168323217706,12917.1753535588574643123798426,
                    24535.3081337464292793746830335,46575.0625225743229104663722711,88774.665992841178719758173117,
                    169437.652360334282225845868847,324201.73143676565941513677894,621346.286364863969706820784805,
                    1.19304539200471586343323867383e6,2.29427921469014207639417153683e6,4.41867402324324357240800318106e6,
                    8.52169317088527014985331088516e6,1.64557508672949290514939654333e7,3.18144259654261903497731387992e7,
                    6.15763915913498136349823970068e7,1.19304260422909650177831904383e8,2.31378089376012566406451957689e8,
                    4.49145784866562213986829880804e8,8.72626363810843508185952756541e8,1.69677380518209712891117254266e9,
                    3.30183078637744632243375661523e9,6.42988203912802803669156737144e9,1.2530028458319629120117091352e10,
                    2.44335586926419966573841950962e10,4.76752421775592324645360322205e10,9.30802445562718923792728978098e10,
                    1.81831192760853740332151341572e11,3.55397361635588714410560323903e11,6.94999338503957818336999722427e11,
                    1.35978140878480508410956484577e12,2.66169994585521894374329036979e12,5.21249602311929980278444551543e12,
                    1.02122376321723836571805851181e13,2.0015986694703374146438388847e13,3.92470344039148329865933122811e13
                  },0),
                  // polAQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    -152.442164500009746905680573729,176.545489820977907415307080592,12.4444444444444444444444444444,
                    -0.943758573388203017832647462277,5.06447187928669410150891632373,-0.382222222222222222222222222222,
                    2.16932784636488340192043895748,-0.192603790487388370986254584138,1.18594104308390022675736961451,
                    -0.114692882182594116750495351318,0.744374333180917543057460752934,-0.0758126721763085399449035812672,
                    0.509834597376684918772460860003,-0.0537495637210736925836640936356,0.370755008117645480282842920206,
                    -0.0400615884213767811651409535007,0.281632373113854595336076817558,-0.0309976931949250288350634371396,
                    0.221141072152791292153645664404,-0.0246905136158809653788165694963,0.178220991074176669744536780548,
                    -0.0201270961059320847680636040424,0.14667576379938092299804661517,-0.0167198709903642022562799328567,
                    0.122816298059594285877279646096,-0.014109190672153635116598079561,0.104335568704799474030243261012,
                    -0.0120649974682544764497562499743,0.0897310811740232342492450925399,-0.0104346137979567570190977699046,
                    0.0779903733389442642096008899197,-0.00911350630701615401195314094686,0.0684110879870505260723783096312,
                    -0.00802816322597467378612159756941,0.0604936349463512675796995347751,
                    -0.00712567379893133724077866440694,0.0538748137572358618801887467378,
                    -0.00636717242211625483786533725361,0.0482854644717338435987833307591,
                    -0.00572359278391114616856659773218,0.0435226986793938360889927841495,
                    -0.00517284685041972370943221627338,0.0394312448676662469787625197135,
                    -0.00469790749106609817819366238217,0.0358906434918038241702138648891,
                    -0.00428547855409060048042464802659,0.0328062858692122696728016183157,
                    -0.00392505540289866482508543984154,0.0301030327982359234978989183171,
                    -0.00360825022038713864650588546496,0.027720597899023555000231385071
                  },0),
                  // polAQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^4
                  ome_x<double>({
                    -29.037037037037037037037037037,-24.0987654320987654320987654321
                  },0),
                  // polAQqPS_reg as^3 LM^0 NF^0 [below 0.25] y=x H[0, y]^5
                  ome_x<double>({
                    -2.54814814814814814814814814815,1.18518518518518518518518518519
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^0 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // polAQqPS_reg as^3 LM^0 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^0 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -106.2623447153835809556003712,-384.849658064493998478335333344,-523.652618284139858287461633484,
                    -1131.21520828233671320971962301,-2624.10265128842182037041767739,-4528.36315973035404251043497472,
                    -8593.54411156069686248284387701,-15268.3552691623250896247932242,-28671.7220692951018249958728365,
                    -52181.3596317519888943403384269,-98241.8252351929957405372759879,-181554.364042860510607756983243,
                    -343099.282599103998669535613114,-640577.391272466842569915416769,-1.21466772983617856248273920298e6,
                    -2.28429922525899472686144700909e6,-4.34389748677178537064794905934e6,-8.21309201375203494475336167639e6,
                    -1.56554767843393725163544402751e7,-2.97224946711276556027553829417e7,-5.67682772670242069021988932681e7,
                    -1.08128159254788433828485235656e8,-2.06861055472710993774975021123e8,-3.95048255223694191232930464443e8,
                    -7.56819866455544073136371674365e8,-1.4484166476418323340339891706e9,-2.77805047785725582643959938007e9,
                    -5.32608166067411479351985580221e9,-1.02252748961388472975488564001e10,
                    -1.9632648450008494171098303595e10,-3.77219468874110566265005933248e10,
                    -7.25148810444654044495595672908e10,-1.39420468630962774617705854236e11,
                    -2.68286575749129552822278853198e11,-5.16089923436976511551098332111e11,
                    -9.93940339394144679452763358651e11,-1.91276572479212058050769461674e12,
                    -3.68631293077787754797833105231e12,-7.09611367467678762117284943887e12,
                    -1.36831730238448157570247542247e13,-2.63449148050946272570570992816e13,
                    -5.08211887050149385713060619574e13,-9.78572664145922564412061704229e13,
                    -1.88830835646661858001726321458e14,-3.63594482253472015400585141236e14,
                    -7.01749165803518641940377406645e14,-1.35107869401379009428262600061e15,
                    -2.60786391108142344384706474676e15,-5.01991128378713058984695781381e15,
                    -9.68937676359580349961104391554e15,-1.86456012900064804161572811766e16
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^0 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // polAQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -375.308013542659119530436888012,168.74365832418177233171256609,-65.1841408908791509144494852682,
                    -32.4196941634140271951005355554,-88.5457293337871791763890901417,-90.3878670394801131089958048442,
                    -93.3047847897134124947902329072,-99.6915431659344114227117710676,-113.993792043188968895211689486,
                    -143.544656323591444064788236051,-201.727769994136427648394623057,-313.66115724299876400924950386,
                    -526.878191093921141336313112379,-931.666132563405094723634367896,-1699.96138523856566838419259846,
                    -3159.9029742040150063476823163,-5938.98562931255552156225089785,-11239.3586183273056191113724485,
                    -21368.0068720906786618942134342,-40759.1428092826870502364239542,-77948.2020238900186273294231185,
                    -149387.567763196196372582209132,-286830.356654044902934467150838,-551633.327344500122051383777804,
                    -1.06248925948517835676924109113e6,-2.04924696077862894909934083355e6,-3.95744886109998631453482463155e6,
                    -7.65154487915271432089517778269e6,-1.48102296918679771193278496334e7,-2.86961022311613115834233996387e7,
                    -5.56551091294560954388065750715e7,-1.0803966977928600354660245417e8,-2.09910802846327036485438868009e8,
                    -4.08167883411168850718402805624e8,-7.94284762424306509165373137917e8,-1.54678293961880360501602339823e9,
                    -3.01426889259859271286530556412e9,-5.87785735530675411550909012077e9,
                    -1.14690272176227486225152823476e10,-2.239193730092452594884113578e10,
                    -4.37423649118792732729493771308e10,-8.54962633402482863687622646156e10,
                    -1.67192127480891990888241532011e11,-3.27113557297215175400893452301e11,
                    -6.40303880998340784453713621241e11,-1.25392051960669331776773565401e12,
                    -2.45664335078718775772724759201e12,-4.81498420206851198059998304332e12,
                    -9.44106850137597315867128690229e12,-1.85188598093527913873830074968e13
                  },1),
                  // polAQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    -183.743793396310419188326949446,21.7110752750314796151233415313,-5.5487174127143479111420401248,
                    -14.0996591358303476515063893378,4.87257466100339047285356182825,3.58607141336432845726517795165,
                    -6.39562588840757477345299875885,-32.2953618322644122055923622857,-86.0229342610955884207955975601,
                    -189.884591425354268713251450053,-385.891276030647631787825693706,-753.210220256659620469848713686,
                    -1441.27586207280356350942586352,-2732.81487522101474722699658895,-5164.0763004495062895857775057,
                    -9754.64359230392128154178618366,-18447.5147598357917122883922581,-34953.2831708857400204022425555,
                    -66372.067809577756856281252941,-126314.371300208463076865408773,-240914.440039442615338500200624,
                    -460431.97259989064657264381998,-881662.641669571838525503008234,-1.69127663569391279833425725601e6,
                    -3.24971804980066602137346236458e6,-6.25378895841613260284288564633e6,-1.2052009450192038506184534233e7,
                    -2.32568575407368546633439381557e7,-4.49343711106965303310684349464e7,-8.69174220923955566813505773852e7,
                    -1.68307450885934701032862084518e8,-3.26241308372607567726601870877e8,-6.32975726040959689655984165567e8,
                    -1.22920236486277766736175808345e9,-2.38905279090594012828316169947e9,-4.64701187159331810011246763383e9,
                    -9.0458376894340898641012201572e9,-1.76211215449353381076604964182e10,
                    -3.43488458381938473071889077341e10,-6.69992419629366848940004869393e10,
                    -1.30765487303994771872941746653e11,-2.55369622600978085876421397072e11,
                    -4.9898375905148285310383818403e11,-9.75514421638048235392095514005e11,
                    -1.90809875601577238935438916711e12,-3.73403430451398470704377111691e12,
                    -7.31066866791548447401296440376e12,-1.43195326593766395208441054601e13,
                    -2.80598696451755484703116463872e13,-5.50072718432800424051950574314e13
                  },1),
                  // polAQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^2
                  ome_x<double>({
                    -19.6671995653245077907323959506,0.888888888888888888888888888889,-7.67746297068058245110017528669,
                    -4.60338889660650837702610121262,-17.5783586489211661812987997333,-29.7225465082317087592340496944,
                    -47.6306177393786185344305142916,-77.0650490367433517931063845052,-128.174856353526846538386541419,
                    -219.42190948240821887591259297,-384.901817245318091017636003527,-688.095739210503368044098998114,
                    -1247.83549737786749697581133803,-2287.5008367236945196062123787,-4228.49563726154263659305925167,
                    -7868.28563985260766684677594745,-14720.2346418455512753247021958,-27663.5735004511095035696897128,
                    -52188.8095960720362989846289667,-98788.1108869633864485531393746,-187550.515561847347242537179973,
                    -357008.539858055613694204496987,-681192.657904173488314892583316,-1.30255063929564178913564003073e6,
                    -2.49556539075568801327716256856e6,-4.78983555093288747106814009864e6,-9.20844654164381583739463999437e6,
                    -1.77300788201164159367618320114e7,-3.41856838275400912154630761228e7,-6.5999914851180472354296601661e7,
                    -1.27575942766001720794516080073e8,-2.46879651347842757423743587064e8,-4.78256789147362011442934442881e8,
                    -9.27401047489391415640553390683e8,-1.80002483522883079156258543111e9,-3.49679439157701961451997824635e9,
                    -6.79861801746633140979698728673e9,-1.32284880505510414019523902158e10,
                    -2.57584961639829297796487483406e10,-5.01920203461327854938352720806e10,
                    -9.78672036108185314892692614146e10,-1.90947347304281158148353410184e11,
                    -3.72778366581743078045300037248e11,-7.28175428834338724487918556379e11,
                    -1.42317424872613087077079143358e12,-2.78295475620890820493810616847e12,
                    -5.44465313048558395752467132992e12,-1.06571464049331255865466872248e13,
                    -2.08693792153821041554135141335e13,-4.08853574280268312041181630602e13
                  },1),
                  // polAQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^3
                  ome_x<double>({
                    0.0987654320987654320987654320988,-1.28395061728395061728395061728,-2.1618655692729766803840877915,
                    -1.61865569272976680384087791495,-1.21481481481481481481481481481,-0.941563786008230452674897119342,
                    -0.751490719744687998656252624507,-0.614260519022423784328546233308,-0.511812223746380124980948026216,
                    -0.433139547542839723909682757419,-0.371279898552625825353098080371,-0.321663538274088217971495188106,
                    -0.281190126394304931816802662007,-0.247694059659871625683591495557,-0.219623631969310981656660669006,
                    -0.195841926706124236988434519299,-0.175499426172244319110908884073,-0.157950241764159488111814140265,
                    -0.142695659162264271528660571443,-0.129345244624153971826558866915,-0.11758951357457426551730940153,
                    -0.107180377660499533810261610153,-0.0979169279874896914270618184579,-0.089634944737212929779424534171,
                    -0.0821990515610513317198330384892,-0.0754967751721015955771642943537,-0.069433996218468863424866059901,
                    -0.0639314289933440576687645520798,-0.0589218708417744840298254222536,-0.0543480336219485876212472735069,
                    -0.0501608197429850371993443370256,-0.0463179409465472119084640801354,-0.0427828036293598122003812276299,
                    -0.0395236031365538024143128298918,-0.0365125831424792739783441459009,-0.0337254263869901124031619751093,
                    -0.0311407506332201679913101508861,-0.0287396894486686001342882178154,-0.0265055417764940697704485156611,
                    -0.0244234776112625965043245953744,-0.0224802896788576698925500101589,-0.0206641830309310015657455383943,
                    -0.0189645960380904074980764890847,-0.0173720475054980835628987235146,-0.0158780056164389538626216514405,
                    -0.014474775191589220396950143253,-0.0131554003781064309338750500374,-0.0119135803868457109111985547556,
                    -0.0107435963037920429662920535648,-0.00964024733314521853948131230007
                  },1),
                  // polAQqPS_reg as^3 LM^0 NF^0 [above 0.75] y=1-x H[0, y]^4
                  ome_x<double>({
                    -0.493827160493827160493827160494,0,0.164609053497942386831275720165,0.164609053497942386831275720165,
                    0.148148148148148148148148148148,0.131687242798353909465020576132,0.117577895355673133450911228689,
                    0.10582010582010582010582010582,0.0960219478737997256515775034294,0.0877914951989026063100137174211,
                    0.0808080808080808080808080808081,0.0748222970445192667414889637112,0.0696422918645140867363089585312,
                    0.0651200651200651200651200651201,0.0611405055849500293944738389183,0.0576131687242798353909465020576,
                    0.0544662309368191721132897603486,0.0516420559993544743000080690712,0.0490939282362284311602050393473,
                    0.046783625730994152046783625731,0.0446796002351557907113462669018,0.0427555983111538667094222649778,
                    0.040989606206997511345337432294,0.039363034532116657720522454822,0.0378600823045267489711934156379,
                    0.0364672364672364672364672364672,0.0351728746790475185536913931976,0.0339669475471944607747076882879,
                    0.032840722495894909688013136289,0.031786575847878529870867035618,0.0307978229125182530200451347405,
                    0.029868578255675029868578255675,0.0289936401047512158623269734381,0.0281683941814660768909134922207,
                    0.0273887332710862122626828509181,0.0266509896139525769155398785028,0.0259518778037296555815074333593,
                    0.0252884463410779200252884463411,0.0246580363539427866913247030206,0.0240582462804685026907249129471,
                    0.023486901535682023486901535682,0.0229420283620825626245680446222,0.0224218312073609231231970250058,
                    0.0219246730874637851382037428549,0.0214490584860955231325601695972,0.0209936184171288841176119759051,
                    0.0205570973378558947476616301778,0.0201383416513440154102092636372,0.0197362895775594188292600991014,
                    0.0193499622071050642479213907785
                  },1)
                },0)
              )
            }
          ),
          // polAQqPS_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // polAQqPS_reg as^3 LM^0 NF^1 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // polAQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    28.0351644144731054403872779658,-36.9470228640204790471502266648,4.44444444444444444444444444444,
                    1.0473004423931116974048163731,0.714919429444940352716144663913,0.487801123613654681893395075549,
                    0.345204983495128431194702036685,0.254200928907599711880818476584,0.193800216308655675146436385963,
                    0.152097047197781924286263042149,0.122276732869119580305393699774,0.100300992502426162843157794389,
                    0.0836832709392775265283667159573,0.0708360525598412090617537104614,0.0607121870190738205515705794282,
                    0.0526006424037386785846083301277,0.0460060647375651468658723303859,0.0405754127601266824068425349282,
                    0.0360519257004407999982187993271,0.032245456740210231896940239865,0.0290128853515955514089837190864,
                    0.026244898105317116126814195585,0.0238568885914477498825084939274,0.0217825788896713392517592678418,
                    0.0199694744855105213433022189661,0.0183755765007484644111608244087,0.0169669703344554457080094620691,
                    0.0157160344503159187594243239759,0.0146000941020740131555048517273,0.0136003984097730956420837104339,
                    0.0127013352371383036876296050483,0.0118898228995552285178093485152,0.0111548347270681322368096268729,
                    0.0104870244088410745169427159648,0.00987842848091380791084925153675,0.00932222836476246353477916287305,
                    0.00881255874283569171797095237936,0.00834435225997079206236084354838,0.00791321290406545560283906888167,
                    0.0075153121803503445160346511401,0.00714730351601169107442311928099,0.00680625133278221571243439532746,
                    0.00648957198827368573963696929455,0.00619498437283515712190881162434,0.00592046840172582661252525127539,
                    0.00566422999481341853697521704277,0.00542467141184711656469910537108,0.00520036602850112004949381534431,
                    0.00499003681027385278973211720985,0.00479253787811001781694417133743,0.0046068386690080170371186286996
                  },0),
                  // polAQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    22.4862984468123819255687466032,-15.9206650718191841832735036682,5.33333333333333333333333333333,
                    1.25102880658436213991769547325,0.436213991769547325102880658436,0.176,0.0716378600823045267489711934156,
                    0.0239954888480965578471247405488,0.000534499514091350826044703595724,-0.0114692882182594116750495351318,
                    -0.0176307618612145361116554532192,-0.0206555758291295481378126006225,-0.0219368315480957048144069876546,
                    -0.0222292151724542695395204709252,-0.0219578888821733888754779951495,-0.0213696086953834497296326472441,
                    -0.0206107202125720644239162757681,-0.019769240783641353557901491954,-0.0188984247543926702018235440524,
                    -0.0180303799771058252750325344862,-0.0171841472650199698388853041821,-0.0163706030506083860759064173763,
                    -0.0155954907869302741359146928479,-0.0148613246147751434133448898455,-0.0141685997595687673308007387662,
                    -0.0135165693556529469842163340615,-0.0129037460804392794092523523245,-0.0123282269261492789575921827433,
                    -0.0117879031222091563587971886161,-0.0112805948651509974046277557269,-0.0108041365262140746732795854322,
                    -0.0103564291286981327676219013804,-0.00993547117789740794985142645429,
                    -0.00953937521211368394192009851839,-0.00916637500167361227874090461762,
                    -0.0088148267032844510866869641025,-0.00848320619423191660309137270648,
                    -0.00817010408212476457573239401422,-0.00787421939271009052650240462605,
                    -0.00759435260317729213683057541421,-0.00732939846006635143641252149932,
                    -0.00707833886519923058461363846213,-0.00684023600696828404543095841422,
                    -0.00661422584227117562656534619022,-0.0063995119857645213597508083511,
                    -0.00619536003064331037467156640195,-0.00600109230382885298243382357695,
                    -0.0058160830447985885011520979384,-0.00563975398891160378288963325492,
                    -0.00547157033130162100488022229267,-0.00531103704505988583679234090883
                  },0),
                  // polAQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    14.5800989506549664807251945349,6.28380265435867018442889823859,0,0.395061728395061728395061728395,
                    0.246913580246913580246913580247,0.16,0.110617283950617283950617283951,0.0806248425296044343663391282439,
                    0.0612244897959183673469387755102,0.0480109739368998628257887517147,0.0386282578875171467764060356653,
                    0.0317355371900826446280991735537,0.0265279053157841036628915416794,0.022499817371612243407115201987,
                    0.0193213380026566839753652940466,0.0167699672461577223481985386747,0.0146913580246913580246913580247,
                    0.0129757785467128027681660899654,0.0115435183998557060200018036747,0.010335563839205985507411587231,
                    0.00930747922437673130193905817175,0.00842529604434366339128243890149,0.00766269164537562805961074359343,
                    0.00699901576340827071193113468419,0.0064178860650190202805199654601,0.00590617283950617283950617283951,
                    0.00545325443786982248520710059172,0.00505046405647861804873517440786,0.00469067370889828267841201409691,
                    0.0043679778689121308452037176345,0.00407745041910717693515949560341,0.00381495612851839005151526830334,
                    0.00357700312174817898022892819979,0.00336062646668707274767880828487,0.00316329560326624392892611409965,
                    0.00298284019490149000776781300756,0.0028173903306178438453570728703,0.00266532799065331597864130396663,
                    0.00252524741556709813054800701727,0.0023959225607069914193999711437,0.00227628022499817371612243407115,
                    0.00216537775133848899464604402142,0.00206238443115585406172075104967,0.0019665659264927852838950214623,
                    0.00187727116288009153931765662923,0.00179392125520071648017775963904,0.00171600011409575226700480498702,
                    0.00164304644772502248491948644529,0.00157464692699338843898976689078,0.00151043032481322082876990554347,
                    0.0014500624739691795085381091212
                  },0),
                  // polAQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    2.04115226337448559670781893004,-0.329218106995884773662551440329
                  },0),
                  // polAQqPS_reg as^3 LM^0 NF^1 [below 0.25] y=x H[0, y]^4
                  ome_x<double>({
                    0.493827160493827160493827160494,0.493827160493827160493827160494
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^0 NF^1 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // polAQqPS_reg as^3 LM^0 NF^1 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^0 NF^1 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    7.84295260915592648171582532265,34.9198836567285832430468934658,41.4653448616353754398652072768,
                    55.1523295439312812285181991772,141.08454606263039907650509187,250.373062587028497294597496266,
                    517.213729549541740069738144948,961.777023555803252783200059685,1925.52540732453905108106146451,
                    3654.65212171439000443954819961,7252.42097774845664639363783161,13918.6617297793391513469864279,
                    27534.8630706213172730681895304,53211.3757453567893835550155811,105150.100309393222738409114365,
                    204170.992297567610564598648469,403347.607887508688101041176911,785913.001297401507863417424406,
                    1.55275475349709811971873293841e6,3.03359446352784678086129633996e6,5.99521313480305783933303063761e6,
                    1.17376563916519606574274413405e7,2.32049927863397341692975795489e7,4.55104922870341231698162144263e7,
                    9.00073195286398467545971955296e7,1.7678144041090204552567316934e8,3.49761224382722411982041946575e8,
                    6.87803532343535046640424123398e8,1.36133455748493925548134052338e9,2.67989307181009347054056999424e9,
                    5.30612279195679329312074820944e9,1.04551606604068879669598726887e10,2.07082038406591869199040830898e10,
                    4.08365224312201583775521858118e10,8.09104064985300054246040999247e10,1.59670295745962760515938358328e11,
                    3.16457697498939226220531421813e11,6.2490770626306785947350583648e11,1.23889796308613294311810153432e12,
                    2.44787026681503176353628142907e12,4.85432411509073442605912580154e12,9.59644848045971622182680763844e12,
                    1.90355156185196993028459291162e13,3.76491257579274423821201878576e13,7.46992456489775138983314422036e13,
                    1.47807761058267197917562449719e14,2.93332169730717322225833253559e14,5.80652119595733053721479101306e14,
                    1.15258766123064401934514375312e15,2.28240117938316146213569256508e15,4.53148132723617769940188188776e15
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^0 NF^1 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // polAQqPS_reg as^3 LM^0 NF^1 [above 0.75] y=1-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^0 NF^1 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    23.8928966807258142123184800461,-4.14814814814814814814814814815,3.05953396998035135564250658533,
                    4.14747843757765426449858800095,4.41262344999611977193128065961,4.45421783895653907157025284201,
                    4.41903041451101531587818947887,4.35511165595811823671854679208,4.28089654252101619193291298645,
                    4.20414919689769914982501686844,4.12829703399508263413170769192,4.05485278459730024557826165375,
                    3.98443504122676764662195639746,3.91723060752967152245110640343,3.85321567911858162826207451206,
                    3.79226594937386181991757032242,3.73421289599034332026193571993,3.67887292482751501173880388804,
                    3.62606239613235869036439182564,3.57560514285019728730343021176,3.5273359426637839159429480824,
                    3.48110180301034741926696643905,3.43676207705658463194016926797,3.39418797531588863193338046347,
                    3.35326178806300213690448363413,3.31387599398680654151675999892,3.27593235131011473077809329626,
                    3.23934102235403721395218632343,3.20401975662879286746298940661,3.16989314280045857198676414952,
                    3.13689193164234993774328700398,3.10495242762912671010412520996,3.07401594459164432865662539156,
                    3.04402831988946137881394985288,3.01493948132347498301292959744,2.98670306117543519726881120789,
                    2.95927605212993061921366241992,2.93261850029397384691566055263,2.90669323101401257145267157719,
                    2.88146560366360742939722825349,2.85690329201814265134022007753,2.83297608723710143856658244185,
                    2.80965572083699253974556556278,2.7869157053596897997033068515,2.76473119072426584026586740709,
                    2.74307883449872504304072990541,2.72193668454500705630412824532,2.70128407267983601152675121318,
                    2.68110151815881609463348923463,2.66137063993471081739991728888
                  },1),
                  // polAQqPS_reg as^3 LM^0 NF^1 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    16.1746751749536431367256518846,-3.55555555555555555555555555556,-3.93202478396945854900457257608,
                    -3.36412354940155731443667134151,-3.10316798458485837311646099749,-2.95282970371877671574686793741,
                    -2.84579173731684500971801975209,-2.75863004909788411670792097668,-2.6822869912643202971761908988,
                    -2.61287834341422942945428890015,-2.54855682161091595849265131822,-2.4883404870718314452891013846,
                    -2.43164097260347374055724071135,-2.37806146907009167053154553095,-2.32730563252334018003183339327,
                    -2.279134562779881319627087004,-2.23334553664522348580955114504,-2.18976095137008975597924072636,
                    -2.14822221654937642617927511632,-2.10858611928012589797511475462,-2.0707224672585703262623218547,
                    -2.03451241951753725764018064805,-1.99984720734185318560990077807,-1.96662709236512372812325298936,
                    -1.93476048121694303840546022132,-1.90416315278740968424717322646,-1.87475757298423287673479937155,
                    -1.84647228160449921583337489548,-1.8192413410714915701866932134,-1.79300383955487128222052596111,
                    -1.76770344255414467028415534676,-1.74328798797125720856985627309,-1.71970912032955766243907441458,
                    -1.69692196026537769121340647485,-1.67488480580067710464203833994,-1.65355886223725848140168954489,
                    -1.6329079978121242386869740794,-1.61289852252734736136994581915,-1.59349898781970724735775336399,
                    -1.57468000496682475836748283809,-1.55641408033850320445695356688,-1.53867546579522733582093518109,
                    -1.52144002271116479962264219405,-1.50468509825756205087458523917,-1.48838941272524857367870078921,
                    -1.47253295679324601954042167,-1.45709689776543173626527362382,-1.44206349390002351176794303233,
                    -1.42741601604848549004713378833,-1.41313867590239309588892062625
                  },1),
                  // polAQqPS_reg as^3 LM^0 NF^1 [above 0.75] y=1-x H[0, y]^2
                  ome_x<double>({
                    1.58024691358024691358024691358,0,0.23045267489711934156378600823,0.378600823045267489711934156379,
                    0.435555555555555555555555555556,0.453004115226337448559670781893,0.452842865541278239690938103637,
                    0.44459561602418745275888133031,0.432693187014174668495656149977,0.419308903259520543471160755111,
                    0.405544623726441908260090078272,0.391965186577981190775803570416,0.378854995379211903428427644952,
                    0.366347748032729717711402693088,0.354494809521264547719574174601,0.34330244515429700614885800071,
                    0.332752604523077418117787206599,0.322814723703270843259736420487,0.313452488535420035710723443701,
                    0.304627709118502665838497678159,0.296302510644247338925210073669,0.288440531829753547148639156734,
                    0.281007535137674634795468277331,0.273971668810929756577541111711,0.267303524958014122100809407311,
                    0.260976081057997042134051981117,0.254964578003120083156208051568,0.249246366923587560879590064252,
                    0.24380074420384131776205264694,0.238608786159438180813311862388,0.233653189918726147701584061791,
                    0.228918124003234570128851081638,0.224389090224232905834324011727,0.220052797374940683419168050948,
                    0.215897046525451938785036788615,0.211910627348144175708480948776,0.208083224705607943895919984442,
                    0.20440533465106337522653799677,0.200868188978162356637691276187,0.197463687484499348363120807707,
                    0.194184337162950279240844277584,0.191023197595713460221948658324,0.187973831890559368037289476534,
                    0.185030262563027125261633808656,0.182186931829655820258081088827,0.179438665834480971719672873044,
                    0.176780642383359631874934791434,0.174208361808060742254437148564,0.17171762062458884739510320369,
                    0.169304487688170575551687629553
                  },1),
                  // polAQqPS_reg as^3 LM^0 NF^1 [above 0.75] y=1-x H[0, y]^3
                  ome_x<double>({
                    0.197530864197530864197530864198,0,-0.0658436213991769547325102880658,-0.0658436213991769547325102880658,
                    -0.0592592592592592592592592592593,-0.0526748971193415637860082304527,-0.0470311581422692533803644914756,
                    -0.042328042328042328042328042328,-0.0384087791495198902606310013717,-0.0351165980795610425240054869684,
                    -0.0323232323232323232323232323232,-0.0299289188178077066965955854845,-0.0278569167458056346945235834125,
                    -0.026048026048026048026048026048,-0.0244562022339800117577895355673,-0.023045267489711934156378600823,
                    -0.0217864923747276688453159041394,-0.0206568223997417897200032276285,-0.0196375712944913724640820157389,
                    -0.0187134502923976608187134502924,-0.0178718400940623162845385067607,-0.0171022393244615466837689059911,
                    -0.0163958424827990045381349729176,-0.0157452138128466630882089819288,-0.0151440329218106995884773662551,
                    -0.0145868945868945868945868945869,-0.014069149871619007421476557279,-0.0135867790188777843098830753152,
                    -0.0131362889983579638752052545156,-0.0127146303391514119483468142472,-0.0123191291650073012080180538962,
                    -0.01194743130227001194743130227,-0.0115974560419004863449307893752,-0.0112673576725864307563653968883,
                    -0.0109554933084344849050731403673,-0.0106603958455810307662159514011,-0.0103807511214918622326029733437,
                    -0.0101153785364311680101153785364,-0.00986321454157711467652988120824,
                    -0.00962329851218740107628996517885,-0.00939476061427280939476061427281,
                    -0.0091768113448330250498272178489,-0.00896873248294436924927881000232,
                    -0.00876986923498551405528149714196,-0.00857962339443820925302406783888,
                    -0.00839744736685155364704479036202,-0.00822283893514235789906465207113,
                    -0.00805533666053760616408370545486,-0.00789451583102376753170403964055,
                    -0.00773998488284202569916855631141
                  },1)
                },0)
              )
            }
          )
        },0),
        // polAQqPS_reg as^3 LM^1
        ome_nf<double>({
          // polAQqPS_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // polAQqPS_reg as^3 LM^1 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // polAQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    4960.74591908603897856288603286,-5382.39921402087715840078535447,387.613108610602396954654318224,
                    24.7823669497297868541598087239,-1.49537412747521027263863186,-1.11955665806242650472645040307,
                    1.16525750828886549739212614499,-0.69716550957431123874903965167,1.10029745116006739724122413146,
                    -0.246116635870548492048563439258,0.854413741505611405531504037154,-0.0389189473670088787485878335671,
                    0.659911061048661448844177985844,0.0527242819716203765138156093303,0.520397675679796258158120032339,
                    0.0923213643712373317842868987126,0.420038194014227934872826600902,0.107712988783970084197615724383,
                    0.346244416517444483994612971031,0.111515473307882178330826974013,0.290636357217986320563955661389,
                    0.109722121366720504305357638147,0.247756294924655765829743217364,0.105296650158790636157338671505,
                    0.214003999178055731946292306319,0.09974684358624680122187230251,0.186951664319875798287554289616,
                    0.0938507857292094717447386198257,0.164922829573318284898151401064,0.0880084138086708364226053914665,
                    0.146733092222917948631741105551,0.0824188286602554569087929101633,0.131527771923675900386359631761,
                    0.0771728365322641277894590516166,0.118678091582779372132387896555,0.0723026031062747400001133637371,
                    0.107713297385992519203363241594,0.0678088690193823224491688217014,0.0982753141477918037705184700432,
                    0.0636760888030001532153317064947,0.0900878355262432917205116954424,0.0598809160887862619286347361299,
                    0.0829348538258525148009392772526,0.0563969535399936325257549442962,0.0766454850607193088133776281608,
                    0.0531973762694522908270632530199,0.0710830701404002583716099541817,0.0502563337144354929609393140465,
                    0.0661372307230456493365982210652,0.047549647623205861793102032139,0.0617179992929347339285277924576
                  },0),
                  // polAQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    2322.34558398732767322841787926,2076.86921283999390889951430717,-155.111111111111111111111111111,
                    38.6666666666666666666666666667,0.111111111111111111111111111111,22.0168888888888888888888888889,
                    -0.359374485596707818930041152263,12.6545969357760740980695629222,-0.506349206349206349206349206349,
                    8.19661636945587562871513488797,-0.480108694232151022274479064603,5.76236375561995396706140507793,
                    -0.420601204959943864137313785309,4.28786947908140106255381293733,-0.362098795621317055926402623661,
                    3.32509763364487476354445364272,-0.311816121806862547603288344029,2.66026474359595670403730652051,
                    -0.270122707985805721803021316615,2.18093971574814683235507876708,-0.235801429685960958741247413065,
                    1.82334648676998950441660859161,-0.207463689283153330915396449164,1.54907033468366821380947025687,
                    -0.183904595946749802664348624877,1.33381953382366591860915906324,-0.164156681515828144942737444058,
                    1.1616038415649181503475677845,-0.14746289140742779034676420363,1.02153694582737032377409134571,
                    -0.133234602675647699118769720227,0.905991875706154852011551160027,-0.121013242465926467493548850252,
                    0.809491680978171804687968415909,-0.110439471115111841731720209563,0.728018015097871758452967849895,
                    -0.101229578542592555217516403824,0.658566605255080727986646091297,-0.0931577208546749494490336615313,
                    0.598853574216380918820707449284,-0.0860426131496741842421229262417,0.54711670487430544851308624314,
                    -0.0797375428540188022683692788836,0.501978047706984917742561894417,-0.0741228372407992527179132549297,
                    0.46234710050857867520736482449,-0.0691001439105876625027519839961,0.427351392266333579826477082698,
                    -0.064588055266151738279821202412,0.396285931197957351382595643222,-0.0605187349852717867216870444591
                  },0),
                  // polAQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    587.877163957782226330505141038,-735.871837292472130747723255405,24.,-12.4444444444444444444444444444,
                    2.33333333333333333333333333333,-4.76,0.853333333333333333333333333333,-2.37641723356009070294784580499,
                    0.443877551020408163265306122449,-1.41049382716049382716049382716,0.272592592592592592592592592593,
                    -0.930909090909090909090909090909,0.1845730027548209366391184573,-0.659434582511505588428665351742,
                    0.133317232218331119430020528922,-0.49124716553287981859410430839,0.100833333333333333333333333333,
                    -0.37997404844290657439446366782,0.0789439958990132000512623349994,-0.302588830751342293355220409699,
                    0.0634903047091412742382271468144,-0.246621315192743764172335600907,0.0521729352898184067015235846405,
                    -0.204846193504038494586698745489,0.0436357908002520478890989287965,-0.172844444444444444444444444444,
                    0.0370366863905325443786982248521,-0.147791008189868588728987589386,0.031830015957000083984210968338,
                    -0.127811885753112184231599893227,0.0276496234641300039635354736425,-0.111624465256098970979303965776,
                    0.024242325702393340270551508845,-0.098327020202020202020202020202,0.0214285033410544577578235961375,
                    -0.0872706729750723818939340442059,0.0190778533635676492819349962207,-0.0779788797806815824833842851861,
                    0.0170939825053772796529403551939,-0.0700953047000351496409455071292,0.015404339250493096646942800789,
                    -0.0633491969066032123735871505057,0.0139534695496282986722351046308,-0.0575318643772634346689820691211,
                    0.0126983985089103334838130059134,-0.052480359147025813692480359147,0.0116054050269551214730798851782,
                    -0.0480659546228224286109154763851,0.0106477289874754791006488607213,-0.0441858716275625896617150261465,
                    0.00980391503540191586838817159517
                  },0),
                  // polAQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    136.888888888888888888888888889,144.592592592592592592592592593
                  },0),
                  // polAQqPS_reg as^3 LM^1 NF^0 [below 0.25] y=x H[0, y]^4
                  ome_x<double>({
                    16.,-8.
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^1 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // polAQqPS_reg as^3 LM^1 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^1 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    103.800122100827762102285022108,127.669934037170021735493802064,-486.712425339617272748729865448,
                    -877.213740819456017105942500925,-1294.35605183825365291707261512,-2355.92251800694625990904826804,
                    -3885.24854291952640243481649054,-7042.21380130185052292228404121,-11751.9836603616405617295294863,
                    -21059.2872068371472897771878639,-35092.8921760721631717382074515,-62228.1276070693598343421060249,
                    -102665.543149595231520334488147,-179555.819421148112323442270097,-289972.60012677740995502338685,
                    -495982.525705329386233983141274,-768380.345200082361292188349365,-1.26079641193264338074510802186e6,
                    -1.78681239890076106420824303123e6,-2.65796163948188541854760737996e6,-2.86782543175857863921855954944e6,
                    -2.66990639372796561219608882929e6,2.91301341103674103464990900432e6,1.61753061727799557250056111678e7,
                    6.04553361785512696071897522917e7,1.56105840293430022337282627592e8,4.08768095233427992649032506617e8,
                    9.38009723781840208583782326626e8,2.21031316498261559413712579182e9,4.83538964956838972177663685323e9,
                    1.08360275731001842661888304394e10,2.31072292091241064017155749807e10,5.0300587610980672664175442784e10,
                    1.05589209525332900285871963617e11,2.25583626011367301484805207588e11,4.6857033954812396394658874971e11,
                    9.88166717341993645856398493877e11,2.03725471965089612757734723333e12,4.25602488949224742312595046251e12,
                    8.72591991444228915525227498996e12,1.81000212967505252007549333339e13,3.69526647264323776591419220965e13,
                    7.62279349953487295770869992451e13,1.55109672154443125845396632146e14,3.18567751534313888527230302047e14,
                    6.46507931883226284546052351588e14,1.3231078209560607964487572473e15,2.67935624912389989379626781519e15,
                    5.46745480309630834407181780421e15,1.10521908219534286346340306533e16,2.2498241582502738471620453729e16
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^1 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // polAQqPS_reg as^3 LM^1 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^1 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    402.651037670005750858753265306,-139.890754614508411737587793184,-84.7840312165969484315359746511,
                    -48.3945204191682185930807843304,-41.8822095892336056895027330343,-40.9689848863807855781348708652,
                    -40.4702496762458077624328334117,-39.5062834864850453564119990026,-38.0923089266920773745919209632,
                    -36.3841063996629440104244587342,-34.5190437973903820186424800275,-32.5938360243941459745075926977,
                    -30.6711992249734429688779221249,-28.7898557936662980713163056331,-26.9725635758298335300880702485,
                    -25.2317258718772504201445478179,-23.5731261691050729364108041759,-21.9983696886106499562987720286,
                    -20.5064696168727037021590906254,-19.0948758788149708579884685657,-17.7601417275172646990585544318,
                    -16.4983545698194072762760316484,-15.3054127292350720607152948924,-14.1772011277120080864604787043,
                    -13.1097004403063448896681805671,-12.0990524052085573487665732974,-11.1415962735916404832666168331,
                    -10.2338863544149354223316465594,-9.37269729794783719159648140341,-8.5550215652213534870904378132,
                    -7.77806206355272746131564236325,-7.03922194255637441671780096555,-6.33609287944182467292924335711,
                    -5.66644273126667209376872246647,-5.02820312534662125268134765825,-4.41945735071437760063771102991,
                    -3.83842877214162353622911066325,-3.28346989268689757393133340176,-2.75305212664757465962909743935,
                    -2.24575630235204336008802029748,-1.7602638866739034439239446735,-1.29534890582023644003842103966,
                    -0.849870526610801268076207756898,-0.422766256882179012561680791161,-0.0130457212621113843192021495563,
                    0.380215031718343021606347611921,0.757878734124913198858826574391,1.12075165575963082493011323222,
                    1.46958795256011563939169431958,1.80509364223115109113250062587
                  },1),
                  // polAQqPS_reg as^3 LM^1 NF^0 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    106.743938132687787485135116445,37.3333333333333333333333333333,10.1800041615320543773829447243,
                    37.0195103343715605502224508971,57.5605222638973674581631687703,70.7158551810774953537582076313,
                    78.866781218212706299505616314,83.8046760366786616710667704801,86.6696403311900382304716643014,
                    88.176389616875274952454303596,88.7795049136984963570020063139,88.7741978279685414289983994612,
                    88.356227785579001256824355499,87.6578978059272762361716658633,86.7701199490185178349913482125,
                    85.7562482868663826955810274838,84.6609441231058565239061327958,83.5159763528510067117851023995,
                    82.3440896143606994991505947627,81.1616291772594090755585468315,79.9803505373185683241978714458,
                    78.8086849232239855822202601929,77.6526358129483435373358580652,76.5164214841180621425960047168,
                    75.4029403835876819813598197989,74.314111342725455174044385621,73.2511243778714613988154902834,
                    72.2146269416560843702724567693,71.2048631304676415880958171114,70.2217783067980211220044641036,
                    69.265098093467313804837597311,68.3343882396987921988314924589,67.4291001169923996114880602418,
                    66.5486053556148954364763865796,65.6922222315664982204914972233,64.8592357574758793826026189034,
                    64.0489129488404444076306985417,63.2605143804182007886922240098,62.4933028819263994177765579257,
                    61.7465500230274947397755082636,61.0195408873460566857710428772,60.3115775212970158593369123172,
                    59.6219813566029998108181562593,58.9500948387864065887172255936,58.2952824426613465493918343814,
                    57.6569312162257752554214641511,57.0344509636049775558530544733,56.427274153751054133419012084,
                    55.8348556228938042187237538285,55.2566721240782117269583161737
                  },1),
                  // polAQqPS_reg as^3 LM^1 NF^0 [above 0.75] y=1-x H[0, y]^2
                  ome_x<double>({
                    6.22222222222222222222222222222,7.11111111111111111111111111111,7.8024691358024691358024691358,
                    3.20987654320987654320987654321,0.577777777777777777777777777778,-0.908641975308641975308641975309,
                    -1.77878558830939783320735701688,-2.30249433106575963718820861678,-2.62153635116598079561042524005,
                    -2.81446991965510484029002547521,-2.92704709431982159254886527614,-2.98707129010159313189616219919,
                    -3.01205138641036076933512830949,-3.01334611664281993952323622653,-2.99850935660459469983279507089,
                    -2.97266942933609600276266942934,-2.93936796575204879703149599343,-2.90108523721236780316621403383,
                    -2.85957769493216297361162447856,-2.81609980409393803560334438614,-2.77155277754717530627894773553,
                    -2.72658608160464405354705972561,-2.68166781228721483156484968101,-2.63713418044466949950942373899,
                    -2.59322474742701780885475415919,-2.55010779776750970720549398703,-2.50789879357881409678199812735,
                    -2.4666739171623687228951850833,-2.42648008781624232283200256853,-2.38734242225680322154664251258,
                    -2.34926982454308253817045730242,-2.31225919595371410106368893152,-2.27629861895562091481581778651,
                    -2.24136977329147717057443985192,-2.20744977375578761680272951985,-2.17451257000899427105948175055,
                    -2.14253001307833294136676470796,-2.11147266708730216080215549759,-2.08131042551841295643996056438,
                    -2.05201297703752694327761486927,-2.02355015524269346669105007073,-1.99589219868308744532338846802,
                    -1.96900994143197783544863964447,-1.94287494988980454452618944784,-1.91745961797309218292304083845,
                    -1.89273723014283629490063542739,-1.86868199964297451178403651916,-1.84526908770733507389185929334,
                    -1.82247460824103104677750213706,-1.80027562150606934868812267225
                  },1),
                  // polAQqPS_reg as^3 LM^1 NF^0 [above 0.75] y=1-x H[0, y]^3
                  ome_x<double>({
                    2.96296296296296296296296296296,0,-0.987654320987654320987654320988,-0.987654320987654320987654320988,
                    -0.888888888888888888888888888889,-0.79012345679012345679012345679,-0.705467372134038800705467372134,
                    -0.634920634920634920634920634921,-0.576131687242798353909465020576,-0.526748971193415637860082304527,
                    -0.484848484848484848484848484848,-0.448933782267115600448933782267,-0.417853751187084520417853751187,
                    -0.39072039072039072039072039072,-0.36684303350970017636684303351,-0.345679012345679012345679012346,
                    -0.326797385620915032679738562092,-0.309852335996126845800048414427,-0.294563569417370586961230236084,
                    -0.280701754385964912280701754386,-0.268077601410934744268077601411,-0.256533589866923200256533589867,
                    -0.245937637241985068072024593764,-0.236178207192699946323134728932,-0.227160493827160493827160493827,
                    -0.218803418803418803418803418803,-0.211037248074285111322148359185,-0.203801685283166764648246129728,
                    -0.197044334975369458128078817734,-0.190719455087271179225202213708,-0.184786937475109518120270808443,
                    -0.17921146953405017921146953405,-0.173961840628507295173961840629,-0.169010365088796461345480953324,
                    -0.164332399626517273576097105509,-0.159905937683715461493239271017,-0.155711266822377933489044600156,
                    -0.151730678046467520151730678046,-0.147948218123656720147948218124,-0.144349477682811016144349477683,
                    -0.140921409214092140921409214092,-0.137652170172495375747408267733,-0.134530987244165538739182150035,
                    -0.131548038524782710829222457129,-0.128694350916573138795361017583,-0.12596171050277330470567185543,
                    -0.123342584027135368485969781067,-0.120830049908064092461255581823,-0.118417737465356512975560594608,
                    -0.116099773242630385487528344671
                  },1)
                },0)
              )
            }
          ),
          // polAQqPS_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // polAQqPS_reg as^3 LM^1 NF^1 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // polAQqPS_reg as^3 LM^1 NF^1 [below 0.25] y=x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^1 NF^1 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    -77.6047206853644253560835928011,84.6970826172742818318711406306,-5.33333333333333333333333333333,
                    -0.987654320987654320987654320988,-0.395061728395061728395061728395,-0.202666666666666666666666666667,
                    -0.117728395061728395061728395062,-0.0737141417413526257063672029658,-0.0484936831875607385811467444121,
                    -0.0329980185947264136564548087182,-0.0229748949419731312735427961765,-0.0162306894207720654001645737183,
                    -0.0115493854398047847695842798383,-0.008217777952601533578960710234,-0.00579806352056080349764687405069,
                    -0.00401118480634731579553952947755,-0.00267354935873454391972910491429,
                    -0.00166106622192516757955390155675,-0.000887885250779026342137228766219,
                    -0.00029339496693974335017882980159,0.000165966814217716853155049427873,
                    0.00052200622482068393766406304755,0.000798273916191519654537455539254,
                    0.00101242784921036091383083386061,0.00117785760744346014597032501768,0.00130481965725034180486536867686,
                    0.00140124278684382419863315537632,0.00147330740251057731121158585519,0.00152586741113053461646085458665,
                    0.00156276100397079826881139994652,0.00158704202598705121323227259513,0.00160115390872255007602998057645,
                    0.00160706160883166639086788815694,0.00160635253163648288577084469442,0.00160031433284916608057568075912,
                    0.00158999533154244069613717491149,0.0015762517387268910017536028205,0.00155978481265357386060087440801,
                    0.00154117026248439733454068746673,0.00152088164661225311816956777608,0.00149930908896913590334461814311,
                    0.00147677432322317946964996089568,0.00145354284069540386994605740545,0.00142983374175659474969183581461,
                    0.0014058277571115425122125109222,0.00138167380371975607055723235107,0.00135749436212625437494351907449,
                    0.00133338990181457781392579168587,0.00130944253451767278131678097767,0.00128571903901556253547189534,
                    0.00126227337240825325960887377814
                  },0),
                  // polAQqPS_reg as^3 LM^1 NF^1 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    -38.4069635186315661088422502713,-17.073630185298232775508916938,0,-0.79012345679012345679012345679,
                    -0.493827160493827160493827160494,-0.32,-0.221234567901234567901234567901,
                    -0.161249685059208868732678256488,-0.12244897959183673469387755102,-0.0960219478737997256515775034294,
                    -0.0772565157750342935528120713306,-0.0634710743801652892561983471074,-0.0530558106315682073257830833588,
                    -0.044999634743224486814230403974,-0.0386426760053133679507305880932,-0.0335399344923154446963970773495,
                    -0.0293827160493827160493827160494,-0.0259515570934256055363321799308,-0.0230870367997114120400036073495,
                    -0.020671127678411971014823174462,-0.0186149584487534626038781163435,-0.016850592088687326782564877803,
                    -0.0153253832907512561192214871869,-0.0139980315268165414238622693684,-0.0128357721300380405610399309202,
                    -0.011812345679012345679012345679,-0.0109065088757396449704142011834,-0.0101009281129572360974703488157,
                    -0.00938134741779656535682402819381,-0.00873595573782426169040743526899,
                    -0.00815490083821435387031899120682,-0.00762991225703678010303053660667,
                    -0.00715400624349635796045785639958,-0.00672125293337414549535761656974,
                    -0.0063265912065324878578522281993,-0.00596568038980298001553562601511,
                    -0.0056347806612356876907141457406,-0.00533065598130663195728260793326,
                    -0.00505049483113419626109601403455,-0.00479184512141398283879994228741,
                    -0.0045525604499963474322448681423,-0.00433075550267697798929208804283,
                    -0.00412476886231170812344150209933,-0.00393313185298557056779004292461,
                    -0.00375454232576018307863531325845,-0.00358784251040143296035551927808,
                    -0.00343200022819150453400960997404,-0.00328609289545004496983897289059,
                    -0.00314929385398677687797953378156,-0.00302086064962644165753981108694,
                    -0.0029001249479383590170762182424
                  },0),
                  // polAQqPS_reg as^3 LM^1 NF^1 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    -8.2962962962962962962962962963,-1.18518518518518518518518518519
                  },0),
                  // polAQqPS_reg as^3 LM^1 NF^1 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    -2.37037037037037037037037037037,-2.37037037037037037037037037037
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^1 NF^1 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // polAQqPS_reg as^3 LM^1 NF^1 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^1 NF^1 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -7.19375204647849636625002657468,-11.3010755985181006202576305045,28.1288454947165885713776483703,
                    73.8028442403579303022480662072,119.504599286925782884939180584,229.684191310426320623845680495,
                    421.011136786001022768135277258,808.660661472225748654911717635,1531.27521663861748640110698277,
                    2949.01126002055835444553839554,5657.41652015471613015961360427,10928.110209830755842452973697,
                    21113.2392356152733031835566872,40898.4970866917982607243617754,79378.9790397425158696016489406,
                    154152.19240168626994917900857,300178.021407141857804491129102,584223.858568168392012756620316,
                    1.14053193149768869952222498979e6,2.22404051838521615978436855073e6,4.35062498638852005996745721119e6,
                    8.49801622880374685419560130224e6,1.66515169314569425461703306483e7,3.25733336260884768126887463309e7,
                    6.39164002575119994706409658733e7,1.25195533768297674957466161412e8,2.45960766464536862309013337693e8,
                    4.82333709162737331139697829094e8,9.48599683702777382716709539578e8,1.86215833281474492601330468644e9,
                    3.6656845213655923827006171408e9,7.20269403198078439932140071575e9,1.41902891649417757083267888314e10,
                    2.79060393318056095366225782944e10,5.50192337430192162830309168076e10,1.08281611823734117581432047284e11,
                    2.13628543709720690859650868752e11,4.20729765869574822715891344655e11,8.30555991147590746281183554003e11,
                    1.63678233486246399246751853385e12,3.23291570053817585322932642617e12,6.37487742722220354363948564109e12,
                    1.25977453648586137144782618388e13,2.4854541710697625480583930519e13,4.91390324550530588246000336514e13,
                    9.69967742320661180924035979781e13,1.91850280710058271537119686492e14,3.78874254418588078029876639198e14,
                    7.4967114715977408862683825156e14,1.48112354554723958472698493093e15,2.93173906043642669548292546691e15
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^1 NF^1 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // polAQqPS_reg as^3 LM^1 NF^1 [above 0.75] y=1-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^1 NF^1 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -25.1294076852417089803470510616,3.55555555555555555555555555556,5.18305359055382068892226804933,
                    4.86206593623283303460128039501,4.54297045372066084225226346662,4.2897185926076656046357568263,
                    4.08562904790245491505581624635,3.91557710305174079165303129594,3.76976327609314284890683590791,
                    3.64194543228300358139520548931,3.5280192870731190567970220875,3.42517434551038522591196145028,
                    3.33140861104025563280737475451,3.24524460436356188752349923146,3.16555788712222052236331600129,
                    3.09146989088200846633105606257,3.02227863276790243032248785631,2.95741247664289107087513658952,
                    2.8963983562817411997216718962,2.83883934592174421798017431678,2.78439844100487564861853585181,
                    2.73278657117434148635835842795,2.68375356586243106397125104747,2.63708122439496966836942970629,
                    2.59257791585212147875827023506,2.55007431099679736260622422751,2.50941996577126592511500233212,
                    2.47048055497937958785562947869,2.43313560918586299052578674639,2.3972766459416310083178997547,
                    2.36280561352291899324296119144,2.32963358492055159904726198579,2.29767965412683954496923568385,
                    2.26686999738194624276159114001,2.23713707001015459060347282983,2.20841891552677124583824775276,
                    2.18065856833884905440670796079,2.15380353496022668397866618994,2.1278053414744995275962123166,
                    2.10261913719828278922543733814,2.07820334626111534605630665181,2.05451936023130023453435500965,
                    2.03153126605668101641342116792,2.00920560451469603530955591112,1.98751115512198486303594762395,
                    1.9664187440749351484142909417,1.94590107230567836148205749197,1.92593256116412171090205069967,
                    1.90648921359211814416384985168,1.8875484889538691376283205229
                  },1),
                  // polAQqPS_reg as^3 LM^1 NF^1 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    -9.48148148148148148148148148148,0,-1.38271604938271604938271604938,-2.27160493827160493827160493827,
                    -2.61333333333333333333333333333,-2.71802469135802469135802469136,-2.71705719324766943814562862182,
                    -2.66757369614512471655328798186,-2.59615912208504801097393689986,-2.51585341955712326082696453067,
                    -2.43326774235865144956054046963,-2.3517911194678871446548214225,-2.27312997227527142057056586971,
                    -2.19808648819637830626841615853,-2.1269688571275872863174450476,-2.05981467092578203689314800426,
                    -1.9965156271384645087067232396,-1.93688834221962505955841852292,-1.88071493121252021426434066221,
                    -1.82776625471101599503098606895,-1.77781506386548403355126044202,-1.73064319097852128289183494041,
                    -1.68604521082604780877280966399,-1.64383001286557853946524667027,-1.60382114974808473260485644387,
                    -1.5658564863479822528043118867,-1.52978746801872049893724830941,-1.49547820154152536527754038551,
                    -1.46280446522304790657231588164,-1.43165271695662908487987117433,-1.40191913951235688620950437075,
                    -1.37350874401940742077310648983,-1.34633454134539743500594407036,-1.32031678424964410051500830569,
                    -1.29538227915271163271022073169,-1.27146376408886505425088569265,-1.24849934823364766337551990665,
                    -1.22643200790638025135922798062,-1.20520913386897413982614765712,-1.18478212490699609017872484624,
                    -1.1651060229777016754450656655,-1.14613918557428076133169194995,-1.12784299134335620822373685921,
                    -1.11018157537816275156980285194,-1.09312159097793492154848653296,-1.07663199500688583031803723826,
                    -1.06068385430015779124960874861,-1.04525017084836445352662289138,-1.03030572374753308437061922214,
                    -1.01582692612902345331012577732
                  },1),
                  // polAQqPS_reg as^3 LM^1 NF^1 [above 0.75] y=1-x H[0, y]^2
                  ome_x<double>({
                    -1.77777777777777777777777777778,0,0.592592592592592592592592592593,0.592592592592592592592592592593,
                    0.533333333333333333333333333333,0.474074074074074074074074074074,0.42328042328042328042328042328,
                    0.380952380952380952380952380952,0.345679012345679012345679012346,0.316049382716049382716049382716,
                    0.290909090909090909090909090909,0.26936026936026936026936026936,0.250712250712250712250712250712,
                    0.234432234432234432234432234432,0.220105820105820105820105820106,0.207407407407407407407407407407,
                    0.196078431372549019607843137255,0.185911401597676107480029048656,0.17673814165042235217673814165,
                    0.168421052631578947368421052632,0.160846560846560846560846560847,0.15392015392015392015392015392,
                    0.147562582345191040843214756258,0.141706924315619967793880837359,0.136296296296296296296296296296,
                    0.131282051282051282051282051282,0.126622348844571066793289015511,0.122281011169900058788947677837,
                    0.11822660098522167487684729064,0.114431673052362707535121328225,0.110872162485065710872162485066,
                    0.10752688172043010752688172043,0.104377104377104377104377104377,0.101406219053277876807288571994,
                    0.0985994397759103641456582633053,0.0959435626102292768959435626102,0.0934267600934267600934267600934,
                    0.0910384068278805120910384068279,0.0887689308741940320887689308742,0.0866096866096866096866096866097,
                    0.0845528455284552845528455284553,0.0825913021034972254484449606401,0.0807185923464993232435092900209,
                    0.0789288231148696264975334742777,0.0772166105499438832772166105499,0.0755770263016639828234031132582,
                    0.0740055504162812210915818686401,0.0724980299448384554767533490938,0.0710506424792139077853363567649,
                    0.0696598639455782312925170068027
                  },1)
                },0)
              )
            }
          )
        },0),
        // polAQqPS_reg as^3 LM^2
        ome_nf<double>({
          // polAQqPS_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // polAQqPS_reg as^3 LM^2 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // polAQqPS_reg as^3 LM^2 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^2 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    300.346975521764727493252106361,-238.899836164103209985820451472,-37.3333333333333333333333333333,
                    -9.81069958847736625514403292181,-1.94650205761316872427983539095,-3.608,
                    -0.947621399176954732510288065844,-1.57352817670277987738305198623,-0.56499028182701652089407191448,
                    -0.851070720926688004877305288828,-0.373426002133821063862216125591,-0.526072627097420485850237916354,
                    -0.264465901747811756994493449957,-0.355072667367210430984263988866,-0.196844092991901227621551253963,
                    -0.254892752162593432434702275972,-0.152095164609053497942386831276,-0.191470121785738516860031209716,
                    -0.120989037944892865783858773818,-0.148905005097673767055919129102,-0.098509598094960392671429265685,
                    -0.119011001931636852271772906694,-0.0817456175489195859878568223614,-0.0972402781550544059484717965489,
                    -0.0689154550475701494395046169883,-0.0809086090534979423868312757202,-0.0588800776816871491427704445456,
                    -0.0683515457728149003201785060518,-0.0508841457147620033441943367322,-0.0584938063133736827380917515229,
                    -0.0444109489419351333420062036333,-0.0506162954453750704669140139957,-0.0390974439637810076868853009298,
                    -0.0442237010350675410363197323712,-0.0346825618897596000751979988118,-0.0389660307029386148923237114915,
                    -0.0309747029780623465010800191786,-0.0345904044768073962433487123342,-0.0278306973942136180656406118231,
                    -0.0309104902063528913617851698984,-0.0251418357618226125786941040064,-0.0277865817385122096313170151333,
                    -0.02282438114820525376289689047,-0.0251122920828952503112769724015,-0.0208129927248166954073612118275,
                    -0.022805468783906358303528660295,-0.0190560835365303769856190371644,-0.0208018690100878393404412745574,
                    -0.0175124889318791173122315761444,-0.0190506774012199992115767949911,-0.0161490393968499519757923994254
                  },0),
                  // polAQqPS_reg as^3 LM^2 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    -214.338396450899902926426613333,657.546497439006414275375861331,0,12.2469135802469135802469135802,
                    -1.23456790123456790123456790123,4.96,-0.553086419753086419753086419753,2.49937011841773746535651297556,
                    -0.306122448979591836734693877551,1.48834019204389574759945130316,-0.193141289437585733882030178326,
                    0.983801652892561983471074380165,-0.132639526578920518314457708397,0.697494338519979545620571261597,
                    -0.0966066900132834198768264702331,0.519868984630889392794154698917,-0.0734567901234567901234567901235,
                    0.402249134948096885813148788927,-0.0577175919992785301000090183737,0.320402479015385550729759204162,
                    -0.0465373961218836565096952908587,0.261184177374653565129755605946,-0.0383134582268781402980537179671,
                    0.21696948866565639206986517521,-0.0320894303250951014025998273005,0.183091358024691358024691358025,
                    -0.0272662721893491124260355029586,0.156564385750837159510790406644,-0.0234533685444914133920600704845,
                    0.135407313936276056201315246669,-0.0203872520955358846757974780171,0.118263639984070091596973317403,
                    -0.017885015608740894901144640999,0.104179420467299255178043056831,-0.0158164780163312196446305704982,
                    0.0924680460419461902408022032342,-0.0140869516530892192267853643515,0.0826251677102527953378804229655,
                    -0.0126262370778354906527400350864,0.0742735993819167340013991054548,-0.0113814011249908685806121703558,
                    0.0671267102914931588340273646639,-0.0103119221557792703086037552483,0.0609635437212763438007456653314,
                    -0.00938635581440045769658828314613,0.0556115589112222108855105488102,
                    -0.00858000057047876133502402493511,0.0509344398794756970325040798041,
                    -0.00787323463496694219494883445389,0.0468233400692098456918670718476,-0.007250312369845897542690545606
                  },0),
                  // polAQqPS_reg as^3 LM^2 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    -193.777777777777777777777777778,-234.666666666666666666666666667
                  },0),
                  // polAQqPS_reg as^3 LM^2 NF^0 [below 0.25] y=x H[0, y]^3
                  ome_x<double>({
                    -26.0740740740740740740740740741,16.5925925925925925925925925926
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^2 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // polAQqPS_reg as^3 LM^2 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^2 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -53.9268170072919716203154023017,-176.116204211068667158432354328,-184.641293745799807872807987151,
                    -328.46450616155783379368721733,-724.842947499975313815579477659,-1239.4432954625004049030504908,
                    -2255.6919960450385326642385477,-3773.11789748609550619210226022,-6694.46076349636257409654400343,
                    -11260.082435415561907506116692,-19908.4221785250662719609818566,-33672.0086927228078649200424869,
                    -59490.9231140857773171915949261,-100789.487900972382529971978625,-177684.182487665069774540737294,
                    -300072.7898319701019998897363,-526163.130402062812124026870511,-880310.504717102985930971551401,
                    -1.52761453010846936707626549847e6,-2.50943854348430987299886537561e6,-4.2737015547157364556801675094e6,
                    -6.78644758131386403979136150179e6,-1.11577015955345955654785045194e7,-1.65524778307712779711510065004e7,
                    -2.51861068240530821574458883724e7,-3.12818418995433671600531713092e7,-3.63396544820238564811599662764e7,
                    -8.77537043003599948762811879383e6,7.00422282529535500819347730451e7,3.55945996523671977874110802463e8,
                    1.00664571816277113114181917821e9,2.74822929260633434218494711933e9,6.49467823075504094693202378607e9,
                    1.55089283548529287223355501782e10,3.44170995831663534169343766639e10,7.75246102040194773899554088178e10,
                    1.66679362766446318640961665436e11,3.63494258826843211594510367058e11,7.66939524578921281647893793477e11,
                    1.63887464963699573510935346788e12,3.41544840972706797360463220823e12,7.19824589357260255344659245176e12,
                    1.48724151484363286173460120647e13,3.10348356629924025784004904172e13,6.37182212850544023842032507927e13,
                    1.31981297455867256829514929907e14,2.69682549428987480392021440752e14,5.55423182688983446300117660146e14,
                    1.13071549236076995637364420503e15,2.31831058371192773021372382962e15,4.70568171602610121324345461555e15
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^2 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // polAQqPS_reg as^3 LM^2 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^2 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -133.642419197417816607207132445,-1.77777777777777777777777777778,9.48574467074421047400731575318,
                    -13.0821565638236907605605854814,-22.4643112778116920548748973036,-25.4695112592894052833455877267,
                    -25.7197733749324338555948416494,-24.792346301989455020299907749,-23.3884694398123008958453307528,
                    -21.8300790327459448900532411221,-20.267163768103387993608937964,-18.7683957613420985019551563804,
                    -17.3627885514710823831199016405,-16.0597041511224389111744358422,-14.8588050027953476001683348366,
                    -13.7551323534486521093607808873,-12.741736780434926633658173808,-11.8110435912156678583751034082,
                    -10.9555501721156309796880476244,-10.1681656426760352120893980276,-9.44235803138087456045128435805,
                    -8.77219856705374460399696923369,-8.15235230111781956656955301517,-7.57804227043247176378358571668,
                    -7.04500222108774895017611450924,-6.54942608020845428238731296791,-6.08791850445114959252604890765,
                    -5.65744865219682869269914404502,-5.25530810038272462216411385995,-4.87907314960642455539327927177,
                    -4.52657139993730973557322498139,-4.19585230036541370427769052558,-3.88516129874758870503140023465,
                    -3.59291720071984062559871374914,-3.31769235857536235383025828536,-3.05819533899095825471564462339,
                    -2.81325575277218522687174334009,-2.58181096545696427318876381483,-2.36289444196822624534187989118,
                    -2.15562551020188307123747844268,-1.95920035693007680563618046344,-1.77288409458942792763821223284,
                    -1.5960037595476541433116562507,-1.42794212155521961959224364185,-1.26813220059457977225368529841,
                    -1.11605240154828413427664069206,-0.971222189314529125584186833693,-0.833198237475683104403031748907,
                    -0.7015709926138285374055446658,-0.575961604080024588690519613324
                  },1),
                  // polAQqPS_reg as^3 LM^2 NF^0 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    -40.8888888888888888888888888889,-14.2222222222222222222222222222,6.51851851851851851851851851852,
                    16.5925925925925925925925925926,20.2666666666666666666666666667,21.412345679012345679012345679,
                    21.4885361552028218694885361552,21.0920634920634920634920634921,20.4888888888888888888888888889,
                    19.8050088183421516754850088183,19.1023376623376623376623376623,18.4116295227406338517449628561,
                    17.7478044589155700266811377922,17.1174941460655746370032084318,16.5229241775273521305267337013,
                    15.9639805462027684249906472129,15.4393373511020569844099255864,14.9470821923980965375300887283,
                    14.4850652632329045584406208188,14.0510931517742663253499166812,13.6430339947426782160675718099,
                    13.2588715475879911031962283085,12.8967297517818204561801522117,12.5548803808327297356776425292,
                    12.2317411770662544656352705888,11.925868870663594044937428973,11.6359496830124949157967908311,
                    11.3607888449682334792951630584,11.0993000143753117553700676558,10.8504950860485965310573990066,
                    10.6134746509176259357706246477,10.3874192190605915232666073764,10.1715812374472565751664295397,
                    9.96527788505663608792611722233,9.76788460185855237547844230411,9.57882929538980616216856389455,
                    9.39758716397822838957757514806,9.22367607573834602188628090835,9.05665244520364149788222653056,
                    8.89610755358588294323673524227,8.74166426337449376764852865008,8.59297408283666233264125282503,
                    8.44971454067907331438759626488,8.31158683553673665381316220479,8.17831372899275923904202423574,
                    8.04963765448157218807883054683,7.92531901769151510932157793118,7.80513466698090036541266758132,
                    7.68887651488287226813743028941,7.57635029402996162324773480926
                  },1)
                },0)
              )
            }
          ),
          // polAQqPS_reg as^3 LM^2 NF^1
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // polAQqPS_reg as^3 LM^2 NF^1 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // polAQqPS_reg as^3 LM^2 NF^1 [below 0.25] y=x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^2 NF^1 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    12.8824941049947954001001374813,-14.3767651542644638591591217779,0,0.395061728395061728395061728395,
                    0.246913580246913580246913580247,0.16,0.110617283950617283950617283951,0.0806248425296044343663391282439,
                    0.0612244897959183673469387755102,0.0480109739368998628257887517147,0.0386282578875171467764060356653,
                    0.0317355371900826446280991735537,0.0265279053157841036628915416794,0.022499817371612243407115201987,
                    0.0193213380026566839753652940466,0.0167699672461577223481985386747,0.0146913580246913580246913580247,
                    0.0129757785467128027681660899654,0.0115435183998557060200018036747,0.010335563839205985507411587231,
                    0.00930747922437673130193905817175,0.00842529604434366339128243890149,0.00766269164537562805961074359343,
                    0.00699901576340827071193113468419,0.0064178860650190202805199654601,0.00590617283950617283950617283951,
                    0.00545325443786982248520710059172,0.00505046405647861804873517440786,0.00469067370889828267841201409691,
                    0.0043679778689121308452037176345,0.00407745041910717693515949560341,0.00381495612851839005151526830334,
                    0.00357700312174817898022892819979,0.00336062646668707274767880828487,0.00316329560326624392892611409965,
                    0.00298284019490149000776781300756,0.0028173903306178438453570728703,0.00266532799065331597864130396663,
                    0.00252524741556709813054800701727,0.0023959225607069914193999711437,0.00227628022499817371612243407115,
                    0.00216537775133848899464604402142,0.00206238443115585406172075104967,0.0019665659264927852838950214623,
                    0.00187727116288009153931765662923,0.00179392125520071648017775963904,0.00171600011409575226700480498702,
                    0.00164304644772502248491948644529,0.00157464692699338843898976689078,0.00151043032481322082876990554347,
                    0.0014500624739691795085381091212
                  },0),
                  // polAQqPS_reg as^3 LM^2 NF^1 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    8.2962962962962962962962962963,1.18518518518518518518518518519
                  },0),
                  // polAQqPS_reg as^3 LM^2 NF^1 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    3.55555555555555555555555555556,3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^2 NF^1 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // polAQqPS_reg as^3 LM^2 NF^1 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^2 NF^1 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    2.16778988762269883836599604738,9.99314688979544764415910638718,12.2284636050007036598598938756,
                    14.9754457285199258382383062696,36.0208046092616047921255721778,62.7905072991150516063265168142,
                    128.771028385784532912432758983,232.062289421387456055217692052,458.174876220550009279223089974,
                    841.814355229667158155490636326,1644.48180036378821633594812342,3062.07093376098641110044463689,
                    5964.6786738340339789808828638,11215.4508264713841026776314863,21842.3541616222814321451504221,
                    41377.1128529907732748381554526,80645.2619650547226256964290736,153666.122751297730082731375106,
                    299836.384387303765244767058041,574022.630419048377182016987114,1.12140530688041156846516416848e6,
                    2.15521078964263256115949659361e6,4.21544487014732421070902902133e6,8.12790175109655071317105449874e6,
                    1.59156858873248643446187406443e7,3.07719964629696010288979215266e7,6.03200919510923666042048132577e7,
                    1.169013940178460477441486006e8,2.29377206253208194508575277593e8,4.45451533360574457296728528988e8,
                    8.74825405053803835024048261829e8,1.7019787387896529278168042739e9,3.34529088174670444037710000705e9,
                    6.51866047708007108776378946006e9,1.28223648340148220932542310024e10,2.50212194117679469204758803486e10,
                    4.92518060004291243147725431231e10,9.62308555368216940389567474967e10,1.89543300332005050161931603525e11,
                    3.70764333219627827909918901656e11,7.30720482162662906198154148843e11,1.43084076572363488022867112894e12,
                    2.82153106085925131737078374329e12,5.53012418554679002939269609706e12,1.09106711046632092424115573685e13,
                    2.14030802862459808955452669198e13,4.22474442666209983578228513941e13,8.29409751137945150360936602765e13,
                    1.63789816990575338008527996748e14,3.21789788329013206440528493371e14,6.35727436489857490492750663954e14
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^2 NF^1 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // polAQqPS_reg as^3 LM^2 NF^1 [above 0.75] y=1-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^2 NF^1 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    5.92592592592592592592592592593,0,0.79012345679012345679012345679,1.08641975308641975308641975309,
                    1.19111111111111111111111111111,1.21679012345679012345679012346,1.20735701688082640463592844545,
                    1.18185941043083900226757369615,1.14924554183813443072702331962,1.11394865765236135606505976876,
                    1.0782316673225764134855043946,1.04325603315502305401295300285,1.00960173096925233677370429507,
                    0.977533496214814896133577452259,0.947142780793574444368095161746,0.918425853981409536965092520648,
                    0.891327786656506379689770693231,0.865767612711095986759193218247,0.841652830941842945536389673047,
                    0.818887744160678819306813440755,0.797378179451008582661243725669,0.777034061314280579019967598365,
                    0.757770705072620384742465872021,0.739509349357945049330746978625,0.7221772415407090329690948886,
                    0.705707467368599936395581321392,0.690038641743695017674870676874,0.675114531967475478410942802084,
                    0.660883656572309218640813477231,0.647298885305577794594190515893,0.6343170548861228168923448422,
                    0.62189860833760288948240247604,0.610007261489962262039243844179,0.598609697672698846954684618504,
                    0.587675290099310096106226498573,0.577175850578348150988156656131,0.567085402738338238987953039305,
                    0.557379977764539844793052501818,0.548037430614385340336239485763,0.539037274740735973352931712332,
                    0.530360533466509638700786517728,0.521989606294559344020901791999,0.513908148586554769278265497414,
                    0.506100963194069801762559912599,0.49855390276827002627209495962,0.49125378160834877319797194619,
                    0.484188296031691979294947966864,0.477345952360229485731952638567,0.47071600171776158540289898998,
                    0.464288380922811509153096115555
                  },1),
                  // polAQqPS_reg as^3 LM^2 NF^1 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    3.55555555555555555555555555556,0,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.06666666666666666666666666667,-0.948148148148148148148148148148,-0.846560846560846560846560846561,
                    -0.761904761904761904761904761905,-0.691358024691358024691358024691,-0.632098765432098765432098765432,
                    -0.581818181818181818181818181818,-0.538720538720538720538720538721,-0.501424501424501424501424501425,
                    -0.468864468864468864468864468864,-0.440211640211640211640211640212,-0.414814814814814814814814814815,
                    -0.39215686274509803921568627451,-0.371822803195352214960058097313,-0.353476283300844704353476283301,
                    -0.336842105263157894736842105263,-0.321693121693121693121693121693,-0.30784030784030784030784030784,
                    -0.295125164690382081686429512516,-0.283413848631239935587761674718,-0.272592592592592592592592592593,
                    -0.262564102564102564102564102564,-0.253244697689142133586578031022,-0.244562022339800117577895355673,
                    -0.236453201970443349753694581281,-0.22886334610472541507024265645,-0.221744324970131421744324970131,
                    -0.21505376344086021505376344086,-0.208754208754208754208754208754,-0.202812438106555753614577143989,
                    -0.197198879551820728291316526611,-0.19188712522045855379188712522,-0.186853520186853520186853520187,
                    -0.182076813655761024182076813656,-0.177537861748388064177537861748,-0.173219373219373219373219373219,
                    -0.169105691056910569105691056911,-0.16518260420699445089688992128,-0.161437184692998646487018580042,
                    -0.157857646229739252995066948555,-0.1544332210998877665544332211,-0.151154052603327965646806226516,
                    -0.14801110083256244218316373728,-0.144996059889676910953506698188,-0.14210128495842781557067271353,
                    -0.139319727891156462585034013605
                  },1)
                },0)
              )
            }
          )
        },0),
        // polAQqPS_reg as^3 LM^3
        ome_nf<double>({
          // polAQqPS_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // polAQqPS_reg as^3 LM^3 NF^0 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // polAQqPS_reg as^3 LM^3 NF^0 [below 0.25] y=x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^3 NF^0 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    337.837818466983982975141746173,-335.347366718201202210043439012,0,-0.658436213991769547325102880658,
                    -0.411522633744855967078189300412,-0.266666666666666666666666666667,-0.184362139917695473251028806584,
                    -0.134374737549340723943898547073,-0.102040816326530612244897959184,-0.0800182898948331047096479195245,
                    -0.0643804298125285779606767261088,-0.0528925619834710743801652892562,-0.0442131755263068394381525694657,
                    -0.0374996956193537390118586699783,-0.032202230004427806625608823411,-0.0279499454102628705803308977912,
                    -0.0244855967078189300411522633745,-0.021626297577854671280276816609,-0.0192391973330928433666696727912,
                    -0.0172259397320099758456859787184,-0.0155124653739612188365650969529,-0.0140421600739061056521373981691,
                    -0.0127711527422927134326845726557,-0.011665026272347117853218557807,-0.0106964767750317004675332757668,
                    -0.00984362139917695473251028806584,-0.00908875739644970414201183431953,
                    -0.00841744009413103008122529067976,-0.00781778951483047113068669016151,
                    -0.00727996311485355140867286272416,-0.00679575069851196155859915933902,
                    -0.00635826021419731675252544717223,-0.00596167186958029830038154699965,
                    -0.00560104411114512124613134714145,-0.00527215933877707321487685683275,
                    -0.00497140032483581667961302167926,-0.00469565055102973974226178811717,
                    -0.00444221331775552663106883994438,-0.00420874569261183021758001169546,
                    -0.00399320426784498569899995190617,-0.00379380037499695619353739011859,
                    -0.00360896291889748165774340670236,-0.00343730738525975676953458508278,
                    -0.00327760987748797547315836910384,-0.00312878527146681923219609438204,
                    -0.00298986875866786080029626606507,-0.00286000019015958711167467497837,
                    -0.00273841074620837080819914407549,-0.00262441154498898073164961148463,
                    -0.00251738387468870138128317590579,-0.00241677078994863251423018186867
                  },0),
                  // polAQqPS_reg as^3 LM^3 NF^0 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    169.481481481481481481481481481,139.851851851851851851851851852
                  },0),
                  // polAQqPS_reg as^3 LM^3 NF^0 [below 0.25] y=x H[0, y]^2
                  ome_x<double>({
                    18.962962962962962962962962963,-13.037037037037037037037037037
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^3 NF^0 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // polAQqPS_reg as^3 LM^3 NF^0 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^3 NF^0 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    10.0775855695209124336506154818,-4.91883668891984837131058360833,-80.9728169214152965739737585412,
                    -121.538637695057037329329102558,-184.354656701763136201934958681,-262.471477516829748756115644432,
                    -411.277476976379299747533438916,-618.785744239079959319928174705,-1001.41590198302321271595184637,
                    -1552.08563653297108552930957019,-2556.61456445675551992879724615,-4009.24657357102597956183996008,
                    -6644.10310348974700247477071451,-10385.2264621122872082133816451,-17118.5534248498007754656321918,
                    -26199.7648655633107094666625234,-42280.1771027059870763495133121,-61427.0425976140500874947158638,
                    -93911.5458781616013497053241546,-119205.334417418762645669362908,-153599.355784011203352274491625,
                    -98745.5758512128587997618349873,55721.5086003362180619174945968,757030.644525312529864090438735,
                    2.2809414884673699957309849547e6,6.5930718958015461340389042466e6,1.55336515047618751621415905961e7,
                    3.75416258005696306969479792127e7,8.23234938089325483463237624847e7,1.855072603140863065476844033e8,
                    3.93448031945368475604195367814e8,8.54711328482909674955160144934e8,1.77905066129163784660904506086e9,
                    3.78019643443770055924702675708e9,7.77620465589380287424918160575e9,1.62841637887366958684864135736e10,
                    3.32339515477391113340860979695e10,6.88904960320413748860024633328e10,1.39814841250270031176236826497e11,
                    2.87679767668458989323206117736e11,5.81479201261161853609659110241e11,1.18977888700404575995568788083e12,
                    2.39752859394276427991295637365e12,4.88455831954014892795737685624e12,9.8198654478992352842736083263e12,
                    1.99385633814278560641738482335e13,4.00111451201163876364468766764e13,8.10194842370430205031906200645e13,
                    1.62348989784122493204931513417e14,3.28019604472880814535384413984e14,6.56536002923896466645452534047e14
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^3 NF^0 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // polAQqPS_reg as^3 LM^3 NF^0 [above 0.75] y=1-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^3 NF^0 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    24.2962962962962962962962962963,-2.96296296296296296296296296296,-13.8930041152263374485596707819,
                    -12.4115226337448559670781893004,-10.2222222222222222222222222222,-8.3950617283950617283950617284,
                    -6.96558327034517510707986898463,-5.84913076341647770219198790627,-4.96647723561303808217388464302,
                    -4.25814880135867790188777843099,-3.68134330316148497966679784862,-3.20529845513010496175479340463,
                    -2.80765814327067888321449575011,-2.47193110782854372597962341552,-2.18576093708368840643972919105,
                    -1.93974837234096493355752615012,-1.72664159924828898300639938472,-1.54077189417443166001412829556,
                    -1.37765442261667344498260798299,-1.23370166065293977954887193929,-1.10601471892346136780752732397,
                    -0.992229332196898170656094878415,-0.890400748752034201589065366687,-0.798916672878747344722505390029,
                    -0.716430695456255947424191991279,-0.64181086653882454124747838572,-0.574099584380118617119753110335,
                    -0.512482030725163632949078586685,-0.456261123860655699610476823892,-0.404837488264387240712315347261,
                    -0.357693318863692091593273719165,-0.314379293430779168684134838013,-0.274503888852232734514706176037,
                    -0.237724606823564670639221371331,-0.203740726509168158969147899663,-0.172287286132906241748612757946,
                    -0.143130059620408390678653646424,-0.116061343537998024421370547493,-0.0908964074583655480485293790498,
                    -0.0674704903008507538964188153242,-0.0456362481855752014941397448713,-0.0252615774206802202795435434528,
                    -0.00622775054346495357144226880385,0.0115721852875784256384052543661,0.0282347891551545421779884270258,
                    0.0438474207925922817755173458324,0.0584892769262571546423470262872,0.0722322931436350537259632999604,
                    0.0851419309726396691119599098988,0.0972778666592179800099228520451
                  },1),
                  // polAQqPS_reg as^3 LM^3 NF^0 [above 0.75] y=1-x H[0, y]^1
                  ome_x<double>({
                    -5.92592592592592592592592592593,0,1.97530864197530864197530864198,1.97530864197530864197530864198,
                    1.77777777777777777777777777778,1.58024691358024691358024691358,1.41093474426807760141093474427,
                    1.26984126984126984126984126984,1.15226337448559670781893004115,1.05349794238683127572016460905,
                    0.969696969696969696969696969697,0.897867564534231200897867564534,0.835707502374169040835707502374,
                    0.781440781440781440781440781441,0.733686067019400352733686067019,0.691358024691358024691358024691,
                    0.653594771241830065359477124183,0.619704671992253691600096828855,0.589127138834741173922460472168,
                    0.561403508771929824561403508772,0.536155202821869488536155202822,0.513067179733846400513067179734,
                    0.491875274483970136144049187527,0.472356414385399892646269457864,0.454320987654320987654320987654,
                    0.437606837606837606837606837607,0.422074496148570222644296718371,0.407603370566333529296492259455,
                    0.394088669950738916256157635468,0.381438910174542358450404427416,0.369573874950219036240541616886,
                    0.3584229390681003584229390681,0.347923681257014590347923681257,0.338020730177592922690961906648,
                    0.328664799253034547152194211018,0.319811875367430922986478542034,0.311422533644755866978089200311,
                    0.303461356092935040303461356093,0.295896436247313440295896436247,0.288698955365622032288698955366,
                    0.281842818428184281842818428184,0.275304340344990751494816535467,0.26906197448833107747836430007,
                    0.263096077049565421658444914259,0.257388701833146277590722035166,0.251923421005546609411343710861,
                    0.246685168054270736971939562134,0.241660099816128184922511163646,0.236835474930713025951121189216,
                    0.232199546485260770975056689342
                  },1)
                },0)
              )
            }
          ),
          // polAQqPS_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.25,0.75},
            {
              // polAQqPS_reg as^3 LM^3 NF^1 [below 0.25]
              make_ome_genps(
                f_id<double>,
                // polAQqPS_reg as^3 LM^3 NF^1 [below 0.25] y=x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^3 NF^1 [below 0.25] y=x H[0, y]^0
                  ome_x<double>({
                    -5.92592592592592592592592592593,5.92592592592592592592592592593
                  },0),
                  // polAQqPS_reg as^3 LM^3 NF^1 [below 0.25] y=x H[0, y]^1
                  ome_x<double>({
                    -2.37037037037037037037037037037,-2.37037037037037037037037037037
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^3 NF^1 [0.25,0.75]
              make_ome_genps(
                f_half<double>,
                // polAQqPS_reg as^3 LM^3 NF^1 [0.25,0.75] y=1/2-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^3 NF^1 [0.25,0.75] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -0.498439654305379640590582086667,-0.457830353919870363063068732345,2.37037037037037037037037037037,
                    4.74074074074074074074074074074,7.9012345679012345679012345679,13.2740740740740740740740740741,
                    22.7555555555555555555555555556,39.7319223985890652557319223986,70.4338624338624338624338624339,
                    126.419753086419753086419753086,229.24115226337448559670781893,419.253872053872053872053872054,
                    772.30976430976430976430976431,1431.46058879392212725546058879,2667.31786731786731786731786732,
                    4993.21904761904761904761904762,9385.40246913580246913580246914,17704.7145969498910675381263617,
                    33505.6964415395787944807552651,63591.3536928741607104180203595,121005.261598440545808966861598,
                    230797.680423280423280423280423,441151.743466410133076799743466,844878.100424535207143902796077,
                    1.62098705314009661835748792271e6,3.11517689679012345679012345679e6,5.99582329071225071225071225071e6,
                    1.15565755036403925292814181703e7,2.23038670084264158338232412306e7,4.30985588907133734719941616493e7,
                    8.33761211994891443167305236271e7,1.61467508061489446435682994823e8,3.13014342958183990442054958184e8,
                    6.07369112565656565656565656566e8,1.17957773495477652340397438437e9,2.29278801932748210395269218799e9,
                    4.460100077398236331569664903e9,8.68260767123745968190412634857e9,1.69146723202461408777198250882e10,
                    3.29738080004798320587794272005e10,6.43209081396026590693257359924e10,1.25544959124558626919602529359e11,
                    2.45187261943080139372822299652e11,4.79111256039220048398342971986e11,9.3670711065718267950826090361e11,
                    1.83227257566981459034792368126e12,3.58579680475911740919663624978e12,7.02072097321950073662932127317e12,
                    1.37521265217184176516942474389e13,2.69489773620683497102544721592e13,5.28313425674906257898715041572e13
                  },0)
                },0)
              ),
              // polAQqPS_reg as^3 LM^3 NF^1 [above 0.75]
              make_ome_genps(
                f_omx<double>,
                // polAQqPS_reg as^3 LM^3 NF^1 [above 0.75] y=1-x
                ome_logx<double>({
                  // polAQqPS_reg as^3 LM^3 NF^1 [above 0.75] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1.18518518518518518518518518519,0,0.395061728395061728395061728395,0.395061728395061728395061728395,
                    0.355555555555555555555555555556,0.316049382716049382716049382716,0.282186948853615520282186948854,
                    0.253968253968253968253968253968,0.23045267489711934156378600823,0.210699588477366255144032921811,
                    0.193939393939393939393939393939,0.179573512906846240179573512907,0.167141500474833808167141500475,
                    0.156288156288156288156288156288,0.146737213403880070546737213404,0.138271604938271604938271604938,
                    0.130718954248366013071895424837,0.123940934398450738320019365771,0.117825427766948234784492094434,
                    0.112280701754385964912280701754,0.107231040564373897707231040564,0.102613435946769280102613435947,
                    0.0983750548967940272288098375055,0.0944712828770799785292538915727,0.0908641975308641975308641975309,
                    0.0875213675213675213675213675214,0.0844148992297140445288593436742,0.081520674113266705859298451891,
                    0.0788177339901477832512315270936,0.0762877820349084716900808854832,0.0739147749900438072481083233771,
                    0.0716845878136200716845878136201,0.0695847362514029180695847362514,0.0676041460355185845381923813296,
                    0.0657329598506069094304388422035,0.0639623750734861845972957084068,0.0622845067289511733956178400623,
                    0.0606922712185870080606922712186,0.0591792872494626880591792872495,0.0577397910731244064577397910731,
                    0.0563685636856368563685636856369,0.0550608680689981502989633070934,0.0538123948976662154956728600139,
                    0.0526192154099130843316889828518,0.0514777403666292555181444070333,0.0503846842011093218822687421721,
                    0.0493370336108541473943879124268,0.0483320199632256369845022327292,0.0473670949861426051902242378433,
                    0.0464399092970521541950113378685
                  },1)
                },0)
              )
            }
          )
        },0)
      },0)
    },2);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAQqPS{
    polAQqPS_reg.get_view(),
    std::nullopt,
    std::nullopt
  };
}


/* C interface */

double ome_polAQqPS_reg(double as, double LM, double NF, double x)
{
  return(ome::polAQqPS_reg(as, LM, NF, x));
}

double ome_polAQqPS_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::polAQqPS_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_polAQqPS_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::polAQqPS_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_polAQqPS_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::polAQqPS_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_polAQqPS_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::polAQqPS_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_polAQqPS_reg_min_power()
{
  return(ome::polAQqPS_reg.min_power());
}

int ome_polAQqPS_reg_max_power()
{
  return(ome::polAQqPS_reg.max_power());
}

int ome_polAQqPS_reg_coeff_as_min_power(int order_as)
{
  return(ome::polAQqPS_reg[order_as].min_power());
}

int ome_polAQqPS_reg_coeff_as_max_power(int order_as)
{
  return(ome::polAQqPS_reg[order_as].max_power());
}

int ome_polAQqPS_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAQqPS_reg[order_as][order_LM].min_power());
}

int ome_polAQqPS_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAQqPS_reg[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/polAQqPS.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_POLAQQPS_H
#define LIBOME_POLAQQPS_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-polAQqPS polAQqPS
   * \brief Data objects for \f$\Delta A_{Qq}^{\text{PS}}\f$
   * \{
   */
  /// Regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$
  extern const ome_as<double> polAQqPS_reg;

  /// Container for regular, plus and delta part of \f$\Delta A_{Qq}^{\text{PS}}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAQqPS;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-polAQqPS polAQqPS
 * \brief C interface functions for \f$\Delta A_{Qq}^{\text{PS}}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$
double ome_polAQqPS_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$ truncated in \f$a_s\f$
double ome_polAQqPS_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$
double ome_polAQqPS_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$
double ome_polAQqPS_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$
double ome_polAQqPS_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);



/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$
int ome_polAQqPS_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$
int ome_polAQqPS_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$
int ome_polAQqPS_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$
int ome_polAQqPS_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$
int ome_polAQqPS_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{Qq}^{\text{PS}}\f$
int ome_polAQqPS_reg_coeff_as_LM_max_power(int order_as, int order_LM);



/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/polAggQ.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/polAggQ.h>

namespace ome
{

  /**************** polAggQ, regular part ****************/

  const ome_as<double> polAggQ_reg = 
    // polAggQ_reg
    ome_as<double>({
      // polAggQ_reg as^2
      ome_logm<double>({
        // polAggQ_reg as^2 LM^0
        ome_nf<double>({
          // polAggQ_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAggQ_reg as^2 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAggQ_reg as^2 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAggQ_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    74.7777777777777777777777777778,-87.2222222222222222222222222222,2.,1.,0.666666666666666666666666666667,
                    0.5,0.4,0.333333333333333333333333333333,0.285714285714285714285714285714,0.25,
                    0.222222222222222222222222222222,0.2,0.181818181818181818181818181818,0.166666666666666666666666666667,
                    0.153846153846153846153846153846,0.142857142857142857142857142857,0.133333333333333333333333333333,0.125,
                    0.117647058823529411764705882353,0.111111111111111111111111111111,0.105263157894736842105263157895,0.1,
                    0.0952380952380952380952380952381,0.0909090909090909090909090909091,0.0869565217391304347826086956522,
                    0.0833333333333333333333333333333,0.08,0.0769230769230769230769230769231,
                    0.0740740740740740740740740740741,0.0714285714285714285714285714286,0.0689655172413793103448275862069,
                    0.0666666666666666666666666666667,0.0645161290322580645161290322581,0.0625,
                    0.0606060606060606060606060606061,0.0588235294117647058823529411765,0.0571428571428571428571428571429,
                    0.0555555555555555555555555555556,0.0540540540540540540540540540541,0.0526315789473684210526315789474,
                    0.0512820512820512820512820512821,0.05,0.048780487804878048780487804878,0.047619047619047619047619047619,
                    0.0465116279069767441860465116279,0.0454545454545454545454545454545,0.0444444444444444444444444444444,
                    0.0434782608695652173913043478261,0.0425531914893617021276595744681,0.0416666666666666666666666666667,
                    0.0408163265306122448979591836735
                  },0),
                  // polAggQ_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    38.6666666666666666666666666667,8.66666666666666666666666666667
                  },0),
                  // polAggQ_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    8.66666666666666666666666666667,0.666666666666666666666666666667
                  },0),
                  // polAggQ_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    0.888888888888888888888888888889,0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // polAggQ_reg as^2 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAggQ_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAggQ_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    5.93452933909420385352170219221,24.9285977183678581699926629164,-15.9333235740761517692135832983,
                    -31.2602170741250535055443092254,-20.4838922840746030373936897886,-55.8913820792643441832418430763,
                    -40.2289389041918899889551592855,-144.399115295933814211311710842,-112.444173834570365130595652025,
                    -444.728783523630545347229662367,-377.924354352645132612895098549,-1500.96809096028582827752140443,
                    -1388.09904508220373920289333228,-5332.41568195710409242242971712,-5314.38827233285433112893581416,
                    -19533.3280731939520215975794981,-20745.6532155160953506146062959,-72950.1488672516796782409670418,
                    -81731.2891452716311461217164696,-275961.126574735242994971827943,-323389.673964844608289350719194,
                    -1.05324995773230444002982795743e6,-1.28209001698088273454435750979e6,-4.04572534038391421282255101828e6,
                    -5.08702694307330916264245319015e6,-1.56146895415170318950945439451e7,-2.0189117244800269919889994492e7,
                    -6.04867596028712552209567148086e7,-8.01238597362766313146341817663e7,-2.34984719732995444555424372952e8,
                    -3.17941221092521454223037634788e8,-9.15014857800917691272033100176e8,-1.26140644251021583355952179634e9,
                    -3.56982141086149993312324110762e9,-5.00364081081578456153016351901e9,
                    -1.39495213390708709458894998562e10,-1.98448474525788216896013321558e10,
                    -5.45836297917142590300465794377e10,-7.86957029730317599603820298071e10,
                    -2.13832716869454647323183867757e11,-3.12038280803826289986694928894e11,
                    -8.38550964103082363073386445309e11,-1.23717178838214877146728097797e12,
                    -3.29136244988631449323402448153e12,-4.90487764201161348413108014069e12,
                    -1.29291431705235664992277798846e13,-1.94451816282269024510313129702e13,
                    -5.08248075483554311813867741928e13,-7.70885559110907958852403986159e13,
                    -1.9992339900380450217031728979e14,-3.05611134042290631582578426999e14
                  },0)
                },0)
              ),
              // polAggQ_reg as^2 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAggQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAggQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -12.4444444444444444444444444444,39.8888888888888888888888888889,-5.66666666666666666666666666667,
                    -4.55555555555555555555555555556,-2.83333333333333333333333333333,-1.91111111111111111111111111111,
                    -1.38518518518518518518518518519,-1.0619047619047619047619047619,-0.850793650793650793650793650794,
                    -0.70618753674309229864785420341,-0.603268665490887713109935332158,-0.527686387686387686387686387686,
                    -0.470707070707070707070707070707,-0.426784820118153451486784820118,-0.39226995226995226995226995227,
                    -0.364686602051681416760781840147,-0.3423107530329752551974774197,-0.323914369555125857646866050227,
                    -0.308605129352094804942610731593,-0.295723142744740857670239949467,-0.284772704624318954261457578574,
                    -0.275376179153332704811775972404,-0.267242211777548506604828761549,-0.2601434204729745954348963849,
                    -0.253900483290752619943742108347,-0.248370619591718586525348191714,-0.243439138757776058914369609821,
                    -0.239013162502828933597052942968,-0.235016908510859692433596628204,-0.231388109756986489536869562495,
                    -0.22807526953785860579670200704,-0.225035538114936555264737453239,-0.222233056363497760507423868282,
                    -0.219637653554709821431585702461,-0.217223816023860628582422606722,-0.214969864740666334040476345563,
                    -0.212857295216127057593634074607,-0.210870244469470904151726602446,-0.208995058119612293966452094379,
                    -0.20721993688103083329896938441,-0.205534646413095109618972248268,-0.20393027800612256329427479175,
                    -0.202399050282042353294638193927,-0.20093414415597528771442093062,-0.199529564903168448406747208758,
                    -0.198180026418084935819094879664,-0.196880853723918666564999084309,-0.195627900554696755492242021412,
                    -0.194417479436005499080339628245,-0.193246302170182240527993169956,-0.192111429014900157346776407844
                  },0),
                  // polAggQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -2.,2.
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAggQ_reg as^2 LM^1
        ome_nf<double>({
          // polAggQ_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAggQ_reg as^2 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAggQ_reg as^2 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAggQ_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    64.,-77.3333333333333333333333333333
                  },0),
                  // polAggQ_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    34.6666666666666666666666666667,2.66666666666666666666666666667
                  },0),
                  // polAggQ_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    5.33333333333333333333333333333,5.33333333333333333333333333333
                  },0)
                },0)
              ),
              // polAggQ_reg as^2 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAggQ_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAggQ_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    4.22365894452091359164979717145,26.8000195185143631282395000701,-27.2730967406939166995495240378,
                    -33.2128601480545000657657147422,-37.5769891356463889984984134593,-43.2182306367748224063662235005,
                    -48.4883953773282669823420974293,-48.9035474842239582231369955116,-33.8672555330001914532810952178,
                    20.482459543943490309739670366,166.089674787832343909809417079,513.384523072062559648084800417,
                    1293.24772591424602295620086839,2982.60611913820402834084161399,6557.895353917872346698706835,
                    14004.8020805562350549980011731,29340.5774556486904935875127871,60659.7653603289473588747987442,
                    124220.452429751767129087116493,252594.310638739346417663646787,510902.203643611292778424540429,
                    1.02912472666780510614745500301e6,2.06635069441887045486282330467e6,4.13844653111556814738386043368e6,
                    8.27160829678368380883074059214e6,1.65056841432218535682286920458e7,3.28929313554355515850395483929e7,
                    6.54792576317442022817641158919e7,1.30233417750926812832639453687e8,2.58837778067289336337463683709e8,
                    5.14133180788923346775949747469e8,1.02073370968682763344622747249e9,2.02570499967137015069193989061e9,
                    4.01881910639526186347906724987e9,7.97086760665508797524837099373e9,1.58059173322226502286421508079e10,
                    3.13371415766132011854658347593e10,6.21212681493243567989182195954e10,1.23133379774963613916280642403e11,
                    2.44049055696246646409490146566e11,4.83675307626255966135023493585e11,9.58549069141668278087521496914e11,
                    1.89961429874617651628436695115e12,3.76455061784035550787909840004e12,7.46040841244527427800698109252e12,
                    1.47848934404078735127067191691e13,2.93010833978975479356291132936e13,5.80713938828301780422984659247e13,
                    1.15095052544890047034446981767e14,2.28123082598625711457057302773e14,4.52170232083260693554772580552e14
                  },0)
                },0)
              ),
              // polAggQ_reg as^2 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAggQ_reg as^2 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAggQ_reg as^2 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -13.3333333333333333333333333333,40.,-5.33333333333333333333333333333,-5.77777777777777777777777777778,
                    -4.,-2.8,-2.01481481481481481481481481481,-1.48148148148148148148148148148,
                    -1.10476190476190476190476190476,-0.82962962962962962962962962963,-0.623068783068783068783068783069,
                    -0.464415584415584415584415584416,-0.340227673561006894340227673561,-0.241459774793108126441459774793,
                    -0.161844504701647558790415933273,-0.0969275521656474037426418378799,-0.043472330138996805663472330139,
                    0.000919015624897977839154309742545,0.0380536432824014523360928589687,0.0693143979693687296026477313027,
                    0.095773906176382956568715082647,0.11827437424076079538264412214,0.137484401567068126514871720131,
                    0.153940085375859186111391840782,0.168075198160000959839430696881,0.180243640088841327231420110677,
                    0.190736348981893987433608668478,0.199794179583478392833737388974,0.20761781476671856927696868555,
                    0.214375465849671250288058204312,0.220208908396117165313578458915,0.225238252387379777810864740851,
                    0.229565741157115399086593655094,0.233278798571031547328838218059,0.236452489639630595729671508194,
                    0.239151519994668131236523562562,0.241431870265775354894093554784,0.243342139464185357802571522243,
                    0.244924654980423009090609827974,0.246216394288091026495321096445,0.247249753881868807717322179499,
                    0.248053193616381551051378071257,0.248651778907967724107880939592,0.249067638812204742397535208062,
                    0.249320354498831461356389426622,0.249427289890254918672163117592,0.2494038740430551831036084051,
                    0.24926384310729322918700196509,0.249019448299578338216828074259,0.248681635198852259789448828963,
                    0.248260198761698868616496873596
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAggQ_reg as^2 LM^2
        ome_nf<double>({
          // polAggQ_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAggQ_reg as^2 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAggQ_reg as^2 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAggQ_reg as^2 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    17.3333333333333333333333333333,-21.3333333333333333333333333333
                  },0),
                  // polAggQ_reg as^2 LM^2 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    5.33333333333333333333333333333,5.33333333333333333333333333333
                  },0)
                },0)
              ),
              // polAggQ_reg as^2 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAggQ_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAggQ_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    1.121489222187104191328809695,9.03011829631970831689190464778,-5.33333333333333333333333333333,
                    -10.6666666666666666666666666667,-17.7777777777777777777777777778,-29.8666666666666666666666666667,-51.2,
                    -89.3968253968253968253968253968,-158.476190476190476190476190476,-284.444444444444444444444444444,
                    -515.792592592592592592592592593,-943.321212121212121212121212121,-1737.6969696969696969696969697,
                    -3220.78632478632478632478632479,-6001.46520146520146520146520147,-11234.7428571428571428571428571,
                    -21117.1555555555555555555555556,-39835.6078431372549019607843137,-75387.8169934640522875816993464,
                    -143080.545808966861598440545809,-272261.838596491228070175438596,-519294.780952380952380952380952,
                    -992591.422799422799422799422799,-1.90097572595520421607378129117e6,-3.64722086956521739130434782609e6,
                    -7.00914801777777777777777777778e6,-1.34906024041025641025641025641e7,-2.60022948831908831908831908832e7,
                    -5.0183700768959435626102292769e7,-9.6971757504105090311986863711e7,-1.87596272698850574712643678161e8,
                    -3.63301893138351254480286738351e8,-7.04282271655913978494623655914e8,-1.36658050327272727272727272727e9,
                    -2.65404990364824717765894236482e9,-5.15877304348683473389355742297e9,
                    -1.00352251741460317460317460317e10,-1.95358672602842842842842842843e10,
                    -3.80580127205538169748696064486e10,-7.41910680010796221322537112011e10,
                    -1.44722043314105982905982905983e11,-2.82476158030256910569105691057e11,
                    -5.51671339371930313588850174216e11,-1.07800032608824510889627168697e12,
                    -2.10759099897866102889358703312e12,-4.12261329525708282828282828283e12,
                    -8.068042810708014170692431562e12,-1.57966221897438766574159728646e13,
                    -3.09422846738664397163120567376e13,-6.06351990646537868480725623583e13,
                    -1.18870520776853908027210884354e14
                  },0)
                },0)
              ),
              // polAggQ_reg as^2 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAggQ_reg as^2 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAggQ_reg as^2 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -4.,10.6666666666666666666666666667,0,-0.888888888888888888888888888889,
                    -0.888888888888888888888888888889,-0.8,-0.711111111111111111111111111111,
                    -0.634920634920634920634920634921,-0.571428571428571428571428571429,-0.518518518518518518518518518519,
                    -0.474074074074074074074074074074,-0.436363636363636363636363636364,-0.40404040404040404040404040404,
                    -0.376068376068376068376068376068,-0.351648351648351648351648351648,-0.330158730158730158730158730159,
                    -0.311111111111111111111111111111,-0.294117647058823529411764705882,-0.278867102396514161220043572985,
                    -0.265107212475633528265107212476,-0.252631578947368421052631578947,-0.24126984126984126984126984127,
                    -0.23088023088023088023088023088,-0.221343873517786561264822134387,-0.212560386473429951690821256039,
                    -0.204444444444444444444444444444,-0.196923076923076923076923076923,-0.189933523266856600189933523267,
                    -0.183421516754850088183421516755,-0.177339901477832512315270935961,-0.171647509578544061302681992337,
                    -0.166308243727598566308243727599,-0.161290322580645161290322580645,-0.156565656565656565656565656566,
                    -0.152109328579916815210932857992,-0.147899159663865546218487394958,-0.143915343915343915343915343915,
                    -0.14014014014014014014014014014,-0.136557610241820768136557610242,-0.133153396311291048133153396311,
                    -0.129914529914529914529914529915,-0.126829268292682926829268292683,-0.12388695315524583817266744096,
                    -0.121077888519748984865263935031,-0.118393234672304439746300211416,-0.115824915824915824915824915825,
                    -0.113365539452495974235104669887,-0.11100832562442183163737280296,-0.108747044917257683215130023641,
                    -0.106575963718820861678004535147,-0.104489795918367346938775510204
                  },0)
                },0)
              )
            }
          )
        },0)
      },0),
      // polAggQ_reg as^3
      ome_logm<double>({
        // polAggQ_reg as^3 LM^0
        ome_nf<double>({
          // polAggQ_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAggQ_reg as^3 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -954.073727387346400580762023852,1293.23508007888494613230764163,-141.531752400247423687604704911,
                    -872.54708221004196772900579684,1379.92804955794525991331250613,-1443.09538655566533254580746331,
                    1743.00490582696622521931561155,-1783.64809684604799180817658843,2008.54889598670039373047847245,
                    -2041.15931034944028696457669615,2225.89189871573629147305144011,-2253.59952757044217786914223447,
                    2412.31227271965224923128279417,-2436.45827573396498403053486848,2576.59017624510339760116408368,
                    -2597.96754195889356587564434969,2724.01465132201459305404719448,-2743.16167729825447435106029718,
                    2858.08787986001121656925432311,-2875.39553905751809108112603811,2981.27505509277665566797840365,
                    -2997.03892382336019947048394553,3095.38864039224948841068082145,-3109.83844557595521545112824452,
                    3201.8059209906547020799143395,-3215.12402276220515852168014929,3301.60118828595142574484208492,
                    -3313.9348477271599513971536529,3395.63043808183586358228367699,-3407.1002985986704511466103233,
                    3484.58795660517224709630706139,-3495.29408876399157441526548991,3569.04542939460665217273652474,
                    -3579.07174465655838217722601166,3649.4797450393319929877018891,-3658.89728388532439979139937598,
                    3726.29324086827685654432858208,-3735.16266481187713269030390985,3799.82875239367695848976297442,
                    -3808.20226117918783359156566999,3870.38100319868215862607393917,-3878.30382951228402266733651846,
                    3938.20536281818017094542734275,-3945.71695157660060854058370029,4003.52467628881588615429060624,
                    -4010.65962513288278590984612888,4066.53465748399638017928738298,-4073.32347420599720490159085237,
                    4127.40819688515105719729564949,-4133.87791490570209486405664844,4186.29883785930783145709466157
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    2444.56311728057866272540168097,-2408.04812203843062730222361524,273.274067256664922607567857239,
                    477.665672216789803856372478491,192.678743044370701112720904489,1273.75412625004835431443737028,
                    221.347016565752828630143014243,1756.64005310726249645289321157,210.953947423107966151039399555,
                    2131.18219788939339948456222085,188.875125590098221727010082495,2446.58977568156877952986472443,
                    162.041829986473030903247246485,2723.06878031034419040578624168,133.14055026363361133017994835,
                    2971.3068906659914523327668074,103.425223764149954502179931301,3197.81126640590785273298681828,
                    73.5411920439652046096248766369,3406.91057139099148358246304265,43.83869606449843259606787168,
                    3601.66458411371956021502175013,14.5121891718897830540856324432,3784.33410628889002967412987738,
                    -14.3310419166423839772971217153,3956.64703202489861036088739054,-42.6345045762999485144998910275,
                    4119.95970804242208552680574563,-70.3721361197596669136405833824,4275.36015377887042598623393113,
                    -97.5364128139032641401923789491,4423.73696769123576459390605021,-124.131175544876975385627859811,
                    4565.82696175751358088114351366,-150.167189711307377976890320311,4702.24906486059347940812008039,
                    -175.659343585397692241963434943,4833.52905704083409927245436677,-200.624855758216820336270701938,
                    4960.1180018093807003684176501,-225.082118290299491731545352012,5082.40623816425634544538784405,
                    -249.049947892989452408734653093,5200.73417553938364224105585046,-272.547103008771927691257907451,
                    5315.40074257873430275667331452,-295.591976250718439307431447283,5426.67008484722412452597482537,
                    -318.202403516307007848797339037,5534.77693577858660830756459155,-340.395551169220421847448679959
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    1903.71302929693621587171049483,540.943778043374566163879844434,14.8693490779956880349891978764,
                    56.8512350475104875188174710103,-213.559887159025278859744256003,-72.5950144601785981475204928146,
                    -403.445407889128019544495522765,-176.816351823214793125698790988,-560.844488633947993389412678339,
                    -273.700493964978000735492550487,-701.397809435459776269425603831,-366.01032127152970421197590239,
                    -830.998671264747285345409081083,-454.953163818454134829795217959,-952.700728049037807164789974445,
                    -541.259328972672937200040011601,-1068.35512503972020672596381485,-625.427246728842871872764107022,
                    -1179.19237011999023290303482815,-707.818552047063565220096581334,-1286.08182582310112848890537939,
                    -788.706114455811740482114146999,-1389.665134404361056194429335,-868.301815801751839190449519688,
                    -1490.43180980047324286955265309,-946.773934436470809693506036012,-1588.76518686623155508374229802,
                    -1024.25861288323399735476031696,-1684.97188893651886003106012071,-1100.86772232303785578222442017,
                    -1779.30154201539020036562020232,-1176.69442394005138373401617868,-1871.96042495940370914490982721,
                    -1251.81720217475363985508222666,-1963.12119475098084337845463545,-1326.30285301125422932608504514,
                    -2052.92998493394733984945701885,-1400.20873934145946520605389006,-2141.51169542910150674942915059,
                    -1473.58452096354851850916257741,-2228.97400637276721235082818861,-1546.47350077319556985375983456,
                    -2315.41047246814452806710054027,-1618.9136858153510806164556756,-2400.90294227488845798209725914,
                    -1690.93863329947424641727664369,-2485.52347362496509704649129413,-1762.57813224352552240296744835,
                    -2569.33586734219745544767268447,-1833.85875793021748660034558128,-2652.3969079471337144589614943
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    484.078211166003969980474097803,-62.3711715500454127355752849131,-1.28395061728395061728395061728,
                    19.2235939643347050754458161866,13.2111796982167352537722908093,36.1381481481481481481481481481,
                    17.6580991573584166176758769351,44.4075361831975588589345203102,20.4099594776182077769379356681,
                    49.9563064754937182920722015372,22.4220030601923606038832376281,54.1643056830935618814406693195,
                    24.0148082432594217106001617786,57.5666838121254075670030085985,25.3358456765050171643578236985,
                    60.4282518343894005269666645328,26.4656733525592458054331692676,62.9002467998755484337952619383,
                    27.4533270110549954184843449956,65.0775691518014109647801529534,28.3309654950281025272425341225,
                    67.0238638652675378476810160595,29.1208629789757426074186095348,68.78398086507344266036965356,
                    29.8391054371292406766824924851,70.3907600968846622765449385851,30.4977001327852728328035116439,
                    71.8689940618428081272560082167,31.1058534273036872950522642574,73.2378732830900360225216726135,
                    31.6707827492029911927198208158,74.5125644564903235033345536606,32.1982532315821834906653698664,
                    75.705267183787667803708285062,32.692944234658700663836703387,76.825943865648724569299152642,
                    33.1587067702096329889405047,77.8828373659076076826280314428,33.5987486996605296162621687838,
                    78.8828466432563086465297727491,34.015770785890800776797848801,79.8318048097484299253170096623,
                    34.4120684933237118791239113966,80.7346886071931106228560424957,34.7896094083443541084784850851,
                    81.5957786952452071578969390617,35.1500929790938113919185282953,82.4187840214222539785154192368,
                    35.4949972167394543693273202441,83.2069395379754350356591980064,35.8256156358524387497223722772
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    61.024691358024691358024691358,5.97530864197530864197530864198,0.444444444444444444444444444444,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,
                    1.33333333333333333333333333333,0,1.33333333333333333333333333333,0,1.33333333333333333333333333333
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^5
                  ome_x<double>({
                    3.06666666666666666666666666667,-2.13333333333333333333333333333
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAggQ_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -494.58060833677464127232531254,201.385971512512427292390234271,88.1884054537630629195633247836,
                    3910.12907256690109756006751273,3230.06978317604254168518017308,9585.52741628079082891033861662,
                    8425.59444275497247184268675372,26718.4373458531725775825641313,23308.9310087390679782636195929,
                    81666.3968227298565774303009759,69471.5003450515801144581642898,264844.080981759463133512827805,
                    218781.360391619436055978123253,893711.391098750223500141210457,717599.410324776187773538739437,
                    3.10211642389394272018438000694e6,2.4275901359854298009166863667e6,1.09948500567686304848714003592e7,
                    8.41187542726997190245919719519e6,3.95956534926395496122703428658e7,2.97061252130835088572184147695e7,
                    1.4438727763579111458031197086e8,1.06511959676433163164270474895e8,5.31795686739865209963761400451e8,
                    3.86637172438736302934322427202e8,1.97463311869501535349838175655e9,1.41774495026618270779046138872e9,
                    7.38141801431864545149308173398e9,5.24236388667677274382838408083e9,2.77478969796422665353715531693e10,
                    1.95205852331866358426948004933e10,1.04805441677545528682320706622e11,7.31166865264007126026095026668e10,
                    3.97468926185739067579401130146e11,2.75239935391039553344591980633e11,1.51268105992705498540925228669e12,
                    1.04054889697008232337279006415e12,5.77456873822173425392950031451e12,3.94830509602403708853953516386e12,
                    2.21032993390594093928000139195e13,1.50294037194022710367671241786e13,8.48055665210309063063426350104e13,
                    5.73689590745211293734542679736e13,3.2606724460246584852794009391e14,2.19516131691705670868451509164e14,
                    1.2560552304056720872732853326e15,8.41750856209353227665384975582e14,4.84670220903223710825083427005e15,
                    3.23385696871751999971076946335e15,1.87304766756934966914187754534e16,1.24447533063274564134159976607e16
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -43.9682197730965609694935077095,559.381620482456012707810612765,-902.403050681235908000562508571,
                    -100.305893985868197243316615112,148.513864607660637763424910877,189.039907746750739560730529116,
                    181.035371929636494440053225333,162.767122653866288124207967529,144.266860892963266909831521492,
                    127.997412968695191620654199469,114.2569238142036382103423344,102.759210408002497133941815659,
                    93.1144529934462269919792945431,84.9676779531338335830855258547,78.0283485756299041942177684312,
                    72.0670731017329940316760403564,66.9044579413180389098731890938,62.3999359331923927787976032451,
                    58.4425837110679442015482512425,54.9440723396231339642010338152,51.8333885102134996895898693686,
                    49.0529045316740508183300705845,46.5554424850754760886340207301,44.3020637050190238987594301173,
                    42.260387996189328860181364021,40.4033023643463514214488035028,38.7079588939424742103782650562,
                    37.1549895424627046468028398284,35.7278854027834967173026887393,34.4125019441012131485510974534,
                    33.1966616738920822633175616609,32.0698328036422016276492797538,31.0228676922523461978008113681,
                    30.0477886576328566560345263272,29.1376115832638010411542008163,28.2861998754375645361432194974,
                    27.4881429397528971176941006837,26.7386545777090641079164685403,26.0334876531201549980798348031,
                    25.3688621139777476324046656156,24.7414040299416683793798329954,24.1480937570032031480425621259,
                    23.58622169752269000680205642,23.0533504072151793297165075231,22.5472820269750098801278267405,
                    22.066030199075386975648279716,21.6077957737589160477552099275,21.1709457308913019814459927581,
                    20.7539948378846380071864982137,20.3555896439600606161207054251,19.9744944755045015188964367031
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    358.40720802768375870123921852,140.862417076826761389163597239,961.528504180017381289579907596,
                    350.402399040871840109557505673,158.932870769576641016413839013,94.1640547855572343470707089858,
                    67.3723163127788726323900100682,54.6137592387006207576344415106,47.8587811428191425215779579604,
                    43.9522525621121074423675578176,41.5043543257598706622973546779,39.848606997216696277509647307,
                    38.6439518780198822824917693994,37.7067534179622463813003250411,36.9340445331674404092618667664,
                    36.2661617164693927611518385223,35.6675873075604640680412571658,35.11669572868352929589625866,
                    34.6000643341650868973694795936,34.1092195559840390247995974468,33.6387273507394696300404947634,
                    33.1850477817848960550475870807,32.7458351035797413577974062009,32.3195033522184590325706756906,
                    31.9049532163488245718537928613,31.5013985076472294766394818474,31.108255019152050190104154413,
                    30.7250689372582964459368859557,30.3514705843016590301147693655,29.9871445152835079768180295184,
                    29.6318102384256373678323525956,29.2852098654268481419919427627,28.9471002902466274732629750355,
                    28.6172483252082231595488685037,28.2954277610843936280899394792,27.9814176692929663594665980874,
                    27.6750014956003887886897700036,27.375966647785899575068741465,27.0841043814557268860531422706,
                    26.7992098560230041926687591618,26.5210822781502374566418537414,26.2495250801674125279450128994,
                    25.9843461010887448654093041461,25.7253577511623597001757401791,25.4723771496183771719304398691,
                    25.2252262309267625960612003415,24.9837318184477217442199492606,24.747725666539744888074818217,
                    24.5170444734490454328096132727,24.2915298679552389466482687286,24.0710283730061546247993311262
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    20.9081733766884191589432867779,-39.9680922576239535107128202715,-33.8982547859114242644081791851,
                    -22.3288238273595200043796009685,-10.4665398767422360537623170179,-6.13095965102718244415643853584,
                    -4.51781370766704611010275624092,-3.94018041290004398677238430469,-3.77830195619455601873574348803,
                    -3.78431976728142933488826187511,-3.85287016662064902751056518252,-3.93773644477483964562283521372,
                    -4.01874833887186885960456538373,-4.0876631015062132699111932989,-4.1418022079945637043456419213,
                    -4.18106482168778028338436671364,-4.20648799268193459496555334104,-4.21954401211038667475850829708,
                    -4.22179965189950275369666992596,-4.21475660540187787226202606702,-4.19978346613374499272671849502,
                    -4.17809372147966372283870798256,-4.15074628998789702489990074076,-4.11865641545780880081443379617,
                    -4.08261061294126760339708823921,-4.04328246637757934593525335237,-4.0012477259722390860430250753,
                    -3.95699802652161679266368496492,-3.91095300379903737802350440075,-3.86347081637398020136532166271,
                    -3.81485718860871897280920423751,-3.76537313381455998227403269431,-3.71524152583554047638902774429,
                    -3.6646526797841977569419292136,-3.613769087609833576261359767,-3.56272943662113713207908833777,
                    -3.51165202158071775770070072784,-3.46063764476898743105518732601,-3.4097720839783648094158163402,
                    -3.35912819585775159924147277676,-3.30876771129829568166791420719,-3.2587427704629143436914447902,
                    -3.20909723741193837904395132943,-3.1598678278636400646868771555,-3.1110850782641852621201830647,
                    -3.06277417986041111001215052317,-3.01495569772676058598146253066,-2.96764619157202192512831724385,
                    -2.92085875253884837023591689607,-2.87460346802289254258058705032,-2.82888782470678003618607662107
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    5.33333333333333333333333333333,-2.76543209876543209876543209877,10.7654320987654320987654320988,
                    6.85322359396433470507544581619,4.75939643347050754458161865569,3.58518518518518518518518518519,
                    2.84914756025867136978248089359,2.34937431762828588225413622239,1.98992189468379944570420760897,
                    1.72004267642127724432251181222,1.51058062498391716498712383486,1.34367047094319821592548865276,
                    1.20778975773364101085762140757,1.09519094039511893263080347601,1.00048201244782441363637944835,
                    0.919799998812344491356837035849,0.850308157642943409101724279647,0.789878511139564580548817380805,
                    0.736884869546396489475062493537,0.690064080214895850476028992496,0.648420711068041468345634333359,
                    0.611160140478534502810880028434,0.577640674207752602802461037136,0.547338681757069547963440093967,
                    0.519822813765661668373090664069,0.494734664096663867332368651025,0.471774078116071206213441597298,
                    0.450687858953813080250564367081,0.431260991725205640105059632053,0.413309756264142665018696066297,
                    0.396676272131128883972474288434,0.381224141128887068262665722928,0.366834938882899986970916561943,
                    0.35340536915388612104041555786,0.34084493975200806492739887239,0.329074052174536541329729144345,
                    0.318022421795096631620792303851,0.307627763962338760267797164215,0.297834695385779800403383223753,
                    0.288593810882307035232536784767,0.279860903780396082710981533739,0.27159630464853117615142212269,
                    0.263764317982077486083377720992,0.256332740382978938433119052034,0.249272446847757890938985169368,
                    0.242557034227834715016836911936,0.236162512883027189355733163091,0.23006703912138254701295135113,
                    0.224250682288283985196483984925,0.218695221398274280305672250088,0.213383967043251483267594779909
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^4
                  ome_x<double>({
                    0.493827160493827160493827160494,0,-0.164609053497942386831275720165,-0.164609053497942386831275720165,
                    -0.148148148148148148148148148148,-0.131687242798353909465020576132,-0.117577895355673133450911228689,
                    -0.10582010582010582010582010582,-0.0960219478737997256515775034294,-0.0877914951989026063100137174211,
                    -0.0808080808080808080808080808081,-0.0748222970445192667414889637112,-0.0696422918645140867363089585312,
                    -0.0651200651200651200651200651201,-0.0611405055849500293944738389183,-0.0576131687242798353909465020576,
                    -0.0544662309368191721132897603486,-0.0516420559993544743000080690712,-0.0490939282362284311602050393473,
                    -0.046783625730994152046783625731,-0.0446796002351557907113462669018,-0.0427555983111538667094222649778,
                    -0.040989606206997511345337432294,-0.039363034532116657720522454822,-0.0378600823045267489711934156379,
                    -0.0364672364672364672364672364672,-0.0351728746790475185536913931976,-0.0339669475471944607747076882879,
                    -0.032840722495894909688013136289,-0.031786575847878529870867035618,-0.0307978229125182530200451347405,
                    -0.029868578255675029868578255675,-0.0289936401047512158623269734381,-0.0281683941814660768909134922207,
                    -0.0273887332710862122626828509181,-0.0266509896139525769155398785028,-0.0259518778037296555815074333593,
                    -0.0252884463410779200252884463411,-0.0246580363539427866913247030206,-0.0240582462804685026907249129471,
                    -0.023486901535682023486901535682,-0.0229420283620825626245680446222,-0.0224218312073609231231970250058,
                    -0.0219246730874637851382037428549,-0.0214490584860955231325601695972,-0.0209936184171288841176119759051,
                    -0.0205570973378558947476616301778,-0.0201383416513440154102092636372,-0.0197362895775594188292600991014,
                    -0.0193499622071050642479213907785
                  },1)
                },0)
              )
            }
          ),
          // polAggQ_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAggQ_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    88.7524675635412608718726906303,-90.6776266383827247271794263737,-0.203703703703703703703703703704,
                    0.314365787606502776676675292187,0.225971072672445579730192290813,0.210125551388041031961460900743,
                    0.194681222541709209110987143083,0.176883214331468840157102949096,0.158962383869677647416878607202,
                    0.142216954713796123103903087779,0.127122224135359876248454123751,0.113741334865825674236638353821,
                    0.101962867313460812439682876123,0.091615151689034537170746484638,0.0825173560409234609322267952196,
                    0.074500559550507474649202410946,0.0674150357841095502822851411647,0.0611314168279716639224387137583,
                    0.0555393221901010438543818253246,0.0505451047225323097976086422726,0.0460694531784373268573592872708,
                    0.0420451605788039122931865012572,0.038415166783662945446169299594,0.0351308928074386737134901544019,
                    0.0321508461153431959813309658859,0.0294394626493114713411820349306,0.0269661491846856986269918707095,
                    0.024704492286622058416302823656,0.0226316045025856432715760904913,0.0207275830582522796237046363723,
                    0.0189750606055216544978759244097,0.0173588312866206183899382926409,0.0158655384950084771517478396868,
                    0.0144834132785031810964268851485,0.013202054417099931747003148575,0.0120122428957199532497406761955,
                    0.0109057848527086035023021159241,0.00987537818052040236461354349386,0.00891449883753321210725733019997,
                    0.00801730364165426565500477574713,0.00717854689145168279433004551443,0.00639350862629187507138248286752,
                    0.00565793271517029659814508554293,0.00496797327192338226070730765541,0.0043201481460876792543002641475,
                    0.00371129844479649951742429566667,0.00313855321051371912059664005358,0.0025992985190737054823191419217,
                    0.00209115037800525843411593710499,0.00161193090094000645423490739138,0.00115964731363908970858270763518
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    55.8193697218450752453503673349,10.1976746190397818693521967339,-1.,0.550068587105624142661179698217,
                    1.12825788751714677640603566529,1.37022222222222222222222222222,1.4923347050754458161865569273,
                    1.56259023303618919643107095866,1.60696469063816002591512795594,1.6369963928262968043489305492,
                    1.65842378847591467618902461152,1.67435993941779065746007894768,1.68661370900938292020834618529,
                    1.69629619223453689083026507236,1.70412188320653481865895825563,1.71056823523238237271998924808,
                    1.71596489027661867168040007546,1.72054591763145599905217246964,1.72448162391748694653811589731,
                    1.72789859629894980403188956788,1.73089271513943263383672292534,1.73353782846290960647814500467,
                    1.73589167206659634010933140609,1.73799999580232888511204913747,1.73989949459028808226841140482,
                    1.74161992641073205228691984798,1.74318566683943636729815315097,1.74461686637637220232149655788,
                    1.74593032336705755559146487062,1.74714015034847841317334108665,1.74825828836091772473891300597,
                    1.74929490799538799755383605223,1.75025872510184740745975507717,1.75115725152038656655153415929,
                    1.7519969958532484431383844793,1.75278362547242923314828458674,1.75352209819120553076135444999,
                    1.75421677000459404922818898477,1.75487148380893184493628239619,1.75548964289592749937616622459,
                    1.75607427217765720127628146704,1.75662806946243636194316918361,1.75715344861464250068067111187,
                    1.75765257605639598693635991724,1.7581274017778400216322659536,1.7585796857952628256558832024,
                    1.75901102081741037449596797899,1.75942285173880416931902517428,1.7598164924662519106335821456,
                    1.7601931404946187897612107961,1.76055388957543460399289255549
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    19.5412262448371258131353451194,-3.55753918726163961896342031271,0,-0.131687242798353909465020576132,
                    -0.0823045267489711934156378600823,-0.0533333333333333333333333333333,-0.0368724279835390946502057613169,
                    -0.0268749475098681447887797094146,-0.0204081632653061224489795918367,-0.0160036579789666209419295839049,
                    -0.0128760859625057155921353452218,-0.0105785123966942148760330578512,
                    -0.00884263510526136788763051389314,-0.00749993912387074780237173399567,
                    -0.0064404460008855613251217646822,-0.00558998908205257411606617955824,
                    -0.0048971193415637860082304526749,-0.0043252595155709342560553633218,
                    -0.00384783946661856867333393455825,-0.00344518794640199516913719574367,
                    -0.00310249307479224376731301939058,-0.00280843201478122113042747963383,
                    -0.00255423054845854268653691453114,-0.0023330052544694235706437115614,
                    -0.00213929535500634009350665515337,-0.00196872427983539094650205761317,
                    -0.00181775147928994082840236686391,-0.00168348801882620601624505813595,
                    -0.0015635579029660942261373380323,-0.00145599262297071028173457254483,
                    -0.0013591501397023923117198318678,-0.00127165204283946335050508943445,
                    -0.00119233437391605966007630939993,-0.00112020882222902424922626942829,
                    -0.00105443186775541464297537136655,-0.000994280064967163335922604335852,
                    -0.000939130110205947948452357623433,-0.000888442663551105326213767988876,
                    -0.000841749138522366043516002339091,-0.000798640853568997139799990381234,
                    -0.000758760074999391238707478023717,-0.000721792583779496331548681340472,
                    -0.000687461477051951353906917016555,-0.000655521975497595094631673820768,
                    -0.000625757054293363846439218876409,-0.000597973751733572160059253213013,
                    -0.000572000038031917422334934995674,-0.000547682149241674161639828815098,
                    -0.000524882308997796146329922296926,-0.000503476774937740276256635181157,
                    -0.000483354157989726502846036373733
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    4.60905349794238683127572016461,-0.921810699588477366255144032922
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    0.395061728395061728395061728395,0.395061728395061728395061728395
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAggQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    8.49435112677806844411022931566,16.6088980893279338709870126639,-14.652850441272390099150426676,
                    -15.3289891375821583596204482282,-31.0238903903577302570125834439,-78.7559941900444534858162106336,
                    -136.09559517274160569684009452,-307.211128783174907541644858291,-526.575472355875759758122704222,
                    -1121.84630653340777290463201632,-1952.15215378594196227891994233,-4033.15723313639086695445187398,
                    -7138.5775624110059109146243463,-14470.6808778094156660985973637,-26012.2296709888852252842987455,
                    -52037.1995752501355195090213706,-94821.1873904205923885444578469,-187793.666850098980115433706131,
                    -346304.463904664009015284003363,-680284.59974307835570314849974,-1.26785922739456348742468087545e6,
                    -2.47326925640670509594312605556e6,-4.65363054697825562504061478778e6,-9.02173377462623407670578733092e6,
                    -1.71231756280522984914588910073e7,-3.30062706528365192584107916875e7,-6.31502767156889475335787389199e7,
                    -1.21071597307935529600982446718e8,-2.33387499403130780241228315938e8,-4.45130730229819623385660636343e8,
                    -8.64173238905951390598220768587e8,-1.63984662675907502784580373405e9,-3.20520768499535070474554831085e9,
                    -6.05160815234221199790687159666e9,-1.19058087714421743628592946225e10,
                    -2.23656550477966955906359474988e10,-4.4282177268489581365055330158e10,
                    -8.27628693957674081058518089336e10,-1.64888781396195393400762330223e11,
                    -3.06576977992444651837880299783e11,-6.14574448102936508691912876285e11,
                    -1.13659683890002114629937154173e12,-2.29251516770257731182225500072e12,
                    -4.21651516168499247395295964775e12,-8.55737670100506860556306780503e12,
                    -1.5649556747213694149523267705e13,-3.19594190705701709550599233923e13,
                    -5.80998114274593950586805449563e13,-1.19406520758507169255507998381e14,
                    -2.15722837072843282197758422719e14,-4.46242319860929886378734402362e14
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAggQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -7.97689540840010386576322320091,35.5988763056498248760975064519,-7.85604105965194062795015993421,
                    -3.2244468769428331026293949399,-1.63725417032888772616311695909,-1.27293090340095215113895433709,
                    -1.2056449296491858558895393161,-1.20824491693751669716824979293,-1.22064749799685182452111843138,
                    -1.22735486025621699354437186679,-1.22564930945599074145413105659,-1.21640227597414694443429291593,
                    -1.20126542949772129318718845287,-1.18182492669769962060334641886,-1.15938706622662986679328376445,
                    -1.13496504776362153374059784812,-1.10932257714328248541422184492,-1.08302622419715637416947979056,
                    -1.05649180278713017251382334343,-1.03002159153727061851707630932,-1.00383297373719030542562541208,
                    -0.978080052510859168916069541558,-0.952869824778408229520038283404,-0.928274246882848660454147641705,
                    -0.904339234512503400309386708837,-0.881091385509534639251144041726,-0.858543012514320234278640815403,
                    -0.836695919238150690250518243283,-0.815544240289284373707304076497,-0.795076580676288370439569710069,
                    -0.775277629684781035975752417978,-0.756129378814867716444690358359,-0.737612040431413292159043342829,
                    -0.719704739459419537632811433643,-0.702386032485197683969137643955,-0.685634295287623934081592528753,
                    -0.669428009883196832484226279054,-0.653745974725887651627760512337,-0.638567456105380571015011065989,
                    -0.623872294559380268322837963759,-0.609640976908752501104451268607,-0.595854682082047004074567086998,
                    -0.582495307029041959599656503534,-0.569545477590756855937167346594,-0.55698854809106219865112864948,
                    -0.544808592564028213347198651607,-0.532990389872400224906874689672,-0.521519404461403000020370957491,
                    -0.510381764094566726952947982789,-0.49956423560860947405000717562,-0.489054199482853154355106084194
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -3.55555555555555555555555555556,-0.40939103911349147081527216456,6.28395061728395061728395061728,
                    1.97871333676896903622511815636,0.717396464340985497130467950601,0.104693854943923984454458192578,
                    -0.217775558294015443173540591508,-0.393672807457711091454857573508,-0.490186101163943005740966676323,
                    -0.541464766686772692738880885298,-0.565996270396778180716226457149,-0.574303473976071762963313559785,
                    -0.57262104646679264058859559281,-0.564763457198317723132275071438,-0.553124608898975095116485452317,
                    -0.539236762237615578913408093796,-0.524094949059428383172705114054,-0.508351403958478826642446336432,
                    -0.492435359500369316274815804852,-0.476628642923656961397741557256,-0.461114381836293254993170613646,
                    -0.446008954651919744486202446767,-0.431383278922743809213424147632,-0.417277187013552857732021626479,
                    -0.403709245085566881431657884184,-0.390683523828466807669618900233,-0.378194303211785413509561459429,
                    -0.366229360733568337444815791187,-0.354772278564459412602674090387,-0.343804065130682289584067735626,
                    -0.333304294018156283535279189337,-0.323251900890583683177031823928,-0.313625736880694636765702455959,
                    -0.304404947920843668456166808971,-0.295569229377923791763266995864,-0.287098991294521566776092923672,
                    -0.278975459618069502613931541282,-0.271180731749305692984035871749,-0.263697799696342236652786086254,
                    -0.256510550488568552230606326289,-0.249603750875548400143771884563,-0.242963021423971619245480859091,
                    -0.236574803729403809539441788249,-0.230426323436474645753603002912,-0.224505551009533611772255542581,
                    -0.218801161642627853950072872557,-0.213302495290143322637193688634,-0.20799951749925648060032364221,
                    -0.202882781504473414569797608618,-0.197943391882447451142518028085,-0.193172969946832956156908346604
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -0.444444444444444444444444444444,-0.16049382716049382716049382716,1.18518518518518518518518518519,
                    1.41563786008230452674897119342,0.823045267489711934156378600823,0.468148148148148148148148148148,
                    0.258106995884773662551440329218,0.127656000671873687746703619719,0.0429327286470143613000755857899,
                    -0.0140832190214906264288980338363,-0.0535110065974263505127702658567,-0.0813328086055358782631509904237,
                    -0.10124655242500360345478190596,-0.115626612492709358806224903091,-0.126047551688577329602970628612,
                    -0.133582740990148397555804963212,-0.138981457499976018494537013056,-0.142777594911389605737933304254,
                    -0.145358443038822380101375359609,-0.14700937910130482203940703992,-0.147943601187857339071287254439,
                    -0.148322330918035866681991798705,-0.148268801470433000237904655812,-0.147878108315173400883339022359,
                    -0.147224253468681396055708630206,-0.146365253353075850495871135706,-0.145346889736498028327345866719,
                    -0.144205496261659951910279612435,-0.142970050574764843254207339908,-0.141663760463324368480027774631,
                    -0.14030527720723058941956641923,-0.138909631468380785574513066643,-0.137488960708826738780332948521,
                    -0.136053078592766728913601636459,-0.134609923633859959010353047606,-0.133165914857098322828850392488,
                    -0.131726235347173691492846821325,-0.130295059496688647555869556971,-0.128875736024961043202217501985,
                    -0.127470936046378089768072700718,-0.126082773368542497363534765386,-0.124712902611206387818190213645,
                    -0.123362599525211987550565786097,-0.122032826960654389199811733599,-0.120724289215311312331208557074,
                    -0.119437476936542116818900657503,-0.118172704314137785526641876167,-0.116930139959469939370253424383,
                    -0.115709832596287729867773537113,-0.114511732474418222329758345666,-0.113335709247088927472955002715
                  },0),
                  // polAggQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    0.79012345679012345679012345679,0,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.237037037037037037037037037037,-0.210699588477366255144032921811,-0.188124632569077013521457965902,
                    -0.169312169312169312169312169312,-0.153635116598079561042524005487,-0.140466392318244170096021947874,
                    -0.129292929292929292929292929293,-0.119715675271230826786382341938,-0.11142766698322253877809433365,
                    -0.104192104192104192104192104192,-0.0978248089359200470311581422693,-0.0921810699588477366255144032922,
                    -0.0871459694989106753812636165577,-0.082627289598967158880012910514,-0.0785502851779654898563280629557,
                    -0.0748538011695906432748538011696,-0.0714873603762492651381540270429,-0.0684089572978461867350756239645,
                    -0.0655833699311960181525398916703,-0.0629808552513866523528359277152,-0.0605761316872427983539094650206,
                    -0.0583475783475783475783475783476,-0.0562765994864760296859062291161,-0.0543471160755111372395323012607,
                    -0.0525451559934318555008210180624,-0.0508585213566056477933872569888,-0.0492765166600292048320722155848,
                    -0.04778972520908004778972520908,-0.0463898241676019453797231575009,-0.0450694306903457230254615875531,
                    -0.043821973233737939620292561469,-0.0426415833823241230648638056045,-0.0415230044859674489304118933749,
                    -0.0404615141457246720404615141457,-0.039452858166308458706119524833,-0.0384931940487496043051598607154,
                    -0.0375790424570912375790424570912,-0.0367072453793321001993088713956,-0.0358749299317774769971152400093,
                    -0.0350794769399420562211259885678,-0.0343184935777528370120962713555,-0.0335897894674062145881791614481,
                    -0.0328913557405694315962586082845,-0.0322213466421504246563348218195,-0.0315780633240950701268161585622,
                    -0.0309599395313681027966742252457
                  },1)
                },0)
              )
            }
          )
        },0),
        // polAggQ_reg as^3 LM^1
        ome_nf<double>({
          // polAggQ_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAggQ_reg as^3 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -1868.48612168075660879172006439,1672.80478210393574602768325391,183.205567392444134476516782108,
                    -530.843365534421197804658425369,643.813133514057564370077172327,-686.664430947515067195221892646,
                    712.747467022474367583393303353,-729.337055162206016624715353424,736.952736728321836360711095849,
                    -747.514812605169008799236470648,749.326020674096380478923138011,-757.354028345541194580998893968,
                    756.890298639340399836341009346,-763.476491871158112848587215649,762.016978706827506465606431505,
                    -767.643019554414879786360634425,765.731668122475462893722672092,-770.659206163944861264268643501,
                    768.552264221407735552537666115,-772.943127368664362622310176638,770.769521170271827063325291132,
                    -774.732593171946100563254505603,772.559737644546217101908060157,-776.17262286175101162162906131,
                    774.036251906776512814663003685,-777.356604844199178933997360778,775.27535430146815334927870289,
                    -778.347371141158505792315751226,776.33033880916288134197079876,-779.18874193617091934437604968,
                    777.239591813226954979005367561,-779.912208716536288095632487609,778.03148150774697242291385002,
                    -780.540985198164193590766290983,778.727436215529753256114329002,-781.09256008038928694324999341,
                    779.343950447103746561995236621,-781.58036014989990246452966165,779.893931448040870803769864784,
                    -782.014865460589025750885894704,780.387626560911917931464523592,-782.404376183123802312536664953,
                    780.833276428327443594297086384,-782.755551766098059963727274132,781.237584328640372141908140133,
                    -783.073797561547461040641735722,781.606059425340543675620965225,-783.363546999298009468718415182,
                    781.943271819876237797234957117,-783.628470819010388531570946519,782.253044801992147264247988263
                  },0),
                  // polAggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    1480.00911992079582438715447337,-3053.81378909293109544696236778,236.198241782619371639264404444,
                    665.392959029968258621340532906,131.158193233406226975367286024,1197.99672034684068660487962756,
                    118.173520519876370588368041882,1474.38449798064553129407805825,113.039242226195582576514270391,
                    1662.32054050242921373955608616,110.382491101109578084201800342,1805.52872034759786957379026274,
                    108.788044836388066723807437428,1921.57304961766397622988036196,107.735956511650562623837261705,
                    2019.28655514527087377331267709,106.994473078939354469389197687,2103.75715248194073296429104238,
                    106.446014637144017916675097388,2178.19329577959943948877996658,106.025074390465345785756929127,
                    2244.75334647512357964615073018,105.692471573418574439537641092,2304.96134897974979770915985733,
                    105.423427670483140461345259922,2359.93478926412499095608480254,105.201551661991869864396328511,
                    2410.51815510975067370726589924,105.015591833414336117200744425,2457.36560353075931986191428506,
                    104.857581015904109504279235693,2500.99442330988021083640767724,104.72172708306808367032945511,
                    2541.82089111466989021549489872,104.603722594856396228058319362,2580.18506808971485503915502211,
                    104.500300479513481240068596054,2616.36840338857437775389682223,104.408939558657915886697911027,
                    2650.60651761864970088151008348,104.327664304656077025536141026,2683.09867159166578527162790992,
                    104.25490555181843766693700682,2714.01490330344674843027781275,104.189401631840150239594487753,
                    2743.50149137943909331612483938,104.130126921946360166987724822,2771.68519578128097486487879015,
                    104.076239357504188525693504801,2798.67659073872775062219365433,104.027041303295490147332520062
                  },0),
                  // polAggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    1443.84192588895321227304157919,460.073339742547575513694353854,-9.77777777777777777777777777778,
                    173.555555555555555555555555556,43.6154320987654320987654320988,202.201111111111111111111111111,
                    54.7738977072310405643738977072,214.96235827664399092970521542,62.2373110355253212396069538927,
                    222.962191358024691358024691358,67.9069602551084032565514046996,228.802957715684988412261139534,
                    72.487313079737322161564585807,233.421319279011586703894396202,76.3316202722796129389535982943,
                    237.251638520209948781377352806,79.6443446418323869304261461124,240.529955868894017682945018585,
                    82.5548826625261464763140906595,243.398956276806475057520628103,85.1504220729330717924493384816,
                    245.951669270824511868297803725,87.4925366956095369782458930579,248.252251031101088322627456999,
                    89.6263383245601237762782512012,250.346895968796911050242588808,91.5858703985993230154193254448,
                    252.270019724845515358477765369,93.3974576463131462964312004652,254.047980716253485647434069676,
                    95.0818767623231564890189701217,255.701432304113299160213095925,96.6558137183330922687356170566,
                    257.246870603655625980035486603,98.132871856383015049920844291,258.697687991951558533502000695,
                    99.5242873601944338524103471937,260.064911051169537717626792925,100.839448478437118961899410011,
                    261.3577303856490599792204931,102.086279755355883530985221743,262.583889255460516585367838794,
                    103.271531313525932115457602369,263.749974057880631462982384449,104.401000023833833379840742743,
                    264.861635083313377397193538975,105.479700945410778259214638132,265.923756782191976181799908696,
                    106.51200187818839351743375975,266.940590842318947055781266327,107.501730160450310181433901096
                  },0),
                  // polAggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    313.925925925925925925925925926,53.3333333333333333333333333333,1.77777777777777777777777777778
                  },0),
                  // polAggQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    25.1111111111111111111111111111,-16.8888888888888888888888888889
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAggQ_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -427.226102406902875770732272438,393.40799619081376490075888939,-385.827741945673104276808397203,
                    3615.54506390370565141127436961,2918.84458537403104290908043949,10126.6499999980968411059772497,
                    9076.41449992119207933531690803,29033.3632169911609912060570999,26906.5875031630765525485945098,
                    88460.2502472114995762740375102,82900.4506747801849607464194215,282956.013665736823866377988546,
                    265893.550219350165706729393599,939168.173333135269919382004746,882929.278620421609663708673425,
                    3.20800085122570580951109183729e6,3.0189031938576291869508101508e6,1.12106022987380221948137837398e7,
                    1.05792176778978244565013485258e7,3.99057135681777765427993859833e7,3.78475764313449462346630939059e7,
                    1.4421728598702714708229048928e8,1.37776074383418746217367856756e8,5.27790208454325029729206095584e8,
                    5.08929669454276917881145324637e8,1.95202805645356807430855867765e9,1.9031638690447899339817328058e9,
                    7.28424055070944484384265541316e9,7.19076451999308955515652339487e9,2.73893163514340433393737086262e10,
                    2.74053933674584617521845051529e10,1.03658450550674974396457791436e11,1.05209720750239846107292253841e11,
                    3.94515158593925488304433136105e11,4.06376771568518476203856555531e11,1.50879970065569156037962298024e12,
                    1.57772668323107442131100082222e12,5.79474021135161607582270221215e12,6.15191828075130129323881442989e12,
                    2.23377211865080188244798706038e13,2.40751682921062852364233269908e13,8.63871519225347183712851697845e13,
                    9.45062942022545608506627434118e13,3.35039905792499712412052446472e14,3.71944284848802921418930642724e14,
                    1.30267680323737021090855137631e15,1.46705917744815991214046135231e15,5.0762768831149381444988236403e15,
                    5.79728747751237434298904785301e15,1.98205172888534826853701874569e16,2.29449809675467897404912608755e16
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAggQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -133.060607383701603749781333153,571.340038562531722586895740529,-698.617837941111467202120452668,
                    -171.374373121251436859423401675,75.7655522305195290941810635726,147.370720324006440654863114522,
                    161.510205625881363813809639467,156.689442672830188535594955054,146.038819769100839856119554236,
                    134.233275881896886273216353399,122.925442798741586342210235375,112.638136287891036236660966744,
                    103.466539343151577025002143154,95.3496708525426152803206790908,88.177363568958809984366970991,
                    81.8320730319237447744828926751,76.2043160941192649191351929321,71.1973985130536964191608888501,
                    66.7278873441612770696358418583,62.7245148611479996199371459194,59.1266253863165668675028856417,
                    55.8826099086095236805416446492,52.9484907563929978495134370255,50.2867003130898477068030830063,
                    47.8650503008695179860609212629,45.6558711332010694084346350604,43.6352966576822242994057372923,
                    41.7826705846483865880255614877,40.0800536814565540981828081719,38.5118139863300634977631573204,
                    37.0642852897249215707711563768,35.725481749736922922680277326,34.4848587155808781737709638379,
                    33.3331116583042565444734521397,32.2620066009068921836853467621,31.2642366543751744914314528124,
                    30.3333002510339789735124583066,29.4633974646287571576421568408,28.6493414532651599266518424381,
                    27.8864825859697597304432886749,27.1706432399115541047554853679,26.4980616023701381898592288449,
                    25.8653430947237517284692566278,25.2694182673852384010593543397,24.7075062046142016896486860955,
                    24.177082634396587489549808799,23.6758520674597753326446545136,23.2017233960837383768953168909,
                    22.7527884717819849605015951985,22.3273032544694721252119737299,21.9236711870827229536140539594
                  },0),
                  // polAggQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    360.,5.03077576796594328649914385128,670.222222222222222222222222222,256.341667243992510972779663424,
                    103.576235145227078874014231325,41.3998319802371687390127052891,12.2937639122490222724415143499,
                    -2.5486463735757525882620216623,-10.4743300941683727743148339644,-14.7597974861309823581417885781,
                    -17.0148588718314196434704484365,-18.0900458566663335652078239632,-18.4605006936944957333664942796,
                    -18.4034420640216829752208680559,-18.0862087609353710848963951319,-17.6125206925902650858694170274,
                    -17.0479670480999600747679966552,-16.4346187253332255641692104401,-15.7996922804710233934633654692,
                    -15.160836495743275798221817747,-14.5294385367853332955066442623,-13.9127358410570510856784114889,
                    -13.315189940629143145552749857,-12.7393942253491382406695449362,-12.1866817679693241860905019321,
                    -11.6575368593976404908430769591,-11.1518761716975633954817098994,-10.6692421957720144618831232466,
                    -10.2089369734526140605512781614,-9.77011479016710595341126614645,-9.35184641902468194365118701148,
                    -8.95316350463725461625481413583,-8.5730890037096469623373517229,-8.21065779544050240250595653835,
                    -7.86493034330592667130199221604,-7.53500144086907745107802121911,-7.22000548380135910395995745267,
                    -6.91911929629100074608884346517,-6.63156324760669131613722580955,-6.35660118671529751437196358718,
                    -6.09353957423159903293365455202,-5.84172608418666209048529017453,-5.60054787104261837668785385952,
                    -5.36942964158663375121656400732,-5.14783163083381767411295092977,-4.93524755161773198060455539912,
                    -4.73120256611866909870498552649,-4.53525131199705843190435301875,-4.34697600448951622549545122502,
                    -4.16598462764646174748092590602,-3.99190922201040309071752195935
                  },0),
                  // polAggQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -8.,-7.11111111111111111111111111111,-7.20987654320987654320987654321,-2.61728395061728395061728395062,
                    -0.0444444444444444444444444444444,1.38271604938271604938271604938,2.20206601158982111363063744016,
                    2.68344671201814058956916099773,2.9672153635116598079561042524,3.13051930237115422300607485793,
                    3.21795618522891250163977436705,3.25643155946186249216552246855,3.2627636371226114815858405602,
                    3.24777835107505437175766846097,3.218615176710414805652900891,3.18007683674350341017007683674,
                    3.13544639712459781663933913069,3.08699663881004391064624308249,3.03631583658258532578836262021,
                    2.98452085672551698297176543877,2.93239933839373615283979429638,2.88050623552479797370097987953,
                    2.82923039463240587240806443727,2.77884110476028946730330457635,2.72952104372331410515105045549,
                    2.68138984904956098925677603831,2.63452114242338516357528714287,2.58895492833226878168413276114,
                    2.54470668880146399770884985918,2.5017740953091659290817638408,2.46014198702814824904261978749,
                    2.41978607767414420859057065195,2.38067572333272529192019489089,2.34277599234475504738172842391,
                    2.30604921353169798094838778315,2.27045613261922354795542531316,2.23595677317175970146019146805,
                    2.20251107391518267289319390442,2.17007935639260698852872949525,2.13862266364721355296422455588,
                    2.10810300077114875124389559919,2.07848350078658467077183342866,2.04972853377847715869214893449,
                    2.02180377300467417102372292212,1.994676228523036066200257449,1.96831425644450027772403854065,
                    1.9426875500592557328756183878,1.91776711765217352936861264243,1.89352525072024495456283849382,
                    1.86993548545164757998063967905
                  },1),
                  // polAggQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -2.96296296296296296296296296296,0,0.987654320987654320987654320988,0.987654320987654320987654320988,
                    0.888888888888888888888888888889,0.79012345679012345679012345679,0.705467372134038800705467372134,
                    0.634920634920634920634920634921,0.576131687242798353909465020576,0.526748971193415637860082304527,
                    0.484848484848484848484848484848,0.448933782267115600448933782267,0.417853751187084520417853751187,
                    0.39072039072039072039072039072,0.36684303350970017636684303351,0.345679012345679012345679012346,
                    0.326797385620915032679738562092,0.309852335996126845800048414427,0.294563569417370586961230236084,
                    0.280701754385964912280701754386,0.268077601410934744268077601411,0.256533589866923200256533589867,
                    0.245937637241985068072024593764,0.236178207192699946323134728932,0.227160493827160493827160493827,
                    0.218803418803418803418803418803,0.211037248074285111322148359185,0.203801685283166764648246129728,
                    0.197044334975369458128078817734,0.190719455087271179225202213708,0.184786937475109518120270808443,
                    0.17921146953405017921146953405,0.173961840628507295173961840629,0.169010365088796461345480953324,
                    0.164332399626517273576097105509,0.159905937683715461493239271017,0.155711266822377933489044600156,
                    0.151730678046467520151730678046,0.147948218123656720147948218124,0.144349477682811016144349477683,
                    0.140921409214092140921409214092,0.137652170172495375747408267733,0.134530987244165538739182150035,
                    0.131548038524782710829222457129,0.128694350916573138795361017583,0.12596171050277330470567185543,
                    0.123342584027135368485969781067,0.120830049908064092461255581823,0.118417737465356512975560594608,
                    0.116099773242630385487528344671
                  },1)
                },0)
              )
            }
          ),
          // polAggQ_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAggQ_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAggQ_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    188.322006526784735887666996113,-183.033174490885925703423534259,-8.66666666666666666666666666667,
                    -1.52263374485596707818930041152,-0.942386831275720164609053497942,-0.632,
                    -0.435292181069958847736625514403,-0.305822505368990629761604818294,-0.217735665694849368318756073858,
                    -0.155959457399786617893613778387,-0.111474644544603392340017854421,-0.0787108869092340166720332009588,
                    -0.0541152042529452997772557001207,-0.0353517984681692768477778339711,-0.0208424188619817167094066019317,
                    -0.00949423835591636045150784379809,-0.000533878672767561656450545339434,
                    0.00659669008310367968418039657608,0.0123071420961707838131268368842,0.016902930963157621592635635043,
                    0.020614992593260733874611733672,0.0236201263302770572345068810322,0.0260552285901210450006334896466,
                    0.0280273944247168028726661298903,0.0296211927667064157804236486221,0.0309039772422407441327289968501,
                    0.0319298113147833506479178605286,0.0327424026184033280453408101182,0.0333773198544246109820645151357,
                    0.0338636841102281327083796484752,0.0342254709627677589257905241267,0.0344825214324989064818728677639,
                    0.034651333089989845243495157321,0.0347456836923123252494935123004,0.034777126195295293018907884559,
                    0.0347553842127734830186040941676,0.0346886698634599101206670726524,0.0345839406968215159187688269126,
                    0.0344471084915607668235119065952,0.0342832098024167406702299431879,0.0340965459298011604646750171895,
                    0.0338907983141191471876026919999,0.0336691240767903713109169170023,0.0334342354442976650038544545964,
                    0.0331884660277095879383470194664,0.0329338263346272253216503911782,0.032672050423655167834486853539,
                    0.0324046352435311440021176265618,0.032132873907534088634454538848,0.0318578839217103292814064879594,
                    0.0315806311998285088422411310477
                  },0),
                  // polAggQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    98.3959495059467443255253760006,46.3959495059467443255253760006,0,-1.58024691358024691358024691358,
                    -0.987654320987654320987654320988,-0.64,-0.442469135802469135802469135802,
                    -0.322499370118417737465356512976,-0.244897959183673469387755102041,-0.192043895747599451303155006859,
                    -0.154513031550068587105624142661,-0.126942148760330578512396694215,-0.106111621263136414651566166718,
                    -0.089999269486448973628460807948,-0.0772853520106267359014611761865,-0.0670798689846308893927941546989,
                    -0.0587654320987654320987654320988,-0.0519031141868512110726643598616,-0.046174073599422824080007214699,
                    -0.0413422553568239420296463489241,-0.037229916897506925207756232687,-0.0337011841773746535651297556059,
                    -0.0306507665815025122384429743737,-0.0279960630536330828477245387367,-0.0256715442600760811220798618404,
                    -0.023624691358024691358024691358,-0.0218130177514792899408284023669,-0.0202018562259144721949406976314,
                    -0.0187626948355931307136480563876,-0.017471911475648523380814870538,-0.0163098016764287077406379824136,
                    -0.0152598245140735602060610732133,-0.0143080124869927159209157127992,-0.0134425058667482909907152331395,
                    -0.0126531824130649757157044563986,-0.0119313607796059600310712520302,-0.0112695613224713753814282914812,
                    -0.0106613119626132639145652158665,-0.0101009896622683925221920280691,
                    -0.00958369024282796567759988457481,-0.00910512089999269486448973628461,
                    -0.00866151100535395597858417608566,-0.00824953772462341624688300419866,
                    -0.00786626370597114113558008584921,-0.0075090846515203661572706265169,
                    -0.00717568502080286592071103855616,-0.00686400045638300906801921994809,
                    -0.00657218579090008993967794578118,-0.00629858770797355375595906756311,
                    -0.00604172129925288331507962217389,-0.0058002498958767180341524364848
                  },0),
                  // polAggQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    25.1851851851851851851851851852,-21.037037037037037037037037037
                  },0),
                  // polAggQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    3.55555555555555555555555555556,3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAggQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    15.5484974461673513515410331411,18.3781150833466270221900919148,-55.8203040161330202307705829125,
                    -19.7887561804141886096893139732,-51.1725497821093637760420491661,-64.6898617000965923923485629787,
                    -165.927246166083305548650676867,-308.351909292753247225162010122,-666.694103429313921260461811788,
                    -1348.41304562073006830455991864,-2711.08413136680472100199334161,-5611.19602510424605684556794431,
                    -10919.2139290905017520848977876,-22761.2997787484935348347501465,-43594.2970392619585587503964112,
                    -91057.8179157601038786481564271,-172997.374706487254126608241221,-361412.012466049773525950682488,
                    -683814.416676674026214218139635,-1.42778806023144770399380012555e6,-2.69616247969930418249478034539e6,
                    -5.62489669983946372792277643794e6,-1.06138292798212688524497217915e7,-2.21230947407759854019930557663e7,
                    -4.17433286477702711681493495592e7,-8.69289066708765317805211852733e7,-1.64086118145943725320803159082e8,
                    -3.41401954830422957854342868228e8,-6.4483469051978270647989905075e8,-1.34053931823655316272114988622e9,
                    -2.53395947215207104496094157517e9,-5.26368320149388289842189816701e9,-9.95823190886201583933916702058e9,
                    -2.06705967816667887999239817343e10,-3.91412476893561005982630055651e10,
                    -8.11908072851813467574808781243e10,-1.53880299226194942124032104649e11,
                    -3.18989135269573924956341479136e11,-6.05124349072936416926034009931e11,
                    -1.25364875578644312573940877364e12,-2.38029413068678906389938843235e12,
                    -4.92851885348202600488670905637e12,-9.36586209716477508112008114157e12,
                    -1.93821901001794091915996772783e13,-3.68637602705368066498828915816e13,
                    -7.62495782125172685222048104062e13,-1.45140163211102720642289027361e14,
                    -3.0006848324494317806610517182e14,-5.71625290841600762031942899572e14,
                    -1.18127318955154636918772770873e15,-2.25200698327505324927346284481e15
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAggQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -20.1481481481481481481481481481,73.938715493714112903503428741,-11.1851851851851851851851851852,
                    -14.9919175102503833135134885927,-7.76969528802816109129126637047,-4.5585035370031227599399175112,
                    -3.05941055141018319402066741736,-2.30451005978183986094644858806,-1.90180659726548505096669412985,
                    -1.67825438277571922303898566235,-1.55101496424928667307955657859,-1.47772408193046754988847881166,
                    -1.4355444791699204000239537407,-1.41164004880016526923667028651,-1.3985547059529862115879650267,
                    -1.39184596802493538942682407075,-1.38881676381660272203161664267,-1.38780916763016524812993664462,
                    -1.38779802280121272803217872156,-1.3881505232905397999597864178,-1.38848056626891553604128952304,
                    -1.38855872247266726363938305163,-1.38825563345196181975337532149,-1.38750592091889882973249238361,
                    -1.38628491353911091863502207449,-1.38459351018898090461643644176,-1.38244827882684404702421324586,
                    -1.3798749634540367344604525955,-1.37690423089254994956432399185,-1.37356890083805870983614320535,
                    -1.36990216369085717300475657922,-1.36593645843246990727263972974,-1.36170279195694168765289569945,
                    -1.35723035304916120789406031499,-1.35254632187724797303491119391,-1.3476758078022329742206434644,
                    -1.34264186986207945118557942202,-1.3374655889265516669463196808,-1.33216617051459435627568140281,
                    -1.32676106411753566503720893567,-1.32126608958093632998966095083,-1.31569556433903337192484419105,
                    -1.31006242752527229100242887375,-1.30437835851224903035319055439,-1.29865388847872508653874227137,
                    -1.29289850430821450696269662159,-1.28712074459567318035667482818,-1.28132828784761680378974273326,
                    -1.2755280331565880875128303863,-1.26972617374834934104828821157,-1.26392826386410144188742597743
                  },0),
                  // polAggQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -2.66666666666666666666666666667,-16.4444444444444444444444444444,14.2222222222222222222222222222,16.,
                    10.3703703703703703703703703704,6.77333333333333333333333333333,4.51950617283950617283950617284,
                    3.04358780549256739732930209121,2.03446712018140589569160997732,1.31934156378600823045267489712,
                    0.797648442092886537330981775426,0.408028335301062573789846517119,0.111436636689161941687194212447,
                    -0.117886798228678570558912439254,-0.297473141429185385229341273297,-0.439576414179588782763385937989,
                    -0.552962675184897407119629341852,-0.64403086980941652221929038538,-0.71753573247870313101634388319,
                    -0.777066202571486248515077898478,-0.825369382305996286768651116052,-0.864574446199096059040036631073,
                    -0.896350275895395378595357151373,-0.922018296378045614160678668587,-0.942634470875734548649739997396,
                    -0.959049706903576872617120295139,-0.971954918784064439862404181031,-0.981915032483267104985820570916,
                    -0.989394918864306076772214172169,-0.994779365167745075306888659695,-0.998388594759399594577346318061,
                    -1.00049042892001316477008336798,-1.0013098917849126563224876935,-1.0010368512858361923259377275,
                    -0.999832139085087475096041227883,-0.997832483514722671457366037134,-0.995154509505240536541299953936,
                    -0.991898000175407843672365543441,-0.988148570413029709560995138888,-0.983979869355519781448528980639,
                    -0.979455403294889250998110076737,-0.974630051111064663600819413497,-0.969551329376733484157347603425,
                    -0.964260452676619322061711481301,-0.958793225633620007751087551204,-0.953180796031531056805324821418,
                    -0.947450292818712006709235784585,-0.941625368329770109144477018207,-0.935726660515925348099694374105,
                    -0.929772188132969100132993937102,-0.923777689548064954655792301546
                  },0),
                  // polAggQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    5.33333333333333333333333333333,0,-1.77777777777777777777777777778,-1.77777777777777777777777777778,-1.6,
                    -1.42222222222222222222222222222,-1.26984126984126984126984126984,-1.14285714285714285714285714286,
                    -1.03703703703703703703703703704,-0.948148148148148148148148148148,-0.872727272727272727272727272727,
                    -0.808080808080808080808080808081,-0.752136752136752136752136752137,-0.703296703296703296703296703297,
                    -0.660317460317460317460317460317,-0.622222222222222222222222222222,-0.588235294117647058823529411765,
                    -0.557734204793028322440087145969,-0.530214424951267056530214424951,-0.505263157894736842105263157895,
                    -0.48253968253968253968253968254,-0.46176046176046176046176046176,-0.442687747035573122529644268775,
                    -0.425120772946859903381642512077,-0.408888888888888888888888888889,-0.393846153846153846153846153846,
                    -0.379867046533713200379867046534,-0.36684303350970017636684303351,-0.354679802955665024630541871921,
                    -0.343295019157088122605363984674,-0.332616487455197132616487455197,-0.32258064516129032258064516129,
                    -0.313131313131313131313131313131,-0.304218657159833630421865715983,-0.295798319327731092436974789916,
                    -0.287830687830687830687830687831,-0.28028028028028028028028028028,-0.273115220483641536273115220484,
                    -0.266306792622582096266306792623,-0.259829059829059829059829059829,-0.253658536585365853658536585366,
                    -0.24777390631049167634533488192,-0.242155777039497969730527870063,-0.236786469344608879492600422833,
                    -0.23164983164983164983164983165,-0.226731078904991948470209339775,-0.22201665124884366327474560592,
                    -0.217494089834515366430260047281,-0.213151927437641723356009070295,-0.208979591836734693877551020408
                  },1)
                },0)
              )
            }
          )
        },0),
        // polAggQ_reg as^3 LM^2
        ome_nf<double>({
          // polAggQ_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAggQ_reg as^3 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAggQ_reg as^3 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -791.155128523039449342776453325,730.746094320998966778388701247,68.2901685420482022840092613323,
                    -163.269592410360959485655351867,201.742843439167543847795269563,-208.015501875381535617342594666,
                    217.843222039990589115284981497,-219.302924064010073452229635902,223.613526170813994315107414879,
                    -224.204673812835072130255944734,226.620336516691191624235521018,-226.938712707489652259107406442,
                    228.485892395400285991596051695,-228.687280805720401746913745711,229.764338413564683235011734768,
                    -229.904824431695322922360890915,230.698481534659965569543220637,-230.802943716333010711389954632,
                    231.412417082375554416454945711,-231.493608132192588139622012831,231.976545308332643918157047542,
                    -232.04172036418202176828932298,232.433933998669376763131059075,-232.487553305431242394457900557,
                    232.812479342732692558667475939,-232.857452356743132319999906879,233.131079190895952008651285208,
                    -233.169393987068274777529457226,233.403007302452762875170098888,-233.436073843683253003159433737,
                    233.637869569956818948135922239,-233.666718665401301901881119204,233.842793994461156198197583439,
                    -233.86819853203881638560219819,234.023184106304305396892205582,-234.045736071033511438324663694,
                    234.183212416393219224980246855,-234.203373573700793280858652925,234.326153127130330183941767099,
                    -234.34428939418474015133396962,234.454612191075137412072525033,-234.471017558687962007083921098,
                    234.570689943309963136018733776,-234.585603505681578798589123599,234.676098337244411074942176315,
                    -234.689716658274890833108562449,234.772246939429135039873611352,-234.784733191792205327223937312,
                    234.860307000766702627913442379,-234.871797826571641348157069321,234.941259870280823438833643117
                  },0),
                  // polAggQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    46.6346927471961992227229096289,-693.69464558715456242352400948,0,211.75308641975308641975308642,
                    1.23456790123456790123456790123,375.84,0.553086419753086419753086419753,458.757772738725119677500629882,
                    0.306122448979591836734693877551,515.006897903194199490495786792,0.193141289437585733882030178326,
                    557.887194018103109012199921291,0.132639526578920518314457708397,592.657417416391775366134340493,
                    0.0966066900132834198768264702331,621.951526286764382002477240572,0.0734567901234567901234567901235,
                    647.285952859136250139710347323,0.0577175919992785301000090183737,669.617541517132944962925831851,
                    0.0465373961218836565096952908587,689.59054427992655915403961991,0.0383134582268781402980537179671,
                    707.660281272418729675490250036,0.0320894303250951014025998273005,724.160878770648627515859534525,
                    0.0272662721893491124260355029586,739.345012580529319321211042314,0.0234533685444914133920600704845,
                    753.408525763665508987528390827,0.0203872520955358846757974780171,766.506362270924563831840344388,
                    0.017885015608740894901144640999,778.763261739708196838347251188,0.0158164780163312196446305704982,
                    790.281161043850891385331856442,0.0140869516530892192267853643515,801.144452328572167640405873688,
                    0.0126262370778354906527400350864,811.42380364158445891201335475,0.0113814011249908685806121703558,
                    821.178990424029281618216571262,0.0103119221557792703086037552483,830.461030748042169205472525354,
                    0.00938635581440045769658828314613,839.313820566336568450639849467,0.00858000057047876133502402493511,
                    847.775403468453561509498882903,0.00787323463496694219494883445389,855.87896896611917671612279881,
                    0.007250312369845897542690545606
                  },0),
                  // polAggQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    183.111111111111111111111111111,176.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,
                    48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.,0,48.
                  },0),
                  // polAggQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    26.0740740740740740740740740741,-16.5925925925925925925925925926
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAggQ_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -114.451817144514287252116302594,144.502641725683556041192374668,-20.3259075554796028660626699389,
                    1052.93321345189562124270052123,818.015623286493033135831890377,2778.42493094317910379785557571,
                    2464.4586073613219872868056663,7830.54691106307069117642588073,7083.83315916744579706851669591,
                    23252.7087511955853918451528859,20561.5854298380782383416931229,71509.4966505505852377905504159,
                    60063.3295768754490909449897394,225209.112735521062875262556316,174977.029090675181446568314312,
                    721128.25948458206599400951787,502485.416755588300466687533846,2.33586820049013365098808883366e6,
                    1.39887585393803053916380568586e6,7.62454051512259786068717496798e6,3.66707962306181256866469425863e6,
                    2.49985824008651501703731572459e7,8.48253685737866333259645911601e6,8.20916404642066357803892982352e7,
                    1.38130806483295947014819217231e7,2.69235560624756481188280988596e8,-1.09409860310477851039259130596e7,
                    8.79210948953712354080583002458e8,-2.6375425191925043306179354557e8,2.84858223008033073070348677658e9,
                    -1.79244322036498104159698333251e9,9.11493368722476481677462873788e9,-9.66001999480316133509027555127e9,
                    2.8621919360449475025959606766e10,-4.71032901508140509541003519665e10,8.7344726824055538039695444722e10,
                    -2.17334398429790039215925088547e11,2.54786522653511393608612705658e11,
                    -9.68639014524716644099762839979e11,6.87637061088867700118550222936e11,-4.216894754719042561587786282e12,
                    1.58287897905124915469217625773e12,-1.80518544554521083574852953577e13,
                    2.20000211112005046720355074679e12,-7.63160973728104158629361663188e13,
                    -5.87813725547580823306319354081e12,-3.19552601068550833126852757256e14,
                    -7.58529300671498835666462526621e13,-1.32799148292900924946351671112e15,
                    -4.90676788614134655933913011317e14,-5.48564729809532364902822879671e15
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAggQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -46.8209425690629088271018497788,138.543563594802893520670091262,-138.666666666666666666666666667,
                    -15.8808063991392722024023774816,28.9093170576508512543877459752,41.4154223889228031659860084147,
                    43.1791408889190349129752173563,41.3641422335870067958820676509,38.4746592271595230475107921027,
                    35.4125885854129279779538943429,32.4956561442489823190165960114,29.8216961044539061623089248458,
                    27.4056718410424206265197051874,25.2327380294791684498140269427,23.278974673030323456421618452,
                    21.5193529116765898147438827455,19.9306005272501592442012490611,18.4920395124331603619957083739,
                    17.1856409276558852418194508408,15.9958021492786335562417017343,14.9090485965071489165707321093,
                    13.9137375771380756860198525975,12.9997910890733771807710629016,12.1584641002023264433222252559,
                    11.3821471091054499002876559252,10.6641992153467996882169699841,9.99880740282985802337143319051,
                    9.38086798146026684070053558599,8.80588661860917724143757658962,8.2698939158893931431283053939,
                    7.76937397231457425985866068849,7.30120379886270686616768160367,6.86260180956684101766733990686,
                    6.45108391589782502112712665829,6.06442600200587452339360037109,5.70063176606979304856191626707,
                    5.35790508460051883431190133911,5.03462619818258227756908233418,4.72933113401646342012656844722,
                    4.44069387710817023012774539577,4.16751088166357194051617462936,3.90868758017767531827842173471,
                    3.66322660232590372141643954913,3.43021746108597415209500908866,3.20882750119969358613606440661,
                    2.99829393647736971019867725356,2.79791682866027283553591534797,2.60705288249377392212793281532,
                    2.42510995006601916441167096718,2.25154215294087012098635107101,2.08584554365678216537420192009
                  },0),
                  // polAggQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    96.,-14.2222222222222222222222222222,190.222222222222222222222222222,83.8518518518518518518518518519,
                    44.9777777777777777777777777778,26.6666666666666666666666666667,16.5982363315696649029982363316,
                    10.4902998236331569664902998236,6.52698412698412698412698412698,3.82716049382716049382716049383,
                    1.91979477312810646143979477313,0.534025974025974025974025974026,-0.495027606138717249828360939472,
                    -1.27242798353909465020576131687,-1.86767729624872482015339158196,-2.32821518281835742153202470663,
                    -2.6872920930437270306551352303,-2.96874911580793933735110205698,-3.19002069333453349047890958222,
                    -3.36407760891191690411963316447,-3.50071721192464226519954074134,-3.60743995914864262203197777427,
                    -3.69005710920833533223610952227,-3.75311973860658988964523785067,-3.80022659661372812537168439713,
                    -3.83424829957337697275777771134,-3.85749280228752566886905290459,-3.87182903000295301736600351139,
                    -3.8787802901627438079051085266,-3.87959558087777480955725977399,-3.87530454511834481103927186949,
                    -3.86676019452575018905616825583,-3.85467239599118780870160248882,-3.83963431726504227530507085479,
                    -3.82214345956926942408886514978,-3.80261849541597534466611737414,-3.78141283130667541237114743047,
                    -3.75882559539209839993881357947,-3.73511058717285745639771541978,-3.71048360429795848693605768965,
                    -3.68512846943606708610380493861,-3.65920201018053325661484688469,-3.63283819133378274127612544175,
                    -3.60615155758120649559054490969,-3.57924011249233919081104803989,-3.55218773475082296812024606759,
                    -3.52506621285801832277350054831,-3.49793696403749105751769263978,-3.47085249075343538414829421969,
                    -3.44385761843540439209812567868,-3.41699055013240259963829103175
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAggQ_reg as^3 LM^3
        ome_nf<double>({
          // polAggQ_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAggQ_reg as^3 LM^3 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAggQ_reg as^3 LM^3 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -369.837818466983982975141746173,390.458477829312313321154550123,0,0.658436213991769547325102880658,
                    0.411522633744855967078189300412,0.266666666666666666666666666667,0.184362139917695473251028806584,
                    0.134374737549340723943898547073,0.102040816326530612244897959184,0.0800182898948331047096479195245,
                    0.0643804298125285779606767261088,0.0528925619834710743801652892562,0.0442131755263068394381525694657,
                    0.0374996956193537390118586699783,0.032202230004427806625608823411,0.0279499454102628705803308977912,
                    0.0244855967078189300411522633745,0.021626297577854671280276816609,0.0192391973330928433666696727912,
                    0.0172259397320099758456859787184,0.0155124653739612188365650969529,0.0140421600739061056521373981691,
                    0.0127711527422927134326845726557,0.011665026272347117853218557807,0.0106964767750317004675332757668,
                    0.00984362139917695473251028806584,0.00908875739644970414201183431953,0.00841744009413103008122529067976,
                    0.00781778951483047113068669016151,0.00727996311485355140867286272416,0.00679575069851196155859915933902,
                    0.00635826021419731675252544717223,0.00596167186958029830038154699965,0.00560104411114512124613134714145,
                    0.00527215933877707321487685683275,0.00497140032483581667961302167926,0.00469565055102973974226178811717,
                    0.00444221331775552663106883994438,0.00420874569261183021758001169546,0.00399320426784498569899995190617,
                    0.00379380037499695619353739011859,0.00360896291889748165774340670236,0.00343730738525975676953458508278,
                    0.00327760987748797547315836910384,0.00312878527146681923219609438204,0.00298986875866786080029626606507,
                    0.00286000019015958711167467497837,0.00273841074620837080819914407549,0.00262441154498898073164961148463,
                    0.00251738387468870138128317590579,0.00241677078994863251423018186867
                  },0),
                  // polAggQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -173.037037037037037037037037037,-143.407407407407407407407407407
                  },0),
                  // polAggQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -18.962962962962962962962962963,13.037037037037037037037037037
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^3 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAggQ_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -10.8252450509789818945364886119,-41.9901310641821793955062417124,84.5283724769708521295293140968,
                    128.649748806168148440440213669,196.206508553614988053786810533,282.382588627940859867226755543,
                    445.410810309712633080866772249,678.383627836963557203526058303,1107.06669563381686350960264002,
                    1741.71526616260071515893919982,2900.47629285181724832385897455,4638.12738165183406036992076816,
                    7802.56774995439346712123536097,12532.4173453031703990965725283,21119.5302258266017522666089928,
                    33689.5934369918821380380910949,56358.2808064096907800532170158,87984.1144930388866888019054063,
                    144170.090540470969541426457052,214592.364956730003711296393447,335107.248181672022065724784023,
                    444942.096486133493720396755622,606006.106599278981553282120603,510286.50611149028085176375538,
                    150539.091242774931805246929361,-1.92030655061636094885371906141e6,-6.53991656869349909376552221999e6,
                    -2.02067625451090419030258519572e7,-4.88676932962929245955889006387e7,-1.20859421978016246339693160826e8,
                    -2.68383850146134759129099582373e8,-6.125100663906755053016356527e8,-1.30952914685436186094596262358e9,
                    -2.86914276558921571076217827223e9,-6.0068380534616380891432200292e9,-1.28449817597454727125573752917e10,
                    -2.6543801431641756836731600615e10,-5.586658452518518536314627381e10,-1.14442832769900819859657088865e11,
                    -2.38219055667739241235036976935e11,-4.84997839051757865005670506252e11,
                    -1.00146144831720781957628408679e12,-2.02974770102814407085372292417e12,
                    -4.16589143548131885535986239826e12,-8.41480478191346126501121697088e12,
                    -1.71901545179231341786519627116e13,-3.46324499129777115226519223017e13,
                    -7.04884027772137693982466381547e13,-1.41720800001544866727390142259e14,
                    -2.87596138429778289970002705745e14,-5.77288989072660527960645277812e14
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^3 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAggQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    23.1111111111111111111111111111,-72.2962962962962962962962962963,2.96296296296296296296296296296,
                    14.4855967078189300411522633745,13.004115226337448559670781893,10.7555555555555555555555555556,
                    8.86913580246913580246913580247,7.38886369362559838750314940791,6.23008314436885865457294028723,
                    5.31215624795871709451956365537,4.5741981840747272846038278137,3.97225239407057588875770693953,
                    3.47465872449037432202415367399,3.05837039398292959546520800082,2.70636334226077815821405564995,
                    2.40586675718950851225983501116,2.14715577974837234096493355753,1.92272003062083800261424252197,
                    1.72668329577210776749415734422,1.55439256426709579715934612464,1.40212271328451872691729299192,
                    1.26686127977002221436837388481,1.14614948611705209081001503234,1.03796333109722524243228012295,
                    0.940623597194367312516386227388,0.852726991752552243720488287575,0.773092917820875823298760437002,
                    0.700721933224689683913042125846,0.634763041895063691738026264522,0.574487724845877374487324114533,
                    0.519269161316749948247436675486,0.468565481348757802465436204231,0.421906175151209276211016558443,
                    0.378880993229337111619083280414,0.339130825876842547446509943326,0.302340166285078523114806162968,
                    0.268230848743135518644556320556,0.236556819713835150772080406518,0.207099750365878536512408954321,
                    0.179665338332559580137298309924,0.154080176910537363583028501934,0.130189093714030486046985273327,
                    0.107852879524177445727988504093,0.0869463428899642768149515588248,0.0673566378272912008591282199115,
                    0.0489818213947893410992281835241,0.0317296055090717010478857674258,0.0155162734900240664492348423529,
                    0.000265736801203401750790049133401,-0.0140912884934257613266235531339,-0.0276180027136397487174058452424
                  },0),
                  // polAggQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    5.92592592592592592592592592593,0,-1.97530864197530864197530864198,-1.97530864197530864197530864198,
                    -1.77777777777777777777777777778,-1.58024691358024691358024691358,-1.41093474426807760141093474427,
                    -1.26984126984126984126984126984,-1.15226337448559670781893004115,-1.05349794238683127572016460905,
                    -0.969696969696969696969696969697,-0.897867564534231200897867564534,-0.835707502374169040835707502374,
                    -0.781440781440781440781440781441,-0.733686067019400352733686067019,-0.691358024691358024691358024691,
                    -0.653594771241830065359477124183,-0.619704671992253691600096828855,-0.589127138834741173922460472168,
                    -0.561403508771929824561403508772,-0.536155202821869488536155202822,-0.513067179733846400513067179734,
                    -0.491875274483970136144049187527,-0.472356414385399892646269457864,-0.454320987654320987654320987654,
                    -0.437606837606837606837606837607,-0.422074496148570222644296718371,-0.407603370566333529296492259455,
                    -0.394088669950738916256157635468,-0.381438910174542358450404427416,-0.369573874950219036240541616886,
                    -0.3584229390681003584229390681,-0.347923681257014590347923681257,-0.338020730177592922690961906648,
                    -0.328664799253034547152194211018,-0.319811875367430922986478542034,-0.311422533644755866978089200311,
                    -0.303461356092935040303461356093,-0.295896436247313440295896436247,-0.288698955365622032288698955366,
                    -0.281842818428184281842818428184,-0.275304340344990751494816535467,-0.26906197448833107747836430007,
                    -0.263096077049565421658444914259,-0.257388701833146277590722035166,-0.251923421005546609411343710861,
                    -0.246685168054270736971939562134,-0.241660099816128184922511163646,-0.236835474930713025951121189216,
                    -0.232199546485260770975056689342
                  },1)
                },0)
              )
            }
          ),
          // polAggQ_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAggQ_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAggQ_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    13.6296296296296296296296296296,-15.4074074074074074074074074074
                  },0),
                  // polAggQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    4.74074074074074074074074074074,4.74074074074074074074074074074
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAggQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    0.996879308610759281181164173334,4.47121626339529628168169302025,-4.74074074074074074074074074074,
                    -9.48148148148148148148148148148,-15.8024691358024691358024691358,-26.5481481481481481481481481481,
                    -45.5111111111111111111111111111,-79.4638447971781305114638447972,-140.867724867724867724867724868,
                    -252.839506172839506172839506173,-458.48230452674897119341563786,-838.507744107744107744107744108,
                    -1544.61952861952861952861952862,-2862.92117758784425451092117759,-5334.63573463573463573463573464,
                    -9986.43809523809523809523809524,-18770.8049382716049382716049383,-35409.4291938997821350762527233,
                    -67011.3928830791575889615105301,-127182.707385748321420836040719,-242010.523196881091617933723197,
                    -461595.360846560846560846560847,-882303.486932820266153599486933,-1.68975620084907041428780559215e6,
                    -3.24197410628019323671497584541e6,-6.23035379358024691358024691358e6,-1.19916465814245014245014245014e7,
                    -2.31131510072807850585628363406e7,-4.46077340168528316676464824613e7,-8.61971177814267469439883232987e7,
                    -1.66752242398978288633461047254e8,-3.22935016122978892871365989646e8,-6.26028685916367980884109916368e8,
                    -1.21473822513131313131313131313e9,-2.35915546990955304680794876873e9,-4.58557603865496420790538437597e9,
                    -8.920200154796472663139329806e9,-1.73652153424749193638082526971e10,-3.38293446404922817554396501765e10,
                    -6.5947616000959664117558854401e10,-1.28641816279205318138651471985e11,
                    -2.51089918249117253839205058717e11,-4.90374523886160278745644599303e11,
                    -9.58222512078440096796685943973e11,-1.87341422131436535901652180722e12,
                    -3.66454515133962918069584736251e12,-7.17159360951823481839327249955e12,
                    -1.40414419464390014732586425463e13,-2.75042530434368353033884948779e13,
                    -5.38979547241366994205089443185e13,-1.05662685134981251579743008314e14
                  },0)
                },0)
              ),
              // polAggQ_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAggQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAggQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1.77777777777777777777777777778,5.92592592592592592592592592593,0,-0.79012345679012345679012345679,
                    -0.79012345679012345679012345679,-0.711111111111111111111111111111,-0.632098765432098765432098765432,
                    -0.564373897707231040564373897707,-0.507936507936507936507936507937,-0.460905349794238683127572016461,
                    -0.421399176954732510288065843621,-0.387878787878787878787878787879,-0.359147025813692480359147025814,
                    -0.33428300094966761633428300095,-0.312576312576312576312576312576,-0.293474426807760141093474426808,
                    -0.276543209876543209876543209877,-0.261437908496732026143790849673,-0.247881868796901476640038731542,
                    -0.235650855533896469568984188867,-0.224561403508771929824561403509,-0.214462081128747795414462081129,
                    -0.205226871893538560205226871894,-0.196750109793588054457619675011,-0.188942565754159957058507783145,
                    -0.181728395061728395061728395062,-0.175042735042735042735042735043,-0.168829798459428089057718687348,
                    -0.163041348226533411718596903782,-0.157635467980295566502463054187,-0.152575564069816943380161770966,
                    -0.147829549980087614496216646754,-0.14336917562724014336917562724,-0.139169472502805836139169472503,
                    -0.135208292071037169076384762659,-0.131465919701213818860877684407,-0.127924750146972369194591416814,
                    -0.124569013457902346791235680125,-0.121384542437174016121384542437,-0.118358574498925376118358574499,
                    -0.115479582146248812915479582146,-0.112737127371273712737127371274,-0.110121736137996300597926614187,
                    -0.107624789795332430991345720028,-0.105238430819826168663377965704,-0.102955480733258511036288814067,
                    -0.100769368402218643764537484344,-0.0986740672217082947887758248535,-0.0966640399264512739690044654584,
                    -0.0947341899722852103804484756866,-0.092879818594104308390022675737
                  },0)
                },0)
              )
            }
          )
        },0)
      },0)
    },2);


  /**************** polAggQ, plus part ****************/

  const ome_as_plus<double> polAggQ_plus = 
    // polAggQ_plus
    ome_as_plus<double>({
      // polAggQ_plus as^2
      ome_logm_plus<double>({
        // polAggQ_plus as^2 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAggQ_plus as^2 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              12.4444444444444444444444444444
            },0)
          )
        },0),
        // polAggQ_plus as^2 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAggQ_plus as^2 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              13.3333333333333333333333333333
            },0)
          )
        },0),
        // polAggQ_plus as^2 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAggQ_plus as^2 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              4.
            },0)
          )
        },0)
      },0),
      // polAggQ_plus as^3
      ome_logm_plus<double>({
        // polAggQ_plus as^3 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAggQ_plus as^3 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              -45.8156678957578840260789330435
            },0)
          ),
          ome_plusfunc<double>(
            // polAggQ_plus as^3 LM^0 NF^1
            ome_plusfunc_coeff<double>({
              7.66128124559852736484981446015
            },0)
          )
        },0),
        // polAggQ_plus as^3 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAggQ_plus as^3 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              109.060607383701603749781333153
            },0)
          ),
          ome_plusfunc<double>(
            // polAggQ_plus as^3 LM^1 NF^1
            ome_plusfunc_coeff<double>({
              20.1481481481481481481481481481
            },0)
          )
        },0),
        // polAggQ_plus as^3 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAggQ_plus as^3 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              46.8209425690629088271018497788
            },0)
          )
        },0),
        // polAggQ_plus as^3 LM^3
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAggQ_plus as^3 LM^3 NF^0
            ome_plusfunc_coeff<double>({
              -23.1111111111111111111111111111
            },0)
          ),
          ome_plusfunc<double>(
            // polAggQ_plus as^3 LM^3 NF^1
            ome_plusfunc_coeff<double>({
              1.77777777777777777777777777778
            },0)
          )
        },0)
      },0)
    },2);


  /**************** polAggQ, delta part ****************/

  const ome_as_const<double> polAggQ_delta = 
    // polAggQ_delta
    ome_as_const<double>({
      // polAggQ_delta as^0
      ome_logm_const<double>({
        // polAggQ_delta as^0 LM^0
        ome_nf_const<double>({
          1.
        },0)
      },0),
      // polAggQ_delta as^1
      ome_logm_const<double>({
        // polAggQ_delta as^1 LM^1
        ome_nf_const<double>({
          0.666666666666666666666666666667
        },0)
      },1),
      // polAggQ_delta as^2
      ome_logm_const<double>({
        // polAggQ_delta as^2 LM^0
        ome_nf_const<double>({
          -8.33333333333333333333333333333
        },0),
        // polAggQ_delta as^2 LM^1
        ome_nf_const<double>({
          10.6666666666666666666666666667
        },0),
        // polAggQ_delta as^2 LM^2
        ome_nf_const<double>({
          0.444444444444444444444444444444
        },0)
      },0),
      // polAggQ_delta as^3
      ome_logm_const<double>({
        // polAggQ_delta as^3 LM^0
        ome_nf_const<double>({
          53.795479857509342485574070622,11.1298666024369098879852541562
        },0),
        // polAggQ_delta as^3 LM^1
        ome_nf_const<double>({
          637.589919522142356864903381807,-20.9259259259259259259259259259
        },0),
        // polAggQ_delta as^3 LM^2
        ome_nf_const<double>({
          87.3258748052685663265589254066
        },0),
        // polAggQ_delta as^3 LM^3
        ome_nf_const<double>({
          0.296296296296296296296296296296
        },0)
      },0)
    },0);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAggQ{
    polAggQ_reg.get_view(),
    polAggQ_plus.get_view(),
    polAggQ_delta.get_view()
  };
}


/* C interface */

double ome_polAggQ_reg(double as, double LM, double NF, double x)
{
  return(ome::polAggQ_reg(as, LM, NF, x));
}

double ome_polAggQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::polAggQ_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_polAggQ_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::polAggQ_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_polAggQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::polAggQ_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_polAggQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::polAggQ_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_polAggQ_reg_min_power()
{
  return(ome::polAggQ_reg.min_power());
}

int ome_polAggQ_reg_max_power()
{
  return(ome::polAggQ_reg.max_power());
}

int ome_polAggQ_reg_coeff_as_min_power(int order_as)
{
  return(ome::polAggQ_reg[order_as].min_power());
}

int ome_polAggQ_reg_coeff_as_max_power(int order_as)
{
  return(ome::polAggQ_reg[order_as].max_power());
}

int ome_polAggQ_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAggQ_reg[order_as][order_LM].min_power());
}

int ome_polAggQ_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAggQ_reg[order_as][order_LM].max_power());
}

double ome_polAggQ_plus(double as, double LM, double NF, double x)
{
  return(ome::polAggQ_plus(as, LM, NF, x));
}

double ome_polAggQ_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::polAggQ_plus.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_polAggQ_plus_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::polAggQ_plus[order_as];
  return(coeff(LM, NF, x));
}

double ome_polAggQ_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::polAggQ_plus[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_polAggQ_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::polAggQ_plus[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_polAggQ_plus_min_power()
{
  return(ome::polAggQ_plus.min_power());
}

int ome_polAggQ_plus_max_power()
{
  return(ome::polAggQ_plus.max_power());
}

int ome_polAggQ_plus_coeff_as_min_power(int order_as)
{
  return(ome::polAggQ_plus[order_as].min_power());
}

int ome_polAggQ_plus_coeff_as_max_power(int order_as)
{
  return(ome::polAggQ_plus[order_as].max_power());
}

int ome_polAggQ_plus_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAggQ_plus[order_as][order_LM].min_power());
}

int ome_polAggQ_plus_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAggQ_plus[order_as][order_LM].max_power());
}

double ome_polAggQ_delta(double as, double LM, double NF)
{
  return(ome::polAggQ_delta(as, LM, NF));
}

double ome_polAggQ_delta_trunc_as(int trunc_order, double as, double LM, double NF)
{
  auto trunc = ome::polAggQ_delta.truncate(trunc_order);
  return(trunc(as, LM, NF));
}

double ome_polAggQ_delta_coeff_as(int order_as, double LM, double NF)
{
  auto& coeff = ome::polAggQ_delta[order_as];
  return(coeff(LM, NF));
}

double ome_polAggQ_delta_coeff_as_LM(int order_as, int order_LM, double NF)
{
  auto& coeff = ome::polAggQ_delta[order_as][order_LM];
  return(coeff(NF));
}

double ome_polAggQ_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF)
{
  return(ome::polAggQ_delta[order_as][order_LM][order_NF]);
}

int ome_polAggQ_delta_min_power()
{
  return(ome::polAggQ_delta.min_power());
}

int ome_polAggQ_delta_max_power()
{
  return(ome::polAggQ_delta.max_power());
}

int ome_polAggQ_delta_coeff_as_min_power(int order_as)
{
  return(ome::polAggQ_delta[order_as].min_power());
}

int ome_polAggQ_delta_coeff_as_max_power(int order_as)
{
  return(ome::polAggQ_delta[order_as].max_power());
}

int ome_polAggQ_delta_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAggQ_delta[order_as][order_LM].min_power());
}

int ome_polAggQ_delta_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAggQ_delta[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/polAggQ.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_POLAGGQ_H
#define LIBOME_POLAGGQ_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-polAggQ polAggQ
   * \brief Data objects for \f$\Delta A_{gg,Q}\f$
   * \{
   */
  /// Regular part of \f$\Delta A_{gg,Q}\f$
  extern const ome_as<double> polAggQ_reg;

  /// Plus part of \f$\Delta A_{gg,Q}\f$
  extern const ome_as_plus<double> polAggQ_plus;

  /// Delta part of \f$\Delta A_{gg,Q}\f$
  extern const ome_as_const<double> polAggQ_delta;

  /// Container for regular, plus and delta part of \f$\Delta A_{gg,Q}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAggQ;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-polAggQ polAggQ
 * \brief C interface functions for \f$\Delta A_{gg,Q}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$\Delta A_{gg,Q}\f$ truncated in \f$a_s\f$
double ome_polAggQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate plus part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_plus(double as, double LM, double NF, double x);
/// Evaluate plus part of \f$\Delta A_{gg,Q}\f$ truncated in \f$a_s\f$
double ome_polAggQ_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the plus part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_plus_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the plus part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate delta part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_delta(double as, double LM, double NF);
/// Evaluate delta part of \f$\Delta A_{gg,Q}\f$ truncated in \f$a_s\f$
double ome_polAggQ_delta_trunc_as(int trunc_order, double as, double LM, double NF);
/// Evaluate a given \f$a_s\f$ coefficient of the delta part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_delta_coeff_as(int order_as, double LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_delta_coeff_as_LM(int order_as, int order_LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the delta part of \f$\Delta A_{gg,Q}\f$
double ome_polAggQ_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF);

/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_reg_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of plus part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_plus_min_power();
/// Get maximum power in \f$a_s\f$ of plus part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_plus_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_plus_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_plus_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_plus_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_plus_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of delta part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_delta_min_power();
/// Get maximum power in \f$a_s\f$ of delta part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_delta_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_delta_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_delta_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_delta_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$\Delta A_{gg,Q}\f$
int ome_polAggQ_delta_coeff_as_LM_max_power(int order_as, int order_LM);

/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/polAgqQ.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/polAgqQ.h>

namespace ome
{

  /**************** polAgqQ, regular part ****************/

  const ome_as<double> polAgqQ_reg = 
    // polAgqQ_reg
    ome_as<double>({
      // polAgqQ_reg as^2
      ome_logm<double>({
        // polAgqQ_reg as^2 LM^0
        ome_nf<double>({
          // polAgqQ_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAgqQ_reg as^2 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAgqQ_reg as^2 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAgqQ_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    8.69135802469135802469135802469,-5.53086419753086419753086419753,0,-0.197530864197530864197530864198,
                    -0.0493827160493827160493827160494,0.0444444444444444444444444444444,0.0987654320987654320987654320988,
                    0.130511463844797178130511463845,0.149206349206349206349206349206,0.16008230452674897119341563786,
                    0.166114050558495002939447383892,0.169062049062049062049062049062,0.170006947784725562503340281118,
                    0.169633247411025188802966580744,0.168386111243254100396957539815,0.166561457355108148758942409736,
                    0.164359549915105470661026216582,0.161917875153169270816329639859,0.159331864778487872169789381118,
                    0.15666827577158961174555716466,0.153974013602496574632797543014,0.151282060609791702228677018593,
                    0.148615525962637055878180079057,0.145990453403662082182377340174,0.143417793359463391320527767784,
                    0.140904804212337752069434215977,0.138456058163648997905601444746,0.136074169742756581352842482419,
                    0.133760327544404104089763250453,0.131514684921305361638048014895,0.129336648632217909842599389811,
                    0.127225093040270185987195099182,0.12517851958353357009866166653,0.123195175743881239930788412325,
                    0.121273143863157551919162588132,0.119410407394069338399364571351,0.117604900188328814293048514275,
                    0.115854542985995079375726106782,0.114157270219196469588438132385,0.112511049470367347820695166496,
                    0.110913895352581173555925966289,0.109363879152865759863576562012,0.10785913525955697281610464578,
                    0.106397865153742421177654087936,0.104978339562349288661582874839,0.103598899231615625240721537182,
                    0.102257954673663607633031173618,0.100953985157619074018575772062,0.0996855371542113095872281095659,
                    0.0984512223945680952004838499267,0.0972497156666323511186224948057
                  },0)
                },0)
              ),
              // polAgqQ_reg as^2 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAgqQ_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAgqQ_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    5.90332264817552551888796215566,5.63486542798878399703474379328,0.0470764691436064760010052529627,
                    -1.27933812347239813718719569111,4.30506971196016973481816565802,-9.98214674572271478412414793511,
                    20.8371192889638073547948356136,-41.7400613099485642820344866387,82.0591611148703384614901878341,
                    -159.858187701768359496067722839,310.019061024309505877972351406,-599.977555192145106742694268083,
                    1160.2416243527110374960671481,-2243.63853172721254223534444754,4340.44206244581551728657730929,
                    -8402.28182824085399064781501034,16277.9876006328064402892768225,-31562.6493465471992874813117733,
                    61252.9163635642923428652819428,-118976.456148258593690360012173,231296.924778808509810049314243,
                    -450031.450211829951553676362935,876329.326735356074688136095111,-1.70777007871103415836576271465e6,
                    3.33053995928681364607726513895e6,-6.49993019177154349593934990887e6,1.26939681890968084550564489487e7,
                    -2.48065926556230840460110183657e7,4.85070324572140416057534500022e7,-9.4906875981840687601582389175e7,
                    1.85795061615522984360487154591e8,-3.63917503839401578891774670345e8,7.13170569211656076489277914862e8,
                    -1.39828459024432815569768965949e9,2.74283700702771305166135291303e9,-5.38267086585161195064982003039e9,
                    1.05677051200133113086887502377e10,-2.07558589878165441734155213062e10,
                    4.07821842227887567896398404849e10,-8.01609776966157066253033885002e10,
                    1.57620132038829935476445036205e11,-3.10034699674025833159121694834e11,
                    6.10032509107169308398665623617e11,-1.20069903809863404315929274224e12,
                    2.36400615872070959993249230721e12,-4.65576804358108329588883029922e12,
                    9.17186499410519311183369458454e12,-1.80735348877806368961099423542e13,3.5624063248165185932061100586e13,
                    -7.0235179468331165565342253914e13,1.3850741440822500659775310205e14
                  },0)
                },0)
              ),
              // polAgqQ_reg as^2 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAgqQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAgqQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    5.53086419753086419753086419753,3.16049382716049382716049382716
                  },0),
                  // polAgqQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    2.96296296296296296296296296296,-0.592592592592592592592592592593
                  },0),
                  // polAgqQ_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    0.888888888888888888888888888889,0.888888888888888888888888888889
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAgqQ_reg as^2 LM^1
        ome_nf<double>({
          // polAgqQ_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAgqQ_reg as^2 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAgqQ_reg as^2 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAgqQ_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    4.74074074074074074074074074074,-5.92592592592592592592592592593,0,-0.592592592592592592592592592593,
                    -0.592592592592592592592592592593,-0.533333333333333333333333333333,-0.474074074074074074074074074074,
                    -0.42328042328042328042328042328,-0.380952380952380952380952380952,-0.345679012345679012345679012346,
                    -0.316049382716049382716049382716,-0.290909090909090909090909090909,-0.26936026936026936026936026936,
                    -0.250712250712250712250712250712,-0.234432234432234432234432234432,-0.220105820105820105820105820106,
                    -0.207407407407407407407407407407,-0.196078431372549019607843137255,-0.185911401597676107480029048656,
                    -0.17673814165042235217673814165,-0.168421052631578947368421052632,-0.160846560846560846560846560847,
                    -0.15392015392015392015392015392,-0.147562582345191040843214756258,-0.141706924315619967793880837359,
                    -0.136296296296296296296296296296,-0.131282051282051282051282051282,-0.126622348844571066793289015511,
                    -0.122281011169900058788947677837,-0.11822660098522167487684729064,-0.114431673052362707535121328225,
                    -0.110872162485065710872162485066,-0.10752688172043010752688172043,-0.104377104377104377104377104377,
                    -0.101406219053277876807288571994,-0.0985994397759103641456582633053,-0.0959435626102292768959435626102,
                    -0.0934267600934267600934267600934,-0.0910384068278805120910384068279,-0.0887689308741940320887689308742,
                    -0.0866096866096866096866096866097,-0.0845528455284552845528455284553,-0.0825913021034972254484449606401,
                    -0.0807185923464993232435092900209,-0.0789288231148696264975334742777,-0.0772166105499438832772166105499,
                    -0.0755770263016639828234031132582,-0.0740055504162812210915818686401,-0.0724980299448384554767533490938,
                    -0.0710506424792139077853363567649,-0.0696598639455782312925170068027
                  },0)
                },0)
              ),
              // polAgqQ_reg as^2 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAgqQ_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAgqQ_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    1.63654837034695834977476201889,7.01695817282389815910910060519,-3.55555555555555555555555555556,
                    7.11111111111111111111111111111,-11.8518518518518518518518518519,19.9111111111111111111111111111,
                    -34.1333333333333333333333333333,59.5978835978835978835978835979,-105.650793650793650793650793651,
                    189.62962962962962962962962963,-343.861728395061728395061728395,628.880808080808080808080808081,
                    -1158.46464646464646464646464646,2147.19088319088319088319088319,-4000.97680097680097680097680098,
                    7489.82857142857142857142857143,-14078.1037037037037037037037037,26557.0718954248366013071895425,
                    -50258.5446623093681917211328976,95387.0305393112410656270305393,-181507.892397660818713450292398,
                    346196.520634920634920634920635,-661727.6151996151996151996152,1.26731715063680281071585419412e6,
                    -2.43148057971014492753623188406e6,4.67276534518518518518518518519e6,-8.99373493606837606837606837607e6,
                    1.73348632554605887939221272555e7,-3.3455800512639623750734861846e7,6.4647838336070060207991242474e7,
                    -1.25064181799233716475095785441e8,2.42201262092234169653524492234e8,-4.69521514437275985663082437276e8,
                    9.11053668848484848484848484848e8,-1.76936660243216478510596157655e9,3.43918202899122315592903828198e9,
                    -6.6901501160973544973544973545e9,1.30239115068561895228561895229e10,-2.53720084803692113165797376324e10,
                    4.94607120007197480881691408007e10,-9.64813622094039886039886039886e10,
                    1.88317438686837940379403794038e11,-3.67780892914620209059233449477e11,7.1866688405883007259751445798e11,
                    -1.40506066598577401926239135541e12,2.74840886350472188552188552189e12,
                    -5.37869520713867611379495437466e12,1.05310814598292511049439819098e13,
                    -2.06281897825776264775413711584e13,4.04234660431025245653817082389e13,
                    -7.92470138512359386848072562358e13
                  },0)
                },0)
              ),
              // polAgqQ_reg as^2 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAgqQ_reg as^2 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAgqQ_reg as^2 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    5.92592592592592592592592592593,-1.18518518518518518518518518519
                  },0),
                  // polAgqQ_reg as^2 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    3.55555555555555555555555555556,3.55555555555555555555555555556
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAgqQ_reg as^2 LM^2
        ome_nf<double>({
          // polAgqQ_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAgqQ_reg as^2 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAgqQ_reg as^2 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAgqQ_reg as^2 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    3.55555555555555555555555555556,-1.77777777777777777777777777778
                  },0)
                },0)
              ),
              // polAgqQ_reg as^2 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAgqQ_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAgqQ_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    2.66666666666666666666666666667,1.77777777777777777777777777778
                  },0)
                },0)
              ),
              // polAgqQ_reg as^2 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAgqQ_reg as^2 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAgqQ_reg as^2 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    1.77777777777777777777777777778,1.77777777777777777777777777778
                  },0)
                },0)
              )
            }
          )
        },0)
      },0),
      // polAgqQ_reg as^3
      ome_logm<double>({
        // polAgqQ_reg as^3 LM^0
        ome_nf<double>({
          // polAgqQ_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAgqQ_reg as^3 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -744.425521634393592482603836092,977.700557180954904219384481131,-116.137095607190577845886756126,
                    19.8040407024258884448928138671,12.2152557672605736443035516062,-4.69104435126880385822818380776,
                    26.1844106809194849455403122834,-14.0639889173307106511204153861,30.4559294601099604011891180192,
                    -17.4241201265269502306278852076,31.1239246524827564591389100812,-18.5563943285628961503553471613,
                    30.4691432216438143449990143822,-18.7543638911170995364463096086,29.335072972468595385535193091,
                    -18.5324519309139745767344970607,28.0574665677167283121285412115,-18.1187323253903341572727847147,
                    26.7761686400951238941910569376,-17.6220654085566930437774880513,25.5492827673479126005318883795,
                    -17.0969187800031664060968348282,24.3988858412035825460880362467,-16.5712002945974861167069603401,
                    23.3307008624356086146010194258,-16.0591822194173042523159987113,22.343034177560260228978592504,
                    -15.5678808792969481063866449895,21.4309905733054249024084077971,-15.1003610758568924120308260408,
                    20.5885025218802255692784414286,-14.6575135622918794909030113049,19.8093075287979756312200208712,
                    -14.2390393672220464505026849443,19.0874051943460931621367695555,-13.8440065786999841262124879863,
                    18.4172528785931251642215520192,-13.4711695677834371854452107746,17.7938298283570927613604533819,
                    -13.1191529350336538081268202304,17.2126363092246919508816284795,-12.7865569282142389978044016632,
                    16.6696622777781672112937218865,-12.4720166252909034716258310473,16.1613435622086798938136306036,
                    -12.1742336553036898170441079701,15.6845147938208625642623293029,-11.891991561897046382900649814,
                    15.2363636859745068765095550153,-11.624161470026881958275033383,14.8143887754686290032542684938
                  },0),
                  // polAgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -139.287661066306296124977882421,-609.405929871496437385730562894,40.6913580246913580246913580247,
                    11.0735279457805975007142710051,8.45357202675106466731052178143,12.4542113651943072979679467853,
                    6.14238131521308170128120672742,14.7067544032919936668890095958,3.72363061301348047570950366824,
                    15.9486775252533462098798037063,1.99031075212662927889387475504,16.5460710494148893006087233558,
                    0.778014301713367770791277943651,16.7717298146946449149959066292,-0.0841286591214984577230687987111,
                    16.7819273204736685609178769318,-0.710673696236070330063450111993,16.6656129205356422510498537658,
                    -1.17505522135266140414560680273,16.4747578091282752997367378363,-1.52493565785909097147092329132,
                    16.2406084976589912678367756876,-1.79202165731211460850585820319,15.98241666271587342251653727,
                    -1.99796253845754669437519122364,15.7122677284918530814776736635,-2.15790678278237845857372407656,
                    15.4378428453523347649230680447,-2.28269128915441456422800188946,15.1640500979828399848103272963,
                    -2.38022313364750016806883466068,14.8940160476498486361670989678,-2.45637382804345069162857502235,
                    14.6297039499978210360818478123,-2.51557195096644375346686763792,14.3723078359118338025854319356,
                    -2.56120456778447749170268787316,14.1225085722862988282432393119,-2.59589461745650639445671509815,
                    13.880642994801912732628881831,-2.6216961076195331562606388462,13.6468171859079036400369719267,
                    -2.64023376386941480849266347487,13.4209832229323039401664594112,-2.65280445777348310377152742033,
                    13.2029916588141395009102174556,-2.6604518960699175938439253904,12.9926276585467858627977501795,
                    -2.66402231772487348775838740393,12.7896359946242105632709193171,-2.66420651149479709734461292061
                  },0),
                  // polAgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    94.4311852153802471913381020401,131.779344274743306811237668981,2.86419753086419753086419753086,
                    -6.37311385459533607681755829904,1.10507544581618655692729766804,-5.07555555555555555555555555556,
                    -0.52536939055457573976092494611,-4.056801321351585901850452115,-1.07367094986142605190224237843,
                    -3.37776253619875019051973784484,-1.27768676377729875672262503538,-2.89998454968151937848907545877,
                    -1.34726083659865926981527430461,-2.54609277676704077463811556879,-1.35778917415059051200687342323,
                    -2.27321100481594308754802581963,-1.3407615040222157142999554038,-2.05610961901811575014189393274,
                    -1.31071600817844765104516002544,-1.87905463811782565131173819887,-1.2748337328848979492616448784,
                    -1.73173987555251171808906013699,-1.23681940841427431523794133281,-1.60713365447448007851624983575,
                    -1.1986281782687802617967058189,-1.50027261857467109158428961204,-1.16129227974433538675312366541,
                    -1.40755167213655866431505974053,-1.12534021713319252260040325034,-1.32628771848971651615739750263,
                    -1.09101920097566157059160781922,-1.25444156900045887682076762995,-1.05841752184417586318284650206,
                    -1.19043493781855630047947422598,-1.02753379677406247171625195051,-1.13302661951958899770234122033,
                    -0.998316990736887771279859597541,-1.08122664290575285400100631978,-0.970689883553628413987097980044,
                    -1.03423545716840581140685031558,-0.944562931520687486381754719336,-0.991400016916793181221535126751,
                    -0.9198424474634232726631911871,-0.952181521049654529785466003031,-0.896435370093238268488102776269,
                    -0.916131343671893857497688907317,-0.874251964771170399223068319546,-0.882872823934532112983104976022,
                    -0.853207262892387018269062143487,-0.852087312324152735833019785943,-0.833221732393820629893615597336
                  },0),
                  // polAgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    24.4718792866941015089163237311,-8.84499314128943758573388203018,0,0.592592592592592592592592592593,
                    0.395061728395061728395061728395,0.533333333333333333333333333333,0.316049382716049382716049382716,
                    0.42328042328042328042328042328,0.253968253968253968253968253968,0.345679012345679012345679012346,
                    0.210699588477366255144032921811,0.290909090909090909090909090909,0.179573512906846240179573512907,
                    0.250712250712250712250712250712,0.156288156288156288156288156288,0.220105820105820105820105820106,
                    0.138271604938271604938271604938,0.196078431372549019607843137255,0.123940934398450738320019365771,
                    0.17673814165042235217673814165,0.112280701754385964912280701754,0.160846560846560846560846560847,
                    0.102613435946769280102613435947,0.147562582345191040843214756258,0.0944712828770799785292538915727,
                    0.136296296296296296296296296296,0.0875213675213675213675213675214,0.126622348844571066793289015511,
                    0.081520674113266705859298451891,0.11822660098522167487684729064,0.0762877820349084716900808854832,
                    0.110872162485065710872162485066,0.0716845878136200716845878136201,0.104377104377104377104377104377,
                    0.0676041460355185845381923813296,0.0985994397759103641456582633053,0.0639623750734861845972957084068,
                    0.0934267600934267600934267600934,0.0606922712185870080606922712186,0.0887689308741940320887689308742,
                    0.0577397910731244064577397910731,0.0845528455284552845528455284553,0.0550608680689981502989633070934,
                    0.0807185923464993232435092900209,0.0526192154099130843316889828518,0.0772166105499438832772166105499,
                    0.0503846842011093218822687421721,0.0740055504162812210915818686401,0.0483320199632256369845022327292,
                    0.0710506424792139077853363567649,0.0464399092970521541950113378685
                  },0),
                  // polAgqQ_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    2.8971193415637860082304526749,-0.362139917695473251028806584362
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAgqQ_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    88.6394597070406022231175207632,-75.0472185684877273431712412323,155.368674529304021009617147486,
                    257.651396457902973416773951368,968.474837235172691257718020456,935.714998867960372128649403568,
                    3190.92824378279765990515775051,3065.3523096604126456447134734,10696.4515357094862002197519727,
                    10559.1844471922817838938350772,36989.5346319482467720170107298,37838.1937973472359775719885034,
                    131111.938195583765229099702853,139221.05323357631327916884715,473479.346137725801119005200058,
                    521459.967037317279542801066622,1.7343741313778714507959005874e6,1.97749771705919636731573236102e6,
                    6.42399178143487306029890356568e6,7.56598583487344247546933672982e6,2.40050616944625337842690233788e7,
                    2.91378427066156041813666804034e7,9.03461089589263559217608920723e7,1.12771658054910705280826478339e8,
                    3.42039992335581566015069494647e8,4.3813486846149297354239240444e8,1.30131938788550976145558821161e9,
                    1.70738657195493095572027875164e9,4.97165452342065920415800830014e9,6.66984073628665180225819839577e9,
                    1.9061896861341171830285445111e10,2.61075529312680650654214457702e10,7.33108654251875839511825626825e10,
                    1.02361589417705341918887199012e11,2.82706229510736037872777076457e11,4.018962676506959865737916394e11,
                    1.09276063789252068542151960026e12,1.57981844579529007160072981012e12,4.23271287034638954332798716713e12,
                    6.21648517185277720090170589909e12,1.64254373082296488794397863533e13,2.4483253917677698406812757513e13,
                    6.38461654012308522795926650874e13,9.65011418945334421776606261026e13,2.48542176058293761640000543078e14,
                    3.80623546244919205455927814712e14,9.68836499075878436471459614002e14,1.50219400526430751960195683007e15,
                    3.78122082818646309369867262979e15,5.93193020479760801853479051938e15,1.47739870743001589044870608864e16
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    92.6801094713396974443205367092,91.5248014983269051214734237477,-125.7319084961240579830657206,
                    -0.310330043906283421992119572893,21.5326499992380561996469531369,25.8671026052225212887497098869,
                    25.9208947731791479239951306799,24.7932681842312431411209084786,23.3954868104045536994164511926,
                    22.0195780268879191784819860343,20.7553920266444650908984519642,19.6222008095797597048620114475,
                    18.6146514415853341961119106106,17.71972189895022824973099304,16.9230660814281815578240651867,
                    16.2112887379714719508621905928,15.572627728798737880171953331,14.9970215691186181506935697669,
                    14.4759569874950327203369662273,14.0022558724376518106386614589,13.5698637916447715254697032119,
                    13.1736618248402603333655212239,12.8093068529196662804341470625,12.4730989870817646431323774145,
                    12.1618726622111540510973970447,11.8729075355784329333879935571,11.6038556302992138288580884481,
                    11.3526816734783455903908201618,11.117614107809703002448999913,10.897104730125912644057107159,
                    10.6897953108249225286646940265,10.4944898754930260945095670118,10.310131593358363394256342122,
                    10.1357834271955189448080156609,9.97061186610949965685589025676,9.81387319498971644752986959421,
                    9.664901859524932682089544623,9.5231005692746504575690165661,9.38793184796749871730872330535,
                    9.25891079353264433623046906961,9.13559885317792221565557633353,9.01759845330809270756012563299,
                    8.90454835194998360921238450792,8.79611960396748772093590526949,8.69201204776810674415931614376,
                    8.59195123725834166198256856574,8.49568575515667715590497876197,8.40298485394224450521919782941,
                    8.31363637911944121669362680755,8.22744493644480825868906026902,8.14423027055720608833065995045
                  },0),
                  // polAgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    0.549559988524784693974553614584,48.2634484935268555815733963466,67.2147315841737272671559203297,
                    33.3758737791453329424708631587,27.2070261968722083019229285633,24.7415952284289760054921812542,
                    23.108982701909047192269329049,21.793773838917853741802833098,20.6645316942174464462017615704,
                    19.6716877015552085898945724963,18.7882121609384045127843351218,17.9955815477008393652307906747,
                    17.2797167717051611618226437688,16.6294435894762165707849535546,16.0357081427616466146767016694,
                    15.4910802080623291080916214875,14.9894010375073765479474294551,14.5255210012751805845863379173,
                    14.0950996562063490991404019035,13.6944513986890905489046041073,13.3204251247794315681488724348,
                    12.9703095569325344845000366412,12.6417581133002362972343181098,12.3327287805508838914083563818,
                    12.0414356020654829283983364151,11.7663092344485134215990776491,11.5059646429268713196478430539,
                    11.2591744622464334905552994103,11.0248468886028334748569666182,10.8020072219077134647967544735,
                    10.5897823692064588742365067506,10.3873877657800327762238842871,10.1941162822359900496731120858,
                    10.0093287723088535091829466776,9.83244598340925752288333997675,9.66294160478454504683027079623,
                    9.50033626988674744608256445069,9.34419236272905232851648515044,9.19410950456114647449870070269,
                    9.04972061855667623402942446214,8.91068848748933514165792026957,8.77670273342892171791806043205,
                    8.64747715997402053793391551663,8.52274740696706819459150641665,8.40226887541277371558456223034,
                    8.28581488675925479616012542351,8.17317504605409325330441184029,8.06415378295493529884665676483,
                    7.95856904831644153198494326116,7.85625114722112310744987927372,7.75704169197490489646512174799
                  },0),
                  // polAgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    9.99916115654535827084213531963,32.8139759713601730856569501344,-0.0493827160493827160493827160494,
                    9.2016460905349794238683127572,10.016460905349794238683127572,9.61481481481481481481481481481,
                    9.01728395061728395061728395062,8.43557571176618795666414714034,7.91302595112118921642731166541,
                    7.4521697476429986718052561674,7.04601650445271844448799181309,6.68634667988203341738695274049,
                    6.36581776289969331495706355415,6.07832583862973226695923751954,5.81889796541811193825845840498,
                    5.58349061742359802324528955922,5.36879949040442867603361430522,5.17210388682899255755849373689,
                    4.99114511186221497070600691715,4.82403271088564569179687221706,4.66917218079458044696217527677,
                    4.52520892267841339867811275088,4.39098443961820466063843372236,4.26550180496746415196898835511,
                    4.14789820092575603738823821847,4.03742289596049884808154452142,3.9334194433697351921497767127,
                    3.83531118448916562193188936394,3.74258936058741618480306483437,3.6548033002573828195559398449,
                    3.57155227029809563196533018714,3.49247866912366277518307395836,3.41726231073259119116947369043,
                    3.34561559999972066858463110354,3.27727944067055516163980519489,3.21201974896095241078493297244,
                    3.1496244703036142803787745364,3.08990101616910787900857333923,3.03267405323939188745403733737,
                    2.97778358943917686291228323834,2.92508331112568963780944360213,2.87443913362679297595734869769,
                    2.82572793370453175486818236987,2.77883643771753575930284465229,2.73366024350317552890363922315,
                    2.69010295748782494307738109544,2.6480754314093474445674788105,2.60749508541706334130394685161,
                    2.56828530629384720041209687638,2.53037491119667944274991379746,2.49369766869522130091748193517
                  },0),
                  // polAgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -2.01920438957475994513031550069,6.8696844993141289437585733882,6.41975308641975308641975308642,
                    1.59122085048010973936899862826,0.521262002743484224965706447188,0.148148148148148148148148148148,
                    -0.0109739368998628257887517146776,-0.0862237899274936311973349010386,-0.123456790123456790123456790123,
                    -0.141746684956561499771376314586,-0.149977137631458619112940100594,-0.152637485970819304152637485971,
                    -0.152138670657189175707694226213,-0.149836446132742429038725335022,-0.14652014652014652014652014652,
                    -0.142661179698216735253772290809,-0.138545953360768175582990397805,-0.134350036310820624546114742193,
                    -0.130181016165039403964603674117,-0.126104011744037734940918826559,-0.122157244964262508122157244964,
                    -0.11836174799137762100725063688,-0.114727522134929542336949744357,-0.111257502561850387937344459084,
                    -0.107950140156259318900220671557,-0.104801097393689986282578875171,-0.101804368471035137701804368471,
                    -0.0989530207637203521977184528625,-0.0962396847170509721950051168158,-0.0936568752660706683695189442316,
                    -0.0911971997540324487961780426659,-0.0888534890924377184831187220673,-0.0866188769414575866188769414576,
                    -0.0844868437461030053622646215239,-0.0824512371353329958994447011876,-0.08050627658470795725697686482,
                    -0.0786465477823502514860539551898,-0.076866990447237360817607731188,-0.0751628821804260400751628821804,
                    -0.0735298201185140756290853756741,-0.0719637015933312229608525904822,-0.0704607046070460704607046070461,
                    -0.0690172686559317092289088675719,-0.0676300762433406705585861485948,-0.0662960352882833502988541748232,
                    -0.0650122625431267406576048551357,-0.063776068070217291902745472257,-0.0625849407841390573428809629858,
                    -0.0614365350377958730992615941395,-0.060328658212256095853979451863,-0.0592592592592592592592592592593
                  },0),
                  // polAgqQ_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^4
                  ome_x<double>({
                    -0.411522633744855967078189300412,-0.411522633744855967078189300412
                  },0)
                },0)
              )
            }
          ),
          // polAgqQ_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAgqQ_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAgqQ_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    5.47430092005729574572567853946,-5.1075208303990182432332096401,0,-0.79012345679012345679012345679,
                    -0.921810699588477366255144032922,-0.849382716049382716049382716049,-0.741838134430727023319615912209,
                    -0.638839898099157358416617675877,-0.54885361552028218694885361552,-0.472245084590763603109282121628,
                    -0.407373440459860212946632699719,-0.352316818983485650152316818983,-0.305347418927665841246088159668,
                    -0.265027711200550706723546229719,-0.230193886066901939917812933686,-0.199911523057907537625350676497,
                    -0.173430342862441627873726639159,-0.15014553002414813806036961966,-0.129566695121904860121134285121,
                    -0.111293594151046423703374722899,-0.094997311430649678229411877257,-0.080405699511114516622892812875,
                    -0.0672920849797082007728685916767,-0.055466466845864084730969579817,-0.0447686176988573993368509417718,
                    -0.0350626419994036731794508423974,-0.0262326556134811165303374419894,-0.0181793330549959844155465839791,
                    -0.0108171303725167485400156448277,-0.00407203746679862326053040857171,
                    0.00212025209435219695254891222534,0.00781583996750686269317297801942,0.0130638574271195946803270303715,
                    0.017907487336950826315022516906,0.0223848145459613336973086934576,0.0265295369379739506078681437974,
                    0.0303715627122578817986532840609,0.0339375143068133941735764734824,0.0372511553420736260593909494426,
                    0.0403337537944770797067918976623,0.0432043921074708437294072445903,0.0458802329613590335926422139081,
                    0.0483767478386206517751027425073,0.0507079142505293198534271884442,0.0528863864670417382524358034035,
                    0.0549236437632106877841364472578,0.056830119521653526237383127101,0.058615313980545554685049662861,
                    0.0602878929656643658580421607872,0.0618557745738612065577705241253,0.0633262054686930119157167038213
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAgqQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    2.71726866344815527305947141037,6.70142818254632908085094409686,-5.26665863920402052885634406197,
                    10.4914715280581686346006834546,-16.6189452143320581585056737405,25.3575606340809684994844958662,
                    -38.567748046801696749288661366,58.6899151841397833461119131471,-89.0526235164755805846379843184,
                    133.883282170435676745821914272,-197.598588073723782315505584479,282.20222318907203052075084464,
                    -380.053278168400101550492376664,455.885835774908935643918456872,-404.713758765821229670711005888,
                    -43.0944724722643736120198819178,1530.50246273341393552276295799,-5524.3093761384062970933388355,
                    15274.5453744671705899661290946,-37836.3443410271818038865293792,88295.9365865861732816893046371,
                    -198545.215320946461735992499746,435402.335824498040429838277846,-937865.865678690707500176775815,
                    1.99341906874404076636128708877e6,-4.1938226252492297133448256214e6,8.75234316570316937272355154977e6,
                    -1.81482037816923874198321503166e7,3.74331622883287390288474520386e7,-7.68758869809365679404954333482e7,
                    1.57305727950824598845420969859e8,-3.20896965246482673423919063841e8,6.52906707872659085896156392276e8,
                    -1.32544619821899028406054891395e9,2.68553622432652075292017631803e9,-5.43210208098583117005385940036e9,
                    1.09714755218701403898819945748e10,-2.21309580158144172977193524152e10,
                    4.45902222232395962683127319578e10,-8.97511313187925805599629170492e10,
                    1.80488620292822120413567728878e11,-3.62669863169682457646636801466e11,7.2821815727625345500293259107e11,
                    -1.46127490413623776663739999284e12,2.93056117678968743883946884671e12,
                    -5.87411978859348238247821959428e12,1.17687344850659168782690863538e13,
                    -2.35684505246299962365712823394e13,4.71806366791518935389384902015e13,
                    -9.44155226441176418098227376549e13,1.8887895156153417560938357334e14
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAgqQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    5.1075208303990182432332096401,0.366780089658277502492468899359
                  },0),
                  // polAgqQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    0.79012345679012345679012345679,3.95061728395061728395061728395
                  },0),
                  // polAgqQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -1.97530864197530864197530864198,0.395061728395061728395061728395
                  },0),
                  // polAgqQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.395061728395061728395061728395,-0.395061728395061728395061728395
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAgqQ_reg as^3 LM^1
        ome_nf<double>({
          // polAgqQ_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAgqQ_reg as^3 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -548.15292586051635890406294221,600.303118669422871382342711843,-116.345679012345679012345679012,
                    31.5895335315026391513171398296,-61.4482618185176947124578956925,34.6861061042783011621113517725,
                    -50.0499998638172631857721450582,29.5749643951269744484305432378,-40.2267743254022661133688680808,
                    25.1118317393349807994531103103,-33.1730035116243072199166167848,21.6837759749650694646307260611,
                    -28.0517398996288183531356626626,19.0466919605326598071549486346,-24.2145399428929259175420509895,
                    16.9762324103753252300623561484,-21.2507016171944951464093420586,15.3146036023609211817398388007,
                    -18.9008506681390484812751543482,13.9542943330904985425035475078,-16.996436551261173438709785346,
                    12.8212317484293421635923487007,-15.4242626782362235638053529697,11.8632801714982609887738024284,
                    -14.1059103447034065259042321063,11.0428948631406573637203612417,-12.9855230200259619735205235963,
                    10.3324429612969761437564265032,-12.0223283412497516950686421948,9.71117711976706142278028682358,
                    -11.1859167802056994831573572865,9.16323709363638098145540098675,-10.4531733483259829690827128429,
                    8.67630120266695270470062466696,-9.80623031848280961873776024952,8.24065706330248753886247187904,
                    -9.2310682918673319760612247237,7.84854853800004560554793577672,-8.71653955621198672434870133251,
                    7.49370839455588679910782674961,-8.25367293710924308569440463282,7.17101824210518027752873379211,
                    -7.83517027716204175224207935716,6.87625726908731599876970799757,-7.45503588648157516057287085612,
                    6.60591397298931601168470004102,-7.10829988511825697538122024037,6.35704326196727937911419553612,
                    -6.79080890733213147526254382451,6.12715670195881207021445491365,-6.4990658439987410402067975407
                  },0),
                  // polAgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -35.3556774329819581352365535437,-476.676898412403841224907096465,36.7407407407407407407407407407,
                    1.11934156378600823045267489712,3.19341563786008230452674897119,-14.3419259259259259259259259259,
                    3.59250323339212228101116990006,-18.4783020792091086875667374534,3.77945506244825972717129179714,
                    -19.1879439109891784788904130468,3.7272207396322622660071219742,-18.8177533540839325963292905442,
                    3.58518432898598187854386201494,-18.0958534926976741572402321909,3.41670086232337168214477718161,
                    -17.2801109376891689816859884887,3.24684318803926647063901965863,-16.4685705460393363236161255023,
                    3.08525807617923803203727602805,-15.6984901829972168003903064683,2.93522722403619121542331065242,
                    -14.9822984315986850333922496121,2.79735567530951458551534520673,-14.3219329242938505333147596204,
                    2.67114018547748864706690678011,-13.7149460922936203293960431903,2.55565854952675151535119698338,
                    -13.1572163886174978447864941027,2.44987675108878264467476437423,-12.6441739866986585469093744106,
                    2.35278365361978271838294365214,-12.171347933538264894360131251,2.26344597494751663569927477071,
                    -11.7345947993544463628163657966,2.18102613153454714103049377056,-11.3301762673758711912044769051,
                    2.10478306145227998683830683579,-10.9547659312874835318112586646,2.03406568475507066845320452792,
                    -10.6054245210911928318112836551,1.96830365797220739805514730351,-10.2795628452556989164629074551,
                    1.90699763410504537949326417615,-9.97490183491737207562996185282,1.84971002922698141096433206894,
                    -9.68943408638758505399874482222,1.79605669690546831804738309304,-9.4213887733177053315576509495,
                    1.74569961847311979186754129163,-9.1692005336432999418003969746,1.69834057948472152093983893285
                  },0),
                  // polAgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    107.456790123456790123456790123,91.1604938271604938271604938272,0,-2.56790123456790123456790123457,
                    4.54320987654320987654320987654,-2.31111111111111111111111111111,3.63456790123456790123456790123,
                    -1.83421516754850088183421516755,2.92063492063492063492063492063,-1.4979423868312757201646090535,
                    2.42304526748971193415637860082,-1.26060606060606060606060606061,2.06509539842873176206509539843,
                    -1.08641975308641975308641975309,1.79731379731379731379731379731,-0.953791887125220458553791887125,
                    1.59012345679012345679012345679,-0.849673202614379084967320261438,1.42532074558218349068022270637,
                    -0.765865280485163526099198613818,1.29122807017543859649122807018,-0.697001763668430335097001763668,
                    1.18005451338784672118005451339,-0.639437856829161176987263943786,1.08641975308641975308641975309,
                    -0.590617283950617283950617283951,1.0064957264957264957264957265,-0.548696844993141289437585733882,
                    0.937487752302567117381932196747,-0.512315270935960591133004926108,0.877309493401447424435930183057,
                    -0.480446037435284747112704101951,0.824372759856630824372759856631,-0.452300785634118967452300785634,
                    0.777447679408463722189212385291,-0.427264239028944911297852474323,0.735567313345091122868900646678,
                    -0.404849293738182627071515960405,0.697961119013750592697961119014,-0.384665367121507472384665367122,
                    0.664007597340930674264007597341,-0.36639566395663956639566395664,0.633199982793478728438078031574,
                    -0.349780566834830400721873590091,0.605120977214000469814423302795,-0.334605312383090160867938645716,
                    0.579423868312757201646090534979,-0.320690718470551958063521430774,0.555818229577094825321775676386,
                    -0.307886117409926933736457545981,0.534058956916099773242630385488
                  },0),
                  // polAgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    27.2592592592592592592592592593,4.14814814814814814814814814815
                  },0),
                  // polAgqQ_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    2.37037037037037037037037037037,-1.18518518518518518518518518519
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAgqQ_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -28.9395686878162945734222386895,44.3726437951110823665951087016,-30.6675493785438267172995015794,
                    351.543736610301260103392330316,279.569517685288362707065285241,1144.15133142318643581896768429,
                    933.150909015182704822130000663,3343.34971823120996066851466468,2997.16725855975214385425379603,
                    10162.2857921928043675822601953,9952.40165436156219357545182842,32239.8173710012734844936490239,
                    34204.3677535774260382445322554,105938.622949996261841252195513,120905.679247397950658082898827,
                    358036.677498378848730491758813,436939.590625083727716072391679,1.2378315022727850653256574885e6,
                    1.60668655007796904340479273458e6,4.35985753240327173160528942602e6,5.98935867350146254484382026971e6,
                    1.55950953743433082472147966497e7,2.25708408185086005262680841914e7,5.65112123829313770791311438737e7,
                    8.58015701925273930669825211422e7,2.07040908981247490046218561644e8,3.2847104905199538644273371192e8,
                    7.6570246897532357566350999713e8,1.26470004924126084602291029661e9,2.85481768844741466696902946088e9,
                    4.89239903894132949564084325977e9,1.0718655957585391895077480485e10,1.89997466624235399577629236715e10,
                    4.04903817103389664209860045164e10,7.40259617727798073303501077598e10,1.53773180805154852166044613851e11,
                    2.89204021441653420871999544227e11,5.86737959981830017533738472627e11,1.13246622051794104271734404835e12,
                    2.24802647694353320094748428149e12,4.44321410493024195529853865856e12,8.64460480474297016342409240107e12,
                    1.74621377729807566323882140448e13,3.33500600035132956034832541433e13,6.8726497838284429473548851477e13,
                    1.29033062558320717188481183765e14,2.70827783327508882500477365282e14,5.00522550264844811449468968281e14,
                    1.06839982002560825711579677395e15,1.94601889526783677239034593499e15,4.21877747070198323763482713082e15
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAgqQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    98.5876943363953360247268812631,-62.6631564504250264641896699144,-48.0258461652223734316567220738,
                    0.933268214171087838491274238663,13.0388578708375073633397540575,16.2961588989720375969444790221,
                    16.5751241662128694437424862308,15.8113162984039401761399280773,14.7217021503350348121212608397,
                    13.5855679540282137251572109315,12.5102100433575013159618057332,11.5319002332338927482351343091,
                    10.6572053423739364034700821215,9.8806912410351405260220597843,9.19267276427389772606988383007,
                    8.58258900787096071661324245607,8.04040898573920716782912481259,7.55714432004682028652271419361,
                    7.12496300182709145067263520392,6.73713372855725167522273220814,6.38790728702503300916716926454,
                    6.0723833666385809034579327014,5.78638362441593564567294418398,5.52633882874358131864615492701,
                    5.28919193183699927129128970723,5.07231632543240666277339731942,4.87344755204456885143846168605,
                    4.69062651060123800351127967778,4.52215228883924506381091274521,4.36654297258234244886356004928,
                    4.2225030291049400431147242715,4.08889609662445686222481726096,3.96472221876664691840213442085,
                    3.84909873793820103110921025031,3.74124420657376412531115800869,3.64046479387390929933801781432,
                    3.54614276204872436440145667385,3.45772666413177995741858979693,3.37472297854641128422505253656,
                    3.2966889466602822318319299356,3.22322642091189039668749836123,3.15397656464339294572720369503,
                    3.08861527206256229463867583452,3.02684919901091371537466859113,2.9684123134158130011101436306,
                    2.91306288923446539762434181264,2.86058087998227573201531452389,2.81076561807710122835058724082,
                    2.76343379462494351509987259724,2.71841768124327530853376351412,2.67556356132437192993052933033
                  },0),
                  // polAgqQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    81.4398552724924353680624134983,119.365781198418361293988339424,-11.2592592592592592592592592593,
                    21.1358024691358024691358024691,26.2716049382716049382716049383,26.4059259259259259259259259259,
                    25.3576954732510288065843621399,24.0654404971865289325606785924,22.7927437641723356009070294785,
                    21.6125677705924619504866418447,20.5387993990463126265595401398,19.5666984418499570014721529873,
                    18.6862707563044263380963717664,17.8868147574700281252987805694,17.1584117957744331370704997079,
                    16.4923245439647556049672451789,15.8810075247112284149321186358,15.317990501958206687157090848,
                    14.7977321002055078692269516312,14.3154788753229299038265899864,13.8671410422298478351924661196,
                    13.4491868587381880418393269148,13.0585543299967506651775255549,12.6925779000795347906365140929,
                    12.3489277081784054393679943897,12.0255592228609204125573907659,11.720671391691497927972450892,
                    11.4326717623625064361244322583,11.160147312985297139793660742,10.9018399659412997497827593672,
                    10.6566259540366365384438098829,10.4234983652543659799986765326,10.2015523193330878680318727227,
                    9.98997233140752169694186732688,9.78802149989279170759259572177,9.59503222169369660078190832316,
                    9.41039819091886799907329812467,9.23356748017288977039298785276,9.06403653825033513335515341767,
                    8.90134496629965384964411516808,8.74507095755706745240122875365,8.59482730459730227596731566365,
                    8.45025789352330611760784697466,8.31103461726833779315144114049,8.17685465072682651786108727775,
                    8.0474380391773777945380266618,7.92252555874262109132070489016,7.8018768137118427222115251907,
                    7.68526854064771701159458917213,7.57249309348123592595851500008,7.46335708740980353592997985768
                  },0),
                  // polAgqQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    1.67901234567901234567901234568,33.0864197530864197530864197531,31.1111111111111111111111111111,
                    10.1728395061728395061728395062,4.98765432098765432098765432099,2.93333333333333333333333333333,
                    1.91604938271604938271604938272,1.34038800705467372134038800705,0.984126984126984126984126984127,
                    0.748971193415637860082304526749,0.586008230452674897119341563786,0.468686868686868686868686868687,
                    0.381593714927048260381593714927,0.315289648622981956315289648623,0.263736263736263736263736263736,
                    0.222927689594356261022927689594,0.19012345679012345679012345679,0.163398692810457516339869281046,
                    0.141370128298232873396272089083,0.12302360840372536278969027507,0.107602339181286549707602339181,
                    0.094532627865961199294532627866,0.0833734167067500400833734167068,0.0737812911725955204216073781291,
                    0.065485775630703166935050993022,0.0582716049382716049382716049383,0.0519658119658119658119658119658,
                    0.0464281945763427244908726390208,0.0415441896923378404859886341368,0.0372194854953475643130815544609,
                    0.0333759046402724563644103873989,0.0299482277976901632815611310235,0.0268817204301075268817204301075,
                    0.0241301907968574635241301907969,0.0216544530270020466098897471446,0.0194211017740429505135387488329,
                    0.017401528512639623750734861846,0.0155711266822377933489044600156,0.0139086454875928560139086454876,
                    0.0123956615184685360123956615185,0.0110161443494776828110161443495,0.00975609756097560975609756097561,
                    0.00860326063578096098421301673334,0.00754686026003855461219802305074,0.00657740192623913554146112285647,
                    0.00568649457538346427235316124205,0.00486670245124351404544641259617,0.00411141946757117894953232603556,
                    0.00341476228001050696086157079065,0.00277147896195515243134290753338,0.00217687074829931972789115646259
                  },0),
                  // polAgqQ_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.987654320987654320987654320988,-0.987654320987654320987654320988
                  },0)
                },0)
              )
            }
          ),
          // polAgqQ_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAgqQ_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAgqQ_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    31.6049382716049382716049382716,-13.4320987654320987654320987654,0,0.395061728395061728395061728395,
                    0.0987654320987654320987654320988,-0.0888888888888888888888888888889,-0.197530864197530864197530864198,
                    -0.26102292768959435626102292769,-0.298412698412698412698412698413,-0.32016460905349794238683127572,
                    -0.332228101116990005878894767784,-0.338124098124098124098124098124,-0.340013895569451125006680562236,
                    -0.339266494822050377605933161489,-0.336772222486508200793915079629,-0.333122914710216297517884819472,
                    -0.328719099830210941322052433164,-0.323835750306338541632659279718,-0.318663729556975744339578762237,
                    -0.313336551543179223491114329321,-0.307948027204993149265595086029,-0.302564121219583404457354037186,
                    -0.297231051925274111756360158113,-0.291980906807324164364754680348,-0.286835586718926782641055535568,
                    -0.281809608424675504138868431954,-0.276912116327297995811202889493,-0.272148339485513162705684964838,
                    -0.267520655088808208179526500905,-0.26302936984261072327609602979,-0.258673297264435819685198779621,
                    -0.254450186080540371974390198364,-0.25035703916706714019732333306,-0.24639035148776247986157682465,
                    -0.242546287726315103838325176264,-0.238820814788138676798729142703,-0.23520980037665762858609702855,
                    -0.231709085971990158751452213565,-0.228314540438392939176876264769,-0.225022098940734695641390332993,
                    -0.221827790705162347111851932578,-0.218727758305731519727153124023,-0.21571827051911394563220929156,
                    -0.212795730307484842355308175871,-0.209956679124698577323165749677,-0.207197798463231250481443074364,
                    -0.204515909347327215266062347236,-0.201907970315238148037151544124,-0.199371074308422619174456219132,
                    -0.196902444789136190400967699853,-0.194499431333264702237244989611
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAgqQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    24.9340954443896897029648164294,13.2240963045162591664243395739,-0.0941529382872129520020105059254,
                    2.55867624694479627437439138222,-8.61013942392033946963633131605,19.9642934914454295682482958702,
                    -41.6742385779276147095896712273,83.4801226198971285640689732775,-164.118322229740676922980375668,
                    319.716375403536718992135445678,-620.038122048619011755944702812,1199.95511038429021348538853617,
                    -2320.4832487054220749921342962,4487.27706345442508447068889507,-8680.88412489163103457315461859,
                    16804.5636564817079812956300207,-32555.9752012656128805785536451,63125.2986930943985749626235465,
                    -122505.832727128584685730563886,237952.912296517187380720024346,-462593.849557617019620098628486,
                    900062.90042365990310735272587,-1.75265865347071214937627219022e6,3.41554015742206831673152542929e6,
                    -6.6610799185736272921545302779e6,1.29998603835430869918786998177e7,-2.53879363781936169101128978974e7,
                    4.96131853112461680920220367313e7,-9.70140649144280832115069000043e7,1.8981375196368137520316477835e8,
                    -3.71590123231045968720974309182e8,7.2783500767880315778354934069e8,-1.42634113842331215297855582972e9,
                    2.79656918048865631139537931898e9,-5.48567401405542610332270582606e9,1.07653417317032239012996400608e10,
                    -2.11354102400266226173775004753e10,4.15117179756330883468310426123e10,
                    -8.15643684455775135792796809697e10,1.60321955393231413250606777e11,-3.1524026407765987095289007241e11,
                    6.20069399348051666318243389667e11,-1.22006501821433861679733124723e12,
                    2.40139807619726808631858548448e12,-4.72801231744141919986498461443e12,
                    9.31153608716216659177766059845e12,-1.83437299882103862236673891691e13,
                    3.61470697755612737922198847083e13,-7.12481264963303718641222011721e13,
                    1.40470358936662331130684507828e14,-2.77014828816450013195506204099e14
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAgqQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    13.4320987654320987654320987654,18.1728395061728395061728395062
                  },0),
                  // polAgqQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -5.92592592592592592592592592593,1.18518518518518518518518518519
                  },0),
                  // polAgqQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -1.77777777777777777777777777778,-1.77777777777777777777777777778
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAgqQ_reg as^3 LM^2
        ome_nf<double>({
          // polAgqQ_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAgqQ_reg as^3 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAgqQ_reg as^3 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -204.710186336845639189055323656,292.169998153753792063780752394,-19.5555555555555555555555555556,
                    3.19341563786008230452674897119,2.35390946502057613168724279835,0.856296296296296296296296296296,
                    1.55390946502057613168724279835,0.382632065171747711430251112791,0.960695389266817838246409674981,
                    0.184956561499771376314586191129,0.614206022601084329479391207786,0.0779290742927106563470199833836,
                    0.401510697806994103290399586696,0.0124894626319127743629168130593,0.263304732169201033669898138763,
                    -0.0303640079301454962830624206286,0.169213022916726620430324134028,-0.0596705027212524329017985304029,
                    0.102749391997117231001634436211,-0.0803011685334451313726988293522,0.0544110288350144957607887378133,
                    -0.0951091782651073033892828477329,0.0184261516558390650930378145028,-0.105868945439009768682448709498,
                    -0.00886905393822079509387961771004,-0.113735355604911848461900061487,-0.0298883727085472842744242767023,
                    -0.119487558507359945711311025579,-0.046272956378216476247646602992,-0.123666781333263713784932685617,
                    -0.0591691177696215183955859442899,-0.126658207857370432352669917543,-0.0693963717878682883506088387166,
                    -0.12874163944692039334818121593,-0.0775525765358209347302636422069,-0.130123919161566407207605009433,
                    -0.0840816923403874075345022049037,-0.130960288799196511199401036989,-0.089318601539197213496712845742,
                    -0.131368809032998344896840832048,-0.0935194471184853251533032733163,-0.131440308393087465788893252842,
                    -0.0968825960622497925275573424704,-0.131245379310138331938417671017,-0.0995633943835549656002565852954,
                    -0.130839381556741477130406423883,-0.101684726626632086242643415553,-0.130266075159788176571833760906,
                    -0.103344687510425465093847995881,-0.129560294364967918420227847752,-0.104622232378524145081881544766
                  },0),
                  // polAgqQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -101.530864197530864197530864198,-150.716049382716049382716049383,0,9.48148148148148148148148148148,
                    -1.18518518518518518518518518519,8.53333333333333333333333333333,-0.948148148148148148148148148148,
                    6.77248677248677248677248677249,-0.761904761904761904761904761905,5.53086419753086419753086419753,
                    -0.632098765432098765432098765432,4.65454545454545454545454545455,-0.538720538720538720538720538721,
                    4.0113960113960113960113960114,-0.468864468864468864468864468864,3.52169312169312169312169312169,
                    -0.414814814814814814814814814815,3.13725490196078431372549019608,-0.371822803195352214960058097313,
                    2.82781026640675763482781026641,-0.336842105263157894736842105263,2.57354497354497354497354497354,
                    -0.30784030784030784030784030784,2.36100131752305665349143610013,-0.283413848631239935587761674718,
                    2.18074074074074074074074074074,-0.262564102564102564102564102564,2.02595758151313706869262424818,
                    -0.244562022339800117577895355673,1.89162561576354679802955665025,-0.22886334610472541507024265645,
                    1.77395459976105137395459976105,-0.21505376344086021505376344086,1.67003367003367003367003367003,
                    -0.202812438106555753614577143989,1.57759103641456582633053221289,-0.19188712522045855379188712522,
                    1.49482816149482816149482816149,-0.182076813655761024182076813656,1.42030289398710451342030289399,
                    -0.173219373219373219373219373219,1.35284552845528455284552845528,-0.16518260420699445089688992128,
                    1.29149747754398917189614864033,-0.157857646229739252995066948555,1.2354657687991021324354657688,
                    -0.151154052603327965646806226516,1.18408880666049953746530989824,-0.144996059889676910953506698188,
                    1.13681027966742252456538170824,-0.139319727891156462585034013605
                  },0),
                  // polAgqQ_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    2.37037037037037037037037037037,23.7037037037037037037037037037
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAgqQ_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    65.5459622643816818409910174988,4.52572799223290378332976953464,72.4346711106428706991989440815,
                    152.797843204549123344744831674,344.192219500221099091824905264,519.250413462218147547325569022,
                    1032.99040213004313486856084837,1694.04107281357237186496283463,3253.39778547474800584801277302,
                    5679.66217029740113278522614282,10697.8702611481033645842507506,19534.9091937114093326325637075,
                    36285.9779327373212034689818085,68552.213015424243235815892158,125921.282639940132933650902777,
                    244372.551439215057577236205023,444642.947687480256807272839581,882073.144051800229610610050611,
                    1.59165507543648625496076467606e6,3.21623017042021688986737503633e6,5.76040220763173344153098397014e6,
                    1.18251898279407007961745318235e7,2.10363619728688418836579941877e7,4.37822720735418836308738282527e7,
                    7.74031162749929877975204677793e7,1.63064386448177112311880833818e8,2.86627793801813695250493791422e8,
                    6.10418342823385411224518050603e8,1.06722871913399922822416953169e9,2.29515345235277026694158549703e9,
                    3.99264801910187518333656987241e9,8.66310381131934903272999215576e9,1.49993474257194621231868597048e10,
                    3.28107680418999608916617535385e10,5.65561625580342665602694238322e10,1.24645402938686028075148404534e11,
                    2.13947482027653120831328815313e11,4.74804425161066831221739221207e11,8.11718165540260339286043190228e11,
                    1.81306822641384134499358972084e12,3.08778866948228190621633728712e12,6.93862563757947894226016965733e12,
                    1.17740392509060977798093988026e13,2.6607583656379893582848945421e13,4.49930190546835137462519381448e13,
                    1.0221960331525354060602267878e14,1.72276038895300426821479085186e14,3.93362809964772360195731379616e14,
                    6.60835278837107089405445725884e14,1.5160875938385240359275601258e15,2.53914340732819090798956900495e15
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAgqQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    39.0079934798676168609859392594,63.1067589119663822930847046915,-40.8888888888888888888888888889,
                    2.37037037037037037037037037037,10.4444444444444444444444444444,11.8666666666666666666666666667,
                    11.6372016460905349794238683128,10.9800285546317292349038380784,10.2481481481481481481481481481,
                    9.54889934025736494872297341433,8.91194460774707688287935201515,8.34107306834579561852289125016,
                    7.8316407622804929202235599542,7.37673667474237274807075376876,6.96937521845946754371662796571,
                    6.60322302819657317011814366312,6.2727754892569707384522199337,5.97333160346424475605559803945,
                    5.7009030602776597906676081737,5.4521103215132750615764997264,5.22408525372840184637479732803,
                    5.01438640067958461982738359956,4.8209276615443547926269882676,4.64191918255764830745796802863,
                    4.4758187054210016839170248287,4.32129160866924286556059936656,4.1771780717001380306307980599,
                    4.04246603560188846543510163446,3.91626887037297331501366949675,3.79780686378271753407394725201,
                    3.68639181869294081889174961399,3.58141418544531214993858501732,3.48233226838134936912571888883,
                    3.38866313546655028633349487748,3.29997493166731140366387815249,3.21588035385074926888386253089,
                    3.13603109054716381405096125784,3.06011306634219359060679509652,2.98784235986215358133282827729,
                    2.91896168778885047040870829266,2.85323736627445590112789630804,2.79045667645388769994687472918,
                    2.73042557320355782124009251791,2.6729666864475697489921647163,2.61791757262017731995963507077,
                    2.56512918071624599320916762388,2.51446450298496364952445315824,2.4657973849732541217625048488,
                    2.41901147348560303748561847613,2.37399928424159841377484719593,2.33066137369820564076110142925
                  },0),
                  // polAgqQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -20.5432098765432098765432098765,11.4567901234567901234567901235,23.1111111111111111111111111111,
                    5.72839506172839506172839506173,1.87654320987654320987654320988,0.533333333333333333333333333333,
                    -0.0395061728395061728395061728395,-0.310405643738977072310405643739,-0.444444444444444444444444444444,
                    -0.51028806584362139917695473251,-0.53991769547325102880658436214,-0.549494949494949494949494949495,
                    -0.547699214365881032547699214366,-0.539411206077872744539411206078,-0.527472527472527472527472527473,
                    -0.513580246913580246913580246914,-0.498765432098765432098765432099,-0.483660130718954248366013071895,
                    -0.468651658194141854272573226822,-0.453974442278535845787307775612,-0.439766081871345029239766081871,
                    -0.426102292768959435626102292769,-0.413019079685746352413019079686,-0.400527009222661396574440052701,
                    -0.388620504562533548040794417606,-0.377283950617283950617283950617,-0.366495726495726495726495726496,
                    -0.356230874749393267911786430305,-0.346462864981383499902018420537,-0.337164750957854406130268199234,
                    -0.328309919114516815666240953597,-0.319872560732775786539227399442,-0.311827956989247311827956989247,
                    -0.304152637485970819304152637486,-0.296824453687198785238000924275,-0.289822595704948646125116713352,
                    -0.283127572016460905349794238683,-0.276721165610054498943387832277,-0.27058637584953374427058637585,
                    -0.264707352426650672264707352427,-0.259069325735992402659069325736,-0.253658536585365853658536585366,
                    -0.248462167161354153224071923259,-0.243468274476026414010910134941,-0.238665727037820061075875029363,
                    -0.234044145155256266367377478489,-0.229593845052782250849883700125,-0.225305786822900606434371466749,
                    -0.221171526136065143157341738902,-0.217183169564121945074326026707,-0.213333333333333333333333333333
                  },0),
                  // polAgqQ_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -2.96296296296296296296296296296,-2.96296296296296296296296296296
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAgqQ_reg as^3 LM^3
        ome_nf<double>({
          // polAgqQ_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAgqQ_reg as^3 LM^3 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAgqQ_reg as^3 LM^3 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -112.592592592592592592592592593,100.543209876543209876543209877,0,0.329218106995884773662551440329,
                    0.329218106995884773662551440329,0.296296296296296296296296296296,0.263374485596707818930041152263,
                    0.235155790711346266901822457378,0.21164021164021164021164021164,0.192043895747599451303155006859,
                    0.175582990397805212620027434842,0.161616161616161616161616161616,0.149644594089038533482977927422,
                    0.139284583729028173472617917062,0.13024013024013024013024013024,0.122281011169900058788947677837,
                    0.115226337448559670781893004115,0.108932461873638344226579520697,0.103284111998708948600016138142,
                    0.0981878564724568623204100786947,0.093567251461988304093567251462,0.0893592004703115814226925338036,
                    0.0855111966223077334188445299556,0.0819792124139950226906748645879,0.0787260690642333154410449096439,
                    0.0757201646090534979423868312757,0.0729344729344729344729344729345,0.0703457493580950371073827863951,
                    0.0679338950943889215494153765759,0.065681444991789819376026272578,0.063573151695757059741734071236,
                    0.061595645825036506040090269481,0.0597371565113500597371565113501,0.0579872802095024317246539468762,
                    0.0563367883629321537818269844414,0.0547774665421724245253657018363,0.0533019792279051538310797570057,
                    0.0519037556074593111630148667186,0.0505768926821558400505768926822,0.0493160727078855733826494060412,
                    0.0481164925609370053814498258943,0.046973803071364046973803071364,0.0458840567241651252491360892445,
                    0.0448436624147218462463940500116,0.0438493461749275702764074857098,0.0428981169721910462651203391944,
                    0.0419872368342577682352239518101,0.0411141946757117894953232603556,0.0402766833026880308204185272743,
                    0.0394725791551188376585201982027,0.0386999244142101284958427815571
                  },0),
                  // polAgqQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -44.2469135802469135802469135802,-38.3209876543209876543209876543
                  },0),
                  // polAgqQ_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -9.48148148148148148148148148148,4.74074074074074074074074074074
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^3 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAgqQ_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -21.7084159669952844096445823482,-22.8904982830022509986889079447,-9.15660707839740726126137464691,
                    -26.7903976298793578493161187121,-41.1554028865061232034703333386,-107.078810759413787256803778546,
                    -169.969747859368532678599106566,-400.86397868079388483594792206,-653.437008971600759967283070451,
                    -1481.23977273778578845756498501,-2465.40282762148537703393775388,-5478.84485989698242287746527492,
                    -9267.01025875601134403073053014,-20356.9964785838084240675100727,-34870.1522671013684961346147915,
                    -76027.8726873224587275447499969,-131560.403314265239952250470907,-285345.441283476727150469205802,
                    -497904.623630798513339367124635,-1.07575066880914961233512188249e6,-1.89024157015618142943132830007e6,
                    -4.07178792398527905093672061877e6,-7.19724570442304779560825777752e6,-1.54666678485305882714054960885e7,
                    -2.74787304664049809271832134206e7,-5.89351399540201625042927550778e7,-1.05173906722028321504027341645e8,
                    -2.25200097806972053707460985603e8,-4.03463978800026024306696871799e8,-8.62682417463302545111371757778e8,
                    -1.55095518569533297427033093222e9,-3.31215564398180466480878178467e9,-5.97327403136411117015003642647e9,
                    -1.27424349403352593673584049095e10,-2.30448429947936945100405370131e10,
                    -4.9112640079155317097648723226e10,-8.90472195565571691599300687917e10,
                    -1.89610042932807650059331720238e11,-3.44585009593843550836581038714e11,
                    -7.33151448840089505367251484166e11,-1.3352175952328343895052351652e12,
                    -2.83880222344456856545120433026e12,-5.18015768847790496947835360248e12,
                    -1.10061883748976467242737738216e13,-2.01200705939463538747997974636e13,
                    -4.27224304929987897326428876246e13,-7.82304870529480011871255610569e13,
                    -1.66017460171889629122204693089e14,-3.0447427361530811428326275822e14,
                    -6.45797079042646999988391116294e14,-1.18610838510097831299453190018e15
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^3 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAgqQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -16.,-14.024691358024691358024691358,-1.77777777777777777777777777778,-1.11934156378600823045267489712,
                    -1.21810699588477366255144032922,-1.36296296296296296296296296296,-1.46172839506172839506172839506,
                    -1.51816578483245149911816578483,-1.54497354497354497354497354497,-1.55218498922202625906329610033,
                    -1.54663531256123848716441309034,-1.53283950617283950617283950617,-1.51377621007250636880266509896,
                    -1.49142489883230623971364712105,-1.46711278139849568420996992426,-1.44173656639265104873570482036,
                    -1.41590513738661886810034958183,-1.39003248022855865993120895082,-1.36439906955520608389163218502,
                    -1.33919299990469198893309278204,-1.31453791936764072986983203701,-1.29051223762904926598474192951,
                    -1.26716248296491238963283602511,-1.24451268327233525045539387369,-1.22257101180539358251327859919,
                    -1.20133452973703643002636436776,-1.18079259081195360019510697208,-1.16092929667051358730370820385,
                    -1.14172527292644057037754172511,-1.12315895564013801813669386886,-1.10520752260031319045556909998,
                    -1.0878475655032321899756682944,-1.07105557226269665416116359226,-1.05480826968985086431176489383,
                    -1.03908286323344092788022087325,-1.02385720073026512193828367081,-1.00910988006083242669117470623,
                    -0.99482031546139948850780431401,-0.980968773469708415584089464198,-0.967536386697306347422336676572,
                    -0.954505151556311302323761797727,-0.941857914529916270469947369687,-0.929578350424860203356113219698,
                    -0.917650935179838425495276934101,-0.906060915152920722900177021374,-0.894794274319591546722670009006,
                    -0.883837700441248495227140364914,-0.873178550982387322389773868391,-0.862804819341269386503575922192,
                    -0.852705101797139309807601216801,-0.842868565454648983997969135985
                  },0),
                  // polAgqQ_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -1.97530864197530864197530864198,-1.97530864197530864197530864198
                  },0)
                },0)
              )
            }
          ),
          // polAgqQ_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAgqQ_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAgqQ_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    2.37037037037037037037037037037,-1.18518518518518518518518518519
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAgqQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    1.77777777777777777777777777778,1.18518518518518518518518518519
                  },0)
                },0)
              ),
              // polAgqQ_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAgqQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAgqQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    1.18518518518518518518518518519,1.18518518518518518518518518519
                  },0)
                },0)
              )
            }
          )
        },0)
      },0)
    },2);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAgqQ{
    polAgqQ_reg.get_view(),
    std::nullopt,
    std::nullopt
  };
}


/* C interface */

double ome_polAgqQ_reg(double as, double LM, double NF, double x)
{
  return(ome::polAgqQ_reg(as, LM, NF, x));
}

double ome_polAgqQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::polAgqQ_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_polAgqQ_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::polAgqQ_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_polAgqQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::polAgqQ_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_polAgqQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::polAgqQ_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_polAgqQ_reg_min_power()
{
  return(ome::polAgqQ_reg.min_power());
}

int ome_polAgqQ_reg_max_power()
{
  return(ome::polAgqQ_reg.max_power());
}

int ome_polAgqQ_reg_coeff_as_min_power(int order_as)
{
  return(ome::polAgqQ_reg[order_as].min_power());
}

int ome_polAgqQ_reg_coeff_as_max_power(int order_as)
{
  return(ome::polAgqQ_reg[order_as].max_power());
}

int ome_polAgqQ_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAgqQ_reg[order_as][order_LM].min_power());
}

int ome_polAgqQ_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAgqQ_reg[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/polAgqQ.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_POLAGQQ_H
#define LIBOME_POLAGQQ_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-polAgqQ polAgqQ
   * \brief Data objects for \f$\Delta A_{gq,Q}\f$
   * \{
   */
  /// Regular part of \f$\Delta A_{gq,Q}\f$
  extern const ome_as<double> polAgqQ_reg;

  /// Container for regular, plus and delta part of \f$\Delta A_{gq,Q}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAgqQ;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-polAgqQ polAgqQ
 * \brief C interface functions for \f$\Delta A_{gq,Q}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$\Delta A_{gq,Q}\f$
double ome_polAgqQ_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$\Delta A_{gq,Q}\f$ truncated in \f$a_s\f$
double ome_polAgqQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{gq,Q}\f$
double ome_polAgqQ_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{gq,Q}\f$
double ome_polAgqQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$\Delta A_{gq,Q}\f$
double ome_polAgqQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);



/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$\Delta A_{gq,Q}\f$
int ome_polAgqQ_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$\Delta A_{gq,Q}\f$
int ome_polAgqQ_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{gq,Q}\f$
int ome_polAgqQ_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{gq,Q}\f$
int ome_polAgqQ_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{gq,Q}\f$
int ome_polAgqQ_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{gq,Q}\f$
int ome_polAgqQ_reg_coeff_as_LM_max_power(int order_as, int order_LM);



/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/polAqgQ.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/polAqgQ.h>

namespace ome
{

  /**************** polAqgQ, regular part ****************/

  const ome_as<double> polAqgQ_reg = 
    // polAqgQ_reg
    ome_as<double>({
      // polAqgQ_reg as^3
      ome_logm<double>({
        // polAqgQ_reg as^3 LM^0
        ome_nf<double>({
          // polAqgQ_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqgQ_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -1630.67603889249633042158855665,1609.23637447065054303455817061,168.307346935046681019275991585,
                    -10.8765858846684625107142140993,-1.20168016768015649496547032953,-8.74101151710444125188973740961,
                    -3.85769315818739475320365207752,-5.94699539692637022091903564412,-3.46044982633872459824382076741,
                    -4.42188692867224071960383277988,-2.9473972279990934145525095416,-3.50076187362923653078377075898,
                    -2.53189618026703547915013726053,-2.89231192292985479265905531443,-2.20922581320253516137109576868,
                    -2.46303061278730038694024905123,-1.95636071705681307671380099407,-2.14495546828887665033961313942,
                    -1.75453552383667020814474453992,-1.90028495322000101713407969636,-1.59039654957955838671442458377,
                    -1.70645924898655861059385567287,-1.4546035786908090987683662567,-1.54923552183281054529490725777,
                    -1.34055416573006394929212988449,-1.4192017631377291974595682076,-1.24349584395209502597089736756,
                    -1.30989966119455087421503570595,-1.1599403880906656674879771846,-1.21675574587961257719678275123,
                    -1.08727886370581153020562343497,-1.13644350255700041344931366957,-1.02352562827520461631798879318,
                    -1.06648718119762810230187093319,-0.96714515871201867471991845509,-1.00500713604440278280944867695,
                    -0.91693273235155839630419349811,-0.950551192453441987239360808586,-0.871930707486508420670190539122,
                    -0.901980032397869314628057842481,-0.83136875849911564167789012955,-0.858387483030109002282096251709,
                    -0.79462051647067638441555950176,-0.819043935083842028678017385765,-0.761171636763203836947420969022,
                    -0.783355438815341139482631565843,-0.730595953816034189268653908142,-0.750833643427422676781124895758,
                    -0.702537445524143978905673696205,-0.721073374542074830065527139189,-0.67669642942405032030205928243
                  },0),
                  // polAqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -1237.20054457313508263106676541,-333.316877999586411781843595958,-39.7535970659404275874436726667,
                    25.5608155701444464494763375253,-7.42726804643749874685506682444,13.6919719448366058405359568247,
                    -3.62501221848785252183280175639,9.43494377441944731687838088633,-2.32776106579700420476273090058,
                    7.19092040398360437979973542037,-1.70111823706089231717867583746,5.80210935390586975302891377302,
                    -1.33918166099453245865396164764,4.85768714311783833378499359961,-1.10593866192621128209329941526,
                    4.17386315028834008223314275696,-0.94407098339071951611432331335,3.65594851996124019689482101243,
                    -0.825569625265082426786480863714,3.25017499707958468007726943663,-0.735243996873679548791536194746,
                    2.92374060235334499773898402742,-0.664190296041139405483986423708,2.65549700508675159201991062415,
                    -0.606865842693660291644559167517,2.43119627879660671834074088728,-0.559650313195028265890241043282,
                    2.24088885026675647044847288183,-0.520084181347028678159384447219,2.07741636631525292682000240012,
                    -0.486440875443242391087732426875,1.9354971531060632370098455338,-0.457474276166676188383004491166,
                    1.81114913897485105113806256219,-0.432263385168293137948927238693,1.70131337651825102921475873328,
                    -0.410113324982774696800297508558,1.60360126509291312475981024814,-0.390490280328387216157882051253,
                    1.51612051665210792913916445392,-0.372977586185767530437306003846,1.43735265969126226235578545145,
                    -0.357245382976428190441240354086,1.36606511292933513055618393859,-0.343029204214689488535564508232,
                    1.30124695835012443282491508456,-0.330114582276037555205332151255,1.24206128177844115815933715152,
                    -0.31832579331636446048246114788,1.18780930083294287918578500831,-0.307517502454765877156993565222
                  },0),
                  // polAqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -394.29091087522815699447944409,-145.368795533494303294991729104,-3.66666666666666666666666666667,
                    4.98765432098765432098765432099,-0.373456790123456790123456790123,3.72814814814814814814814814815,
                    -0.0667489711934156378600823045267,2.74399932812631225329638028051,0.0181500377928949357520786092215,
                    2.15717061859037167679142987785,0.0505735188451237833953883336599,1.77626131444313262495080676899,
                    0.0646701502762108822714883320944,1.51048718612821176923741026305,0.070947266002211057156112101167,
                    1.31480051987988495925003861512,0.0734680263152485374707596929819,1.16476123437628627940046625168,
                    0.0740472171983556493787601481224,1.04605893715162127564535947608,0.0735792163497068173620234887955,
                    0.949784185679069948567221160469,0.0725368398277274746522732798583,0.870108616089142144229115116094,
                    0.0711831108840470572760079283347,0.803061945743453647912151374558,0.0696698116769375971877602700677,
                    0.745847200457820471989141826537,0.0680867465461980255589688326066,0.696437441880051943502275405975,
                    0.0664878136038923923690483153003,0.653327912564624048907078970071,0.0649054575884689973123570650056,
                    0.615378041711381406649274078938,0.0633589935592723455023019928229,0.581707511126399951296225349763,
                    0.061859554864187702556711390373,0.551625983235873267143215665164,0.0604131128937828423318794001743,
                    0.524584430680930723931263969707,0.0590223607113579926022381003,0.50014070112022375358370249853,
                    0.0576879092138046694461147499776,0.477934686695857759918090152503,0.0564090576770191427253851661512,
                    0.457670111866125897442647569368,0.05518429556531915022081758894,0.439100968999798519511546503586,
                    0.0540116317751091119495105584516,0.422021274199232601795558953105,0.0528888114697482209197927667121
                  },0),
                  // polAqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -69.7695473251028806584362139918,7.29218106995884773662551440329,-0.0740740740740740740740740740741,
                    2.33744855967078189300411522634,-0.0205761316872427983539094650206,1.05185185185185185185185185185,
                    -0.0115226337448559670781893004115,0.667842445620223398001175778954,-0.00793650793650793650793650793651,
                    0.48696844993141289437585733882,-0.0060356652949245541838134430727,0.382491582491582491582491582492,
                    -0.00486344930789375233819678264123,0.314656536878759100981323203545,-0.00407000407000407000407000407,
                    0.267136978248089359200470311581,-0.0034979423868312757201646090535,0.232026143790849673202614379085,
                    -0.00306624707496167191156297910111,0.205039347339542271316150458451,-0.00272904483430799220272904483431,
                    0.183656672545561434450323339212,-0.00245844690289134733579178023622,0.166300688039818474601083296735,
                    -0.00223653605296117373412059402398,0.151934156378600823045267489712,-0.00205128205128205128205128205128,
                    0.139847349723892933769476979354,-0.00189431053628584492782023646221,0.129538405400474365991607370918,
                    -0.00175961402015041861785156804314,0.120642506305588742864728527811,-0.00164277180406212664277180406213,
                    0.112888140665918443696221473999,-0.00154045905679892607997183160582,0.10606909430438842203548085901,
                    -0.00145012737605330197922790515383,0.100025951877803729655581507433,-0.00136979084347505400136979084348,
                    0.0946335449259425867613002115926,-0.00129787907565685343463121240899,0.0897922312556458897922312556459,
                    -0.00123313402446193774107053239845,0.0854217081607262485815457391685,
                    -0.00117453605825698848954662908151,0.0814565407157999750592343184936,
                    -0.00112125007455120176537245780402,0.07784287525268098811114537294,-0.00107258558795201821206549338937,
                    0.0745359872343999328126312253296,-0.00102796674225245653817082388511
                  },0),
                  // polAqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    -7.30864197530864197530864197531,0.246913580246913580246913580247
                  },0),
                  // polAqgQ_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^5
                  ome_x<double>({
                    -0.355555555555555555555555555556,0.711111111111111111111111111111
                  },0)
                },0)
              ),
              // polAqgQ_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqgQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -12.2446605798490740945596115897,-239.826435791061162814904986277,138.840107076383985535149633885,
                    312.774319222612928900930120652,180.064756583546691829773048595,563.975825551083996533074095954,
                    115.513573342214238284255366635,1168.43044117189659840582133893,-304.357206528155328689972480289,
                    2731.20537938758836184793943584,-2381.4491098677206985481349392,6838.62010919575480780700759478,
                    -11396.2467073447354796744353229,17788.3406551496380724312986075,-48309.6499131278497077524883365,
                    47073.1380420027911045185631998,-195223.485562023971918602388308,124487.606892057709517710650399,
                    -771251.161390718430581412152379,322480.644477214012784583269993,-3.01122722230230996194016244408e6,
                    794036.567678471896825091584797,-1.16814171373855281762167977429e7,1.74679500816136517691832013581e6,
                    -4.51538378670654972893098265894e7,2.81027473777533385979570861756e6,-1.74199540470980362245932731158e8,
                    -1.06876765255341524265914639678e6,-6.71383405445541808663694272973e8,-4.06811049644524913612454017433e7,
                    -2.5865452512570928102449762278e9,-2.70207436143506516078525257249e8,-9.96444661952864821846522780492e9,
                    -1.39565951677768410899499012249e9,-3.83944321363989028374809691577e10,
                    -6.49012261951076246129142095538e9,-1.47987888109333568641547739874e11,
                    -2.8503388954303304308343004717e10,-5.70642050363906610591014283252e11,-1.207965979068654672372978331e11,
                    -2.2014159765547774505087994503e12,-4.99678575846315119642432859217e11,
                    -8.49673080853440315860897737772e12,-2.03107974086654144158258671867e12,
                    -3.28107940689690737824764922615e13,-8.14718773751106458423134646907e12,
                    -1.26763984211611154224085715596e14,-3.23410807679244436595311755324e13,
                    -4.89987885626791596923617390345e14,-1.27292835334496028119678961174e14,
                    -1.89486901288531757408786855979e15
                  },0)
                },0)
              ),
              // polAqgQ_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    150.754056768646231961030935426,-349.501021853351363622599133363,11.3748196067617175314211477907,
                    47.1928169393076520917092249504,34.1389218673880654927769275767,23.4290528164938624177633367604,
                    16.5445903191833298024254968583,12.069537841919157399339017221,9.04496428271028559323492135245,
                    6.92021105663517853316214313726,5.37680814662307877938889697756,4.223806275461380019777322749,
                    3.34206060437213091802730695155,2.65439919264456165819649278547,2.10914186185640932214018508,
                    1.67065280897134545685037602005,1.31372449807915956768683372194,1.02012400336264643344403473291,
                    0.776402687503610010430571910832,0.572468057166015533833156521445,0.400629190046151183964143175829,
                    0.25494438375958275960449914621,0.130766391436343263236660356971,0.0244196829723119530970994387901,
                    -0.0670323207896418183755088535677,-0.14595759600324034078557929276,-0.214281854942327563628925889336,
                    -0.273583394351475972238767483649,-0.325165103745338178793447165089,-0.370109700908374994501316589389,
                    -0.409322508177342583432787121754,-0.443564875023578459381048890847,-0.473480508845857108983894344723,
                    -0.499616379318336954656500153413,-0.522439434805010893436472774891,-0.542350060613384886740968352057,
                    -0.559692983256061463154728150812,-0.574766158453248032152502253102,-0.587828056718861706634539383605,
                    -0.599103667371025794064833782941,-0.608789471435551965962804515347,-0.617057580260259099188269335309,
                    -0.624059195463283171119681279881,-0.629927513993802266724780289379,-0.634780177308428512909859466972,
                    -0.638721344273659197432213088445,-0.64184345213663517594157639085,-0.644228717819079310936689950864,
                    -0.645950422169414233469565795102,-0.647074012113284235485558798869,-0.647658049458044895765672291901
                  },0),
                  // polAqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    7.27371966523992389002629625142,8.20085100135266852310893036126,-36.6049382716049382716049382716,
                    -11.7832647462277091906721536351,-6.18398491083676268861454046639,-3.97543209876543209876543209877,
                    -2.85654320987654320987654320988,-2.2005734921834695077325462813,-1.77713968523917503509340244034,
                    -1.48450398639870519157213258722,-1.2717174501564076324021454337,-1.11080029204547110883199037469,
                    -0.985259954111346826375905041347,-0.884813919653937186262410895328,-0.8027522347874157236955610743,
                    -0.734527494509353919784758787026,-0.676958096109137775804442471109,-0.627756626530447261161692262852,
                    -0.585239451309264969560420419078,-0.54814168962689895106547123832,-0.515495783721692003068411336924,
                    -0.486549700079840791096053434907,-0.460710540318878265240416499838,-0.437504859447347998562644231033,
                    -0.416550220141296503299563057118,-0.397534458349302503592747531666,-0.380200339251447581906896554993,
                    -0.364334044554635613403188196349,-0.349756424798160997188144160233,-0.336316275163726463854906793233,
                    -0.323885111268176108764996716052,-0.312353070112242519647265036843,-0.301625664327947272569171268766,
                    -0.291621190172684082180116247841,-0.282268641151869725181864030998,-0.273506016181987580927991313593,
                    -0.265278938166574342130356713148,-0.257539518694339851399295841819,-0.250245419307870787192615539847,
                    -0.243359070844713574458418932592,-0.236847020714138353960528674451,-0.230679384350099725398169675616,
                    -0.224829381982466788309021011706,-0.219272945663586815201458605343,-0.213988384445892809588324983367,
                    -0.208956097928066599757269754564,-0.204158330220694840765596179253,-0.199578957838734713442239992409,
                    -0.195203306191522072412623877169,-0.191017990275448133065585563271,-0.187010775928743604321156254735
                  },0),
                  // polAqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -5.98782453638343471021784973665,14.9386120357298323833986624363,-6.40740740740740740740740740741,
                    -2.12345679012345679012345679012,-1.10185185185185185185185185185,-0.692592592592592592592592592593,
                    -0.484773662551440329218106995885,-0.363483665070966658268245569833,-0.285856009070294784580498866213,
                    -0.232796067672610882487425697302,-0.194695930498399634202103337906,-0.166268748086929905111723293541,
                    -0.144398530762167125803489439853,-0.127145883556139966396376652787,-0.113248981380849512717644585776,
                    -0.101856051062400268749475098681,-0.0923739711934156378600823045267,-0.0843786043829296424452133794694,
                    -0.0775595964198638383780850353536,-0.0716852415494732788942973273195,-0.0665794603467733661639478813994,
                    -0.0621063240110859158478206097254,-0.0581594131377681161230944780728,-0.054654351268889849401964885725,
                    -0.0515234700148583786474985802858,-0.0487119341563786008230452674897,-0.0461748849441157133464825772518,
                    -0.0438753052449369849390953115761,-0.0417824041672758114067147968774,-0.0398703807061204717056594073751,
                    -0.038117467447629952584371926425,-0.0365051836435811461826029984199,-0.0350177465121208617566578024434,
                    -0.0336416033227901914770601639289,-0.0323650565515582467104608938169,-0.0311779613806306836460074225769,
                    -0.030071479895113052079542379366,-0.0290378800555644065820909331086,-0.0280703702879341121461358041428,
                    -0.0271629625987179790716973755542,-0.0263103586821535539484257432975,-0.0255078546720426553859034525305,
                    -0.024751261099617614541648799413,-0.0240368353204978751177039398043,-0.0233612242191818375504889099461,
                    -0.0227214154262414644008358935407,-0.0221146956193281661787344533733,-0.0215386147451311358030818974664,
                    -0.0209909552112849230700445428075,-0.0204697052668384058082794720307,-0.0199730359263886960679963595415
                  },0),
                  // polAqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.823045267489711934156378600823,1.34979423868312757201646090535,-0.296296296296296296296296296296,
                    -0.131687242798353909465020576132,-0.0823045267489711934156378600823,-0.0592592592592592592592592592593,
                    -0.0460905349794238683127572016461,-0.0376249265138154027042915931805,-0.031746031746031746031746031746,
                    -0.0274348422496570644718792866941,-0.0241426611796982167352537722908,-0.0215488215488215488215488215488,
                    -0.0194537972315750093527871305649,-0.0177271288382399493510604621716,-0.01628001628001628001628001628,
                    -0.0150499706055261610817166372722,-0.013991769547325102880658436214,-0.0130718954248366013071895424837,
                    -0.0122649882998466876462519164044,-0.0115515125261713955671070680817,-0.0109161793372319688109161793372,
                    -0.0103468547912992357436801881246,-0.0098337876115653893431671209449,
                    -0.00936905284731371687893427023862,-0.0089461442118446949364823760959,
                    -0.00855967078189300411522633744856,-0.00820512820512820512820512820513,
                    -0.00787872392810664415602687207625,-0.00757724214514337971128094584885,
                    -0.00729793833242109104178069695311,-0.00703845608060167447140627217256,
                    -0.00679676091862471790787202973583,-0.00657108721624850657108721624851,
                    -0.00635989524878413767302656191545,-0.00616183622719570431988732642327,
                    -0.00597572362278244631185807656396,-0.00580050950421320791691162061532,
                    -0.0056352648945241537834130426723,-0.0054791633739002160054791633739,-0.0053314673197714133386648006531,
                    -0.00519151630262741373852484963596,-0.00505871725383920505871725383921,
                    -0.00493253609784775096428212959378,-0.00481249060060429569473497122076,
                    -0.00469814423302795395818651632605,-0.00458910088539718169347798977429,
                    -0.00448500029820480706148983121608,-0.00438551409874259087950114777127,
                    -0.00429034235180807284826197355748,-0.00419921054841689762324682959604,
                    -0.00411186696900982615268329554044
                  },0),
                  // polAqgQ_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^4
                  ome_x<double>({
                    -0.0617283950617283950617283950617,0.123456790123456790123456790123
                  },0)
                },0)
              )
            }
          )
        },1),
        // polAqgQ_reg as^3 LM^1
        ome_nf<double>({
          // polAqgQ_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqgQ_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -1212.28348296857852534425670228,1211.3066859805303430280117051,104.887356950326865385817130148,
                    1.661870578746096550075103111,0.703792568506433800587062901166,-4.65667675808277507098472211857,
                    -2.1652588776857797877206274914,-3.68922547406376149391728148526,-2.18265664518282775304210696585,
                    -2.88304217479025731713274351011,-1.92752204816776819882598144547,-2.32799202867489356946488691773,
                    -1.67648207398254066403018940897,-1.93553585221698992698868999896,-1.46523254022469724492917255786,
                    -1.64659798139949895204956185076,-1.29201392766781867618572996544,-1.42616694137521223383319390827,
                    -1.14967206597510460284564188086,-1.25299955128098623218697981893,-1.03156717425258224906451119515,
                    -1.11365915314860426774225226083,-0.932454387381839404422413082435,-0.999294992888893358066429916758,
                    -0.848347577592781019439736010235,-0.903863604653014871041893210347,-0.776232980381187449580931645613,
                    -0.823107879427206506055980131723,-0.713817489839445800973380454394,-0.753947366630984188439970611621,
                    -0.659337861664723310978290547548,-0.694100560893302351943431417748,-0.611422158010743827528494282791,
                    -0.641843074609967258738779901549,-0.568990144661233864784619212078,-0.595848211605291970455094056513,
                    -0.531181496709798320382076121441,-0.555079096566913017125206327541,-0.497303624874340854978031625191,
                    -0.518713979720776236776816994902,-0.466793361926448989478528868075,-0.486093433623591792185198831774,
                    -0.439188508707365980716005190213,-0.456682327136854464487139882795,-0.414106461689706122034063431688,
                    -0.430041979648644851805892695319,-0.39122798149552312899798930943,-0.405809459346423175000467261424,
                    -0.370284734809083778588786377011,-0.38368197965617624299513126982,-0.351049636168876375930828142969
                  },0),
                  // polAqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -816.790123456790123456790123457,-332.345679012345679012345679012,-24.6666666666666666666666666667,
                    9.58024691358024691358024691358,-4.14197530864197530864197530864,9.21333333333333333333333333333,
                    -1.5975308641975308641975308642,7.18810783572688334593096497858,-0.753911564625850340136054421769,
                    5.82916911620615324319028022732,-0.368602782676856750930825004899,4.90109405745769382133018496655,
                    -0.161514859999708484556969405454,4.23335192822372309551796731284,-0.0387799014172640546266919893294,
                    3.73097999002760907522812284717,0.0387711208544541877875211208545,3.33939401140958234383839920172,
                    0.089965638094562867086255526599,3.02545401087335558877330402807,0.124799397821232593922833453549,
                    2.76799208812329850218689965115,0.148986189960953071939093141833,2.5528879619211440292908760941,
                    0.165984053528044858533874357097,2.37037167446072188747290824735,0.177983104118167331976002777539,
                    2.21347096835849344508824347317,0.186422678108252357727835123924,2.07707725467601001169756452625,
                    0.192278124265124146202076330639,1.95736165069381692868611149209,0.196227606208348959015777261117,
                    1.85139742076109529633886455321,0.198753080363686707993153447761,1.75690859491476029122641799945,
                    0.200203548495895790660108212343,1.67209822171752186510151619317,0.200835863627347569596347669814,
                    1.59552831898848978417325737501,0.200841739693672099086290023379,1.52603423910947128083858884272,
                    0.200366037489456454290084046464,1.4626624630468424405531046452,0.199519394501173817069170332185,
                    1.40462466852129142973065102969,0.19838710499306726842280228217,1.35126330984196917966079114626,
                    0.197035464185967561167188372367,1.30202547583180739392954892536,0.195516366435223093856023479814
                  },0),
                  // polAqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -241.111111111111111111111111111,-57.3333333333333333333333333333,-3.33333333333333333333333333333,
                    9.18518518518518518518518518519,-0.925925925925925925925925925926,4.13333333333333333333333333333,
                    -0.518518518518518518518518518519,2.62433862433862433862433862434,-0.357142857142857142857142857143,
                    1.91358024691358024691358024691,-0.271604938271604938271604938272,1.50303030303030303030303030303,
                    -0.218855218855218855218855218855,1.23646723646723646723646723647,-0.18315018315018315018315018315,
                    1.04973544973544973544973544974,-0.157407407407407407407407407407,0.911764705882352941176470588235,
                    -0.13798111837327523602033405955,0.8057179987004548408057179987,-0.122807017543859649122807017544,
                    0.721693121693121693121693121693,-0.11063011063011063011063011063,0.653491436100131752305665349144,
                    -0.100644122383252818035426731079,0.597037037037037037037037037037,-0.0923076923076923076923076923077,
                    0.549540993985438429882874327319,-0.0852439741328630217519106407995,0.509031198686371100164203612479,
                    -0.0791826309067688378033205619413,0.474074074074074074074074074074,-0.0739247311827956989247311827957,
                    0.443602693602693602693602693603,-0.0693206575559516735987324222618,0.416806722689075630252100840336,
                    -0.0652557319223985890652557319224,0.393059726393059726393059726393,-0.0616405879563774300616405879564,
                    0.371869845554056080371869845554,-0.0584045584045584045584045584046,0.352845528455284552845528455285,
                    -0.0554910311007871983481739579301,0.335671219392149624707764242648,-0.0528541226215644820295983086681,
                    0.320089786756453423120089786756,-0.0504562533548040794417606011809,0.305889608387295713845205057046,
                    -0.0482663514578408195429472025217,0.292894935752078609221466364324,-0.0462585034013605442176870748299
                  },0),
                  // polAqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -36.2962962962962962962962962963,-5.62962962962962962962962962963
                  },0),
                  // polAqgQ_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    -2.22222222222222222222222222222,4.44444444444444444444444444444
                  },0)
                },0)
              ),
              // polAqgQ_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqgQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -12.0475584635802270491842482837,-192.620218563607964549323087352,113.921708802320574264516633253,
                    230.753413513636503633189682105,183.514790001962417141787243622,471.311024614183980600042769153,
                    273.838116547972114403100351962,1140.42140792307723585082036253,544.085300359943844124677555939,
                    3226.00166205279367169324795628,1362.73846292339450024822916937,10013.7999733667492358080149018,
                    4054.1572797878959113871000209,32892.2952282298910520314993311,13493.9659944030189490265220121,
                    111992.443761219546226915054935,47927.8245215620415319787742787,390490.119434119323050944373591,
                    176207.320645323462682549047439,1.38398655420845025668829693632e6,659015.348908133753635186809832,
                    4.96250293025125650209854099414e6,2.48383658281772970367695445549e6,1.79456473238507129015732255262e7,
                    9.38742994228562970282150195069e6,6.53094693168851511024779010439e7,3.54833231784871883104200289746e7,
                    2.38831387663696513130945999016e8,1.33950415564966998560775824968e8,8.76638690817744604830649266407e8,
                    5.0462425154093058042783046883e8,3.22698899278241370415313575152e9,1.89625364734579385574231961207e9,
                    1.19051856940318987093185303989e10,7.1054874239362242279486400778e9,4.39953738153684707594263051507e10,
                    2.6542987730599076968098158715e10,1.6278703721065650606269052224e11,9.88221876308904813514065763675e10,
                    6.02854339113710007099722836289e11,3.66592730250212382892498118291e11,2.23378940615211289088561295064e12,
                    1.35452919790179853859512560574e12,8.27904766560173569402147492238e12,4.9829029546408887867354689515e12,
                    3.06836296720319786793476871113e13,1.8240336639419602493968027235e13,1.13685775750357084316955584157e14,
                    6.63963587383420692103962178968e13,4.20983555732707385892538416619e14,2.40125935403781693175465424868e14
                  },0)
                },0)
              ),
              // polAqgQ_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqgQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    102.099424239809758616455664101,-243.98404233366607083485902988,-5.37037037037037037037037037037,
                    32.8724279835390946502057613169,25.6486625514403292181069958848,18.2094074074074074074074074074,
                    13.2208559670781893004115226337,9.95070846680824005087043635796,7.74987143666990605766115970198,
                    6.2186686208548348466043939295,5.11936048511768676377729875672,4.30784254985907878469861940936,
                    3.6940389906321954072183640595,3.21981807804293011393603109579,2.84652535232839543913085755858,
                    2.54775597007343039089070835103,2.30503609363703609735355767102,2.10516429031612116091582618678,
                    1.93852830454215288126638988484,1.79801158123488198469958609429,1.67826613437082638370579313589,
                    1.57521873368233569234047398023,1.4857291173379178023466425277,1.40734934045577995043215005219,
                    1.33815168540384455114075783738,1.27660385459675940811186671545,1.22147728352414186476116739598,
                    1.17177898653144007182987630048,1.12670034291501488336886878484,1.08557822501442945154229448381,
                    1.04786521842510704655812743152,1.01310660939598693826929064799,0.980922457350607571853794119126,
                    0.950993522787654000889383919646,0.923050142694658114862602353854,0.896863377098186733629653874394,
                    0.872237918511548134795323747744,0.849006379300881687658490490735,0.827024663140766521924643990976,
                    0.806168194690638314968519848394,0.786328832686847956225076052841,0.767412330294847399217086289318,
                    0.749336236023183466409717956186,0.732028151100287964494736200669,0.715424276661842662503948357303,
                    0.699468197645959814139388963174,0.684109860876051146367450824165,0.669304713121585340587122367169,
                    0.655012971486735759824774079904,0.641199003680640615287556415322,0.627830799870596563004448446728
                  },0),
                  // polAqgQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -8.27262623064628727365277743226,22.3230302390703523250833326423,-26.4444444444444444444444444444,
                    -8.74074074074074074074074074074,-4.61111111111111111111111111111,-2.95555555555555555555555555556,
                    -2.10864197530864197530864197531,-1.60947341899722852103804484757,-1.28656462585034013605442176871,
                    -1.06344307270233196159122085048,-0.901508916323731138545953360768,-0.779430670339761248852157943067,
                    -0.6845730027548209366391184573,-0.609029147490685952224413762875,-0.547625756416965208173999382791,
                    -0.496850592088687326782564877803,-0.45424382716049382716049382716,-0.418036332179930795847750865052,
                    -0.38692620597016342242537295722,-0.35993601070034844529560852532,-0.33631886734379809172052939366,
                    -0.315495086923658352229780801209,-0.297008426878556748686618816489,-0.280495277573813404712184571267,
                    -0.265662559219585054493687133889,-0.252271604938271604938271604938,-0.240126232741617357001972386588,
                    -0.229063797281587721600383835268,-0.218948393257623122408542749519,-0.20966563399041741151474462159,
                    -0.201118597789227991368300524067,-0.193224650248583651289166377616,-0.185912930685628396346398427564,
                    -0.179122347209468421589633710846,-0.172799964977798678123727929747,-0.166899701056893345573523527058,
                    -0.161381260323059264858206657148,-0.156209262315368421474527580634,-0.151352520447377076859745123577,
                    -0.146783443608502206413989921341,-0.142477536708305939075169844401,-0.138412981690792517681274373719,
                    -0.13457028436774053045546770937,-0.130931975378136752367353206932,-0.127482355885915549615829865596,
                    -0.124207280436236665192894149123,-0.12109397081741827243472556082,-0.118130855908344631654754104502,
                    -0.115307433395369112888352363228,-0.112614149968377373625187036266,-0.110042297190985237632467953168
                  },0),
                  // polAqgQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -7.40740740740740740740740740741,12.1481481481481481481481481481,-2.66666666666666666666666666667,
                    -1.18518518518518518518518518519,-0.740740740740740740740740740741,-0.533333333333333333333333333333,
                    -0.414814814814814814814814814815,-0.338624338624338624338624338624,-0.285714285714285714285714285714,
                    -0.246913580246913580246913580247,-0.217283950617283950617283950617,-0.193939393939393939393939393939,
                    -0.175084175084175084175084175084,-0.159544159544159544159544159544,-0.14652014652014652014652014652,
                    -0.13544973544973544973544973545,-0.125925925925925925925925925926,-0.117647058823529411764705882353,
                    -0.11038489469862018881626724764,-0.103963612735542560103963612736,-0.0982456140350877192982456140351,
                    -0.0931216931216931216931216931217,-0.0885040885040885040885040885041,-0.0843214756258234519104084321476,
                    -0.0805152979066022544283413848631,-0.077037037037037037037037037037,-0.0738461538461538461538461538462,
                    -0.0709085153529597974042418486863,-0.0681951793062904174015285126396,-0.065681444991789819376026272578,
                    -0.063346104725415070242656449553,-0.0611708482676224611708482676225,-0.0591397849462365591397849462366,
                    -0.0572390572390572390572390572391,-0.0554565260447613388789859378095,-0.0537815126050420168067226890756,
                    -0.0522045855379188712522045855379,-0.0507173840507173840507173840507,-0.0493124703651019440493124703651,
                    -0.0479832058779427200479832058779,-0.0467236467236467236467236467236,-0.0455284552845528455284552845528,
                    -0.044392824880629758678539166344,-0.0433124154054386612526147409868,-0.0422832980972515856236786469345,
                    -0.0413019079685746352413019079686,-0.0403650026838432635534084809447,-0.0394696268886833179155103299414,
                    -0.0386130811662726556343577620173,-0.0377928949357520786092214663643,-0.0370068027210884353741496598639
                  },0),
                  // polAqgQ_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.740740740740740740740740740741,1.48148148148148148148148148148
                  },0)
                },0)
              )
            }
          )
        },1),
        // polAqgQ_reg as^3 LM^2
        ome_nf<double>({
          // polAqgQ_reg as^3 LM^2 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqgQ_reg as^3 LM^2 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqgQ_reg as^3 LM^2 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -263.977484741547673050988511852,261.784172561671871266566529185,29.1111111111111111111111111111,
                    -0.493827160493827160493827160494,1.78395061728395061728395061728,-0.822222222222222222222222222222,
                    0.0232098765432098765432098765432,-0.784076593600403124212648022172,-0.347789115646258503401360544218,
                    -0.717470115618263766411914560063,-0.450632961003331373701744072114,-0.656102147011237920328829419739,
                    -0.475438609276993115376953760792,-0.603662086568069474052380035286,-0.472831401402829974258545687117,
                    -0.559259200529041798883068724339,-0.459889991695547251102806658362,-0.521437016462968020061445666982,
                    -0.44323685413650811574687007213,-0.48890785977310337747033200838,-0.425655969960190263269943895657,
                    -0.46064788188479770375686636928,-0.408358613902553966617869691061,-0.435862944805306674213750796973,
                    -0.391861870361595293852546569572,-0.413937624357465520475346831519,-0.376361509739108960455657909503,
                    -0.394391405029386765617107162954,-0.361901168144933837780459718779,-0.376845177491033016502754296244,
                    -0.348452917138168536406880907335,-0.360996477517970417944953349748,-0.335956914806850512360289406058,
                    -0.346601317375749356608578007122,-0.324341264254837863219870740323,-0.33346080703868163542766016041,
                    -0.313531955305187635318311442275,-0.321411221794761360678428546608,-0.303457711654239942221147611883,
                    -0.310316553878507640707750374925,-0.294052181989865235038361057542,-0.300062866881382738368806435087,
                    -0.285254742489095511477501978715,-0.290553970648817677218434041544,-0.277010582939925295498212062897,
                    -0.281708073285508758397738431064,-0.269270437699298706514086496247,-0.273455163743607172135577398816,
                    -0.261990156465944560729190064461,-0.265734946302225849479762389106,-0.255130219463565485449344958512
                  },0),
                  // polAqgQ_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -188.592592592592592592592592593,-59.2592592592592592592592592593,-12.,5.33333333333333333333333333333,
                    -3.33333333333333333333333333333,2.4,-1.86666666666666666666666666667,1.52380952380952380952380952381,
                    -1.28571428571428571428571428571,1.11111111111111111111111111111,-0.977777777777777777777777777778,
                    0.872727272727272727272727272727,-0.787878787878787878787878787879,0.717948717948717948717948717949,
                    -0.659340659340659340659340659341,0.609523809523809523809523809524,-0.566666666666666666666666666667,
                    0.529411764705882352941176470588,-0.496732026143790849673202614379,0.46783625730994152046783625731,
                    -0.442105263157894736842105263158,0.419047619047619047619047619048,-0.398268398268398268398268398268,
                    0.379446640316205533596837944664,-0.362318840579710144927536231884,0.346666666666666666666666666667,
                    -0.332307692307692307692307692308,0.319088319088319088319088319088,-0.306878306878306878306878306878,
                    0.295566502463054187192118226601,-0.285057471264367816091954022989,0.275268817204301075268817204301,
                    -0.266129032258064516129032258065,0.257575757575757575757575757576,-0.249554367201426024955436720143,
                    0.24201680672268907563025210084,-0.234920634920634920634920634921,0.228228228228228228228228228228,
                    -0.221906116642958748221906116643,0.215924426450742240215924426451,-0.210256410256410256410256410256,
                    0.204878048780487804878048780488,-0.199767711962833914053426248548,0.194905869324473975636766334441,
                    -0.190274841437632135306553911205,0.185858585858585858585858585859,-0.181642512077294685990338164251,
                    0.177613320999074930619796484736,-0.173758865248226950354609929078,0.170068027210884353741496598639,
                    -0.166530612244897959183673469388
                  },0),
                  // polAqgQ_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -45.3333333333333333333333333333,-32.
                  },0),
                  // polAqgQ_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -3.55555555555555555555555555556,7.11111111111111111111111111111
                  },0)
                },0)
              ),
              // polAqgQ_reg as^3 LM^2 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqgQ_reg as^3 LM^2 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^2 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -2.27658354009495320706772106843,-49.3198570393782750341062552746,32.3012493834672611365468530818,
                    49.9252128513804647355125666405,41.9729888185529778165636348307,93.0862200190274331506959338196,
                    -14.1763069880964352156705370215,158.390201295910713983772261425,-293.541598304692940740091631958,
                    268.032198393173961233174080764,-1480.18981255821417654108175823,403.665096783450364445408405638,
                    -6188.2505154803276103932381427,357.61951275008055725817043624,-24274.1044669340949937052895575,
                    -849.392292698385878649392444299,-92645.7920910038324771731512231,-6878.11633261872808987163572898,
                    -349030.470802754132013983034459,-29481.2688168241421725384535158,-1.3065969943613621289508288136e6,
                    -100217.780429191080531741063734,-4.87665485128412692919161165983e6,-276329.841966680021695395280456,
                    -1.81797490658411403689635154479e7,-501818.943602399354162287603179,-6.77598955418832152950182236989e7,
                    576880.628632726082108855228248,-2.52649486759249612352794785924e8,1.27450550490630291023904124585e7,
                    -9.42664731801360363385725483559e8,9.1807290867228229823450787868e7,-3.52011478261714602440480096633e9,
                    5.23899132272254079870777180502e8,-1.3156657824243606404599819882e10,2.68962617925776064056966581379e9,
                    -4.92184541875609259425774557347e10,1.29934109382504699722866676683e10,
                    -1.84286523644542939095604377385e11,6.03392437614794483349286659071e10,
                    -6.90593968142015494441472656838e11,2.72565773409476726915929730856e11,
                    -2.58994353051530026013650865347e12,1.20643640031624316842592393278e12,
                    -9.72002572394806085964007710426e12,5.25759516683410692486925190417e12,
                    -3.65025682359611076074955785782e13,2.26343528215811838893746594393e13,
                    -1.37159681951193328751468087237e14,9.64922269221612052099120324286e13,
                    -5.15637046208217100344546046053e14
                  },0)
                },0)
              ),
              // polAqgQ_reg as^3 LM^2 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqgQ_reg as^3 LM^2 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^2 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    17.4686251562817946347785495555,-44.4187317940450707510385805924,-8.44444444444444444444444444444,
                    6.81481481481481481481481481481,6.5,4.85777777777777777777777777778,3.49432098765432098765432098765,
                    2.49604434366339128243890148652,1.77568027210884353741496598639,1.25107779737409367038996668626,
                    0.86352341759749167156574563982,0.573097205824478551751279024006,0.352689667235121780576326030871,
                    0.183643441079338515235951133387,0.0528900484944440988397032353076,-0.0488920274317099713925110750508,
                    -0.128467742281234344726408218472,-0.190825658523384672667915376764,-0.239698152091370816769472963977,
                    -0.277914559465357685538340133204,-0.307645142898469713960453192434,-0.330572437204512256755376225386,
                    -0.348013458601032280158369722319,-0.361008114078430762552335856724,-0.370384001201316419437527519833,
                    -0.376804478146218285400879826441,-0.380804720420602505942122578011,-0.382819044232153379517174582918,
                    -0.383201808172683122234515666284,-0.382243542826033507393679110474,-0.380183499173527548539955503506,
                    -0.377219484825825951889151690597,-0.373515628658700180489594450824,-0.369208550493159427016543837552,
                    -0.364412293611634372626606455774,-0.359222290912087327042339286789,-0.35371857125606821132031209316,
                    -0.347968364715627178435688841828,-0.342028229499009284884765446835,-0.335945796160411441471392522892,
                    -0.329761203996966241665091057803,-0.323508288658540215069670262604,-0.317215567740740039815833805252,
                    -0.310907061614919628600210965278,-0.304602979316416653654598769542,-0.298320293475519345807828724606,
                    -0.29207322366820817796832681968,-0.285873643908537556870673689533,-0.279731427091033031716109931136,
                    -0.273654736858648067518825455483,-0.26765027549582823322772232168
                  },0),
                  // polAqgQ_reg as^3 LM^2 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -7.40740740740740740740740740741,9.48148148148148148148148148148,-5.33333333333333333333333333333,
                    -2.37037037037037037037037037037,-1.48148148148148148148148148148,-1.06666666666666666666666666667,
                    -0.82962962962962962962962962963,-0.677248677248677248677248677249,-0.571428571428571428571428571429,
                    -0.493827160493827160493827160494,-0.434567901234567901234567901235,-0.387878787878787878787878787879,
                    -0.350168350168350168350168350168,-0.319088319088319088319088319088,-0.29304029304029304029304029304,
                    -0.270899470899470899470899470899,-0.251851851851851851851851851852,-0.235294117647058823529411764706,
                    -0.22076978939724037763253449528,-0.207927225471085120207927225471,-0.19649122807017543859649122807,
                    -0.186243386243386243386243386243,-0.177008177008177008177008177008,-0.168642951251646903820816864295,
                    -0.161030595813204508856682769726,-0.154074074074074074074074074074,-0.147692307692307692307692307692,
                    -0.141817030705919594808483697373,-0.136390358612580834803057025279,-0.131362889983579638752052545156,
                    -0.126692209450830140485312899106,-0.122341696535244922341696535245,-0.118279569892473118279569892473,
                    -0.114478114478114478114478114478,-0.110913052089522677757971875619,-0.107563025210084033613445378151,
                    -0.104409171075837742504409171076,-0.101434768101434768101434768101,-0.0986249407302038880986249407302,
                    -0.0959664117558854400959664117559,-0.0934472934472934472934472934473,-0.0910569105691056910569105691057,
                    -0.0887856497612595173570783326881,-0.0866248308108773225052294819737,-0.0845665961945031712473572938689,
                    -0.0826038159371492704826038159371,-0.0807300053676865271068169618894,-0.0789392537773666358310206598828,
                    -0.0772261623325453112687155240347,-0.0755857898715041572184429327286,-0.0740136054421768707482993197279
                  },0),
                  // polAqgQ_reg as^3 LM^2 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -2.22222222222222222222222222222,4.44444444444444444444444444444
                  },0)
                },0)
              )
            }
          )
        },1),
        // polAqgQ_reg as^3 LM^3
        ome_nf<double>({
          // polAqgQ_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqgQ_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqgQ_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -52.4444444444444444444444444444,51.8518518518518518518518518519,2.22222222222222222222222222222,
                    0.987654320987654320987654320988,0.617283950617283950617283950617,0.444444444444444444444444444444,
                    0.345679012345679012345679012346,0.282186948853615520282186948854,0.238095238095238095238095238095,
                    0.205761316872427983539094650206,0.181069958847736625514403292181,0.161616161616161616161616161616,
                    0.145903479236812570145903479237,0.132953466286799620132953466287,0.1221001221001221001221001221,
                    0.112874779541446208112874779541,0.104938271604938271604938271605,0.0980392156862745098039215686275,
                    0.0919874122488501573468893730332,0.086636343946285466753303010613,0.0818713450292397660818713450292,
                    0.0776014109347442680776014109347,0.0737534070867404200737534070867,0.0702678963548528765920070267896,
                    0.0670960815888352120236178207193,0.0641975308641975308641975308642,0.0615384615384615384615384615385,
                    0.0590904294607998311702015405719,0.0568293160885753478346070938664,0.0547345374931581828133552271483,
                    0.0527884206045125585355470412942,0.0509757068896853843090402230187,0.0492831541218637992831541218638,
                    0.0476992143658810325476992143659,0.0462137717039677823991549481746,0.0448179271708683473389355742297,
                    0.0435038212815990593768371546149,0.0422644867089311533755978200423,0.0410937253042516200410937253043,
                    0.0399860048982856000399860048983,0.0389363722697056030389363722697,0.037940379403794037940379403794,
                    0.0369940207338581322321159719534,0.0360936795045322177105122841557,0.0352360817477096546863988724454,
                    0.0344182566404788627010849233071,0.0336375022365360529611737341206,0.0328913557405694315962586082845,
                    0.0321775676385605463619648016811,0.0314940791131267321743512219703,0.0308390022675736961451247165533
                  },0),
                  // polAqgQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -20.7407407407407407407407407407,-27.8518518518518518518518518519
                  },0),
                  // polAqgQ_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -1.77777777777777777777777777778,3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // polAqgQ_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqgQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -1.74867551836634038464706423389,-7.06747939118599385937699879928,9.69746232092522226606603205037,
                    6.73449935796225930310306908741,30.7077275390114074658658205116,26.7430727899985926802802122489,
                    84.1281757232570075477075988575,79.4418449003137074648742167907,245.513306299252825797683086683,
                    238.325534700941122394622650372,754.066794200850061211839444283,734.139803074436956421490573222,
                    2403.49581581333196239475176154,2314.73671731883025877870595114,7874.23921439080751071233626145,
                    7434.78441460880183148222178773,26345.1301312556540713241332277,24226.7974274769004033405929393,
                    89613.2052562835721035840867733,79827.3471656007026380902540833,308905.7784878404065852998337,
                    265264.232103783433609257097008,1.07653365508487666549728166443e6,886986.312378565435639576385547,
                    3.78607998723053561193264489091e6,2.97877842078552605276891666356e6,1.34183811281452470583533570311e7,
                    1.00298535301178777712873200265e7,4.78709920398053513353746638107e7,3.3804517467488076779832224684e7,
                    1.71756799350851658925155765155e8,1.13857880170572645039395956387e8,6.19301987662965207302519170992e8,
                    3.8255726606495425065617949812e8,2.24269444714696013456031028229e9,1.27970876238524609612394588184e9,
                    8.15250869528135261273882168021e9,4.25177825632271206707414001573e9,2.9735408409012360825951128157e10,
                    1.39880132800691937671272365199e10,1.08780937192295502903621567323e11,4.53822826467839827293263186668e10,
                    3.99010583182176001855672868782e11,1.4434306159507581388535551733e11,1.4670433655112984575072538159e12,
                    4.45964969343017075033210735843e11,5.40526700107354629021475269024e12,1.31762447461400915569778098248e12,
                    1.99529814536087226249199434354e13,3.6102210921736517132691317347e12,7.37777970704088420886187218807e13
                  },0)
                },0)
              ),
              // polAqgQ_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqgQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqgQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    0.888888888888888888888888888889,-4.74074074074074074074074074074,-1.77777777777777777777777777778,
                    0.493827160493827160493827160494,0.938271604938271604938271604938,0.977777777777777777777777777778,
                    0.918518518518518518518518518519,0.838095238095238095238095238095,0.75873015873015873015873015873,
                    0.686654908877131099353321575544,0.623021751910640799529688418577,0.56734968734968734968734968735,
                    0.518700229811340922452033563145,0.476088520532964977409421853866,0.438619581476724333867191010048,
                    0.405522848697451872055046658221,0.376149735038623927512816401705,0.349959191135661723897018014665,
                    0.326500885542279877791860362666,0.305399518792478315468798211603,0.286341336681893957435753101388,
                    0.269062949216273703963516730729,0.253342218777196596075343746661,0.238990890369394756379423347937,
                    0.225848644624163985226488030813,0.213778295575755978681450929847,0.202661903319823942746584783509,
                    0.192397616239240980044614373622,0.182897095338884665853693993808,0.174083404061029136151902057759,
                    0.165889271521331996082580886498,0.158255656464060479148488701864,0.151130554407265572306241824673,
                    0.14446800231815370316329574143,0.138227244448844406639167614523,0.132372030247249106678782196586,
                    0.126870020985826656113649606013,0.121692286270339502490733081074,0.116812875169929697589204340478,
                    0.112208449555775529608026574905,0.107857969507822911684410869066,0.103742422470834056512304974212,
                    0.0998445893076663639966289368104,0.0961488415833814321383306073196,0.0926409653762269261557309147009,
                    0.0893080076958909674114332164224,0.0861381422311522841631489794932,0.0831205516760802338297518897826,
                    0.0802453243183832947964242842961,0.0775033629329212193163397177278,0.0748863043217849386801834343655
                  },0),
                  // polAqgQ_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -1.48148148148148148148148148148,2.96296296296296296296296296296
                  },0)
                },0)
              )
            }
          )
        },1)
      },0)
    },3);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAqgQ{
    polAqgQ_reg.get_view(),
    std::nullopt,
    std::nullopt
  };
}


/* C interface */

double ome_polAqgQ_reg(double as, double LM, double NF, double x)
{
  return(ome::polAqgQ_reg(as, LM, NF, x));
}

double ome_polAqgQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::polAqgQ_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_polAqgQ_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::polAqgQ_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_polAqgQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::polAqgQ_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_polAqgQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::polAqgQ_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_polAqgQ_reg_min_power()
{
  return(ome::polAqgQ_reg.min_power());
}

int ome_polAqgQ_reg_max_power()
{
  return(ome::polAqgQ_reg.max_power());
}

int ome_polAqgQ_reg_coeff_as_min_power(int order_as)
{
  return(ome::polAqgQ_reg[order_as].min_power());
}

int ome_polAqgQ_reg_coeff_as_max_power(int order_as)
{
  return(ome::polAqgQ_reg[order_as].max_power());
}

int ome_polAqgQ_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAqgQ_reg[order_as][order_LM].min_power());
}

int ome_polAqgQ_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAqgQ_reg[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/polAqgQ.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_POLAQGQ_H
#define LIBOME_POLAQGQ_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-polAqgQ polAqgQ
   * \brief Data objects for \f$\Delta A{qg,Q}\f$
   * \{
   */
  /// Regular part of \f$\Delta A{qg,Q}\f$
  extern const ome_as<double> polAqgQ_reg;

  /// Container for regular, plus and delta part of \f$\Delta A{qg,Q}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAqgQ;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-polAqgQ polAqgQ
 * \brief C interface functions for \f$\Delta A{qg,Q}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$\Delta A{qg,Q}\f$
double ome_polAqgQ_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$\Delta A{qg,Q}\f$ truncated in \f$a_s\f$
double ome_polAqgQ_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$\Delta A{qg,Q}\f$
double ome_polAqgQ_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A{qg,Q}\f$
double ome_polAqgQ_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$\Delta A{qg,Q}\f$
double ome_polAqgQ_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);



/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$\Delta A{qg,Q}\f$
int ome_polAqgQ_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$\Delta A{qg,Q}\f$
int ome_polAqgQ_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A{qg,Q}\f$
int ome_polAqgQ_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A{qg,Q}\f$
int ome_polAqgQ_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A{qg,Q}\f$
int ome_polAqgQ_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A{qg,Q}\f$
int ome_polAqgQ_reg_coeff_as_LM_max_power(int order_as, int order_LM);



/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/polAqqQNSEven.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/polAqqQNSEven.h>

namespace ome
{

  /**************** polAqqQNSEven, regular part ****************/

  const ome_as<double> polAqqQNSEven_reg = 
    // polAqqQNSEven_reg
    ome_as<double>({
      // polAqqQNSEven_reg as^2
      ome_logm<double>({
        // polAqqQNSEven_reg as^2 LM^0
        ome_nf<double>({
          // polAqqQNSEven_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSEven_reg as^2 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSEven_reg as^2 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -4.83950617283950617283950617284,-0.691358024691358024691358024691
                  },0),
                  // polAqqQNSEven_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -0.296296296296296296296296296296,3.25925925925925925925925925926,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296
                  },0),
                  // polAqqQNSEven_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    0.444444444444444444444444444444,0.444444444444444444444444444444,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^2 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSEven_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -6.60242945574110373243320612745,5.06809445882937946716852018031,4.55233304122153661759011070691,
                    7.05225548136894835148979609606,11.2846722554029165448766157559,18.9889430612626545280312479524,
                    33.0158289524571340938941738733,58.6897241867064146027432151642,106.000311720902188253734833242,
                    193.75467922452636274293018352,357.487253000703551432874679007,664.564023565820950963649551864,
                    1243.08872852394402669430358025,2337.3380162363615786121813076,4414.27634867690703030729754016,
                    8368.57686186305113538093109276,15917.8852237385389006533835659,30365.9922103875840933723460969,
                    58078.3909103991521587147962268,111338.835439758143617729653609,213885.960863427058809807341316,
                    411656.275817925702653162264417,793650.818116866974702620898729,1.53250454102396640242481692857e6,
                    2.96343333023545900056602138363e6,5.73799307435794714971841269789e6,1.11237830338273463469125290017e7,
                    2.15890586840674215454178888039e7,4.19439075696695617860732333542e7,8.15693383800855183366912323606e7,
                    1.58774178676578907035063516047e8,3.09316025794831148974031007343e8,6.03075494919597398166776413627e8,
                    1.17670294782582953476487886645e9,2.29757090087311818234723761869e9,4.48911335098898006665573334723e9,
                    8.77659141511360360601131266916e9,1.71692066457047922516492734908e10,3.36062568110341642604863982676e10,
                    6.58147422372579701938307680091e10,1.28957868823814044846556458014e11,2.52803719148911027641795572515e11,
                    4.95815508629543585234473065127e11,9.72856012325059875360789296175e11,1.9096784200229852803503167649e12,
                    3.75013668610046283515354783523e12,7.36718589860454799325335206436e12,1.44782743406821898076742777431e13,
                    2.84633504120435874702700110617e13,5.59761579827900187924818814568e13,1.10118979110548000931030797479e14
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^2 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSEven_reg as^2 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -8.49382716049382716049382716049,3.06172839506172839506172839506,0.79012345679012345679012345679,
                    0.765432098765432098765432098765,0.617283950617283950617283950617,0.516049382716049382716049382716,
                    0.445855379188712522045855379189,0.394532627865961199294532627866,0.355261610817166372721928277484,
                    0.324121105232216343327454438566,0.298729089840200951312062423174,0.277560793116348671904227459783,
                    0.259595137372915150692928470706,0.244121809994825867841740857614,0.230630556979763328969678176027,
                    0.218744715014556284397554238824,0.208179684029357231971611056578,0.198716063449178917588503645149,
                    0.190181737045628801161423567111,0.182439601618594853315642215998,0.175378960646541363038488204344,
                    0.168909360459961561646254662217,0.162956092400722343400475606135,0.157456855171482940626795381096,
                    0.152359240404962126144878421991,0.147618812327119342937463884135,0.143197622803602143058397308029,
                    0.139063049961793311741399877669,0.135186880397237771992824070206,0.131544576919559510332038952981,
                    0.128114689165586112443198675319,0.124878375329086155248137785393,0.121819011118393669420334972181,
                    0.118921867781701944330228150658,0.11617384526129225616769883216,0.113563249681810922648307535145,
                    0.111079606742147915690654265318,0.108713504375167442549566386369,0.10645645941358662625880241879,
                    0.104300804060848991017457976246,0.102239588790688679123391339369,0.100266498945242775883258147263,
                    0.098375782811201191660695874031,0.0965621893580236943788531176824,0.0948209141453322585986906481307,
                    0.0931475521661005041941023217357,0.0915380566018621230957610879071,0.0899887026363311958120203357601,
                    0.0884960556126734146586547476767,0.0870569429334915795408348650148,0.0856684291963224611602985173483
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAqqQNSEven_reg as^2 LM^1
        ome_nf<double>({
          // polAqqQNSEven_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSEven_reg as^2 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSEven_reg as^2 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -6.51851851851851851851851851852,0.592592592592592592592592592593
                  },0),
                  // polAqqQNSEven_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    1.77777777777777777777777777778,1.77777777777777777777777777778,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^2 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSEven_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -9.30287635804420137518769831759,-0.855649901179939853178148414446,-3.71618646926066657897904701037,
                    -4.41947891333051869389375783112,-6.56844958074637001961989174517,-10.5668045422109636644639202134,
                    -17.7404649896521467451462336473,-30.6185409201666059806070036048,-53.8951932919419203139182679227,
                    -96.2872148270509036402410655656,-174.042854296515476670135152819,-317.571754931099237456587157885,
                    -584.002618083929471214771812176,-1081.02869286607009149949030468,-2012.29507662032216946337185299,
                    -3763.97801932752822924582446659,-7070.27464917563137219618175464,-13330.3143182064714604006648132,
                    -25216.0888654025981104259761108,-47840.5108752415109610461481491,-91005.0237335975498777777491858,
                    -173530.508812392758779671457908,-331613.280403112510338684982212,-634966.533699912963721483999648,
                    -1.21803645507126176103602482752e6,-2.34043560644362784668801475719e6,-4.50405706791046510434476820642e6,
                    -8.68024437033924706259884598666e6,-1.67508318110331686975762419117e7,-3.23651238543471313554810177679e7,
                    -6.26064035593225225472025329736e7,-1.21235116494785515610905361277e8,-2.35004924588445695182012455464e8,
                    -4.55971478352162590302858981763e8,-8.85495327401042218879328580344e8,-1.72107793637172650075816370907e9,
                    -3.34780466708084412474158315349e9,-6.51697855669724687611862596148e9,
                    -1.26952676203132490783125961707e10,-2.47474766001031059413999583152e10,
                    -4.82723875212164901714810850189e10,-9.42175508717576109988486839681e10,
                    -1.83999808643172711929260949266e11,-3.59537090201950080137492590959e11,
                    -7.02910185480301949415496601586e11,-1.37491407126483644778764798911e12,
                    -2.69067535989021885282659735121e12,-5.26802860260122989521933987349e12,
                    -1.03187629934062906806614675789e13,-2.02205036330131058421636604261e13,-3.964000651620426329677623168e13
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^2 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSEven_reg as^2 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^2 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -9.48148148148148148148148148148,1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -0.592592592592592592592592592593,-0.414814814814814814814814814815,-0.325925925925925925925925925926,
                    -0.270899470899470899470899470899,-0.232804232804232804232804232804,-0.204585537918871252204585537919,
                    -0.182716049382716049382716049383,-0.165207631874298540965207631874,-0.150841750841750841750841750842,
                    -0.138824138824138824138824138824,-0.128612128612128612128612128612,-0.119820919820919820919820919821,
                    -0.112169312169312169312169312169,-0.105446623093681917211328976035,-0.0994916485112563543936092955701,
                    -0.0941788021251385544471199785957,-0.0894087069525666016894087069526,-0.0851016429963798384851016429964,
                    -0.0811928811928811928811928811929,-0.0776292950205993684254553819771,-0.074366856975552627726540770019,
                    -0.0713687600644122383252818035427,-0.068603988603988603988603988604,-0.0660462171573282684393795504907,
                    -0.0636729525618414507303396192285,-0.061464858399724300107441869894,-0.0594052180259076810800948731983,
                    -0.0574795039756107609277798376797,-0.0556750298685782556750298685783,-0.0539806668838926903443032475291,
                    -0.0523866112101406219053277876807,-0.0508841920606626488979430155901,-0.0494657122108102500259363004461,
                    -0.048124314790981457648124314791,-0.0468538714152749240468538714153,-0.0456488877541509120456488877542,
                    -0.0445044234517918728445044234518,-0.0434160239038287818775623653672,-0.0423796618918570138082333204284,
                    -0.0413916874495433769398602070185,-0.0404487846348311464590534357976,-0.0395479341215775324302456085402,
                    -0.0386863807153662226125994241936,-0.0378616050524777012596932424253,-0.037071298865933463528283139754,
                    -0.0363133433042247631913285408726,-0.0355857898715041572184429327286,-0.0348868436263394246587523898448
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAqqQNSEven_reg as^2 LM^2
        ome_nf<double>({
          // polAqqQNSEven_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSEven_reg as^2 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSEven_reg as^2 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^2 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -0.888888888888888888888888888889,-0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^2 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSEven_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -1.33333333333333333333333333333,0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^2 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSEven_reg as^2 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^2 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1.77777777777777777777777777778,0.888888888888888888888888888889
                  },0)
                },0)
              )
            }
          )
        },0)
      },0),
      // polAqqQNSEven_reg as^3
      ome_logm<double>({
        // polAqqQNSEven_reg as^3 LM^0
        ome_nf<double>({
          // polAqqQNSEven_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -3.32482620635574269062952515926,37.4365336768698173594464087993,0.624393775594137307429468546911,
                    -28.4297561875368753664200984983,14.2335453237232147305375527848,-28.3635308477906589946660921699,
                    19.7124389554859731532720683733,-31.7456479453534584396181889679,24.8741985595391117644284134419,
                    -35.606754135970306468569276365,29.6760705966467865300063326199,-39.4429805817601598747359850137,
                    34.1257501370421905701390145288,-43.1295299937029199008206640735,38.2586033767440401757108049198,
                    -46.6377845414581037516298891585,42.1134592977733809200728646839,-49.9689022556833786503744968095,
                    45.7254993422803983473184162011,-53.1336423314236653203508965439,49.1248518923442280319992935671,
                    -56.1453485059228339437791260725,52.336877161820397148602905433,-59.0173638103657479614935849441,
                    55.3828641192013638693316005656,-61.7621001633797796936249960223,58.280742519801538757537089807,
                    -64.3907628269401358177138587403,61.0457000946238505060495161173,-66.9133379669778434819746965132,
                    63.6906882168338095178307513438,-69.3386812377060110476728753739,66.2268275765758884384963048008,
                    -71.6746384408141859897436058545,68.6637315995112080409329742583,-73.9281690293042047987887846798,
                    71.0097644504925472049149083991,-76.1054607165174115970630313462,73.2722476860028877559474889473,
                    -78.2120312510657314590395031314,75.457626725030790240918294057,-80.2528168518825864680318161464,
                    77.5716058245317444365393037837,-82.2322482245789424077082104695,79.6192582615586944399609329397,
                    -84.1543155816738668631374576398,81.6051168875039491206692761663,-86.0226241714882336748902390688,
                    83.5332490455198539490128987714,-87.8404417236287584417659689734,85.4073189486532399990493700096
                  },0),
                  // polAqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -65.0373703214330904172363003515,-30.8335862421732781958535872936,-12.1563843459245099497315181784,
                    89.395674703064624162287459732,30.503985856399873008678180999,141.663578236167067700261092654,
                    41.640341006108351308494896828,172.347744973433386879671779506,45.2836444873822431478590016031,
                    194.411757765245772364489353301,45.8523409917008051100835794309,211.767928488030766409835553005,
                    44.8834239353736592107247376681,226.14311403932409891211828348,43.0610005382550536834078585352,
                    238.455030221592125523078795859,40.7356582038148888080169645482,249.250703542017013840060814493,
                    38.1044112522258852315609554537,258.882973583192960568302886953,35.2853705122214851068147777959,
                    267.592978875524854176020414121,32.352771891877189864296364262,275.552985424858108022442292825,
                    29.3549509145766761273885789811,282.890449476299015528683025199,26.3242223540272390274219614185,
                    289.702395280235199990666362605,23.2826142658424776639072169115,296.064441798966111798756916765,
                    20.2453462375593907700555921336,302.036705348232540004192550582,17.223017775781706204266842858,
                    307.667793292963295309590887642,14.2230280187339597473370663001,312.997585682130154070949612918,
                    11.2505210594726419089750838773,318.05922167973500979531746862,8.3090295895496991421437097232,
                    322.880549303219296905693586412,5.40092165144676504691417909058,327.485203876571502644147423935,
                    2.52771594553551598173319730313,331.893423972000739236553650128,-0.309692382018429420690646855335,
                    336.122678122919504175112277784,-3.11086800051927466512271769932,340.188152754668178703171086801,
                    -5.87571534329236038523030365004,344.103136735790693570235447982,-8.60438974791362012484679547949
                  },0),
                  // polAqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -13.3272248432216135805185572452,19.3263755939426795023327607248,14.196030423296141837591143397,
                    36.3619618979314736000276622886,12.150762933584207681212542574,36.7722225289328453421401451419,
                    5.48667514208900877860623256027,34.3718451598782276102737360268,-1.50038653031657897089686085817,
                    30.9599562616577597249028524196,-8.45259550169662618868658305706,27.0315799486910988345607050628,
                    -15.3084196617407637861350671498,22.7927465837194277245834567794,-22.0622849854128239315983526829,
                    18.3482082188147624536178195134,-28.7216848280846107086625683578,13.7581638479373328625066773505,
                    -35.2966564614277749445034100625,9.06023007733271620807775406505,-41.796881679036823862445487177,
                    4.27939592342222106035928775887,-48.2309410608881634829304277279,-0.566942428213511043324546905838,
                    -54.6062274314597904486001534443,-5.46621754477983307772294896918,-60.9290561930413563780672019854,
                    -10.4090732606065554772656343587,-67.2048202788518446478124600355,-15.3883684214851786357242957183,
                    -73.438139771808778464351127431,-20.3985368961425197878177094302,-79.6329917956899153043841626648,
                    -25.4351617147731609677467230842,-85.7928187335468509525749848924,-30.4946830804941553540964563196,
                    -91.920616901248872008126687132,-35.574192942397609496465564099,-98.0190088029851158068250179552,
                    -40.6712871894391026750054302364,-104.090302005707338004587914485,-45.7839571859424079464122656794,
                    -110.136537246436439105894087081,-50.9105087753472615581889495657,-116.159527912617871848861747794,
                    -56.0495008465843071717980186688,-122.160892608565155196451538368,-61.1996980821361241613293630075,
                    -128.14208216568219785499172683,-66.3600341523120951934613411899,-134.104402169114862997999085613
                  },0),
                  // polAqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    0.526748971193415637860082304527,8.51577503429355281207133058985,11.2921810699588477366255144033,
                    14.2770919067215363511659807956,10.8806584362139917695473251029,14.6995884773662551440329218107,
                    10.6930041152263374485596707819,14.9496374681559866745051930237,10.5676660787771898883009994121,
                    15.1292703638382650728329740675,10.4730550656476582402508328434,15.269853146396356272899482776,
                    10.3969358487877006395524914043,15.3854631879323237347928705953,10.3332135628431924728221024517,
                    15.4836859528217552908910933602,10.2783951302469820988339506858,15.5690913083796162953751915262,
                    10.230287327455083446368849419,15.6446503746889788245901841438,10.1874210234719350646423229843,
                    15.7124054963752246173986800062,10.1487632117147081027369985058,15.7738217445869639724552653365,
                    10.1135595533226439135713600648,15.829986180139483260884376632,10.0812422267058003885152746223,
                    15.8817278236506740971780935841,10.0513730195526426180735535633,15.9296934598098677985883410423,
                    10.0236066166478829657617514005,15.9743974736977485344071150105,9.99766604253032207277136885379,
                    16.0162557216491864500027366993,9.97332572459944964052849596153,16.0556092108937432326858810382,
                    9.95039950210895699753040634035,16.0927410621141928554593963317,9.92873194203983747421984989139,
                    16.1278889205239096147538034494,9.90819192383900055993264320653,16.1612542074431355821421822864,
                    9.88866781651001518216677763578,16.1930091314482223989346355151,9.87006379588923020769175463237,
                    16.2233020804893770100002428483,9.85229699305707891282091514107,16.2522618240709271035819486775,
                    9.83529525839337145300559908839,16.2800008274546646889455025495,9.81899538830086373807302768841
                  },0),
                  // polAqqQNSEven_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    0.460905349794238683127572016461,0.592592592592592592592592592593,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSEven_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    55.9371609222087672390680438485,162.157424812267495706797710544,-228.89965238246847669824563816,
                    246.989996097059962647247221165,-353.675954013978336822406563315,511.907641222918233637731287576,
                    -903.160726923793950065886883489,1508.28836508278590897556651572,-2594.98729863496450074604875905,
                    5025.39991140905470693370463718,-7920.84511957850439981899167989,17723.3450810401057080539886341,
                    -25107.2335638117875796687248774,64481.9484304333841062885156042,-81629.9962774819854633826762292,
                    239153.297178199274639578181435,-270172.819526915911378858579657,898468.126696284235440160469252,
                    -905767.235835120232140329100063,3.40637304132197355215266303856e6,-3.06521803259538756385823969523e6,
                    1.30022379439906791174691449994e7,-1.04435441167274366893968480805e7,4.98880454558074728613211137297e7,
                    -3.57506902431007896945037740837e7,1.92199607244843222454286809339e8,-1.22750600836857839530299065576e8,
                    7.42924887729390889271969628621e8,-4.22085978033658697031217489234e8,2.87952811934376102578344499297e9,
                    -1.45140385912961185121712698893e9,1.11864005147634703992052917696e10,-4.98372886388440307839793235124e9,
                    4.35415386177035418242218782356e10,-1.70618037698234588112794667501e10,
                    1.69763579327539475885146546233e11,-5.81347300086999524332894518416e10,
                    6.62855282550044759534362766329e11,-1.96729816083146988525798124921e11,
                    2.59149226090868684527570274323e12,-6.59428764232559420875907332183e11,
                    1.01432014451423913273344347654e13,-2.18160254800858151729683208121e12,
                    3.97412487740767930102340462562e13,-7.08744010857315538867206150784e12,
                    1.55849326519432439679569414863e14,-2.24368967801379248259201698952e13,
                    6.11684608907647447025415730892e14,-6.83384920615954049921083261377e13,
                    2.40257507647007324368218341563e15,-1.95579471134550903889219503202e14
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    47.1364343952843894277569233418,90.9450646487330618537367405961,-33.5975606126064548681175639757,
                    4.26062323299099018681569132306,0.912306760890434802022500207022,-0.346099212733671966355386299996,
                    -0.777864645674154162896909729428,-0.892907583202309688174863098088,-0.871055795040215427977305784958,
                    -0.787531737923626096776520575333,-0.678156787911659561989227830681,-0.561030901120479722828875684454,
                    -0.445319476063687460887394449469,-0.335438698957663361335641131283,-0.23324993297052212782327228731,
                    -0.139260974978444732171355465443,-0.0532911620208205517867706601628,0.0251628807063576303209141978282,
                    0.0967300413504095001412239997632,0.162061967437284039393400005783,0.221782569565115115939249386602,
                    0.276465883493075648925863772331,0.326628884910339854867849758844,0.372731837921601170307585970386,
                    0.415182143392420882846795686559,0.454339546859475120157467951362,0.490521611634964893755566996659,
                    0.524008931500910720346141409966,0.555049860250319831147246986353,0.583864691676039161909839624067,
                    0.610649300316260914812828902033,0.635578287471216340943181975833,0.658807689122314713685771573783,
                    0.680477303501797567157383831951,0.700712692106333084213715054393,0.719626902018787718037566827037,
                    0.737321951058103927262500917295,0.753890111253987442343089230127,0.769415020745308547281558716373,
                    0.783972649513713356582878260073,0.797632140366444621823662344261,0.81045654320886173991089442552,
                    0.822503457816955664830022248886,0.833825597952829251914395726437,0.844471287688089157901693849383,
                    0.854484899147056524914118496281,0.863907239498848932794064250122,0.872775893868726662787164476033,
                    0.88112552986638776657248207124,0.888988168610501074979670991439,0.896393426438583779117513652782
                  },0),
                  // polAqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    76.3106448711511002981887656083,-79.3818668001037819711969195289,26.7010159618326228946989528599,
                    10.0559051697164506265926177962,9.69578906496628990317903001889,9.60153462116563418909759865442,
                    9.40991321690673930462003939589,9.17452824466767394116114514637,8.93018602611260585428881296112,
                    8.69128105377387755774891693582,8.46291814523587266734100444,8.24646232923960099142137418763,
                    8.0418565698590482013741924601,7.84854023516433525894509737885,7.66580200860889648867142775043,
                    7.49291128489520885469224487517,7.32916495747845179926733662183,7.17390270284878334999116504445,
                    7.02651080864939348389753057485,6.88642187901308988806423577745,6.75311301739042778527155748733,
                    6.62610339942186473981820497783,6.50495157794729756975359224052,6.38925267857516651601914516301,
                    6.27863558329376848883957667418,6.17276017284987426184509882388,6.07131468001630972738339344257,
                    5.97401318967238710914186371455,5.88059330752621716974268177084,5.79081400781012757760722329052,
                    5.7044536615484913039575496601,5.62130824081956243643765038858,5.54118969038885422358757936103,
                    5.46392445570495578875313935203,5.38935215507785608328695792361,5.31732438353682734637337398653,
                    5.24770363610329658091974259402,5.18036233880165324503600005988,5.11518197651637210329438152292,
                    5.05205230768314521936011385074,4.99087065670589270222409519983,4.93154127587666599157853666987,
                    4.87397476941524343192302284855,4.8180875730252935892590234985,4.76380148307794947138061719787,
                    4.7110432301802237002875833633,4.6597440924667986695101452367,4.60983954447308984325019905608,
                    4.56126893790981063395570570444,4.51397521106965883757205655833,4.46790462396031918809353588928
                  },0),
                  // polAqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    4.54320987654320987654320987654,3.7037037037037037037037037037,-0.307270233196159122085048010974,
                    1.2290809327846364883401920439,1.34858710562414266117969821674,1.27994513031550068587105624143,
                    1.183321855491167660479829792,1.09404831891604378376865149352,1.01853096062384716117814295357,
                    0.955658545082413395170596816687,0.902843682761378234629263435848,0.857708656227174745693264211783,
                    0.818428632673646918661163675409,0.783686346866376713073226436406,0.752546336070959595583120206645,
                    0.724339751632520591956218058511,0.698578732581680165942629097826,0.674897769242074139051085239873,
                    0.653014979010242411510961023154,0.632706855357914071471653459341,0.613791764392219204286639242565,
                    0.5961190162063706590501891291,0.57956147355331447799400423693,0.564010418545419711543329632512,
                    0.549371881374815794068558388929,0.53556393548021766417158501248,0.522514648060550799785642605203,
                    0.510160487730040212135963933867,0.498445060456181938229230793721,0.487318087937787205178912840883,
                    0.476734569669395052619153327149,0.466654087337255412935025305701,0.457040221631117262942106647885,
                    0.447860059273020172533009807287,0.43908377341161194295174430486,0.430684264335050493200658508199,
                    0.42263685023065501174896725768,0.414918999789917739552330814713,0.407510100033204330016178687345,
                    0.400391253948374855656578905966,0.393545103495839293288815280921,0.386955674294649175613919831286,
                    0.380608238916635575371143373317,0.37448919621211754828559845898,0.368585964496341988981030832421,
                    0.362886886759418997118033412508,0.35738114633849138513640576226,0.352058691720376819296443536576,
                    0.346910169334678578859490840002,0.341926863358277902875129956106,0.337100641687697815266572081548
                  },0),
                  // polAqqQNSEven_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    1.05349794238683127572016460905,-0.526748971193415637860082304527,0.351165980795610425240054869684,
                    0.175582990397805212620027434842,0.12290809327846364883401920439,0.0965706447187928669410150891632,
                    0.080266509896139525769155398785,0.0689790319419949049578679208309,0.0606179371611470376902475667908,
                    0.0541380887059899405578417924097,0.0489504094442366047304318909257,0.0446938521012595086669160743235,
                    0.0411330781701152071522441892812,0.0381072973665566258158850751443,0.0355024947617540210132802725395,
                    0.0332353517538702723887909073094,0.0312434438796094569515048817881,0.0294790069662981790795879394282,
                    0.0279048302593003124287762899543,0.0264914687266864005005655428008,0.0252153016285569891807708571841,
                    0.0240571499830759090018349277609,0.0230012725986961091630978909562,0.0220346242890526304374935614871,
                    0.0211462992783443669111946084571,0.0203271077345151419225493299567,0.0195692495280972647227791260713,
                    0.0188660600183233928089895168084,0.0182118098962146074392420355241,0.017601546081750424023731814281,
                    0.0170309641409217069415643963495,0.016496305146245409088897738838,0.0159942716693015378797935548234,
                    0.0155219588770787027867637889424,0.01507679764760374782161274536,0.0146565073217215555632403853174,
                    0.0142590562343648763401849821603,0.0138826285674888663842529989379,0.0135255963716002702357478185938,
                    0.0131864958375679623242976069487,0.0128640070826159353711295897384,0.0125569368568465226098469097566,
                    0.0122642036887535931673659872647,0.0119848250769870063582380550511,0.011717906406393342942294995123,
                    0.011462631323071473366696125687,0.0112182533488822818547239236816,0.0109840885528691743787505599271,
                    0.0107595091271777076122454935919,0.010543937739704935472131239327,0.0103368425559524221211118192133
                  },0)
                },0)
              )
            }
          ),
          // polAqqQNSEven_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -3.54612834264329414692135794588,0.14111445571061531809921818581
                  },0),
                  // polAqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    2.10699588477366255144032921811,-1.58024691358024691358024691358,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527
                  },0),
                  // polAqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    0.131687242798353909465020576132,-1.44855967078189300411522633745,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132
                  },0),
                  // polAqqQNSEven_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -0.131687242798353909465020576132,-0.131687242798353909465020576132,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSEven_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -5.06233762263587897156519747863,-3.53408849959949081894255042869,-2.91421598920052179702275291317,
                    -0.231152421413771616804171464625,2.95966957886957370811831224022,8.62188829836002378282257690525,
                    19.6665914642362068153484740891,41.5443970549190599713915379225,84.8782015269621063500286379796,
                    170.494024965951357460326185408,339.252636496110234187786973888,671.322856199327549463890286629,
                    1323.98984320391939853092775451,2605.849513194772830396450963,5122.45243466174269818974042228,
                    10062.2954263792105140572371637,19758.591635257492178640428185,38793.1231701270304060078620663,
                    76166.0017533350121966584342366,149562.057599979922088387532505,293742.646444916969973984288368,
                    577057.461968239118760791682719,1.13394394087401455037345942873e6,2.22891463654959228284021767461e6,
                    4.38257966560451038149247559119e6,8.61992151266227817976716945718e6,1.69595607608953856191365974615e7,
                    3.33782080649844539789794083319e7,6.57123393321192806880282228376e7,1.29408860963519978570179672274e8,
                    2.54924448025733358733897083097e8,5.02326675811320355546293078996e8,9.90113475270230890526883908784e8,
                    1.95210986212752725794236631917e9,3.84982176342033521612775490575e9,7.59434983644543233678435349256e9,
                    1.49847926759004478350256576448e10,2.95745164441922300038590958217e10,5.83832175153628033175596601692e10,
                    1.15281237017950005247406846236e11,2.27680756205818982778715089796e11,4.49767511485403864237949607193e11,
                    8.88670908644788313174412415976e11,1.75623303245753730590985027241e12,3.47143380685330394820035624729e12,
                    6.86307239187360435714790232181e12,1.35709012411244013986713105137e13,2.68396464685534508970054737557e13,
                    5.30909564118096569314501582793e13,1.05035890454474389778330994031e14,2.07838573965573275460078107741e14
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSEven_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -3.93176285812609446668222206459,-1.19461239809744659381938279486,-1.75582990397805212620027434842,
                    -0.636488340192043895747599451303,-0.237037037037037037037037037037,-0.0629172382258802011888431641518,
                    0.0271735580377555686197661506303,0.0790646025213926448494349728918,0.111080627953055936595031245237,
                    0.131730790167004158773706098809,0.145418757435218340568134806818,0.154616436756354451827702856509,
                    0.160801204587212817665492562612,0.164900943113759104352872724419,0.167522207319973339961582172047,
                    0.169074721128806960670570311958,0.169842894746446290520710412124,0.170028720756781528415284798497,
                    0.169778464448885357123029493255,0.169199802257389338138900255278,0.168373131447582627231441489655,
                    0.167359213745618276911172906675,0.166204451048767946506263664116,0.164944595275079760328108914826,
                    0.163607400811554601765036855646,0.162214549386598623885194345563,0.160783065781829993318003820775,
                    0.159326371744279577534214538461,0.157855079218269867867106406457,0.156377593363455643086095880937,
                    0.154900575162026049040836640259,0.153429299272316415283450698871,0.151967932964067384498405104805,
                    0.150519755061013400756495204995,0.149087328896649236418416104321,0.147672639746431522903143010182,
                    0.146277204622041806557367331081,0.144902160419507789051722085404,0.143548335008862795429175533523,
                    0.142216304803108659974260744415,0.140906441552907493491768558725,0.139618950512504493662571803924,
                    0.138353901662837813485183576925,0.137111255324025823381537637137,0.135890883215381331544757643173,
                    0.134692585807563685593439940121,0.133516106644155135625349040632,0.132361144178141957304468566985,
                    0.131227361564433581081944021425,0.130114394766551542043268573101,0.129021859269300284759371314818
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAqqQNSEven_reg as^3 LM^1
        ome_nf<double>({
          // polAqqQNSEven_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -111.669232207383153535594733254,63.27384828742313999779593443,10.6972945045882023350306770822,
                    2.23065267603695969507615317884,-7.49546994164942502107548094233,13.0240512676491049502784244369,
                    -16.9293677856495581297534418136,20.6225099469250272364151048076,-23.5746769718729630873449423192,
                    26.3672492610911028580470779232,-28.7296344660336500440473137714,30.979025391940917449340500854,
                    -32.9460605946448662919406715319,34.8304996206590479643334174137,-36.5149887452974921716714007893,
                    38.1368841091253794913378887239,-39.609608489991891113644842679,41.0334037930334305030281773657,
                    -42.3415813046262909277132637202,43.6105190836397879603261392524,-44.7871869293579344509763477981,
                    45.9317129322088682550790938127,-47.0008782395608001224910232069,48.0432474141549830789090411893,
                    -49.0228989600012969519231364177,49.979876474073133335536619802,-50.8838392721758779075449189059,
                    51.7683713189571304146385317251,-52.6074986780196287978637469699,53.4297918133938736630680591688,
                    -54.212759625159946130152975832,54.9810035654168707833350553503,-55.714855999266118120963654107,
                    56.4357225885638283398823435837,-57.1262569966765232758124605411,57.8052537388210121987239857208,
                    -58.4572984309854590966061869263,59.0990246888014136620408568305,-59.7166434563639077910055870877,
                    60.3249798171071903163694610894,-60.9116252169886267708632754786,61.489875919724742717874541911,
                    -62.0485059839024658911084850677,62.5995077177594131725799719031,-63.1326760810858740611675354158,
                    63.6588822573020195943718952465,-64.168808650776010470528643969,64.6723554996372096134062537227,
                    -65.1609815268776700619880752799,65.6437405305600990725179651883,-66.1127742660704295781197026166
                  },0),
                  // polAqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -16.2922111267975669547716063203,34.6192375254846487958790567907,74.5760715735653599176172811865,
                    170.077981223808803764597619754,136.592532478915154156300408759,224.056252828747075369535891359,
                    161.546935771096224115148145384,255.405818630376369062321647637,177.720781408116464309991514831,
                    277.719466997816623627796671666,189.739246550003122951500244523,295.078440269629401613414163456,
                    199.312872521653785960187944568,309.293895545597498094331157194,207.271883618638020917560875079,
                    321.333690385587698279891538114,214.083736750130957050301647625,331.777098905132044704009478682,
                    220.038108612488423235355512631,340.998738193274730988069283284,225.32706903267933708421208281,
                    349.254987589727071447601210765,230.084568311538155141904519432,356.729080993880787060494067334,
                    234.407765079674461790528508351,363.556547882326965571784949976,238.369382964597909540143999068,
                    369.840466905110270300853106289,242.025277087857196579409633127,375.661068749726088902020158828,
                    245.419280105871568806395596221,381.082028930039954275725373176,248.586423557039746050003195506,
                    386.154732281140663452512709288,251.555147446815059955394342461,390.921246622039101126915671767,
                    254.348857048845759488275575909,395.416447934723614593361177354,256.987045534645285955167733251,
                    399.669572029205509805171615847,259.486120112023732939423381487,403.705368986278718052017666437,
                    261.860020955017308832989759815,407.544976505131204621347194915,264.120692330404755485524156271,
                    411.206590501833885516732474099,266.278446356904256316692983627,414.70598695194848818111935605,
                    268.342247486400240318811633297,418.056932903507559140739429398,270.319937579279968349847379641
                  },0),
                  // polAqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    3.45679012345679012345679012346,29.9259259259259259259259259259,39.6049382716049382716049382716,
                    56.5925925925925925925925925926,43.3086419753086419753086419753,61.9160493827160493827160493827,
                    44.9975308641975308641975308642,65.0666666666666666666666666667,46.1255731922398589065255731922,
                    67.3300411522633744855967078189,46.9770723104056437389770723104,69.1013842124953236064347175458,
                    47.6621452621452621452621452621,70.5580707358485136262914040692,48.2356458356458356458356458356,
                    71.7956775734553512331290109068,48.729011729011729011729011729,72.8717850534843998896286477986,
                    49.1619819541388168839149231306,73.8238292889823677577375547792,49.5477786899871523194536610429,
                    74.6775438222290647471246026458,49.8956989958021949766015813487,75.451388549696980620837577808,
                    50.2125319213307726790923273178,76.1590604376587236550443801308,50.5033878608823644045970963008,
                    76.8110051458997281923452137279,50.7722107252607843385725858318,77.4153721615055688301143317013,
                    51.022108351403621209378805297,77.9786427364928661014308837001,51.2555735184616692462922482172,
                    78.5060566606809838379357169792,51.4746363798395211364781042474,79.0019106251623992997433356495,
                    51.6809723822539549234609108381,79.4697719505400645466896283475,51.8759804228760306332559188787,
                    79.9126349665024957137991580301,52.0608405866835628618407790425,80.333037581684742902892731377,
                    52.2365575526444312617335691792,80.7331496241488367944776420581,52.4039937382314960320087762099,
                    81.1148407820673848939042944563,52.5638949637208576858463316316,81.4797335511949160730337879039,
                    52.7169105756942248241841761057,81.8292449938300096486145666915,52.8636094065267942585773187055
                  },0),
                  // polAqqQNSEven_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    2.37037037037037037037037037037,3.16049382716049382716049382716,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSEven_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -103.700232870102669923982064656,138.463503187490748111277634295,-188.983698581996056417272189118,
                    225.755546900135066907132515583,-318.378952000430987570334253889,366.813526054633693980407927183,
                    -959.784788540804749863631414259,768.482186560756057080208351533,-3173.7267518821729490506940863,
                    1752.81267815722170851934200359,-10982.138513938147456389328489,4025.92339325139426288063643771,
                    -39079.0808668204779762021788861,8625.97011643866900745065991206,-141700.607088322724204121941799,
                    14502.438441673416110549351065,-520766.012813652406372749349541,2031.02966537923739196412510318,
                    -1.93328605537815440100800523998e6,-153794.130104672750811407023174,-7.23370183565476135585668252904e6,
                    -1.09525968005576762862082927185e6,-2.72369492584156236482218225177e7,-5.83159887139876768462148796787e6,
                    -1.03085664945305844347983194618e8,-2.77728832676881329984983814197e7,-3.91843018947628806650822835255e8,
                    -1.24870191387792711932127513036e8,-1.49491716736073834834400994132e9,-5.42512454473807129622081905045e8,
                    -5.72125149832542637112979732389e9,-2.3051256984525880177490583411e9,-2.19561331321381505245220413587e10,
                    -9.6455532865258858147925313951e9,-8.44630492552016128538304454284e10,
                    -3.99194558543707097568371131468e10,-3.25614890876476497572314616853e11,
                    -1.63871512292641826201615156339e11,-1.25767543574893249893001705354e12,
                    -6.68549475308797833371301160334e11,-4.86603798914592959908633074668e12,
                    -2.71443291688320807617394902264e12,-1.88561592552679455866286872741e13,
                    -1.09794782561784500160673167458e13,-7.3171191586680252988442665489e13,
                    -4.42763127910896198574979390476e13,-2.84303858830977847459216963293e14,
                    -1.78114777571581134465935779645e14,-1.10594758992373087370475152186e15,
                    -7.15092409410031149796290465125e14,-4.30679937716160175986676071124e15
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSEven_reg as^3 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -99.3882766043701232059197311471,48.0453243208731515069639817213,-32.6211325341867856434322506011,
                    6.57009216912059894783119980233,4.41141019739676494249418554064,2.29184973279685068330990337551,
                    0.938395260067515819224107955884,0.0697720089670402616010801664582,-0.506913044073863935097244932609,
                    -0.902359719662226579547193684431,-1.18108823926984894593390562702,-1.38205349509306510102075439641,
                    -1.52959296134801069759079226897,-1.63939244024888023903557595851,-1.72185645180173198354246872688,
                    -1.78407479720873125098721522713,-1.83100220733045802473881043452,-1.86618363573192559956621671863,
                    -1.89221062985788735781027837642,-1.91101500411269302231137790166,-1.92406203236918648277232169255,
                    -1.93248032178129437335414397498,-1.93715097565866056647635080236,-1.93877004983679406416624343585,
                    -1.93789313713312125590127609231,-1.93496775705451583262121756356,-1.9303572675022847875658092217,
                    -1.9243587772520615201429650824,-1.91721674260653533312808805865,-1.90913341159988206517182261496,
                    -1.90027693318888486148575237429,-1.89078771478038455271687569419,-1.88078345043319855364190890906,
                    -1.87036312958615513584510948,-1.85961025642043911084780859049,-1.84859545265804021334549981677,
                    -1.8373785748935691801539189436,-1.82601044685179748089434468214,-1.81453428411381157725156757657,
                    -1.80298687168271617006034003578,-1.79139954173696320206482638343,-1.77979898895987887622993863648,
                    -1.76820795315771475620532527384,-1.75664579291912735532164195348,-1.74512896941105149557765033593,
                    -1.73367145574213837742153698878,-1.72228508442592644127812574997,-1.71097984316918720976055139776,
                    -1.6997641273657153122984805516,-1.68864495619246584453806866292,-1.67762815800677651734244569548
                  },0),
                  // polAqqQNSEven_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    63.2098765432098765432098765432,-61.2345679012345679012345679012,2.10699588477366255144032921811,
                    -9.51440329218106995884773662551,-9.51440329218106995884773662551,-8.90534979423868312757201646091,
                    -8.32639623750734861845972957084,-7.81493239271017048794826572604,-7.36092494611013129531648050167,
                    -6.95516362923770331177738585146,-6.59117453191527265601339675414,-6.26386617497728608839719950831,
                    -5.96882787993899105010216121327,-5.70211426825183438940052696666,-5.46020516814167607818401469195,
                    -5.23999894677143354392031640709,-5.03879593173710820769644299056,-4.85426702537087431786051974868,
                    -4.68441325925253609387691870588,-4.52752264274490318904185815473,-4.38212865910672518695844985425,
                    -4.24697272575461809688195617368,-4.12097149904522970477272129514,-4.00318905565332879064002190737,
                    -3.89281355351926779073788398749,-3.78913780428246101468000292268,-3.69154316061437319453718135078,
                    -3.59948616331514172098855536622,-3.51248746265590262765972310472,-3.43012260405235428745236462528,
                    -3.35201433910632392315802346317,-3.27782618509047929617248844716,-3.20725700810797175696950919262,
                    -3.14003644801196945176259825609,-3.07592103790855909469312605837,-3.01469089901686225983114952344,
                    -2.95614691406865366727379097642,-2.90010830037816237260794475713,-2.84641051810085287751667337591,
                    -2.79490346075767800617467000352,-2.74544988441190025561407880425,-2.69792403941136309579280719002,
                    -2.6522104747147728007305925042,-2.60820298979338711299833631837,-2.56580371316580006640328620666,
                    -2.52492228996180175594109320321,-2.48547516366276762520016607101,-2.44738493944267745045493541261,
                    -2.41057981842479534381365326873,-2.37499309374543088857819718258,-2.34056270063510132210201806044
                  },0)
                },0)
              )
            }
          ),
          // polAqqQNSEven_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSEven_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSEven_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -1.71193415637860082304526748971,-7.24279835390946502057613168724
                  },0),
                  // polAqqQNSEven_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    0.395061728395061728395061728395,-4.34567901234567901234567901235,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395
                  },0),
                  // polAqqQNSEven_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -0.592592592592592592592592592593,-0.592592592592592592592592592593,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSEven_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -3.44367430592544193700263874365,1.40714977505876976393991547975,-6.06977738829538215678681427588,
                    -9.40300730849193113531972812808,-15.0462296738705553931688210079,-25.3185907483502060373749972698,
                    -44.0211052699428454585255651644,-78.2529655822752194703242868856,-141.333748961202917671646444323,
                    -258.339572299368483657240244694,-476.649670667604735243832905343,-886.085364754427934618199402485,
                    -1657.451638031925368925738107,-3116.45068831514877148290841013,-5885.70179823587604040973005354,
                    -11158.1024824840681805079081237,-21223.8469649847185342045114212,-40487.9896138501121244964614626,
                    -77437.8545471988695449530616357,-148451.780586344191490306204812,-285181.281151236078413076455088,
                    -548875.034423900936870883019222,-1.05820109082248929960349453164e6,-2.0433393880319552032330892381e6,
                    -3.95124444031394533408802851151e6,-7.65065743247726286629121693052e6,-1.48317107117697951292167053356e7,
                    -2.87854115787565620605571850719e7,-5.59252100928927490480976444723e7,-1.08759117840114024448921643147e8,
                    -2.11698904902105209380084688062e8,-4.12421367726441531965374676457e8,-8.0410065989279653088903521817e8,
                    -1.5689372637677727130198384886e9,-3.06342786783082424312965015825e9,-5.98548446798530675554097779631e9,
                    -1.17021218868181381413484168922e10,-2.28922755276063896688656979877e10,
                    -4.48083424147122190139818643568e10,-8.77529896496772935917743573455e10,
                    -1.71943825098418726462075277351e11,-3.37071625531881370189060763354e11,
                    -6.61087344839391446979297420169e11,-1.2971413497667465004810523949e12,
                    -2.5462378933639803738004223532e12,-5.00018224813395044687139711364e12,
                    -9.82291453147273065767113608581e12,-1.93043657875762530768990369907e13,
                    -3.79511338827247832936933480822e13,-7.46348773103866917233091752757e13,
                    -1.46825305480730667908041063305e14
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSEven_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -5.004115226337448559670781893,4.08230452674897119341563786008,-1.05349794238683127572016460905,
                    -1.02057613168724279835390946502,-0.823045267489711934156378600823,-0.688065843621399176954732510288,
                    -0.594473838918283362727807172252,-0.526043503821281599059376837155,-0.473682147756221830295904369978,
                    -0.432161473642955124436605918087,-0.398305453120267935082749897565,-0.370081057488464895872303279711,
                    -0.346126849830553534257237960942,-0.325495746659767823788987810152,-0.307507409306351105292904234703,
                    -0.291659620019408379196738985099,-0.277572912039142975962148075438,-0.264954751265571890118004860198,
                    -0.253575649394171734881898089481,-0.243252802158126471087522954664,-0.233838614195388484051317605792,
                    -0.225212480613282082195006216289,-0.217274789867629791200634141513,-0.209942473561977254169060508128,
                    -0.203145653873282834859837895988,-0.196825083102825790583285178847,-0.190930163738136190744529744038,
                    -0.185417399949057748988533170226,-0.180249173862983695990432093608,-0.175392769226079347109385270641,
                    -0.170819585554114816590931567092,-0.166504500438781540330850380524,-0.162425348157858225893779962908,
                    -0.158562490375602592440304200877,-0.154898460348389674890265109546,-0.151417666242414563531076713527,
                    -0.148106142322863887587539020424,-0.144951339166889923399421848492,-0.14194194588478216834506989172,
                    -0.139067738747798654689943968327,-0.136319451720918238831188452492,-0.133688665260323701177677529684,
                    -0.131167710414934922214261165375,-0.12874958581069825917180415691,-0.126427885527109678131587530841,
                    -0.124196736221467338925469762314,-0.122050742135816164127681450543,-0.119984936848441594416027114347,
                    -0.117994740816897886211539663569,-0.116075923911322106054446486686,-0.114224572261763281547064689798
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAqqQNSEven_reg as^3 LM^2
        ome_nf<double>({
          // polAqqQNSEven_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSEven_reg as^3 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSEven_reg as^3 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -2.92423822007040272822816592617,-16.3048226748217542813479648397,6.86206593623283303460128039501,
                    -9.49581079219991122390169191765,10.2365515329406519646424326584,-10.5947408333521745983872886255,
                    10.8087326028994997012679470617,-10.9519223232320771767025653534,11.0548029816682911684721126785,
                    -11.1324417189190213645285873946,11.1931824596597621052693281354,-11.2420361291643855941801346668,
                    11.2822007382178835365669659425,-11.3158164361692458235935886335,11.3443710678984807274316670748,
                    -11.3689319075020553737413561195,11.390284893140755298155566248,-11.4090218461645210862427691756,
                    11.4255970633570222293611962447,-11.4403651598665329190135531228,11.4536070437257007287986468585,
                    -11.465548156137287572078758397,11.476371541506127486373218146,-11.4862273823698598494904643911,
                    11.4952400681502223975297801071,-11.5035135121045737242818630029,11.5111352034869488673407667456,
                    -11.5181793329387600749818783647,11.5247092295785468246587379317,-11.5307792805523556541785653654,
                    11.5364364570031828986566034942,-11.5417215375801772446267364282,11.5466700972509591376308516546,
                    -11.5513133123546583750712467695,11.5556786205694475587185619047,-11.5597902654314531710849246318,
                    11.5636697483147380108822169047,-11.5673362057263691676871188833,11.5708067259370829422324997349,
                    -11.5740966160368598518962192854,11.5772196282457446369582896661,-11.5801881525563679220422386812,
                    11.5830133814133428107631591482,-11.5857054510554399449303834553,11.5882735632916618492619558965,
                    -11.590726090801310659046307749,11.5930706685024788396783137806,-11.5953142730938303026939564429,
                    11.5974632925186321261515244919,-11.599523586810415146129696294,11.6015005415429254341955399154
                  },0),
                  // polAqqQNSEven_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -3.55555555555555555555555555556,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    21.7283950617283950617283950617,13.6296296296296296296296296296,36.9382716049382716049382716049,
                    20.3851851851851851851851851852,45.9400352733686067019400352734,24.8973544973544973544973544974,
                    52.4068195179306290417401528513,28.30335097001763668430335097,57.4677996900219122441344663567,
                    31.043642776976110309443642777,61.629761185316740872296427852,33.337645070978404311737645071,
                    65.165780721336276891832447388,35.3111086444419777753111086444,68.2403735214192730532599813646,
                    37.0429895449503292640547542508,70.9604999085563241049997155948,38.5861764883436710062097059001,
                    73.3996842892611726461055666422,39.9778577116038416348013871234,75.6106692248837894281426385343,
                    41.2451894137181524447643709994,77.6325889047744838115906451708,42.4086131719245193467834469315,
                    79.4952880711773539181644554483,43.4839046294381990826854050557,81.2220509729083271689333639439,
                    44.4834951340095465659102829166,82.8313954728720336584092267976,45.4173558022417387135640545971,
                    84.3382923991237986198516075948,46.2936072477531462743074787181,85.7550180119278427964448037958,
                    47.1189512574108814222387050807,87.0917646558640292162913543613,47.8989834198991842614187372432,
                    88.3570875586138325508900105974,48.6384240751293131757581778984,89.5582378877059673768716487314,
                    49.3412919389727867753293384452,90.7014151518890927813999649632,50.0110366813210458564301665681,
                    91.7919613173706587797618289582,50.6506415832784924717803882547,92.8345120863064621487032388082,
                    51.2627040311719610251317661513,93.8331162081210152217911782016,51.8494993545022387627043365506
                  },0),
                  // polAqqQNSEven_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    2.37037037037037037037037037037,3.55555555555555555555555555556,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSEven_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -6.52018383722828603324954552423,52.0533684080498161524915563414,-34.675842236015290789061894461,
                    95.8569276586179182514098177055,-22.8865068053643162053802606669,233.662000934975791691481369359,
                    -32.9392370506501262025522105311,686.056609549469436143538985137,-44.0413317539656818149567775089,
                    2192.18876805389660091917998697,-5.78871501334153600235158450041,7343.1018388610995869494152348,
                    343.795934237233826175126057113,25350.4856121579409531797632066,2213.66321164309468673604002371,
                    89387.93384977382942063160549,10836.816322722233717878068084,320186.568142959480225377268975,
                    48088.9099162098494883421107748,1.1609679334746464192951629697e6,203548.578517454434400774372613,
                    4.25073691577778886855379817275e6,839291.867241023029573480802465,1.56878806394091016350054863524e7,
                    3.40637223468682918675020403224e6,5.82833060818149084576610326083e7,1.36864698769025428063633404831e7,
                    2.17751712835951888196658299655e8,5.4624575850281766037221566093e7,8.17465254187740493330152192159e8,
                    2.17024742669143262317713629839e8,3.08169575505846412296534396294e9,8.59531950147220279088223930699e8,
                    1.16599706524620363129068729119e10,3.39669956250918573185629735962e9,4.42595179815731531149917062472e10,
                    1.34023169609157512900290000954e10,1.6848553820456473424808159309e11,5.28241734173042769042273935652e10,
                    6.43035432406149194581882927446e11,2.08047143430844701699810494662e11,2.45987258645897509881118856565e12,
                    8.18981374203716453133025829651e11,9.42976043724934141945446999603e12,3.22291416135071067644414737001e12,
                    3.62173669542464850794085470659e13,1.26807540447943648022223330693e13,1.39344477301235209788754095884e14,
                    4.98893152361031708474039442887e13,5.36978293079998532247019192593e14,1.96277145277945293647572163459e14
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSEven_reg as^3 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -5.00683867266993478735390854365,21.4663822992979303566399172348,-5.53086419753086419753086419753,
                    1.87654320987654320987654320988,2.46913580246913580246913580247,2.36049382716049382716049382716,
                    2.15402704291593180482069370958,1.9586125808348030570252792475,1.79306290417401528512639623751,
                    1.65586517734665882814030962179,1.54160725419984679243938503198,1.44513352217055920759624463328,
                    1.36238905127794016682905571794,1.29036857714106391355068603746,1.22687754730082772410814738857,
                    1.17030447898172765897633622501,1.1194472871597054603590551303,1.07339090103795986148927325398,
                    1.0314236667422464158312493748,0.992980694654050156095028624937,0.957605255321441211001713565312,
                    0.924922107329998716218275812448,0.89461871779841650914227599942,0.866431753467781109543035865468,
                    0.840137146477578404226510710396,0.815542631899459658629590366489,0.792482031134627387977443992731,
                    0.770810795494668037950401606376,0.750402478643754328963362255836,0.731145907110579570381142613084,
                    0.712942884672622941983174388982,0.695706311387043822656300187963,0.679358629037560249286616749141,
                    0.663830526570614183393669336058,0.649059854738100252934899823424,0.634990710596850080111513928758,
                    0.621572661011791481098263427003,0.608760080719868251255189188274,0.596511585412612330363882026189,
                    0.584789544086361167183587563264,0.573559657872329549451579452203,0.56279059489622687306125789756,
                    0.552453672576146870541576688872,0.542522580256892675978461437726,0.532973136280197509543211084438,
                    0.523783074565120869176924219284,0.51493185656838792168185555622,0.50640050514697087995276390311,
                    0.498171457383079405590817085494,0.490228433877103036620077910941,0.482556322384421729211289248664
                  },0),
                  // polAqqQNSEven_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    18.962962962962962962962962963,-9.48148148148148148148148148148,6.32098765432098765432098765432,
                    3.16049382716049382716049382716,2.21234567901234567901234567901,1.73827160493827160493827160494,
                    1.44479717813051146384479717813,1.24162257495590828924162257496,1.09112286890064667842445620223,
                    0.974485596707818930041152263374,0.881107369996258885147774036663,0.804489337822671156004489337823,
                    0.740395407062073728740395407062,0.685931352598019264685931352598,0.639044905711572378239044905712,
                    0.59823633156966490299823633157,0.562381989832970225127087872186,0.530622125393367223432582909707,
                    0.502286944667405623717973219177,0.476846437080355209010179770414,0.453875429314025805253875429314,
                    0.433028699695366362033028699695,0.414022906776529964935762037211,0.396623237202947347874884106768,
                    0.380633387010198604401502952228,0.365887939221272554605887939221,0.352246491505750765010024269284,
                    0.339589080329821070561811302552,0.327812578131862933906356639435,0.316827829471507632427172657058,
                    0.306557354536590724948159134292,0.296933492632417363600159299084,0.287896890047427681836283986822,
                    0.279395259787416650161748200964,0.27138235765686746078902941648,0.263817131790988000138326935713,
                    0.256663012218567774123329678885,0.249887314214799594916553980881,0.243460734688804864243460734689,
                    0.237356925076223321837356925076,0.231552127487086836680332615292,0.226024863423237406977244375618,
                    0.220755666397564677012587770765,0.215726851385766114448284990921,0.210922315315080172961309912214,
                    0.206327363815286520600530262366,0.201928560279881073385030626268,0.197713593951645138817510078688,
                    0.193671164289198737020418884654,0.189790879314688838498362307886,0.186063166007143598180012745839
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAqqQNSEven_reg as^3 LM^3
        ome_nf<double>({
          // polAqqQNSEven_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSEven_reg as^3 LM^3 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSEven_reg as^3 LM^3 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    5.72839506172839506172839506173,5.72839506172839506172839506173
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^3 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSEven_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    8.59259259259259259259259259259,-5.72839506172839506172839506173
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^3 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSEven_reg as^3 LM^3 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    11.4567901234567901234567901235,-5.72839506172839506172839506173
                  },0)
                },0)
              )
            }
          ),
          // polAqqQNSEven_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSEven_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSEven_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -0.395061728395061728395061728395,-0.395061728395061728395061728395
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSEven_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -0.592592592592592592592592592593,0.395061728395061728395061728395
                  },0)
                },0)
              ),
              // polAqqQNSEven_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSEven_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSEven_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -0.79012345679012345679012345679,0.395061728395061728395061728395
                  },0)
                },0)
              )
            }
          )
        },0)
      },0)
    },2);


  /**************** polAqqQNSEven, plus part ****************/

  const ome_as_plus<double> polAqqQNSEven_plus = 
    // polAqqQNSEven_plus
    ome_as_plus<double>({
      // polAqqQNSEven_plus as^2
      ome_logm_plus<double>({
        // polAqqQNSEven_plus as^2 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSEven_plus as^2 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              5.53086419753086419753086419753
            },0)
          )
        },0),
        // polAqqQNSEven_plus as^2 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSEven_plus as^2 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              5.92592592592592592592592592593
            },0)
          )
        },0),
        // polAqqQNSEven_plus as^2 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSEven_plus as^2 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              1.77777777777777777777777777778
            },0)
          )
        },0)
      },0),
      // polAqqQNSEven_plus as^3
      ome_logm_plus<double>({
        // polAqqQNSEven_plus as^3 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSEven_plus as^3 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              -20.362519064781281789368414686
            },0)
          ),
          ome_plusfunc<double>(
            // polAqqQNSEven_plus as^3 LM^0 NF^1
            ome_plusfunc_coeff<double>({
              3.40501388693267882882213976007
            },0)
          )
        },0),
        // polAqqQNSEven_plus as^3 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSEven_plus as^3 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              44.7841382610690255348822386031
            },0)
          ),
          ome_plusfunc<double>(
            // polAqqQNSEven_plus as^3 LM^1 NF^1
            ome_plusfunc_coeff<double>({
              8.95473251028806584362139917695
            },0)
          )
        },0),
        // polAqqQNSEven_plus as^3 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSEven_plus as^3 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              16.8586905245217866392057603955
            },0)
          )
        },0),
        // polAqqQNSEven_plus as^3 LM^3
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSEven_plus as^3 LM^3 NF^0
            ome_plusfunc_coeff<double>({
              -11.4567901234567901234567901235
            },0)
          ),
          ome_plusfunc<double>(
            // polAqqQNSEven_plus as^3 LM^3 NF^1
            ome_plusfunc_coeff<double>({
              0.79012345679012345679012345679
            },0)
          )
        },0)
      },0)
    },2);


  /**************** polAqqQNSEven, delta part ****************/

  const ome_as_const<double> polAqqQNSEven_delta = 
    // polAqqQNSEven_delta
    ome_as_const<double>({
      // polAqqQNSEven_delta as^0
      ome_logm_const<double>({
        // polAqqQNSEven_delta as^0 LM^0
        ome_nf_const<double>({
          1.
        },0)
      },0),
      // polAqqQNSEven_delta as^1
      ome_logm_const<double>({

      },0),
      // polAqqQNSEven_delta as^2
      ome_logm_const<double>({
        // polAqqQNSEven_delta as^2 LM^0
        ome_nf_const<double>({
          5.44059237022954034142984376219
        },0),
        // polAqqQNSEven_delta as^2 LM^1
        ome_nf_const<double>({
          6.29309890434924955190192059252
        },0),
        // polAqqQNSEven_delta as^2 LM^2
        ome_nf_const<double>({
          1.33333333333333333333333333333
        },0)
      },0),
      // polAqqQNSEven_delta as^3
      ome_logm_const<double>({
        // polAqqQNSEven_delta as^3 LM^0
        ome_nf_const<double>({
          -51.0338436092532869875178902774,3.11448410587290937257197990329
        },0),
        // polAqqQNSEven_delta as^3 LM^1
        ome_nf_const<double>({
          41.7013233594536494300266269782,4.99279041994085979167378856399
        },0),
        // polAqqQNSEven_delta as^3 LM^2
        ome_nf_const<double>({
          6.30457910760172181223897345067
        },0),
        // polAqqQNSEven_delta as^3 LM^3
        ome_nf_const<double>({
          -8.59259259259259259259259259259,0.592592592592592592592592592593
        },0)
      },0)
    },0);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAqqQNSEven{
    polAqqQNSEven_reg.get_view(),
    polAqqQNSEven_plus.get_view(),
    polAqqQNSEven_delta.get_view()
  };
}


/* C interface */

double ome_polAqqQNSEven_reg(double as, double LM, double NF, double x)
{
  return(ome::polAqqQNSEven_reg(as, LM, NF, x));
}

double ome_polAqqQNSEven_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::polAqqQNSEven_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_polAqqQNSEven_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::polAqqQNSEven_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_polAqqQNSEven_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::polAqqQNSEven_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_polAqqQNSEven_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::polAqqQNSEven_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_polAqqQNSEven_reg_min_power()
{
  return(ome::polAqqQNSEven_reg.min_power());
}

int ome_polAqqQNSEven_reg_max_power()
{
  return(ome::polAqqQNSEven_reg.max_power());
}

int ome_polAqqQNSEven_reg_coeff_as_min_power(int order_as)
{
  return(ome::polAqqQNSEven_reg[order_as].min_power());
}

int ome_polAqqQNSEven_reg_coeff_as_max_power(int order_as)
{
  return(ome::polAqqQNSEven_reg[order_as].max_power());
}

int ome_polAqqQNSEven_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSEven_reg[order_as][order_LM].min_power());
}

int ome_polAqqQNSEven_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSEven_reg[order_as][order_LM].max_power());
}

double ome_polAqqQNSEven_plus(double as, double LM, double NF, double x)
{
  return(ome::polAqqQNSEven_plus(as, LM, NF, x));
}

double ome_polAqqQNSEven_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::polAqqQNSEven_plus.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_polAqqQNSEven_plus_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::polAqqQNSEven_plus[order_as];
  return(coeff(LM, NF, x));
}

double ome_polAqqQNSEven_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::polAqqQNSEven_plus[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_polAqqQNSEven_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::polAqqQNSEven_plus[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_polAqqQNSEven_plus_min_power()
{
  return(ome::polAqqQNSEven_plus.min_power());
}

int ome_polAqqQNSEven_plus_max_power()
{
  return(ome::polAqqQNSEven_plus.max_power());
}

int ome_polAqqQNSEven_plus_coeff_as_min_power(int order_as)
{
  return(ome::polAqqQNSEven_plus[order_as].min_power());
}

int ome_polAqqQNSEven_plus_coeff_as_max_power(int order_as)
{
  return(ome::polAqqQNSEven_plus[order_as].max_power());
}

int ome_polAqqQNSEven_plus_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSEven_plus[order_as][order_LM].min_power());
}

int ome_polAqqQNSEven_plus_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSEven_plus[order_as][order_LM].max_power());
}

double ome_polAqqQNSEven_delta(double as, double LM, double NF)
{
  return(ome::polAqqQNSEven_delta(as, LM, NF));
}

double ome_polAqqQNSEven_delta_trunc_as(int trunc_order, double as, double LM, double NF)
{
  auto trunc = ome::polAqqQNSEven_delta.truncate(trunc_order);
  return(trunc(as, LM, NF));
}

double ome_polAqqQNSEven_delta_coeff_as(int order_as, double LM, double NF)
{
  auto& coeff = ome::polAqqQNSEven_delta[order_as];
  return(coeff(LM, NF));
}

double ome_polAqqQNSEven_delta_coeff_as_LM(int order_as, int order_LM, double NF)
{
  auto& coeff = ome::polAqqQNSEven_delta[order_as][order_LM];
  return(coeff(NF));
}

double ome_polAqqQNSEven_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF)
{
  return(ome::polAqqQNSEven_delta[order_as][order_LM][order_NF]);
}

int ome_polAqqQNSEven_delta_min_power()
{
  return(ome::polAqqQNSEven_delta.min_power());
}

int ome_polAqqQNSEven_delta_max_power()
{
  return(ome::polAqqQNSEven_delta.max_power());
}

int ome_polAqqQNSEven_delta_coeff_as_min_power(int order_as)
{
  return(ome::polAqqQNSEven_delta[order_as].min_power());
}

int ome_polAqqQNSEven_delta_coeff_as_max_power(int order_as)
{
  return(ome::polAqqQNSEven_delta[order_as].max_power());
}

int ome_polAqqQNSEven_delta_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSEven_delta[order_as][order_LM].min_power());
}

int ome_polAqqQNSEven_delta_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSEven_delta[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/polAqqQNSEven.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_POLAQQQNSEVEN_H
#define LIBOME_POLAQQQNSEVEN_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-polAqqQNSEven polAqqQNSEven
   * \brief Data objects for \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
   * \{
   */
  /// Regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
  extern const ome_as<double> polAqqQNSEven_reg;

  /// Plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
  extern const ome_as_plus<double> polAqqQNSEven_plus;

  /// Delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
  extern const ome_as_const<double> polAqqQNSEven_delta;

  /// Container for regular, plus and delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAqqQNSEven;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-polAqqQNSEven polAqqQNSEven
 * \brief C interface functions for \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$ truncated in \f$a_s\f$
double ome_polAqqQNSEven_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_plus(double as, double LM, double NF, double x);
/// Evaluate plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$ truncated in \f$a_s\f$
double ome_polAqqQNSEven_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_plus_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_delta(double as, double LM, double NF);
/// Evaluate delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$ truncated in \f$a_s\f$
double ome_polAqqQNSEven_delta_trunc_as(int trunc_order, double as, double LM, double NF);
/// Evaluate a given \f$a_s\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_delta_coeff_as(int order_as, double LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_delta_coeff_as_LM(int order_as, int order_LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
double ome_polAqqQNSEven_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF);

/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_reg_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_plus_min_power();
/// Get maximum power in \f$a_s\f$ of plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_plus_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_plus_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_plus_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_plus_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_plus_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_delta_min_power();
/// Get maximum power in \f$a_s\f$ of delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_delta_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_delta_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_delta_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_delta_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},+}\f$
int ome_polAqqQNSEven_delta_coeff_as_LM_max_power(int order_as, int order_LM);

/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/polAqqQNSOdd.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/polAqqQNSOdd.h>

namespace ome
{

  /**************** polAqqQNSOdd, regular part ****************/

  const ome_as<double> polAqqQNSOdd_reg = 
    // polAqqQNSOdd_reg
    ome_as<double>({
      // polAqqQNSOdd_reg as^2
      ome_logm<double>({
        // polAqqQNSOdd_reg as^2 LM^0
        ome_nf<double>({
          // polAqqQNSOdd_reg as^2 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSOdd_reg as^2 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSOdd_reg as^2 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -4.83950617283950617283950617284,-0.691358024691358024691358024691
                  },0),
                  // polAqqQNSOdd_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -0.296296296296296296296296296296,3.25925925925925925925925925926,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296,
                    2.96296296296296296296296296296,2.96296296296296296296296296296,2.96296296296296296296296296296
                  },0),
                  // polAqqQNSOdd_reg as^2 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    0.444444444444444444444444444444,0.444444444444444444444444444444,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889,
                    0.888888888888888888888888888889,0.888888888888888888888888888889,0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^2 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSOdd_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^2 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -6.60242945574110373243320612745,5.06809445882937946716852018031,4.55233304122153661759011070691,
                    7.05225548136894835148979609606,11.2846722554029165448766157559,18.9889430612626545280312479524,
                    33.0158289524571340938941738733,58.6897241867064146027432151642,106.000311720902188253734833242,
                    193.75467922452636274293018352,357.487253000703551432874679007,664.564023565820950963649551864,
                    1243.08872852394402669430358025,2337.3380162363615786121813076,4414.27634867690703030729754016,
                    8368.57686186305113538093109276,15917.8852237385389006533835659,30365.9922103875840933723460969,
                    58078.3909103991521587147962268,111338.835439758143617729653609,213885.960863427058809807341316,
                    411656.275817925702653162264417,793650.818116866974702620898729,1.53250454102396640242481692857e6,
                    2.96343333023545900056602138363e6,5.73799307435794714971841269789e6,1.11237830338273463469125290017e7,
                    2.15890586840674215454178888039e7,4.19439075696695617860732333542e7,8.15693383800855183366912323606e7,
                    1.58774178676578907035063516047e8,3.09316025794831148974031007343e8,6.03075494919597398166776413627e8,
                    1.17670294782582953476487886645e9,2.29757090087311818234723761869e9,4.48911335098898006665573334723e9,
                    8.77659141511360360601131266916e9,1.71692066457047922516492734908e10,3.36062568110341642604863982676e10,
                    6.58147422372579701938307680091e10,1.28957868823814044846556458014e11,2.52803719148911027641795572515e11,
                    4.95815508629543585234473065127e11,9.72856012325059875360789296175e11,1.9096784200229852803503167649e12,
                    3.75013668610046283515354783523e12,7.36718589860454799325335206436e12,1.44782743406821898076742777431e13,
                    2.84633504120435874702700110617e13,5.59761579827900187924818814568e13,1.10118979110548000931030797479e14
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^2 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSOdd_reg as^2 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^2 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -8.49382716049382716049382716049,3.06172839506172839506172839506,0.79012345679012345679012345679,
                    0.765432098765432098765432098765,0.617283950617283950617283950617,0.516049382716049382716049382716,
                    0.445855379188712522045855379189,0.394532627865961199294532627866,0.355261610817166372721928277484,
                    0.324121105232216343327454438566,0.298729089840200951312062423174,0.277560793116348671904227459783,
                    0.259595137372915150692928470706,0.244121809994825867841740857614,0.230630556979763328969678176027,
                    0.218744715014556284397554238824,0.208179684029357231971611056578,0.198716063449178917588503645149,
                    0.190181737045628801161423567111,0.182439601618594853315642215998,0.175378960646541363038488204344,
                    0.168909360459961561646254662217,0.162956092400722343400475606135,0.157456855171482940626795381096,
                    0.152359240404962126144878421991,0.147618812327119342937463884135,0.143197622803602143058397308029,
                    0.139063049961793311741399877669,0.135186880397237771992824070206,0.131544576919559510332038952981,
                    0.128114689165586112443198675319,0.124878375329086155248137785393,0.121819011118393669420334972181,
                    0.118921867781701944330228150658,0.11617384526129225616769883216,0.113563249681810922648307535145,
                    0.111079606742147915690654265318,0.108713504375167442549566386369,0.10645645941358662625880241879,
                    0.104300804060848991017457976246,0.102239588790688679123391339369,0.100266498945242775883258147263,
                    0.098375782811201191660695874031,0.0965621893580236943788531176824,0.0948209141453322585986906481307,
                    0.0931475521661005041941023217357,0.0915380566018621230957610879071,0.0899887026363311958120203357601,
                    0.0884960556126734146586547476767,0.0870569429334915795408348650148,0.0856684291963224611602985173483
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAqqQNSOdd_reg as^2 LM^1
        ome_nf<double>({
          // polAqqQNSOdd_reg as^2 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSOdd_reg as^2 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSOdd_reg as^2 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -6.51851851851851851851851851852,0.592592592592592592592592592593
                  },0),
                  // polAqqQNSOdd_reg as^2 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    1.77777777777777777777777777778,1.77777777777777777777777777778,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556,
                    3.55555555555555555555555555556,3.55555555555555555555555555556,3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^2 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSOdd_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^2 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -9.30287635804420137518769831759,-0.855649901179939853178148414446,-3.71618646926066657897904701037,
                    -4.41947891333051869389375783112,-6.56844958074637001961989174517,-10.5668045422109636644639202134,
                    -17.7404649896521467451462336473,-30.6185409201666059806070036048,-53.8951932919419203139182679227,
                    -96.2872148270509036402410655656,-174.042854296515476670135152819,-317.571754931099237456587157885,
                    -584.002618083929471214771812176,-1081.02869286607009149949030468,-2012.29507662032216946337185299,
                    -3763.97801932752822924582446659,-7070.27464917563137219618175464,-13330.3143182064714604006648132,
                    -25216.0888654025981104259761108,-47840.5108752415109610461481491,-91005.0237335975498777777491858,
                    -173530.508812392758779671457908,-331613.280403112510338684982212,-634966.533699912963721483999648,
                    -1.21803645507126176103602482752e6,-2.34043560644362784668801475719e6,-4.50405706791046510434476820642e6,
                    -8.68024437033924706259884598666e6,-1.67508318110331686975762419117e7,-3.23651238543471313554810177679e7,
                    -6.26064035593225225472025329736e7,-1.21235116494785515610905361277e8,-2.35004924588445695182012455464e8,
                    -4.55971478352162590302858981763e8,-8.85495327401042218879328580344e8,-1.72107793637172650075816370907e9,
                    -3.34780466708084412474158315349e9,-6.51697855669724687611862596148e9,
                    -1.26952676203132490783125961707e10,-2.47474766001031059413999583152e10,
                    -4.82723875212164901714810850189e10,-9.42175508717576109988486839681e10,
                    -1.83999808643172711929260949266e11,-3.59537090201950080137492590959e11,
                    -7.02910185480301949415496601586e11,-1.37491407126483644778764798911e12,
                    -2.69067535989021885282659735121e12,-5.26802860260122989521933987349e12,
                    -1.03187629934062906806614675789e13,-2.02205036330131058421636604261e13,-3.964000651620426329677623168e13
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^2 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSOdd_reg as^2 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^2 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -9.48148148148148148148148148148,1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -0.592592592592592592592592592593,-0.414814814814814814814814814815,-0.325925925925925925925925925926,
                    -0.270899470899470899470899470899,-0.232804232804232804232804232804,-0.204585537918871252204585537919,
                    -0.182716049382716049382716049383,-0.165207631874298540965207631874,-0.150841750841750841750841750842,
                    -0.138824138824138824138824138824,-0.128612128612128612128612128612,-0.119820919820919820919820919821,
                    -0.112169312169312169312169312169,-0.105446623093681917211328976035,-0.0994916485112563543936092955701,
                    -0.0941788021251385544471199785957,-0.0894087069525666016894087069526,-0.0851016429963798384851016429964,
                    -0.0811928811928811928811928811929,-0.0776292950205993684254553819771,-0.074366856975552627726540770019,
                    -0.0713687600644122383252818035427,-0.068603988603988603988603988604,-0.0660462171573282684393795504907,
                    -0.0636729525618414507303396192285,-0.061464858399724300107441869894,-0.0594052180259076810800948731983,
                    -0.0574795039756107609277798376797,-0.0556750298685782556750298685783,-0.0539806668838926903443032475291,
                    -0.0523866112101406219053277876807,-0.0508841920606626488979430155901,-0.0494657122108102500259363004461,
                    -0.048124314790981457648124314791,-0.0468538714152749240468538714153,-0.0456488877541509120456488877542,
                    -0.0445044234517918728445044234518,-0.0434160239038287818775623653672,-0.0423796618918570138082333204284,
                    -0.0413916874495433769398602070185,-0.0404487846348311464590534357976,-0.0395479341215775324302456085402,
                    -0.0386863807153662226125994241936,-0.0378616050524777012596932424253,-0.037071298865933463528283139754,
                    -0.0363133433042247631913285408726,-0.0355857898715041572184429327286,-0.0348868436263394246587523898448
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAqqQNSOdd_reg as^2 LM^2
        ome_nf<double>({
          // polAqqQNSOdd_reg as^2 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSOdd_reg as^2 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSOdd_reg as^2 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^2 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -0.888888888888888888888888888889,-0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^2 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSOdd_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^2 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -1.33333333333333333333333333333,0.888888888888888888888888888889
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^2 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSOdd_reg as^2 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^2 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1.77777777777777777777777777778,0.888888888888888888888888888889
                  },0)
                },0)
              )
            }
          )
        },0)
      },0),
      // polAqqQNSOdd_reg as^3
      ome_logm<double>({
        // polAqqQNSOdd_reg as^3 LM^0
        ome_nf<double>({
          // polAqqQNSOdd_reg as^3 LM^0 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    3.00357517011501536844398965429,47.8537896168980891590512087889,-34.4435087929331928407855995049,
                    10.7251684807618526991483416231,-27.6562735429684802817591484626,16.8902872227902258171670298584,
                    -30.0075614462584544157838918874,22.2786506442816183029770324409,-33.70652514961623146248535719,
                    27.2873881619886846568104693564,-37.5660895054643151515076411294,31.9212114654528845182838424889,
                    -41.3259534046306579653528064708,36.2140116488321825406214072746,-44.9193302107887463760656698945,
                    40.207123849022049192769160613,-48.3348420380149519329807470347,43.9390819928646482861130290478,
                    -51.5790261613240795929288051346,47.4431207015005242067844061982,-54.6640297559684779396910558251,
                    50.7472056688042618353898902547,-57.6031568545898499694590638203,53.8747398990403674830544375291,
                    -60.4092144344915116467744420428,56.8453525204986256280999097028,-63.0939412051818325330002889686,
                    59.6755982474784669650480490073,-65.6678723425349157528353908833,62.3795337096344917382612739123,
                    -68.1403787703116290897331132777,64.969179567032493710696686818,-70.5197706870359613409793338518,
                    67.4548877854375526641994581795,-72.8134180368714439161711730846,69.8456334097806095940921499684,
                    -75.0278680306015344714592558265,72.1492472062383519197494818741,-77.1689520410424607600969160398,
                    74.3726022107647295647620889344,-79.2418796648645770520902924798,76.5217643075226977534691787056,
                    -81.2513201263053113362761591093,78.6021146216907910490656206529,-83.2014721530171432256520569333,
                    80.6184497009186331240450058966,-85.0961237493455349751299301757,82.5750640804342704654451044012,
                    -86.9387032916474153553054476387,84.475818781621868025789310978,-88.7323232473657971037776085643
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -54.1753585112491534868814624874,-43.2071592183631324233722722688,32.483153832087934743681251761,
                    17.5280358483093228528413614488,120.035853838393675883435893417,37.5532271851222127140694727675,
                    158.50419231150229000228609506,44.0075241387386493515558833612,184.132001371177580697906399572,
                    45.8255946951080543045662927302,203.54299064572174651176682357,45.506113592923116338713909355,
                    219.258944299671374500769694481,44.0520630608373650252940766416,232.516844128234158256435983286,
                    41.9464372799703266062310605814,244.017031514389365585107846565,39.4495684117743454771230663363,
                    254.195200762441417028949588571,36.7129612644700628368745422764,263.341222727684205769245610691,
                    33.829780472142483593867418642,271.657917836403913065428755016,30.859700500439298081673218101,
                    279.292883012310554358115318182,27.8421310097392803800567039081,286.356965015710822472328572008,
                    24.8036978031796388662620132493,292.935589370102935603259051774,21.7626864948908867968812889679,
                    299.09602602541181080456400969,18.7317899857009140897989713421,304.892225626687427757314991566,
                    15.7198649074204614120962823263,310.368141375449889886140275546,12.733086634470352292547556425,
                    315.560072856441861782566731083,9.77572730456469321191678955239,320.498358730522447002938596642,
                    6.85069085784472018495690777347,325.208624324766775496785181415,3.959887627615132742106210094,
                    329.712717824138185557895962995,1.10450070906333612681041668058,334.029424092761588985868877943,
                    -1.71482204680656443816835805261,338.175016772136988501029760961,-4.49782800820053256996273807422,
                    342.163690820267639629262099672,-7.24455659123584967800169652426,346.007905346894106963896302075
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -8.2305416847791191670643581561,10.1473879087512138954629237756,31.7638823368889495945406938387,
                    14.7557012051891459528174808456,37.1808919390837369745132589964,8.91520737802865212565698701843,
                    35.7535668362030785382992672269,1.99795758099049529914037214202,32.7505145700291192426468498814,
                    -4.98699291498292836387764713702,29.043967627520977439972419341,-11.8934382188580863355563820032,
                    24.9429807289807680131187725098,-18.6977505127654765047094795859,20.5917281430184473410633907197,
                    -25.4031746272331400159220343475,16.0686446092908354693733749515,-32.0190968872481329846629510693,
                    11.4208995021671773610512485167,-38.5555476872245484690313354655,6.6789501476802757579459076866,
                    -45.0216930799927484942609123673,1.86353901774044125029977666424,-51.4255126853065361828574279255,
                    -3.01060903201281665321593561561,-57.7738421695122233162986956148,-7.93268725963489119563139662794,
                    -64.0725160817243059127081302879,-12.8945449139281188020121708854,-70.326523330664982788354529219,
                    -17.8898925539389405627571879697,-76.5401476626181937148500118253,-22.913782094803214784803283307,
                    -82.7170865950503394688499207649,-27.9622553974407628419204601037,-88.8605494943190338207847084025,
                    -33.0321000885068082427322371521,-94.9733376417008439296073491533,-38.1206757657579457529065541647,
                    -101.057909442015351033018212448,-43.225787674215629833974539844,-107.11643361784263574892902597,
                    -48.3455931692718777400501060594,-113.150832764114160945725674671,-53.4785313064348519354079555308,
                    -119.162819181325734843496510373,-58.6232690524039490615644917252,-125.15392451352202657485145988,
                    -63.7786596445936641397596320069,-131.125524397975359248847954501,-68.9437099655938740306370353025
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    1.14128943758573388203017832647,6.84773662551440329218106995885,13.8381344307270233196159122085,
                    11.028806584362139917695473251,14.5240054869684499314128943759,10.775308641975308641975308642,
                    14.8367626886145404663923182442,10.6252792475014697236919459142,15.0456594160297864001567705271,
                    10.5174995100921026846952772879,15.2033444379123391469070481416,10.4331498405572479646553720628,
                    15.3302097993456018147376172068,10.3637838156356674875193393712,15.4364136092531154259549321278,
                    10.3048501567020085538604057123,15.527777663580132715935185071,10.2536069433672919511699468126,
                    15.6079573348999638033770205157,10.2082715035816744336409512421,15.6794011748718777729212312402,
                    10.1676184305699269579558537247,15.7438308611339227094301053709,10.1307686816428833449219025265,
                    15.8025036251206963580395027726,10.0970700203113717718644357492,15.8563658361487688997996451769,
                    10.0660250342046572700882055779,15.9061478480706985172025136085,10.037245652509141049242057103,
                    15.9524251862452979377221838799,10.0104232441764126077507927221,15.9956594764412327593728214577,
                    9.98530829540554985839341970881,16.0362266729926868131109429448,9.96169620185881578878353310546,
                    16.0744370438101745514410923134,9.93941709112654601511942392937,16.110549643925373756958686395,
                    9.91832837608071595954277965877,16.1447830075934352807706975364,9.89830920392918037910975235653,
                    16.1773231864750775770471401544,9.87925624952612828903428041934,16.2083298875097192011721784934,
                    9.86108048010143552239491601942,16.2379412255633046926235776455,9.84370463395250546624589252192,
                    16.2662774500028171256491044,9.8270612319222629150277601987,16.2934439001569966505367234
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^0 NF^0 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    0.592592592592592592592592592593,0.460905349794238683127572016461,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811,
                    1.84362139917695473251028806584,2.10699588477366255144032921811,1.84362139917695473251028806584,
                    2.10699588477366255144032921811,1.84362139917695473251028806584,2.10699588477366255144032921811
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^0 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSOdd_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^0 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    56.2157947780288325151914926176,160.677589177714123424363716621,-228.952670084459652523508642447,
                    258.127915682827732394976358607,-325.965448686600735467507256771,584.303113831033146900486399295,
                    -756.493824962581053535437045892,1810.61624249909277572674502559,-2016.33733954018989836158082363,
                    6166.652030626702693976828744,-5741.6270117365395627462389978,21992.8650831652221496685102428,
                    -16904.0242800765182610359429227,80558.2772303910962496486186134,-50562.4207291110083908835311946,
                    300119.247759192378507569367529,-151829.181461570816407481815494,1.13101068271089493487429577565e6,
                    -452828.40331245388901960643383,4.2974385358489301753441366172e6,-1.32499658556750581112384302873e6,
                    1.64293039526883374934152644582e7,-3.73624559145742142190247499643e6,6.31088660732163390718067102424e7,
                    -9.82988910755266473851207645692e6,2.43333188772403670596353637379e8,-2.23498024281254179736806918102e7,
                    9.41124940954842902313121756719e8,-3.24308244339030856355529464557e7,3.64923204142234680496279043726e9,
                    6.34515678256630347202123950696e7,1.41804837302026804508940417483e10,9.14507655074623174342428624093e8,
                    5.52053616871472845790164830493e10,5.93466711495733753764342188085e9,2.15260902649434181739458963785e11,
                    3.16345380944988813488798758691e10,8.40536181642614428761302499658e11,1.54078890569312293288246070737e11,
                    3.28612701021919214282086238148e12,7.1285946328073752827262002057e11,1.28614619519242483199476098187e13,
                    3.19137126735561905247777017372e12,5.03877797087041284307235848864e13,1.39670910775889247835367640573e13,
                    1.97581981140906651020886037183e14,6.01305851333816011485781361332e13,7.75391523931646282194967642451e14,
                    2.55687384427381478308323672383e14,3.04519873428397013638226882057e15,1.07685378048105100015199275929e15
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    47.1364343952843894277569233418,89.7598794635478766685515554109,-33.5975606126064548681175639757,
                    3.9972487473942823678856501708,0.648932275293726983092459054759,-0.197117045381134243447293021532,
                    -0.216525825372370898150682020237,-0.0303306756609274680322499093671,0.181640634031119161119943932096,
                    0.372291386818634292426687822312,0.533925946493120076064332503269,0.669548627302149175790242925739,
                    0.784076831608973818361043841903,0.881900616353903582321038897683,0.966433215572071493091201379346,
                    1.04022181948845715562585668166,1.10516162799873467170800505962,1.16268370416404439681551802258,
                    1.21389313621879420359225602702,1.25966411928753717849131164007,1.30070388477413533144487926701,
                    1.33759568586344300064859003851,1.37082812816268261594420552615,1.40081566757646147191830449672,
                    1.42791335330685353664089029281,1.45242775302996865075385271696,1.47462527969492603735598135418,
                    1.49473869633076689772354844276,1.51297230311489262738636620851,1.52950614295677182888881673063,
                    1.54449945670236669489393133948,1.55809355185629533248370830206,1.57041420459943937015084903306,
                    1.58157368502892577635981916831,1.59167247470745665459045167977,1.60080073061372022928053525985,
                    1.60903953849688101942820191386,1.61646199024288401590369382584,1.62313411337880648912549362512,
                    1.62911567575748436701697284082,1.63446088442564918814567625765,1.63921899443693027316073494068,
                    1.643434840747147065100348753,1.64714930419076060843044933853,1.65039972078408785725147789825,
                    1.6532202421561088752948721393,1.65564215371169552907311441998,1.65769415613792061098718704143,
                    1.65940261503454717332663419874,1.66079178275511884189154781538,1.66188399596137910295841172068
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    76.3106448711511002981887656083,-81.7522371704741523415672898993,26.7010159618326228946989528599,
                    9.66084344132138889819755606777,9.3007273365712281747839682905,9.24071157589814447716344227582,
                    9.08332885476682160914678836708,8.86756259420995999138370330544,8.62821911589172737944208414614,
                    8.38436782605328162237735938123,8.14578845598782167129863077662,7.9171951749846498968215880873,
                    7.70055431450552175953962528037,7.49635903122473882021541877519,7.304338412793260395069130256,
                    7.12385202468278904466839280283,6.95410680526920925374926964305,6.79427332778661080350248756529,
                    6.64354538969960361906905879441,6.50116809165968821518962665384,6.36644875039416558068310774931,
                    6.23875875556406754596053164721,6.1175309016930576141093367108,6.0022546851562086609414471447,
                    5.89247090178715556257702729159,5.78776623439175908954501576098,5.68776816245483454777641243855,
                    5.5921403327835461308368674554,5.50057842787610839832539932265,5.41280651762425686643292642403,
                    5.32857385651598938245467710786,5.24765207988601791209157069299,5.16983275178470572993614548907,
                    5.09492521975559575867555418209,5.02275473609497295445549047937,4.95316080989363595329973270331,
                    4.88599575876928688241555894418,4.82112343343031352591433538173,4.75841809197333259050457755884,
                    4.69776340409640789202444504321,4.63905156823639645734742373059,4.5821825270583899266537136818,
                    4.5270632687883452169192716814,4.47360720363588785186499594954,4.42173360604779621403271211796,
                    4.37136711480342630668176858417,4.32243728404554023464804256997,4.27487817926287518304551612346,
                    4.2286280130290817162459296662,4.18362881597723491844391866401,4.13982613906752177751758032055
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    4.54320987654320987654320987654,3.7037037037037037037037037037,-0.307270233196159122085048010974,
                    1.2290809327846364883401920439,1.34858710562414266117969821674,1.35895747599451303155006858711,
                    1.34134654684919235183785448336,1.30851040004479157918311357465,1.26685547561502881902646746856,
                    1.22101879068957258257669780304,1.17416120839989152746354392445,1.12822807736387983301563548477,
                    1.08429244421647080716406452399,1.04286018628712971407314101657,1.00409469626129509456059449276,
                    0.967966193777481255435400056211,0.934344649335251240501357977542,0.903054816745526871261987385416,
                    0.873907364550412991623443822638,0.846715569884153346401827751209,0.821303585697565716987048667356,
                    0.797509946771871637511673430347,0.775188484295673503915968004597,0.754207902234603665882926702122,
                    0.734450722333215457889538121645,0.71581198564010529402474154584,0.698197915584345092809536105612,
                    0.68152464463773791007033361032,0.665717049772923078536949657225,0.65070771143805252316989913311,
                    0.636435995101001556664049722893,0.622847246959632239808777025708,0.60989209241168848203753897649,
                    0.597525825213734047382413760452,0.585707875757331141018433483238,0.574401347909258459145344278808,
                    0.563572615057775714777784429056,0.553190967202886778143540820092,0.543228302041551112546606363975,
                    0.53365885399498093552842037486,0.524458955996783426723356124035,0.515606829612964968503572988895,
                    0.507082399708685332142670848778,0.498867130425057486820706148186,0.490943879695142578645483763248,
                    0.483296769923554684735253179766,0.475911072789414746632103522696,0.468773106417029583447460889662,
                    0.461870143400540205515897978233,0.45519032837460094369387724362,0.448722603998581122767963445244
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^0 NF^0 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    1.05349794238683127572016460905,-0.526748971193415637860082304527,0.351165980795610425240054869684,
                    0.175582990397805212620027434842,0.12290809327846364883401920439,0.0965706447187928669410150891632,
                    0.080266509896139525769155398785,0.0689790319419949049578679208309,0.0606179371611470376902475667908,
                    0.0541380887059899405578417924097,0.0489504094442366047304318909257,0.0446938521012595086669160743235,
                    0.0411330781701152071522441892812,0.0381072973665566258158850751443,0.0355024947617540210132802725395,
                    0.0332353517538702723887909073094,0.0312434438796094569515048817881,0.0294790069662981790795879394282,
                    0.0279048302593003124287762899543,0.0264914687266864005005655428008,0.0252153016285569891807708571841,
                    0.0240571499830759090018349277609,0.0230012725986961091630978909562,0.0220346242890526304374935614871,
                    0.0211462992783443669111946084571,0.0203271077345151419225493299567,0.0195692495280972647227791260713,
                    0.0188660600183233928089895168084,0.0182118098962146074392420355241,0.017601546081750424023731814281,
                    0.0170309641409217069415643963495,0.016496305146245409088897738838,0.0159942716693015378797935548234,
                    0.0155219588770787027867637889424,0.01507679764760374782161274536,0.0146565073217215555632403853174,
                    0.0142590562343648763401849821603,0.0138826285674888663842529989379,0.0135255963716002702357478185938,
                    0.0131864958375679623242976069487,0.0128640070826159353711295897384,0.0125569368568465226098469097566,
                    0.0122642036887535931673659872647,0.0119848250769870063582380550511,0.011717906406393342942294995123,
                    0.011462631323071473366696125687,0.0112182533488822818547239236816,0.0109840885528691743787505599271,
                    0.0107595091271777076122454935919,0.010543937739704935472131239327,0.0103368425559524221211118192133
                  },0)
                },0)
              )
            }
          ),
          // polAqqQNSOdd_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -3.54612834264329414692135794588,0.14111445571061531809921818581
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    2.10699588477366255144032921811,-1.58024691358024691358024691358,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527,
                    0.526748971193415637860082304527,0.526748971193415637860082304527,0.526748971193415637860082304527
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    0.131687242798353909465020576132,-1.44855967078189300411522633745,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132,
                    -1.31687242798353909465020576132,-1.31687242798353909465020576132,-1.31687242798353909465020576132
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -0.131687242798353909465020576132,-0.131687242798353909465020576132,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263,
                    -0.263374485596707818930041152263,-0.263374485596707818930041152263,-0.263374485596707818930041152263
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSOdd_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -5.06233762263587897156519747863,-3.53408849959949081894255042869,-2.91421598920052179702275291317,
                    -0.231152421413771616804171464625,2.95966957886957370811831224022,8.62188829836002378282257690525,
                    19.6665914642362068153484740891,41.5443970549190599713915379225,84.8782015269621063500286379796,
                    170.494024965951357460326185408,339.252636496110234187786973888,671.322856199327549463890286629,
                    1323.98984320391939853092775451,2605.849513194772830396450963,5122.45243466174269818974042228,
                    10062.2954263792105140572371637,19758.591635257492178640428185,38793.1231701270304060078620663,
                    76166.0017533350121966584342366,149562.057599979922088387532505,293742.646444916969973984288368,
                    577057.461968239118760791682719,1.13394394087401455037345942873e6,2.22891463654959228284021767461e6,
                    4.38257966560451038149247559119e6,8.61992151266227817976716945718e6,1.69595607608953856191365974615e7,
                    3.33782080649844539789794083319e7,6.57123393321192806880282228376e7,1.29408860963519978570179672274e8,
                    2.54924448025733358733897083097e8,5.02326675811320355546293078996e8,9.90113475270230890526883908784e8,
                    1.95210986212752725794236631917e9,3.84982176342033521612775490575e9,7.59434983644543233678435349256e9,
                    1.49847926759004478350256576448e10,2.95745164441922300038590958217e10,5.83832175153628033175596601692e10,
                    1.15281237017950005247406846236e11,2.27680756205818982778715089796e11,4.49767511485403864237949607193e11,
                    8.88670908644788313174412415976e11,1.75623303245753730590985027241e12,3.47143380685330394820035624729e12,
                    6.86307239187360435714790232181e12,1.35709012411244013986713105137e13,2.68396464685534508970054737557e13,
                    5.30909564118096569314501582793e13,1.05035890454474389778330994031e14,2.07838573965573275460078107741e14
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSOdd_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -3.93176285812609446668222206459,-1.19461239809744659381938279486,-1.75582990397805212620027434842,
                    -0.636488340192043895747599451303,-0.237037037037037037037037037037,-0.0629172382258802011888431641518,
                    0.0271735580377555686197661506303,0.0790646025213926448494349728918,0.111080627953055936595031245237,
                    0.131730790167004158773706098809,0.145418757435218340568134806818,0.154616436756354451827702856509,
                    0.160801204587212817665492562612,0.164900943113759104352872724419,0.167522207319973339961582172047,
                    0.169074721128806960670570311958,0.169842894746446290520710412124,0.170028720756781528415284798497,
                    0.169778464448885357123029493255,0.169199802257389338138900255278,0.168373131447582627231441489655,
                    0.167359213745618276911172906675,0.166204451048767946506263664116,0.164944595275079760328108914826,
                    0.163607400811554601765036855646,0.162214549386598623885194345563,0.160783065781829993318003820775,
                    0.159326371744279577534214538461,0.157855079218269867867106406457,0.156377593363455643086095880937,
                    0.154900575162026049040836640259,0.153429299272316415283450698871,0.151967932964067384498405104805,
                    0.150519755061013400756495204995,0.149087328896649236418416104321,0.147672639746431522903143010182,
                    0.146277204622041806557367331081,0.144902160419507789051722085404,0.143548335008862795429175533523,
                    0.142216304803108659974260744415,0.140906441552907493491768558725,0.139618950512504493662571803924,
                    0.138353901662837813485183576925,0.137111255324025823381537637137,0.135890883215381331544757643173,
                    0.134692585807563685593439940121,0.133516106644155135625349040632,0.132361144178141957304468566985,
                    0.131227361564433581081944021425,0.130114394766551542043268573101,0.129021859269300284759371314818
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAqqQNSOdd_reg as^3 LM^1
        ome_nf<double>({
          // polAqqQNSOdd_reg as^3 LM^1 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -109.60828977804365610030191446,68.9080831832618882811551507957,0.699985762406469408018692152909,
                    -0.490436880921574646128292860094,8.12457462565369895891223014996,-12.7032703147833769658024434048,
                    17.1244971610118567589482157126,-20.4907378763894211890149535196,23.6699509040585789329030399133,
                    -26.2949872989514146743848402037,28.7864149466918567462280700095,-30.9331804331434216475377991393,
                    32.9838826079379351078349058567,-34.7987449692942633712121339171,36.54203966557910501646598509,
                    -38.1135559729548917613940383842,39.6299381648731012277804649656,-41.0155257398819779789150507563,
                    42.3574285481211571471322828436,-43.5963733893450411197244124028,44.7998924923077055310366509773,
                    -45.920237244355452656922410569,47.0112951221240054717597716123,-48.0337487011383841947892313133,
                    49.0315962055903520986284326052,-49.971883029183602402779799912,50.8912112872942968425844375503,
                    -51.7615507692330174977936661379,52.6138275768878031318449401309,-53.4239031203159928699589226794,
                    54.2182526055973205798339871538,-54.9758676180599381421190891608,55.7196687008489014635380874853,
                    -56.4312034865065221242739611769,57.1305086210745787301957279674,-57.801246485112018073661824621,
                    58.4610818295330663528799630899,-59.0954468674009318303481186108,59.7200320385030392044387286151,
                    -60.3217658253521404703574125921,60.9146777912785705674275337496,-61.4869728843835493071752577189,
                    62.0512702197769834271161137301,-62.5968725474146928970802850463,63.1351910294182114408821262626,
                    -63.6564794782376723080449527438,64.1711066090881688016897401486,-64.6701556423790080931176178775,
                    65.1630894398775667631064005919,-65.6417189101388812256548618802,66.1147147912815469238770138136
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -10.4177995115523882411579802463,26.3744555398690997118950603463,110.818721964549544505338360495,
                    115.925865812248487489633742092,201.806376285537198826326014816,150.730474865746429876465017812,
                    241.299051182656540390112023046,170.32601362445979176443008038,267.353202522204705335102364862,
                    184.111345315435221716932343288,286.876586339380409636027124341,194.767836981062689813536242361,
                    302.506229270751736069081952457,203.45942682205424020679603733,315.543289890229937964866265824,
                    210.800157762980541328457354352,326.728027750163158093446589765,217.154400739764573750431227416,
                    336.522502896632622987449054787,222.756339602794611552962834861,345.234733668932324904272686167,
                    227.765491832461676065425442953,353.080429308502123555986652484,232.295442172665564443466910081,
                    360.216572657700953296119240157,236.429951791149642074782516612,366.760986969672035822838107012,
                    240.232568010654834883763444196,372.804372412768321711448269428,243.752649002174236318696387121,
                    378.418044275568609818432700856,247.029298075823763041905492068,383.659093346607059014873123077,
                    250.094021990988047034955816486,388.573935244064791313203430417,252.972579892296058190827685271,
                    393.200817112383225543405417831,255.686301748555581463219815976,397.571629004100504906607976357,
                    258.253049107927798095566099957,401.713239324599490333039493669,260.687928662514640797994972981,
                    405.648496967974256851698936114,263.003831230524091189946608571,409.396995260066164798094008797,
                    265.211845035986615298232809527,412.975662585125670551848742149,267.321576907098920112889765825,
                    416.39922484622641517164471899,269.341404968210849344220437506,419.680571754603553093876239677
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    6.22222222222222222222222222222,22.4197530864197530864197530864,51.0617283950617283950617283951,
                    41.975308641975308641975308642,59.7037037037037037037037037037,44.2567901234567901234567901235,
                    63.6444444444444444444444444444,45.6070546737213403880070546737,66.2765432098765432098765432099,
                    46.5770723104056437389770723104,68.2633744855967078189300411523,47.3362193362193362193362193362,
                    69.861878039655817433595211373,47.9605135605135605135605135605,71.2000460444904889349333793778,
                    48.4909164909164909164909164909,72.3512331290109067886845664623,48.9521054109289403407050465874,
                    73.3614969876407784904516930661,49.3601243689994979984660067219,74.2616893712868945067087481948,
                    49.726002026105225279631884379,75.0735034181886607067205622417,50.0576497664486177969374451629,
                    75.8127802444220086791989695027,50.3609377184322219544546461583,76.4914441033757227053767637965,
                    50.6403425933926524704407177,77.1186974535920358846529060356,50.8993570286522984580560539743,
                    77.7017919145919885832007514544,51.1407587036468544314774334024,78.2465439710607673359987849347,
                    51.3667932425846191756937905219,78.757690647609088413099115672,51.5793020845052258021827699521,
                    79.2391413199094339160589977168,51.7798140810956537651597525369,79.6941600813609439055806831449,
                    51.9696125165081242653495509723,80.1255004635785191056120235272,52.1497850658719444892467966924,
                    80.5355067174872120386952005128,52.3212616554994132999260441272,80.9261911505236965026706835845,
                    52.4848435803216481996803237264,81.2992940099988736949583129017,52.6412261956620187050215352039,
                    81.656330437936730351079950008,52.791016813934201665984726113,81.9986277098793923646639494076
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^1 NF^0 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    3.16049382716049382716049382716,2.37037037037037037037037037037,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951,
                    9.48148148148148148148148148148,11.0617283950617283950617283951,9.48148148148148148148148148148,
                    11.0617283950617283950617283951,9.48148148148148148148148148148,11.0617283950617283950617283951
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^1 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSOdd_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^1 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -105.638853949614008598515575687,133.604551807090362482790050109,-193.541651797217930770186890559,
                    215.772507343503089064401456999,-336.595877139106894246990871906,333.066463612160733493556887593,
                    -1025.94066577516736088152352058,634.250867568132330647923114613,-3448.28616695322981601643682478,
                    1193.147067513323259015494561,-12115.4333150079565670742176047,1745.59091604002065415019059615,
                    -43643.6804514219231369957632852,-475.126307434873053316349995361,-159793.72777241243746144364581,
                    -21390.1084792452647365589878756,-591857.924222145320211837362146,-138622.276640883988695635719785,
                    -2.21134224731363433398437942276e6,-703172.74379588083666765335819,-8.31873933545479421376259600432e6,
                    -3.23770575152334513529099099455e6,-3.14666653798436794409442666721e7,-1.41815183381985302270283436789e7,
                    -1.19569134872035362370569143684e8,-6.03138054771478371169151540639e7,-4.56088243233270621441877123434e8,
                    -2.51720934657392970563321126035e8,-1.74540980601120520982774515502e9,-1.03722530328522791478151423597e9,
                    -6.69842676973973892708885520427e9,-4.2355655662517304542224207865e9,-2.57703645597712861402149152866e10,
                    -1.71830365384957111246946194178e10,-9.93606105909131644266513006626e10,
                    -6.93686856706784069873802501708e10,-3.83838973924161294554336722593e11,
                    -2.79004834121102795437302844401e11,-1.48537831356405921884609036233e12,
                    -1.11895567819497724884610887705e12,-5.75709945179445944144501617007e12,
                    -4.47753474866772705950703026564e12,-2.23452515709931252600730408875e13,
                    -1.78852414475511792401479704689e13,-8.68413593050366529473839312189e13,
                    -7.13406688223891576337138910694e13,-3.3789363977855942264982823893e14,
                    -2.84241664100176196868676897813e14,-1.31614470500483643826671480387e15,
                    -1.13146746283524667646880564064e15,-5.13169314450564586199066373929e15
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^1 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSOdd_reg as^3 LM^1 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -99.3882766043701232059197311471,44.4897687653175959514084261657,-32.6211325341867856434322506011,
                    5.97749957652800635523860720974,3.81881760480417234990159294805,1.75061516489561611540866880761,
                    0.448518716857639276014231412674,-0.390676466719530663065082594943,-0.959863409405181647367338155083,
                    -1.36272956124312048260453001631,-1.65678277314192543999746612209,-1.8759542264754917429204335469,
                    -2.04154634437830036034264303856,-2.167664246158274897130093864,-2.26405184552518612394591496852,
                    -2.33766368752736096602299333564,-2.39358943564432184301591090268,-2.43562769832518441929923293737,
                    -2.46665875828257215505298604709,-2.48889568514279553162329158707,-2.50405843286357978965499629958,
                    -2.51349728756799016414065397091,-2.51828199004002049994273409695,-2.5192670399652308467827904633,
                    -2.5171401593930406452951001662,-2.51245866474168859107134215791,-2.50567704384449755697628072774,
                    -2.49716806258532298760045947112,-2.48723906208169849025401173095,-2.47614464687868813193326791469,
                    -2.46409664073763774374006120266,-2.45127195618070133923599523758,-2.437818858339421294119059717,
                    -2.4238619835101951809614872349,-2.40950638489476380409500975685,-2.39484081312282730295596174161,
                    -2.37994039089458372791019441836,-2.36486880490880705957684169937,-2.34968011092837084643627352269,
                    -2.33442022706282216106384324707,-2.3191281744412075693798335873,-2.3038371121872929736171731186,
                    -2.28857520409806207871095202457,-2.27336634700323596141268327692,-2.2582307849562813815995079558,
                    -2.24318562880733446783025915748,-2.22824529705781409357127975007,-2.21342189098450920006757579669,
                    -2.19872551468680868886314460897,-2.18416454883110172323027550441,-2.16974588534597263320637904858
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^1 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    63.2098765432098765432098765432,-61.2345679012345679012345679012,2.10699588477366255144032921811,
                    -9.51440329218106995884773662551,-9.51440329218106995884773662551,-8.66831275720164609053497942387,
                    -7.85232216343327454438565549677,-7.17154614932392710170487948266,-6.61595140113658632177150695669,
                    -6.15908289241622574955908289242,-5.77722195499973277751055528833,-5.45230791156717082643008568934,
                    -5.17123644531051938459345866753,-4.92459274998957538640078322618,-4.7055600875706695812515918336,
                    -4.50911962033655155348277041399,-4.33149818147639498402025635141,-4.16979588286051612122781331205,
                    -4.02173610263202435353947030743,-3.88549649916618536425133527912,-3.75959319519068564885722157988,
                    -3.64279993405811516149750326994,-3.53409046681815262700682999214,-3.43259660458577692762123069854,
                    -3.33757703064406879927494478934,-3.2483936538027981251205333226,-3.16449335804299031546550084956,
                    -3.08539369259204862718544633686,-3.0106714947056792067365665142,-2.9399537335515583334794057486,
                    -2.87291006281150441102333427594,-2.80924670622334881555123328714,-2.74870139576625809968321220681,
                    -2.6910391501898278272143863966,-2.63604873087140150049305852324,-2.58353964829423836199709221161,
                    -2.53333961958729155818733946229,-2.485292398139255256834314741,-2.43925591207581252992539034603,
                    -2.39510066061785976655914559684,-2.35270832690906785531045627491,-2.31197057345641571712384771719,
                    -2.27278799233862353041601007782,-2.23506918715456729739301325075,-2.19872996756939829740992741418,
                    -2.16369264046939469308943390143,-2.1298853843099975407130727897,-2.09724169535271915800188335335,
                    -2.06569989622721046384443185404,-2.03520269869646176612195532004,-2.00569681370245139959784396935
                  },0)
                },0)
              )
            }
          ),
          // polAqqQNSOdd_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSOdd_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSOdd_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -1.71193415637860082304526748971,-7.24279835390946502057613168724
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    0.395061728395061728395061728395,-4.34567901234567901234567901235,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395,
                    -3.95061728395061728395061728395,-3.95061728395061728395061728395,-3.95061728395061728395061728395
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -0.592592592592592592592592592593,-0.592592592592592592592592592593,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519,
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519,-1.18518518518518518518518518519
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSOdd_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -3.44367430592544193700263874365,1.40714977505876976393991547975,-6.06977738829538215678681427588,
                    -9.40300730849193113531972812808,-15.0462296738705553931688210079,-25.3185907483502060373749972698,
                    -44.0211052699428454585255651644,-78.2529655822752194703242868856,-141.333748961202917671646444323,
                    -258.339572299368483657240244694,-476.649670667604735243832905343,-886.085364754427934618199402485,
                    -1657.451638031925368925738107,-3116.45068831514877148290841013,-5885.70179823587604040973005354,
                    -11158.1024824840681805079081237,-21223.8469649847185342045114212,-40487.9896138501121244964614626,
                    -77437.8545471988695449530616357,-148451.780586344191490306204812,-285181.281151236078413076455088,
                    -548875.034423900936870883019222,-1.05820109082248929960349453164e6,-2.0433393880319552032330892381e6,
                    -3.95124444031394533408802851151e6,-7.65065743247726286629121693052e6,-1.48317107117697951292167053356e7,
                    -2.87854115787565620605571850719e7,-5.59252100928927490480976444723e7,-1.08759117840114024448921643147e8,
                    -2.11698904902105209380084688062e8,-4.12421367726441531965374676457e8,-8.0410065989279653088903521817e8,
                    -1.5689372637677727130198384886e9,-3.06342786783082424312965015825e9,-5.98548446798530675554097779631e9,
                    -1.17021218868181381413484168922e10,-2.28922755276063896688656979877e10,
                    -4.48083424147122190139818643568e10,-8.77529896496772935917743573455e10,
                    -1.71943825098418726462075277351e11,-3.37071625531881370189060763354e11,
                    -6.61087344839391446979297420169e11,-1.2971413497667465004810523949e12,
                    -2.5462378933639803738004223532e12,-5.00018224813395044687139711364e12,
                    -9.82291453147273065767113608581e12,-1.93043657875762530768990369907e13,
                    -3.79511338827247832936933480822e13,-7.46348773103866917233091752757e13,
                    -1.46825305480730667908041063305e14
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSOdd_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -5.004115226337448559670781893,4.08230452674897119341563786008,-1.05349794238683127572016460905,
                    -1.02057613168724279835390946502,-0.823045267489711934156378600823,-0.688065843621399176954732510288,
                    -0.594473838918283362727807172252,-0.526043503821281599059376837155,-0.473682147756221830295904369978,
                    -0.432161473642955124436605918087,-0.398305453120267935082749897565,-0.370081057488464895872303279711,
                    -0.346126849830553534257237960942,-0.325495746659767823788987810152,-0.307507409306351105292904234703,
                    -0.291659620019408379196738985099,-0.277572912039142975962148075438,-0.264954751265571890118004860198,
                    -0.253575649394171734881898089481,-0.243252802158126471087522954664,-0.233838614195388484051317605792,
                    -0.225212480613282082195006216289,-0.217274789867629791200634141513,-0.209942473561977254169060508128,
                    -0.203145653873282834859837895988,-0.196825083102825790583285178847,-0.190930163738136190744529744038,
                    -0.185417399949057748988533170226,-0.180249173862983695990432093608,-0.175392769226079347109385270641,
                    -0.170819585554114816590931567092,-0.166504500438781540330850380524,-0.162425348157858225893779962908,
                    -0.158562490375602592440304200877,-0.154898460348389674890265109546,-0.151417666242414563531076713527,
                    -0.148106142322863887587539020424,-0.144951339166889923399421848492,-0.14194194588478216834506989172,
                    -0.139067738747798654689943968327,-0.136319451720918238831188452492,-0.133688665260323701177677529684,
                    -0.131167710414934922214261165375,-0.12874958581069825917180415691,-0.126427885527109678131587530841,
                    -0.124196736221467338925469762314,-0.122050742135816164127681450543,-0.119984936848441594416027114347,
                    -0.117994740816897886211539663569,-0.116075923911322106054446486686,-0.114224572261763281547064689798
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAqqQNSOdd_reg as^3 LM^2
        ome_nf<double>({
          // polAqqQNSOdd_reg as^3 LM^2 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSOdd_reg as^3 LM^2 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSOdd_reg as^3 LM^2 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -2.08260045259953205912574261748,-12.4057197015518842097096474077,-6.86206593623283303460128039501,
                    9.49581079219991122390169191765,-10.2365515329406519646424326584,10.5947408333521745983872886255,
                    -10.8087326028994997012679470617,10.9519223232320771767025653534,-11.0548029816682911684721126785,
                    11.1324417189190213645285873946,-11.1931824596597621052693281354,11.2420361291643855941801346668,
                    -11.2822007382178835365669659425,11.3158164361692458235935886335,-11.3443710678984807274316670748,
                    11.3689319075020553737413561195,-11.390284893140755298155566248,11.4090218461645210862427691756,
                    -11.4255970633570222293611962447,11.4403651598665329190135531228,-11.4536070437257007287986468585,
                    11.465548156137287572078758397,-11.476371541506127486373218146,11.4862273823698598494904643911,
                    -11.4952400681502223975297801071,11.5035135121045737242818630029,-11.5111352034869488673407667456,
                    11.5181793329387600749818783647,-11.5247092295785468246587379317,11.5307792805523556541785653654,
                    -11.5364364570031828986566034942,11.5417215375801772446267364282,-11.5466700972509591376308516546,
                    11.5513133123546583750712467695,-11.5556786205694475587185619047,11.5597902654314531710849246318,
                    -11.5636697483147380108822169047,11.5673362057263691676871188833,-11.5708067259370829422324997349,
                    11.5740966160368598518962192854,-11.5772196282457446369582896661,11.5801881525563679220422386812,
                    -11.5830133814133428107631591482,11.5857054510554399449303834553,-11.5882735632916618492619558965,
                    11.590726090801310659046307749,-11.5930706685024788396783137806,11.5953142730938303026939564429,
                    -11.5974632925186321261515244919,11.599523586810415146129696294,-11.6015005415429254341955399154
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -1.18518518518518518518518518519,-3.55555555555555555555555555556,5.92592592592592592592592592593,
                    8.2962962962962962962962962963,30.6172839506172839506172839506,17.4222222222222222222222222222,
                    41.8765432098765432098765432099,22.8232804232804232804232804233,49.3968253968253968253968253968,
                    26.70335097001763668430335097,55.0734861845972957084068195179,29.7399390732724066057399390733,
                    59.6406391961947517503073058629,32.2371159704493037826371159704,63.4639763528652417541306430195,
                    34.3587276920610253943587276921,66.7530823086378641934197489753,36.203483372110823091215248078,
                    69.639550476151783341325824986,37.8355592043930537222590886162,72.2115287151406862449174110681,
                    39.2990698328159628469225992446,74.5309974205743039592368797735,40.6256607941895329161448423799,
                    76.6432169240981553091751862336,41.8388126021239495462136463617,78.5822565211087668125403127871,
                    42.9564321019656716101579325282,80.3744089502982330390435763274,43.9924898430042555606192776256,
                    82.0403931245838121777517060955,44.9580965429824794543047953378,83.5968275716374657571746588963,
                    45.8622346987335384311702238161,85.0572466474898116917470324314,46.7122700664159649371261415368,
                    86.4328199969193702716324097024,47.5143180527776767890340718761,87.7328736010665416702657966399,
                    48.2735117944275587897932656177,88.9652746931167565274981977319,48.9942019918828396853822484981,
                    90.1367211328558791934501319765,49.6801083503927149280992382372,91.2529623701029776619515121814,
                    50.3344360496816545271163566342,92.3189705400320553542018816591,50.9599665110431365484812025442,
                    93.33907461985450294312084482,51.5591289841318683923339661802,94.3170668254049658390751288189
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^2 NF^0 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    3.55555555555555555555555555556,2.37037037037037037037037037037,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519,
                    9.48148148148148148148148148148,11.8518518518518518518518518519,9.48148148148148148148148148148,
                    11.8518518518518518518518518519,9.48148148148148148148148148148,11.8518518518518518518518518519
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^2 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSOdd_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^2 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -6.50724571979326332249342212523,52.2245211799687896576951630999,-33.6450564354267977011839646163,
                    99.7120293890937394213748050239,-12.376181195861454649098887715,257.264550264058751032946857349,
                    14.9532495955910423306123979466,778.869122006279625301674193624,132.429318928853435498366783468,
                    2525.56428542569908279964712549,623.508491625073892187461474695,8532.93207351814392977210624126,
                    2599.14169538772964631211962445,29637.3541676166357210243478243,10384.0417451338212268135455227,
                    104999.533745271493555305925217,40736.7256347893644053209000685,377574.894370909080971555545534,
                    158453.075283416004289972093261,1.37359103618029179667202685028e6,613852.086612566879793015417898,
                    5.04370199764622354789147930944e6,2.37392639880056716733125290993e6,1.86616794723578098442395053959e7,
                    9.17579700973653586769214179789e6,6.94887911867033317747296021474e7,3.54722299609841028210691984113e7,
                    2.6014808242106309281028484658e8,1.37203916492418861859067243698e8,9.78446905726590584390206320491e8,
                    5.31090982927612763629060160073e8,3.69487254914593587175541374994e9,2.05751637753845757835760223092e9,
                    1.40020447857918090708691724099e10,7.97831356440870182592662938712e9,5.32274104785056105979893417099e10,
                    3.09654943700305742288103509131e10,2.02900267018675514183561657677e11,1.20292954265827478234063979804e11,
                    7.7536842110100221725171539842e11,4.67722281430433910781605830387e11,2.9696499333173319701171672472e12,
                    1.82015670614603561123232644528e12,1.13967918241730497074304850358e13,7.08904536531307772199639473671e12,
                    4.38188636909453423863209373126e13,2.76318273778566089630707035465e13,1.68760927653055496957953008099e14,
                    1.07785115607440125746312549868e14,6.50960579073334541475537424702e14,4.20745994231005877404105581072e14
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^2 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSOdd_reg as^3 LM^2 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -5.00683867266993478735390854365,21.4663822992979303566399172348,-5.53086419753086419753086419753,
                    1.87654320987654320987654320988,2.46913580246913580246913580247,2.47901234567901234567901234568,
                    2.39106407995296884185773074662,2.28030570252792475014697236919,2.16554967666078777189888300999,
                    2.05390554575739760924946110131,1.94858354265761673169080576488,1.85091265387561683857980154276,
                    1.76118476859217599958340699081,1.6791293362721934150505579077,1.60420008758633097257435881775,
                    1.53574414219916865419510922156,1.47309616229006207219714844987,1.41562647229313895980562647229,
                    1.36276224505250228599997357403,1.31399376644340906849029006274,1.2688729872794609800523277025,
                    1.22700850317825018391050226432,1.18805923391195504802522165092,1.15172797900155704105243146988,
                    1.11775540791517789995798030947,1.08591470713929110340932516653,1.05600693242031882751328424334,
                    1.02785703085621458485195612106,1.00131046261886603942494055109,0.976230342360977547367622051424,
                    0.952495022820032698050518982598,0.929996050820609062966927767974,0.908636435208417077929765242048,
                    0.888329175481684995667775265805,0.868996008256679050034933590991,0.850566335958162029028542584672,
                    0.832976308252472535641489184068,0.816168031839321809142004196342,0.800088888425132504159523541134,
                    0.784690944156270286991349766606,0.769930436623745749603390716874,0.755767327873700562395737633974,
                    0.742164913764221505698867902064,0.729089481576302583781122971536,0.716510009078398394039890480677,
                    0.704397899311324400602753870171,0.692726746244772963925402196873,0.68147212719195002617928993274,
                    0.670611418481871845575427792841,0.660123631401587597848198842213,0.649989265850746690463376294207
                  },0),
                  // polAqqQNSOdd_reg as^3 LM^2 NF^0 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    18.962962962962962962962962963,-9.48148148148148148148148148148,6.32098765432098765432098765432,
                    3.16049382716049382716049382716,2.21234567901234567901234567901,1.73827160493827160493827160494,
                    1.44479717813051146384479717813,1.24162257495590828924162257496,1.09112286890064667842445620223,
                    0.974485596707818930041152263374,0.881107369996258885147774036663,0.804489337822671156004489337823,
                    0.740395407062073728740395407062,0.685931352598019264685931352598,0.639044905711572378239044905712,
                    0.59823633156966490299823633157,0.562381989832970225127087872186,0.530622125393367223432582909707,
                    0.502286944667405623717973219177,0.476846437080355209010179770414,0.453875429314025805253875429314,
                    0.433028699695366362033028699695,0.414022906776529964935762037211,0.396623237202947347874884106768,
                    0.380633387010198604401502952228,0.365887939221272554605887939221,0.352246491505750765010024269284,
                    0.339589080329821070561811302552,0.327812578131862933906356639435,0.316827829471507632427172657058,
                    0.306557354536590724948159134292,0.296933492632417363600159299084,0.287896890047427681836283986822,
                    0.279395259787416650161748200964,0.27138235765686746078902941648,0.263817131790988000138326935713,
                    0.256663012218567774123329678885,0.249887314214799594916553980881,0.243460734688804864243460734689,
                    0.237356925076223321837356925076,0.231552127487086836680332615292,0.226024863423237406977244375618,
                    0.220755666397564677012587770765,0.215726851385766114448284990921,0.210922315315080172961309912214,
                    0.206327363815286520600530262366,0.201928560279881073385030626268,0.197713593951645138817510078688,
                    0.193671164289198737020418884654,0.189790879314688838498362307886,0.186063166007143598180012745839
                  },0)
                },0)
              )
            }
          )
        },0),
        // polAqqQNSOdd_reg as^3 LM^3
        ome_nf<double>({
          // polAqqQNSOdd_reg as^3 LM^3 NF^0
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSOdd_reg as^3 LM^3 NF^0 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSOdd_reg as^3 LM^3 NF^0 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^3 NF^0 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    5.72839506172839506172839506173,5.72839506172839506172839506173
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^3 NF^0 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSOdd_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^3 NF^0 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    8.59259259259259259259259259259,-5.72839506172839506172839506173
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^3 NF^0 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSOdd_reg as^3 LM^3 NF^0 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^3 NF^0 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    11.4567901234567901234567901235,-5.72839506172839506172839506173
                  },0)
                },0)
              )
            }
          ),
          // polAqqQNSOdd_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQNSOdd_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQNSOdd_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -0.395061728395061728395061728395,-0.395061728395061728395061728395
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQNSOdd_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -0.592592592592592592592592592593,0.395061728395061728395061728395
                  },0)
                },0)
              ),
              // polAqqQNSOdd_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQNSOdd_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQNSOdd_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -0.79012345679012345679012345679,0.395061728395061728395061728395
                  },0)
                },0)
              )
            }
          )
        },0)
      },0)
    },2);


  /**************** polAqqQNSOdd, plus part ****************/

  const ome_as_plus<double> polAqqQNSOdd_plus = 
    // polAqqQNSOdd_plus
    ome_as_plus<double>({
      // polAqqQNSOdd_plus as^2
      ome_logm_plus<double>({
        // polAqqQNSOdd_plus as^2 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSOdd_plus as^2 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              5.53086419753086419753086419753
            },0)
          )
        },0),
        // polAqqQNSOdd_plus as^2 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSOdd_plus as^2 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              5.92592592592592592592592592593
            },0)
          )
        },0),
        // polAqqQNSOdd_plus as^2 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSOdd_plus as^2 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              1.77777777777777777777777777778
            },0)
          )
        },0)
      },0),
      // polAqqQNSOdd_plus as^3
      ome_logm_plus<double>({
        // polAqqQNSOdd_plus as^3 LM^0
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSOdd_plus as^3 LM^0 NF^0
            ome_plusfunc_coeff<double>({
              -20.362519064781281789368414686
            },0)
          ),
          ome_plusfunc<double>(
            // polAqqQNSOdd_plus as^3 LM^0 NF^1
            ome_plusfunc_coeff<double>({
              3.40501388693267882882213976007
            },0)
          )
        },0),
        // polAqqQNSOdd_plus as^3 LM^1
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSOdd_plus as^3 LM^1 NF^0
            ome_plusfunc_coeff<double>({
              44.7841382610690255348822386031
            },0)
          ),
          ome_plusfunc<double>(
            // polAqqQNSOdd_plus as^3 LM^1 NF^1
            ome_plusfunc_coeff<double>({
              8.95473251028806584362139917695
            },0)
          )
        },0),
        // polAqqQNSOdd_plus as^3 LM^2
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSOdd_plus as^3 LM^2 NF^0
            ome_plusfunc_coeff<double>({
              16.8586905245217866392057603955
            },0)
          )
        },0),
        // polAqqQNSOdd_plus as^3 LM^3
        ome_nf_plus<double>({
          ome_plusfunc<double>(
            // polAqqQNSOdd_plus as^3 LM^3 NF^0
            ome_plusfunc_coeff<double>({
              -11.4567901234567901234567901235
            },0)
          ),
          ome_plusfunc<double>(
            // polAqqQNSOdd_plus as^3 LM^3 NF^1
            ome_plusfunc_coeff<double>({
              0.79012345679012345679012345679
            },0)
          )
        },0)
      },0)
    },2);


  /**************** polAqqQNSOdd, delta part ****************/

  const ome_as_const<double> polAqqQNSOdd_delta = 
    // polAqqQNSOdd_delta
    ome_as_const<double>({
      // polAqqQNSOdd_delta as^0
      ome_logm_const<double>({
        // polAqqQNSOdd_delta as^0 LM^0
        ome_nf_const<double>({
          1.
        },0)
      },0),
      // polAqqQNSOdd_delta as^1
      ome_logm_const<double>({

      },0),
      // polAqqQNSOdd_delta as^2
      ome_logm_const<double>({
        // polAqqQNSOdd_delta as^2 LM^0
        ome_nf_const<double>({
          5.44059237022954034142984376219
        },0),
        // polAqqQNSOdd_delta as^2 LM^1
        ome_nf_const<double>({
          6.29309890434924955190192059252
        },0),
        // polAqqQNSOdd_delta as^2 LM^2
        ome_nf_const<double>({
          1.33333333333333333333333333333
        },0)
      },0),
      // polAqqQNSOdd_delta as^3
      ome_logm_const<double>({
        // polAqqQNSOdd_delta as^3 LM^0
        ome_nf_const<double>({
          -51.0338436092532869875178902774,3.11448410587290937257197990329
        },0),
        // polAqqQNSOdd_delta as^3 LM^1
        ome_nf_const<double>({
          41.7013233594536494300266269782,4.99279041994085979167378856399
        },0),
        // polAqqQNSOdd_delta as^3 LM^2
        ome_nf_const<double>({
          6.30457910760172181223897345067
        },0),
        // polAqqQNSOdd_delta as^3 LM^3
        ome_nf_const<double>({
          -8.59259259259259259259259259259,0.592592592592592592592592592593
        },0)
      },0)
    },0);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAqqQNSOdd{
    polAqqQNSOdd_reg.get_view(),
    polAqqQNSOdd_plus.get_view(),
    polAqqQNSOdd_delta.get_view()
  };
}


/* C interface */

double ome_polAqqQNSOdd_reg(double as, double LM, double NF, double x)
{
  return(ome::polAqqQNSOdd_reg(as, LM, NF, x));
}

double ome_polAqqQNSOdd_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::polAqqQNSOdd_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_polAqqQNSOdd_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::polAqqQNSOdd_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_polAqqQNSOdd_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::polAqqQNSOdd_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_polAqqQNSOdd_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::polAqqQNSOdd_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_polAqqQNSOdd_reg_min_power()
{
  return(ome::polAqqQNSOdd_reg.min_power());
}

int ome_polAqqQNSOdd_reg_max_power()
{
  return(ome::polAqqQNSOdd_reg.max_power());
}

int ome_polAqqQNSOdd_reg_coeff_as_min_power(int order_as)
{
  return(ome::polAqqQNSOdd_reg[order_as].min_power());
}

int ome_polAqqQNSOdd_reg_coeff_as_max_power(int order_as)
{
  return(ome::polAqqQNSOdd_reg[order_as].max_power());
}

int ome_polAqqQNSOdd_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSOdd_reg[order_as][order_LM].min_power());
}

int ome_polAqqQNSOdd_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSOdd_reg[order_as][order_LM].max_power());
}

double ome_polAqqQNSOdd_plus(double as, double LM, double NF, double x)
{
  return(ome::polAqqQNSOdd_plus(as, LM, NF, x));
}

double ome_polAqqQNSOdd_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::polAqqQNSOdd_plus.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_polAqqQNSOdd_plus_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::polAqqQNSOdd_plus[order_as];
  return(coeff(LM, NF, x));
}

double ome_polAqqQNSOdd_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::polAqqQNSOdd_plus[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_polAqqQNSOdd_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::polAqqQNSOdd_plus[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_polAqqQNSOdd_plus_min_power()
{
  return(ome::polAqqQNSOdd_plus.min_power());
}

int ome_polAqqQNSOdd_plus_max_power()
{
  return(ome::polAqqQNSOdd_plus.max_power());
}

int ome_polAqqQNSOdd_plus_coeff_as_min_power(int order_as)
{
  return(ome::polAqqQNSOdd_plus[order_as].min_power());
}

int ome_polAqqQNSOdd_plus_coeff_as_max_power(int order_as)
{
  return(ome::polAqqQNSOdd_plus[order_as].max_power());
}

int ome_polAqqQNSOdd_plus_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSOdd_plus[order_as][order_LM].min_power());
}

int ome_polAqqQNSOdd_plus_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSOdd_plus[order_as][order_LM].max_power());
}

double ome_polAqqQNSOdd_delta(double as, double LM, double NF)
{
  return(ome::polAqqQNSOdd_delta(as, LM, NF));
}

double ome_polAqqQNSOdd_delta_trunc_as(int trunc_order, double as, double LM, double NF)
{
  auto trunc = ome::polAqqQNSOdd_delta.truncate(trunc_order);
  return(trunc(as, LM, NF));
}

double ome_polAqqQNSOdd_delta_coeff_as(int order_as, double LM, double NF)
{
  auto& coeff = ome::polAqqQNSOdd_delta[order_as];
  return(coeff(LM, NF));
}

double ome_polAqqQNSOdd_delta_coeff_as_LM(int order_as, int order_LM, double NF)
{
  auto& coeff = ome::polAqqQNSOdd_delta[order_as][order_LM];
  return(coeff(NF));
}

double ome_polAqqQNSOdd_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF)
{
  return(ome::polAqqQNSOdd_delta[order_as][order_LM][order_NF]);
}

int ome_polAqqQNSOdd_delta_min_power()
{
  return(ome::polAqqQNSOdd_delta.min_power());
}

int ome_polAqqQNSOdd_delta_max_power()
{
  return(ome::polAqqQNSOdd_delta.max_power());
}

int ome_polAqqQNSOdd_delta_coeff_as_min_power(int order_as)
{
  return(ome::polAqqQNSOdd_delta[order_as].min_power());
}

int ome_polAqqQNSOdd_delta_coeff_as_max_power(int order_as)
{
  return(ome::polAqqQNSOdd_delta[order_as].max_power());
}

int ome_polAqqQNSOdd_delta_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSOdd_delta[order_as][order_LM].min_power());
}

int ome_polAqqQNSOdd_delta_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAqqQNSOdd_delta[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/polAqqQNSOdd.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_POLAQQQNSODD_H
#define LIBOME_POLAQQQNSODD_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-polAqqQNSOdd polAqqQNSOdd
   * \brief Data objects for \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
   * \{
   */
  /// Regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
  extern const ome_as<double> polAqqQNSOdd_reg;

  /// Plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
  extern const ome_as_plus<double> polAqqQNSOdd_plus;

  /// Delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
  extern const ome_as_const<double> polAqqQNSOdd_delta;

  /// Container for regular, plus and delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAqqQNSOdd;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-polAqqQNSOdd polAqqQNSOdd
 * \brief C interface functions for \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$ truncated in \f$a_s\f$
double ome_polAqqQNSOdd_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_plus(double as, double LM, double NF, double x);
/// Evaluate plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$ truncated in \f$a_s\f$
double ome_polAqqQNSOdd_plus_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_plus_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_plus_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_plus_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);

/// Evaluate delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_delta(double as, double LM, double NF);
/// Evaluate delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$ truncated in \f$a_s\f$
double ome_polAqqQNSOdd_delta_trunc_as(int trunc_order, double as, double LM, double NF);
/// Evaluate a given \f$a_s\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_delta_coeff_as(int order_as, double LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_delta_coeff_as_LM(int order_as, int order_LM, double NF);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
double ome_polAqqQNSOdd_delta_coeff_as_LM_NF(int order_as, int order_LM, int order_NF);

/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_reg_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_plus_min_power();
/// Get maximum power in \f$a_s\f$ of plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_plus_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_plus_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_plus_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_plus_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the plus part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_plus_coeff_as_LM_max_power(int order_as, int order_LM);

/// Get minimum power in \f$a_s\f$ of delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_delta_min_power();
/// Get maximum power in \f$a_s\f$ of delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_delta_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_delta_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_delta_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_delta_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the delta part of \f$\Delta A_{qq,Q}^{\text{NS},-}\f$
int ome_polAqqQNSOdd_delta_coeff_as_LM_max_power(int order_as, int order_LM);

/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/polAqqQPS.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <ome/polAqqQPS.h>

namespace ome
{

  /**************** polAqqQPS, regular part ****************/

  const ome_as<double> polAqqQPS_reg = 
    // polAqqQPS_reg
    ome_as<double>({
      // polAqqQPS_reg as^3
      ome_logm<double>({
        // polAqqQPS_reg as^3 LM^0
        ome_nf<double>({
          // polAqqQPS_reg as^3 LM^0 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQPS_reg as^3 LM^0 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -59.5325405721619346516871267249,63.4842715028133421413259356386,0,-1.53635116598079561042524005487,
                    -0.556241426611796982167352537723,-0.254488888888888888888888888889,-0.141557933241883859167809785094,
                    -0.0913093100401886350128080682736,-0.0657213622410415413330865225909,-0.0511979810552817716359859325871,
                    -0.0421802496554516063737219048909,-0.0361435935686874830375957348159,-0.031840229030605399126854884307,
                    -0.0286086000989507641863735376962,-0.0260763735925775512401501635872,-0.0240228183779660102111481252203,
                    -0.0223109171583065615987426687015,-0.0208520351207802549523850297365,-0.0195866564679758292688084927258,
                    -0.0184734418103870414236049638316,-0.0174827804301213098284462492088,-0.0165928634135440785202394725687,
                    -0.0157872189391397893380559593705,-0.0150531218818744193845939914761,-0.0143805409799185356071791412692,
                    -0.0137614250866298754146275063398,-0.0131892084442784113856195304692,-0.0126584605867284773071855783453,
                    -0.0121646337395533743509238049993,-0.0117038772318162445690553740528,-0.0112728988140198004308449495295,
                    -0.0108688593783282582723856828838,-0.0104892918536710762646346991321,-0.0101320378670737266919444954721,
                    -0.00979519765108774877602063000187,-0.00947708996223374342397424311147,
                    -0.00917621966271754993547028174922,-0.00889125123903264013163256125646,
                    -0.0086209869719847957575829431486,-0.00836434878955695174261601873939,
                    -0.0081203630645413798092775387275,-0.0078881477884937476037639040743,
                    -0.00766690167977260847275882710562,-0.00745589487832471323315991753721,
                    -0.00725446095194871245999533045823,-0.00706198999403261528243863425234,
                    -0.00687792263552144946566746963196,-0.0067017448272466606216819148161,
                    -0.00653298327501322009043577497412,-0.00637120143067117027071061078038,
                    -0.00621599595904242483873373067237
                  },0),
                  // polAqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -34.8789560506894011656814088682,-17.4962400013066851162986928189
                  },0),
                  // polAqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -13.3147408333521745983872886255,-13.3147408333521745983872886255
                  },0),
                  // polAqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -0.724279835390946502057613168724,-0.724279835390946502057613168724
                  },0),
                  // polAqqQPS_reg as^3 LM^0 NF^1 [below 0.375] y=x H[0, y]^4
                  ome_x<double>({
                    -0.0987654320987654320987654320988,-0.0987654320987654320987654320988
                  },0)
                },0)
              ),
              // polAqqQPS_reg as^3 LM^0 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQPS_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^0 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -7.05659108738822702828902660646,-33.2622642791470939681773999605,-41.5526902869412416172381730543,
                    -40.9704648401949741829765888366,-92.7105653405587608463675428558,-173.005427739858918660651728072,
                    -345.366174332448675237225277427,-647.542527482790440942263164179,-1265.59643105200929744699663379,
                    -2381.47223487242545088320859568,-4640.95525984546136593536722836,-8777.00159880700697275726926217,
                    -17122.3878069211431452232422031,-32541.4198979754133120998888882,-63604.8458076181740217280865481,
                    -121411.071873061860468621640128,-237778.816027209370491894529366,-455599.494077962832305293441421,
                    -893898.708623769309941838708157,-1.71835952453680234565612291775e6,-3.3769002724815304120939846772e6,
                    -6.50981066060945317559381375162e6,-1.28110315059213915364827287137e7,-2.47570879927409891149469911678e7,
                    -4.87808507543196642985005365754e7,-9.4470920296441530386862822691e7,-1.86344058137751119135699439276e8,
                    -3.61566042649437398692442526726e8,-7.13865184846359149840589477245e8,-1.38745648410596912200047468834e9,
                    -2.74164547966028730405321082307e9,-5.33663707188627061223129954345e9,-1.0553156381126279825512546431e10,
                    -2.05695934994792122206321606929e10,-4.0703205355854750656151783787e10,
                    -7.94332188769476435370683492147e10,-1.57276429813410467919420191736e11,
                    -3.07268799363907505973612474626e11,-6.0871362297543958036882113527e11,
                    -1.19043757481155789432169306003e12,-2.35945766429782464389898892428e12,
                    -4.61856941501669096208088870779e12,-9.15808851777181905455603735495e12,
                    -1.79419326079919127170488728716e13,-3.55911143065900756976873782205e13,
                    -6.97824647049572529680888509568e13,-1.38477403449595981709667689257e14,
                    -2.71705513426159145693098453875e14,-5.39359423442424618028501718957e14,
                    -1.05898521056595353998284732953e15,-2.10283586012505200368065956145e15
                  },0)
                },0)
              ),
              // polAqqQPS_reg as^3 LM^0 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQPS_reg as^3 LM^0 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -21.7001134229916108358258022327,0,-2.1328840030357181987576543998,-2.87979758328263177900456798005,
                    -3.14510177557165255172139513266,-3.22211515853282695955482036483,-3.21401911956858461593436208195,
                    -3.16517763125208176748565466474,-3.09684916834240082011979362655,-3.0199017870861934056222989778,
                    -2.94010966458262614646764836212,-2.86059512939835153488001135652,-2.7830389852454657911717053618,
                    -2.70831398316383666531539123277,-2.63683072332199064358016663339,-2.56873291897716236480231407793,
                    -2.50401051395720679462683793303,-2.44256649753728952604150209876,-2.38425689821574623080317645034,
                    -2.32891488910021777627554681118,-2.27636530965628876624307798955,-2.22643332520916034797696125332,
                    -2.17894946461777431274811868035,-2.13375240758526846508837668633,-2.09069037276068660564028237483,
                    -2.04962164067799808663999766328,-2.01041454932560729112489053458,-1.9729471770747412483416379945,
                    -1.93710684966675155480705724659,-1.90278955803966228045634262938,-1.8698993416179401164584161094,
                    -1.83834767088093128290422900006,-1.80805284953357976329005061274,-1.77893944786504568335564411646,
                    -1.75093777325016227990501151058,-1.72398338015772297331982168337,-1.69801661978064031225870310762,
                    -1.67298222803698089716006379744,-1.64882894990405637172008311917,-1.62550919763842664346471126285,
                    -1.60297874026853987582740926472,-1.58119642173430534180128340716,-1.56012390512962855313357596198,
                    -1.53972544064037934634753382779,-1.51996765493546765179558871191,-1.50081935994581855765485897838,
                    -1.48225137914433900843510431838,-1.46423638961283324105325737742,-1.44674877834537794510235179409,
                    -1.42976451138985447702780321474
                  },1),
                  // polAqqQPS_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -17.6460905349794238683127572016,0,4.11522633744855967078189300412,4.23868312757201646090534979424,
                    3.88987654320987654320987654321,3.51868312757201646090534979424,3.19546965170547936987846284898,
                    2.92438577547421084836050822445,2.69757764132935600699661056314,2.50638335163359658754524519761,
                    2.34355095364986483968512041449,2.20340220489670740131091601544,2.08156436461220629252660532555,
                    1.97466776022767853484958927339,1.88009645188978965138138122708,1.79579931987167447180684971701,
                    1.72015075090854561721046631904,1.65184850206697761085590329998,1.58983857713306201967416557479,
                    1.53325956057432635972578334761,1.48140098544410613580328594759,1.43367188486192485161582884419,
                    1.38957679496664574039177734672,1.34869726150947122363939340877,1.31067745109608379014704869687,
                    1.27521285351780488026737716973,1.24204133403591943660077768216,1.2109359885775909867065293305,
                    1.18169939430019951176028856982,1.1541589491479417809500725158,1.1281630680580021160904625593,
                    1.10357805813412898506662418161,1.08028553581276886128619420345,1.05818027961706396026837585842,
                    1.0371684352365745443706717499,1.017166007325709515003007271,0.998097585982392467126668114698,
                    0.979895266370165577673166656483,0.962497728129904587531407985793,0.945849447644732024013604460431,
                    0.929900021285569300815997799464,0.914603581784117727657293822565,0.899918293088333156135458841523,
                    0.885805911630132039900716752185,0.872231404011924551486297318726,0.859162612802137942579319612501,
                    0.846569963501102172553826313433,0.83442620686053624902980503357,0.822706191661729705515367985595,
                    0.811386663818179131879153331464
                  },1),
                  // polAqqQPS_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -4.34567901234567901234567901235,0,-0.55967078189300411522633744856,-0.707818930041152263374485596708,
                    -0.755555555555555555555555555556,-0.763786008230452674897119341564,-0.754514151339548164944990341816,
                    -0.737263794406651549508692365835,-0.716552354823959762231367169639,-0.694639754392840812593899013652,
                    -0.672687043596134505225414316323,-0.651290846577041863237149432436,-0.63074673559004043334527665012,
                    -0.611185748182085178422174759171,-0.592647971272309896648520987145,-0.575123408827112530816234519938,
                    -0.558575182133428961571983486632,-0.542952889007825143499456797761,-0.528200342406422909825666229346,
                    -0.514260035042176153468315762596,-0.501075668806761243736033652,-0.488593529484527031871328441631,
                    -0.47676316993494574994699759469,-0.465537680547015292753205866914,-0.454873716582694910868285481289,
                    -0.444731386310602894261529340275,-0.435074063740574934518662625306,-0.425868165043887917531352737832,
                    -0.417082912368467900878760830292,-0.408690099146139613780878653505,-0.400663864967396669190760780409,
                    -0.392980484334368319353551394402,-0.385618171265729356204919832452,-0.378556900297758163535516567556,
                    -0.371778243573858157321189709958,-0.365265223230203975279675707355,-0.359002178032730295092033054863,
                    -0.352974643113476469566514505048,-0.347169241636222983698548209576,-0.341573587256236624989810904625,
                    -0.336176196303559359459942240144,-0.330966408698845883798953133674,-0.325934316695995401240976020879,
                    -0.321070700631042676500926103943,-0.316366970938614206014013870793,-0.311815115773867801478299073146,
                    -0.30740765364833234742001317543,-0.303137590552168743477515490003,-0.298998381093172738007795786291,
                    -0.294983893234640933601408486002
                  },1),
                  // polAqqQPS_reg as^3 LM^0 NF^1 [above 0.625] y=1-x H[0, y]^3
                  ome_x<double>({
                    -0.987654320987654320987654320988,0,0.329218106995884773662551440329,0.329218106995884773662551440329,
                    0.296296296296296296296296296296,0.263374485596707818930041152263,0.235155790711346266901822457378,
                    0.21164021164021164021164021164,0.192043895747599451303155006859,0.175582990397805212620027434842,
                    0.161616161616161616161616161616,0.149644594089038533482977927422,0.139284583729028173472617917062,
                    0.13024013024013024013024013024,0.122281011169900058788947677837,0.115226337448559670781893004115,
                    0.108932461873638344226579520697,0.103284111998708948600016138142,0.0981878564724568623204100786947,
                    0.093567251461988304093567251462,0.0893592004703115814226925338036,0.0855111966223077334188445299556,
                    0.0819792124139950226906748645879,0.0787260690642333154410449096439,0.0757201646090534979423868312757,
                    0.0729344729344729344729344729345,0.0703457493580950371073827863951,0.0679338950943889215494153765759,
                    0.065681444991789819376026272578,0.063573151695757059741734071236,0.061595645825036506040090269481,
                    0.0597371565113500597371565113501,0.0579872802095024317246539468762,0.0563367883629321537818269844414,
                    0.0547774665421724245253657018363,0.0533019792279051538310797570057,0.0519037556074593111630148667186,
                    0.0505768926821558400505768926822,0.0493160727078855733826494060412,0.0481164925609370053814498258943,
                    0.046973803071364046973803071364,0.0458840567241651252491360892445,0.0448436624147218462463940500116,
                    0.0438493461749275702764074857098,0.0428981169721910462651203391944,0.0419872368342577682352239518101,
                    0.0411141946757117894953232603556,0.0402766833026880308204185272743,0.0394725791551188376585201982027,
                    0.0386999244142101284958427815571
                  },1)
                },0)
              )
            }
          )
        },1),
        // polAqqQPS_reg as^3 LM^1
        ome_nf<double>({
          // polAqqQPS_reg as^3 LM^1 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQPS_reg as^3 LM^1 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQPS_reg as^3 LM^1 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -92.8739677264693374150484689379,94.8663291254955620271271146667,0,-1.58024691358024691358024691358,
                    -0.666666666666666666666666666667,-0.304,-0.146962962962962962962962962963,
                    -0.0714105748119353561530432278732,-0.0321185617103984450923226433431,-0.0105547934766041761926535589087,
                    0.00169172817732488514381518496745,0.00876276340739150656506028406855,0.0128344826844979890587481649618,
                    0.0151113908291203930038030410592,0.0162888809187565376431455407424,0.0167824390832705269591135048429,
                    0.0168473457269753566049862346159,0.0166440287611160804728889402205,0.0162751234668437621215126766452,
                    0.0158071849070488927886945690594,0.0152837730608113874410624923047,0.0147335348194358465133441790771,
                    0.0141753039879087456303060538085,0.0136213804048545646804999471537,0.0130796730567319433100822128743,
                    0.0125551207959821650912122188352,0.0120506457921673935042303526279,0.0115678001157896127138196591697,
                    0.0111072080476156902184974085961,0.0106688707614879885309225242626,0.01025237729184291598286950209,
                    0.0098570510885713952341358718907,0.00948205194054384479319337536504,0.00912644676170819037756519348396,
                    0.00878925853162926979761641470364,0.00846949984293081877859813292,0.00816619557000704865604319554156,
                    0.00787839783822007598010661495876,0.00760519554523216688583023150367,0.0073457200367551636531560002273,
                    0.00709914808122951632081343482857,0.006864702963224505899829610372,0.00664165428373121664538435983011,
                    0.00642931688950661654294030203009,0.0062270492341453214336446968444,0.00603425138727095241536669691784,
                    0.00585036284576501104749212847309,0.00567486025563743556380480658752,0.00550725512024905055889797825836,
                    0.00534709154672420027717819645428,0.00519394406509405527299664353784
                  },0),
                  // polAqqQPS_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -45.123012901347615491558299654,-35.6415314198661340100768181725
                  },0),
                  // polAqqQPS_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -6.51851851851851851851851851852,-6.51851851851851851851851851852
                  },0),
                  // polAqqQPS_reg as^3 LM^1 NF^1 [below 0.375] y=x H[0, y]^3
                  ome_x<double>({
                    -1.18518518518518518518518518519,-1.18518518518518518518518518519
                  },0)
                },0)
              ),
              // polAqqQPS_reg as^3 LM^1 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQPS_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^1 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -6.16890434317122277326061202602,-11.2804247355083824291869880459,19.0036763607171694527572332612,
                    67.9434067789018328349771832819,106.381447589086571110358538338,188.619979606668452764829798141,
                    332.422865131945710749699295052,595.189749614252817066657878129,1102.35544947548553496737114122,
                    2011.32862112551847100372570535,3813.7722638577582675591964819,7060.31431374575415426276008432,
                    13563.0740332452307827379987856,25381.9969656896081975552021331,49155.0614301793687021519793387,
                    92749.9446030902300910383258428,180596.033638747567769664467088,342967.379215362642946953779278,
                    670377.524904193751716010403553,1.27970043070064158562382560473e6,2.50852446246386511041883752648e6,
                    4.80888650460101837973864337399e6,9.44740573619334099098343686099e6,1.8174803043668458237721954838e7,
                    3.57682171819145240651749052925e7,6.90159365625386161320480816916e7,1.36017074411378546822619217321e8,
                    2.63120668550789375812073493067e8,5.19169531600688028965870140544e8,1.00654178093956048419576811902e9,
                    1.98799493843586834693887314667e9,3.8616994831334430121094430516e9,7.63357821853734341133314579985e9,
                    1.48536364892207595056906007547e10,2.93831749659942536714589197065e10,5.72614325387497162916594458839e10,
                    1.13345452587584992067703896573e11,2.21185653621110270478084092214e11,4.38068346825230464744353528898e11,
                    8.5590401661120768362005988591e11,1.69599957935278102409034136351e12,3.31733018715247136803108830045e12,
                    6.57631032115222651643431256746e12,1.28760122217925529134470554309e13,2.55357481506180547578691996994e13,
                    5.00432897936403752561400499711e13,9.92819237080854418921922503212e13,1.94729814976084914916969940779e14,
                    3.86455707089676434033102954053e14,7.58573741840740569503091609867e14,1.50589859409278307464806260906e15
                  },0)
                },0)
              ),
              // polAqqQPS_reg as^3 LM^1 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQPS_reg as^3 LM^1 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -22.1234567901234567901234567901,0,4.74074074074074074074074074074,4.98765432098765432098765432099,
                    4.60977777777777777777777777778,4.18712757201646090534979423868,3.81538830699828432254736109611,
                    3.50285930245113918583306338408,3.24131578374376728286193306769,3.02091689606798366351570349219,
                    2.83328218638096638883730579913,2.67181913411598429162234604828,2.53144818383059723865167234713,
                    2.40825932787441364334556612364,2.29922257918922982254712253109,2.20196698392273804515883424629,
                    2.11461729896988508946693467467,2.03567426470337826830385123156,1.96392664699924440644536396473,
                    1.89838617389513551972831312869,1.83823897231725879698139294615,1.78280896069032696597491773414,
                    1.73152997422693467957245248142,1.68392432752439419376248176724,1.63958616841367301032345370374,
                    1.59816843262249871944690267026,1.55937253042943596079087916245,1.52294012526503117271765662211,
                    1.48864652835738522192983533631,1.4562953523413216439987594126,1.42571415354238927756986548164,
                    1.39675085660877618030532703796,1.36927080271140980255127483809,1.343154298175348236042468191,
                    1.31829456734131328735138899485,1.29459603397046589722128637493,1.2719728712457548749865350554,
                    1.25034777258660523897752684188,1.2296509049573007276506374621,1.20981901376046103944258171045,
                    1.19079465424687537161567434193,1.17252552900215417701400373684,1.15496391476109126453084832846,
                    1.13806616475869903211820208816,1.1217922752102926961649207361,1.10610550644298250701625424835,
                    1.09097205077122548516221824751,1.07636074049258534859685886724,1.06224279043354603257372601727,
                    1.04859157034391715274885327979
                  },1),
                  // polAqqQPS_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -11.8518518518518518518518518519,0,-1.58024691358024691358024691358,-2.17283950617283950617283950617,
                    -2.38222222222222222222222222222,-2.43358024691358024691358024691,-2.4147140337616528092718568909,
                    -2.36371882086167800453514739229,-2.29849108367626886145404663923,-2.22789731530472271213011953753,
                    -2.15646333464515282697100878919,-2.0865120663100461080259060057,-2.01920346193850467354740859014,
                    -1.95506699242962979226715490452,-1.89428556158714888873619032349,-1.8368517079628190739301850413,
                    -1.78265557331301275937954138646,-1.73153522542219197351838643649,-1.68330566188368589107277934609,
                    -1.63777548832135763861362688151,-1.59475635890201716532248745134,-1.55406812262856115803993519673,
                    -1.51554141014524076948493174404,-1.47901869871589009866149395725,-1.4443544830814180659381897772,
                    -1.41141493473719987279116264278,-1.38007728348739003534974135375,-1.35022906393495095682188560417,
                    -1.32176731314461843728162695446,-1.29459777061115558918838103179,-1.2686341097722456337846896844,
                    -1.24379721667520577896480495208,-1.22001452297992452407848768836,-1.19721939534539769390936923701,
                    -1.17535058019862019221245299715,-1.15435170115669630197631331226,-1.13417080547667647797590607861,
                    -1.11475995552907968958610500364,-1.09607486122877068067247897153,-1.07807454948147194670586342466,
                    -1.06072106693301927740157303546,-1.043979212589118688041803584,-1.02781629717310953855653099483,
                    -1.0122019263881396035251198252,-0.99710780553654005254418991924,-0.982507563216697546395943892381,
                    -0.968376592063383958589895933729,-0.954691904720458971463905277133,-0.941432003435523170805797979961,
                    -0.92857676184562301830619223111
                  },1),
                  // polAqqQPS_reg as^3 LM^1 NF^1 [above 0.625] y=1-x H[0, y]^2
                  ome_x<double>({
                    -3.55555555555555555555555555556,0,1.18518518518518518518518518519,1.18518518518518518518518518519,
                    1.06666666666666666666666666667,0.948148148148148148148148148148,0.846560846560846560846560846561,
                    0.761904761904761904761904761905,0.691358024691358024691358024691,0.632098765432098765432098765432,
                    0.581818181818181818181818181818,0.538720538720538720538720538721,0.501424501424501424501424501425,
                    0.468864468864468864468864468864,0.440211640211640211640211640212,0.414814814814814814814814814815,
                    0.39215686274509803921568627451,0.371822803195352214960058097313,0.353476283300844704353476283301,
                    0.336842105263157894736842105263,0.321693121693121693121693121693,0.30784030784030784030784030784,
                    0.295125164690382081686429512516,0.283413848631239935587761674718,0.272592592592592592592592592593,
                    0.262564102564102564102564102564,0.253244697689142133586578031022,0.244562022339800117577895355673,
                    0.236453201970443349753694581281,0.22886334610472541507024265645,0.221744324970131421744324970131,
                    0.21505376344086021505376344086,0.208754208754208754208754208754,0.202812438106555753614577143989,
                    0.197198879551820728291316526611,0.19188712522045855379188712522,0.186853520186853520186853520187,
                    0.182076813655761024182076813656,0.177537861748388064177537861748,0.173219373219373219373219373219,
                    0.169105691056910569105691056911,0.16518260420699445089688992128,0.161437184692998646487018580042,
                    0.157857646229739252995066948555,0.1544332210998877665544332211,0.151154052603327965646806226516,
                    0.14801110083256244218316373728,0.144996059889676910953506698188,0.14210128495842781557067271353,
                    0.139319727891156462585034013605
                  },1)
                },0)
              )
            }
          )
        },1),
        // polAqqQPS_reg as^3 LM^2
        ome_nf<double>({
          // polAqqQPS_reg as^3 LM^2 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQPS_reg as^3 LM^2 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQPS_reg as^3 LM^2 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -12.8824941049947954001001374813,14.3767651542644638591591217779,0,-0.395061728395061728395061728395,
                    -0.246913580246913580246913580247,-0.16,-0.110617283950617283950617283951,
                    -0.0806248425296044343663391282439,-0.0612244897959183673469387755102,-0.0480109739368998628257887517147,
                    -0.0386282578875171467764060356653,-0.0317355371900826446280991735537,-0.0265279053157841036628915416794,
                    -0.022499817371612243407115201987,-0.0193213380026566839753652940466,-0.0167699672461577223481985386747,
                    -0.0146913580246913580246913580247,-0.0129757785467128027681660899654,-0.0115435183998557060200018036747,
                    -0.010335563839205985507411587231,-0.00930747922437673130193905817175,
                    -0.00842529604434366339128243890149,-0.00766269164537562805961074359343,
                    -0.00699901576340827071193113468419,-0.0064178860650190202805199654601,
                    -0.00590617283950617283950617283951,-0.00545325443786982248520710059172,
                    -0.00505046405647861804873517440786,-0.00469067370889828267841201409691,
                    -0.0043679778689121308452037176345,-0.00407745041910717693515949560341,
                    -0.00381495612851839005151526830334,-0.00357700312174817898022892819979,
                    -0.00336062646668707274767880828487,-0.00316329560326624392892611409965,
                    -0.00298284019490149000776781300756,-0.0028173903306178438453570728703,
                    -0.00266532799065331597864130396663,-0.00252524741556709813054800701727,
                    -0.0023959225607069914193999711437,-0.00227628022499817371612243407115,
                    -0.00216537775133848899464604402142,-0.00206238443115585406172075104967,
                    -0.0019665659264927852838950214623,-0.00187727116288009153931765662923,
                    -0.00179392125520071648017775963904,-0.00171600011409575226700480498702,
                    -0.00164304644772502248491948644529,-0.00157464692699338843898976689078,
                    -0.00151043032481322082876990554347,-0.0014500624739691795085381091212
                  },0),
                  // polAqqQPS_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -8.2962962962962962962962962963,-1.18518518518518518518518518519
                  },0),
                  // polAqqQPS_reg as^3 LM^2 NF^1 [below 0.375] y=x H[0, y]^2
                  ome_x<double>({
                    -3.55555555555555555555555555556,-3.55555555555555555555555555556
                  },0)
                },0)
              ),
              // polAqqQPS_reg as^3 LM^2 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQPS_reg as^3 LM^2 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^2 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -2.16778988762269883836599604738,-9.99314688979544764415910638718,-12.2284636050007036598598938756,
                    -14.9754457285199258382383062696,-36.0208046092616047921255721778,-62.7905072991150516063265168142,
                    -128.771028385784532912432758983,-232.062289421387456055217692052,-458.174876220550009279223089974,
                    -841.814355229667158155490636326,-1644.48180036378821633594812342,-3062.07093376098641110044463689,
                    -5964.6786738340339789808828638,-11215.4508264713841026776314863,-21842.3541616222814321451504221,
                    -41377.1128529907732748381554526,-80645.2619650547226256964290736,-153666.122751297730082731375106,
                    -299836.384387303765244767058041,-574022.630419048377182016987114,-1.12140530688041156846516416848e6,
                    -2.15521078964263256115949659361e6,-4.21544487014732421070902902133e6,-8.12790175109655071317105449874e6,
                    -1.59156858873248643446187406443e7,-3.07719964629696010288979215266e7,-6.03200919510923666042048132577e7,
                    -1.169013940178460477441486006e8,-2.29377206253208194508575277593e8,-4.45451533360574457296728528988e8,
                    -8.74825405053803835024048261829e8,-1.7019787387896529278168042739e9,-3.34529088174670444037710000705e9,
                    -6.51866047708007108776378946006e9,-1.28223648340148220932542310024e10,
                    -2.50212194117679469204758803486e10,-4.92518060004291243147725431231e10,
                    -9.62308555368216940389567474967e10,-1.89543300332005050161931603525e11,
                    -3.70764333219627827909918901656e11,-7.30720482162662906198154148843e11,
                    -1.43084076572363488022867112894e12,-2.82153106085925131737078374329e12,
                    -5.53012418554679002939269609706e12,-1.09106711046632092424115573685e13,
                    -2.14030802862459808955452669198e13,-4.22474442666209983578228513941e13,
                    -8.29409751137945150360936602765e13,-1.63789816990575338008527996748e14,
                    -3.21789788329013206440528493371e14,-6.35727436489857490492750663954e14
                  },0)
                },0)
              ),
              // polAqqQPS_reg as^3 LM^2 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQPS_reg as^3 LM^2 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^2 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -5.92592592592592592592592592593,0,-0.79012345679012345679012345679,-1.08641975308641975308641975309,
                    -1.19111111111111111111111111111,-1.21679012345679012345679012346,-1.20735701688082640463592844545,
                    -1.18185941043083900226757369615,-1.14924554183813443072702331962,-1.11394865765236135606505976876,
                    -1.0782316673225764134855043946,-1.04325603315502305401295300285,-1.00960173096925233677370429507,
                    -0.977533496214814896133577452259,-0.947142780793574444368095161746,-0.918425853981409536965092520648,
                    -0.891327786656506379689770693231,-0.865767612711095986759193218247,-0.841652830941842945536389673047,
                    -0.818887744160678819306813440755,-0.797378179451008582661243725669,-0.777034061314280579019967598365,
                    -0.757770705072620384742465872021,-0.739509349357945049330746978625,-0.7221772415407090329690948886,
                    -0.705707467368599936395581321392,-0.690038641743695017674870676874,-0.675114531967475478410942802084,
                    -0.660883656572309218640813477231,-0.647298885305577794594190515893,-0.6343170548861228168923448422,
                    -0.62189860833760288948240247604,-0.610007261489962262039243844179,-0.598609697672698846954684618504,
                    -0.587675290099310096106226498573,-0.577175850578348150988156656131,-0.567085402738338238987953039305,
                    -0.557379977764539844793052501818,-0.548037430614385340336239485763,-0.539037274740735973352931712332,
                    -0.530360533466509638700786517728,-0.521989606294559344020901791999,-0.513908148586554769278265497414,
                    -0.506100963194069801762559912599,-0.49855390276827002627209495962,-0.49125378160834877319797194619,
                    -0.484188296031691979294947966864,-0.477345952360229485731952638567,-0.47071600171776158540289898998,
                    -0.464288380922811509153096115555
                  },1),
                  // polAqqQPS_reg as^3 LM^2 NF^1 [above 0.625] y=1-x H[0, y]^1
                  ome_x<double>({
                    -3.55555555555555555555555555556,0,1.18518518518518518518518518519,1.18518518518518518518518518519,
                    1.06666666666666666666666666667,0.948148148148148148148148148148,0.846560846560846560846560846561,
                    0.761904761904761904761904761905,0.691358024691358024691358024691,0.632098765432098765432098765432,
                    0.581818181818181818181818181818,0.538720538720538720538720538721,0.501424501424501424501424501425,
                    0.468864468864468864468864468864,0.440211640211640211640211640212,0.414814814814814814814814814815,
                    0.39215686274509803921568627451,0.371822803195352214960058097313,0.353476283300844704353476283301,
                    0.336842105263157894736842105263,0.321693121693121693121693121693,0.30784030784030784030784030784,
                    0.295125164690382081686429512516,0.283413848631239935587761674718,0.272592592592592592592592592593,
                    0.262564102564102564102564102564,0.253244697689142133586578031022,0.244562022339800117577895355673,
                    0.236453201970443349753694581281,0.22886334610472541507024265645,0.221744324970131421744324970131,
                    0.21505376344086021505376344086,0.208754208754208754208754208754,0.202812438106555753614577143989,
                    0.197198879551820728291316526611,0.19188712522045855379188712522,0.186853520186853520186853520187,
                    0.182076813655761024182076813656,0.177537861748388064177537861748,0.173219373219373219373219373219,
                    0.169105691056910569105691056911,0.16518260420699445089688992128,0.161437184692998646487018580042,
                    0.157857646229739252995066948555,0.1544332210998877665544332211,0.151154052603327965646806226516,
                    0.14801110083256244218316373728,0.144996059889676910953506698188,0.14210128495842781557067271353,
                    0.139319727891156462585034013605
                  },1)
                },0)
              )
            }
          )
        },1),
        // polAqqQPS_reg as^3 LM^3
        ome_nf<double>({
          // polAqqQPS_reg as^3 LM^3 NF^1
          ome_piecewisex<double>(
            {0.375,0.625},
            {
              // polAqqQPS_reg as^3 LM^3 NF^1 [below 0.375]
              make_ome_genps(
                f_id<double>,
                // polAqqQPS_reg as^3 LM^3 NF^1 [below 0.375] y=x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^0
                  ome_x<double>({
                    -5.92592592592592592592592592593,5.92592592592592592592592592593
                  },0),
                  // polAqqQPS_reg as^3 LM^3 NF^1 [below 0.375] y=x H[0, y]^1
                  ome_x<double>({
                    -2.37037037037037037037037037037,-2.37037037037037037037037037037
                  },0)
                },0)
              ),
              // polAqqQPS_reg as^3 LM^3 NF^1 [0.375,0.625]
              make_ome_genps(
                f_half<double>,
                // polAqqQPS_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^3 NF^1 [0.375,0.625] y=1/2-x H[0, y]^0
                  ome_x<double>({
                    -0.498439654305379640590582086667,-0.457830353919870363063068732345,2.37037037037037037037037037037,
                    4.74074074074074074074074074074,7.9012345679012345679012345679,13.2740740740740740740740740741,
                    22.7555555555555555555555555556,39.7319223985890652557319223986,70.4338624338624338624338624339,
                    126.419753086419753086419753086,229.24115226337448559670781893,419.253872053872053872053872054,
                    772.30976430976430976430976431,1431.46058879392212725546058879,2667.31786731786731786731786732,
                    4993.21904761904761904761904762,9385.40246913580246913580246914,17704.7145969498910675381263617,
                    33505.6964415395787944807552651,63591.3536928741607104180203595,121005.261598440545808966861598,
                    230797.680423280423280423280423,441151.743466410133076799743466,844878.100424535207143902796077,
                    1.62098705314009661835748792271e6,3.11517689679012345679012345679e6,5.99582329071225071225071225071e6,
                    1.15565755036403925292814181703e7,2.23038670084264158338232412306e7,4.30985588907133734719941616493e7,
                    8.33761211994891443167305236271e7,1.61467508061489446435682994823e8,3.13014342958183990442054958184e8,
                    6.07369112565656565656565656566e8,1.17957773495477652340397438437e9,2.29278801932748210395269218799e9,
                    4.460100077398236331569664903e9,8.68260767123745968190412634857e9,1.69146723202461408777198250882e10,
                    3.29738080004798320587794272005e10,6.43209081396026590693257359924e10,1.25544959124558626919602529359e11,
                    2.45187261943080139372822299652e11,4.79111256039220048398342971986e11,9.3670711065718267950826090361e11,
                    1.83227257566981459034792368126e12,3.58579680475911740919663624978e12,7.02072097321950073662932127317e12,
                    1.37521265217184176516942474389e13,2.69489773620683497102544721592e13,5.28313425674906257898715041572e13
                  },0)
                },0)
              ),
              // polAqqQPS_reg as^3 LM^3 NF^1 [above 0.625]
              make_ome_genps(
                f_omx<double>,
                // polAqqQPS_reg as^3 LM^3 NF^1 [above 0.625] y=1-x
                ome_logx<double>({
                  // polAqqQPS_reg as^3 LM^3 NF^1 [above 0.625] y=1-x H[0, y]^0
                  ome_x<double>({
                    -1.18518518518518518518518518519,0,0.395061728395061728395061728395,0.395061728395061728395061728395,
                    0.355555555555555555555555555556,0.316049382716049382716049382716,0.282186948853615520282186948854,
                    0.253968253968253968253968253968,0.23045267489711934156378600823,0.210699588477366255144032921811,
                    0.193939393939393939393939393939,0.179573512906846240179573512907,0.167141500474833808167141500475,
                    0.156288156288156288156288156288,0.146737213403880070546737213404,0.138271604938271604938271604938,
                    0.130718954248366013071895424837,0.123940934398450738320019365771,0.117825427766948234784492094434,
                    0.112280701754385964912280701754,0.107231040564373897707231040564,0.102613435946769280102613435947,
                    0.0983750548967940272288098375055,0.0944712828770799785292538915727,0.0908641975308641975308641975309,
                    0.0875213675213675213675213675214,0.0844148992297140445288593436742,0.081520674113266705859298451891,
                    0.0788177339901477832512315270936,0.0762877820349084716900808854832,0.0739147749900438072481083233771,
                    0.0716845878136200716845878136201,0.0695847362514029180695847362514,0.0676041460355185845381923813296,
                    0.0657329598506069094304388422035,0.0639623750734861845972957084068,0.0622845067289511733956178400623,
                    0.0606922712185870080606922712186,0.0591792872494626880591792872495,0.0577397910731244064577397910731,
                    0.0563685636856368563685636856369,0.0550608680689981502989633070934,0.0538123948976662154956728600139,
                    0.0526192154099130843316889828518,0.0514777403666292555181444070333,0.0503846842011093218822687421721,
                    0.0493370336108541473943879124268,0.0483320199632256369845022327292,0.0473670949861426051902242378433,
                    0.0464399092970521541950113378685
                  },1)
                },0)
              )
            }
          )
        },1)
      },0)
    },3);


  const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAqqQPS{
    polAqqQPS_reg.get_view(),
    std::nullopt,
    std::nullopt
  };
}


/* C interface */

double ome_polAqqQPS_reg(double as, double LM, double NF, double x)
{
  return(ome::polAqqQPS_reg(as, LM, NF, x));
}

double ome_polAqqQPS_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x)
{
  auto trunc = ome::polAqqQPS_reg.truncate(trunc_order);
  return(trunc(as, LM, NF, x));
}

double ome_polAqqQPS_reg_coeff_as(int order_as, double LM, double NF, double x)
{
  auto& coeff = ome::polAqqQPS_reg[order_as];
  return(coeff(LM, NF, x));
}

double ome_polAqqQPS_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x)
{
  auto& coeff = ome::polAqqQPS_reg[order_as][order_LM];
  return(coeff(NF, x));
}

double ome_polAqqQPS_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x)
{
  auto& coeff = ome::polAqqQPS_reg[order_as][order_LM][order_NF];
  return(coeff(x));
}

int ome_polAqqQPS_reg_min_power()
{
  return(ome::polAqqQPS_reg.min_power());
}

int ome_polAqqQPS_reg_max_power()
{
  return(ome::polAqqQPS_reg.max_power());
}

int ome_polAqqQPS_reg_coeff_as_min_power(int order_as)
{
  return(ome::polAqqQPS_reg[order_as].min_power());
}

int ome_polAqqQPS_reg_coeff_as_max_power(int order_as)
{
  return(ome::polAqqQPS_reg[order_as].max_power());
}

int ome_polAqqQPS_reg_coeff_as_LM_min_power(int order_as, int order_LM)
{
  return(ome::polAqqQPS_reg[order_as][order_LM].min_power());
}

int ome_polAqqQPS_reg_coeff_as_LM_max_power(int order_as, int order_LM)
{
  return(ome::polAqqQPS_reg[order_as][order_LM].max_power());
}



==> anc/libome/src/ome/polAqqQPS.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#ifndef LIBOME_POLAQQQPS_H
#define LIBOME_POLAQQQPS_H

#ifdef __cplusplus

#include <ome/ome_type_aliases.h>
#include <ome/rpd_distribution.h>

namespace ome
{
  /**
   * \addtogroup ome-data
   * \{
   * \defgroup ome-data-polAqqQPS polAqqQPS
   * \brief Data objects for \f$\Delta A_{qq,Q}^{\text{PS}}\f$
   * \{
   */
  /// Regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
  extern const ome_as<double> polAqqQPS_reg;

  /// Container for regular, plus and delta part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
  extern const rpd_distribution<ome_as_view<double>, ome_as_plus_view<double>, ome_as_const_view<double>> polAqqQPS;

  /**
   * \}
   * \}
   */
}

extern "C"
{
#endif /* ifdef __cpluscplus */

/* C interface */
/**
 * \addtogroup c-interface
 * \{
 * \defgroup c-interface-polAqqQPS polAqqQPS
 * \brief C interface functions for \f$\Delta A_{qq,Q}^{\text{PS}}\f$
 * \{
 * \name Evaluation
 * \{
 */

/// Evaluate regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
double ome_polAqqQPS_reg(double as, double LM, double NF, double x);
/// Evaluate regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$ truncated in \f$a_s\f$
double ome_polAqqQPS_reg_trunc_as(int trunc_order, double as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
double ome_polAqqQPS_reg_coeff_as(int order_as, double LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
double ome_polAqqQPS_reg_coeff_as_LM(int order_as, int order_LM, double NF, double x);
/// Evaluate a given \f$a_s\f$, \f$L_M\f$, \f$N_F\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
double ome_polAqqQPS_reg_coeff_as_LM_NF(int order_as, int order_LM, int order_NF, double x);



/**
 * \}
 *
 * \name Range getters
 * \{
 */

/// Get minimum power in \f$a_s\f$ of regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
int ome_polAqqQPS_reg_min_power();
/// Get maximum power in \f$a_s\f$ of regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
int ome_polAqqQPS_reg_max_power();
/// Get minimum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
int ome_polAqqQPS_reg_coeff_as_min_power(int order_as);
/// Get maximum power in \f$L_M\f$ of a specific \f$a_s\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
int ome_polAqqQPS_reg_coeff_as_max_power(int order_as);
/// Get minimum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
int ome_polAqqQPS_reg_coeff_as_LM_min_power(int order_as, int order_LM);
/// Get maximum power in \f$N_F\f$ of a specific \f$a_s\f$, \f$L_M\f$ coefficient of the regular part of \f$\Delta A_{qq,Q}^{\text{PS}}\f$
int ome_polAqqQPS_reg_coeff_as_LM_max_power(int order_as, int order_LM);



/**
 * \}
 * \}
 * \}
 */

#ifdef __cplusplus
}
#endif
#endif


==> anc/libome/src/ome/rpd_distribution.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

/**
 * \file
 * \brief Container for mixed distributions with regular, plus and delta part
 */

#ifndef LIBOME_RPD_DISTRIBUTION_H
#define LIBOME_RPD_DISTRIBUTION_H

#include <optional>

namespace ome
{
  /**
   * \brief Mixed distribution with regular, plus and delta part
   *
   * \details
   * This is a container that models a distribution \f$f(\dots,x)\f$ which is a
   * sum of a regular, a plus and a delta part:
   * \f[
   *   f(\dots,x) = f_\mathrm{reg}(\dots,x)
   *     +\left[f_+(\dots,x)\right]_+
   *     +\delta(1-x) f_\delta(\dots)
   * \f]
   * Whether or not each of the three parts is present is optional. All three
   * parts should have the compatible evaluation signatures: the parameters
   * denoted by \f$\dots\f$ above should be the same for each of the three
   * parts.
   *
   * \tparam Tfuncreg Type for the wrapped regular part
   * \tparam Tfuncplus Type for the wrapped plus part
   * \tparam Tfuncdelta Type for the wrapped delta part
   */
  template<typename Tfuncreg,
           typename Tfuncplus,
           typename Tfuncdelta>
  class rpd_distribution
  {
    public:
      /// Type alias for the regular part template parameter
      using element_regular_type = Tfuncreg;
      /// Type alias for the plus part template parameter
      using element_plus_type = Tfuncplus;
      /// Type alias for the delta part template parameter
      using element_delta_type = Tfuncdelta;


      /**
       * \brief Default construtor
       *
       * \details
       * Constructs an "empty" container view with no regular, plus or delta
       * part.
       */
      rpd_distribution()
        : regular_(std::nullopt), plus_(std::nullopt), delta_(std::nullopt) {};

      /**
       * \brief Construct distribution from regular, plus and delta parts
       *
       * \details
       * The individual parts are wrapped in std::optional so that their absence
       * can be signalled by passing std::nullopt.
       *
       * \param regular Regular part. Can be a numerical value or a callable
       * \param plus Plus part. Can be a numerical value or a callable
       * \param delta Delta part. Can be a numerical value or a callable
       */
      rpd_distribution(
        std::optional<element_regular_type> regular,
        std::optional<element_plus_type> plus,
        std::optional<element_delta_type> delta
      )
        : regular_(regular), plus_(plus), delta_(delta) {};

      /**
       * \brief Check whether the regular part is present
       *
       * \return True if the regular part is present, false otherwise.
       */
      bool has_regular() const
      {
        return(regular_.has_value());
      }

      /**
       * \brief Check whether the plus part is present
       *
       * \return True if the plus part is present, false otherwise.
       */
      bool has_plus() const
      {
        return(plus_.has_value());
      }

      /**
       * \brief Check whether the delta part is present
       *
       * \return True if the delta part is present, false otherwise.
       */
      bool has_delta() const
      {
        return(delta_.has_value());
      }

      /**
       * \brief Retrieve the regular part
       *
       * \return Constant reference to an std::optional wrapping the regular
       *         part. If the regular part is absent, the std::optional
       *         contains std::nullopt.
       */
      const std::optional<element_regular_type>& get_regular() const
      {
        return(regular_);
      };

      /**
       * \brief Retrieve the plus part
       *
       * \return Constant reference to an std::optional wrapping the plus part.
       *         If the plus part is absent, the std::optional contains
       *         std::nullopt.
       */
      const std::optional<element_plus_type>& get_plus() const
      {
        return(plus_);
      };

      /**
       * \brief Retrieve the delta part
       *
       * \return Constant reference to an std::optional wrapping the delta part.
       *         If the delta part is absent, the std::optional contains
       *         std::nullopt.
       */
      const std::optional<element_delta_type>& get_delta() const
      {
        return(delta_);
      };
      
      /**
       * \brief Extract the n-th coefficient from the regular, plus and delta parts
       *        into a new rpd_distribution container
       *
       * \details
       * In order to be applicable, the regular, plus and delta parts must have a
       * coefficient_type, coefficient_has_view and coefficient_view_type member
       * types. Also the n-th coefficient must be extractable using operator[][n].
       * If coefficient_has_view is std::true_type, the function extracts the view
       * of the n-th coefficient instead of the coefficient itself.
       *
       * \param n Exponent of the coefficient to extract
       *
       * \return rpd_distribution container with the n-th coefficient (or a view
       *         on it, if available) of the regular, plus and delta parts
       */
      auto get_coefficient(int n) const
      {
        using reg_type
          = std::conditional_t<element_regular_type::coefficient_has_view::value,
                               typename element_regular_type::coefficient_view_type,
                               typename element_regular_type::coefficient_type>;
        using plus_type
          = std::conditional_t<element_plus_type::coefficient_has_view::value,
                               typename element_plus_type::coefficient_view_type,
                               typename element_plus_type::coefficient_type>;
        using delta_type
          = std::conditional_t<element_delta_type::coefficient_has_view::value,
                               typename element_delta_type::coefficient_view_type,
                               typename element_delta_type::coefficient_type>;
        std::optional<reg_type> reg;
        std::optional<plus_type> plus;
        std::optional<delta_type> delta;

        if(has_regular())
        {
          if constexpr (element_regular_type::coefficient_has_view::value)
            reg = std::make_optional((*regular_)[n].get_view());
          else
            reg = std::make_optional((*regular_)[n]);
        }
        if(has_plus())
        {
          if constexpr (element_plus_type::coefficient_has_view::value)
            plus = std::make_optional((*plus_)[n].get_view());
          else
            plus = std::make_optional((*plus_)[n]);
        }
        if(has_delta())
        {
          if constexpr (element_delta_type::coefficient_has_view::value)
            delta = std::make_optional((*delta_)[n].get_view());
          else
            delta = std::make_optional((*delta_)[n]);
        }

        return(
          rpd_distribution<reg_type, plus_type, delta_type>{reg, plus, delta}
        );
      };

      /**
       * \brief Apply the truncate operation on each of the regular, plus and
       *        delta parts (if supported)
       *
       * \param n Exponent of the last order to include
       *
       * \return An rpd_distribution with truncated regular, plus and delta
       *         parts
       */
      auto truncate(int n) const
      {
        using reg_type = decltype(std::declval<element_regular_type>().truncate(n));
        using plus_type = decltype(std::declval<element_plus_type>().truncate(n));
        using delta_type = decltype(std::declval<element_delta_type>().truncate(n));

        std::optional<reg_type> reg;
        std::optional<plus_type> plus;
        std::optional<delta_type> delta;

        if(has_regular())
        {
          reg = std::make_optional(regular_->truncate(n));
        }
        if(has_plus())
        {
          plus = std::make_optional(plus_->truncate(n));
        }
        if(has_delta())
        {
          delta = std::make_optional(delta_->truncate(n));
        }

        return(
          rpd_distribution<reg_type, plus_type, delta_type>{reg, plus, delta}
        );
      };

    private:
      std::optional<element_regular_type> regular_;
      std::optional<element_plus_type> plus_;
      std::optional<element_delta_type> delta_;
  };

}

#endif


==> anc/libome/src/ome/traits.h <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

/**
 * \file
 * \brief Type traits for template metaprogramming
 */

#ifndef LIBOME_TRAITS_H
#define LIBOME_TRAITS_H

#include <type_traits>

namespace ome
{
  /**
   * \brief Boolean trait to check if a type has a get_view() method
   * \details Base case: false
   */
  template<typename T, typename = void>
  struct has_view : std::false_type {};

  /**
   * \brief Boolean trait to check if a type has a get_view() method
   * \details True case
   */
  template<typename T>
  struct has_view<T, std::void_t<decltype(std::declval<T>().get_view())>> : std::true_type {};

  /**
   * \brief Type trait to extract the return type of the get_view() method
   * \details Base case: void (no view type found)
   */
  template<typename T, typename = void>
  struct get_view_type
  {
    /// Type alias for the view type (void if no view type was found)
    using type = void;
  };

  /**
   * \brief Type trait to extract the return type of the get_view() method
   * \details Extract actual view type
   */
  template<typename T>
  struct get_view_type<T, std::void_t<decltype(std::declval<T>().get_view())>>
  {
    /// Type alias for the view type (void if no view type was found)
    using type = decltype(std::declval<T>().get_view());
  };

  /**
   * \brief Boolean trait to check if a type has the type alias has_eval_plus_int and
   *        whether it is "true" (of type std::true_type)
   * \details Base case: false
   */
  template<typename T, typename = void>
  struct has_eval_plus_int : std::false_type {};

  /**
   * \brief Boolean trait to check if a type has the type alias has_eval_plus_int and
   *        whether it is "true" (of type std::true_type)
   * \details True case
   */
  template<typename T>
  struct has_eval_plus_int<T, std::void_t<typename T::has_eval_plus_int>> 
    : std::is_same<typename T::has_eval_plus_int, std::true_type> {};

}

#endif


==> anc/libome/tests/AQg.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/AQg.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(AQgXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AQg_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 6.07631635691092879708538178023e11;
    errBound = 6.07631635691092879708538178023e11 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 1.38403386030002196518754010239e11;
    errBound = 1.38403386030002196518754010239e11 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 3.12247120727017365463248837449e10;
    errBound = 3.12247120727017365463248837449e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 6.96214302240950048589384058537e9;
    errBound = 6.96214302240950048589384058537e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 1.52952690748449615363924419804e9;
    errBound = 1.52952690748449615363924419804e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 3.29630031016696155910945976084e8;
    errBound = 3.29630031016696155910945976084e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 6.92203129502850852469556118051e7;
    errBound = 6.92203129502850852469556118051e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 1.40090092749370776310785896765e7;
    errBound = 1.40090092749370776310785896765e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 2.6788764440810881303709871579e6;
    errBound = 2.6788764440810881303709871579e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 464409.823863053462927957465671;
    errBound = 464409.823863053462927957465671 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 65216.3522979666494418657024416;
    errBound = 65216.3522979666494418657024416 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 3949.68568571336139404881981445;
    errBound = 3949.68568571336139404881981445 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -1794.75517625650155736063067342;
    errBound = 1794.75517625650155736063067342 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -892.005815468712993011917097751;
    errBound = 892.005815468712993011917097751 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 384.346555385233451623714468211;
    errBound = 384.346555385233451623714468211 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 460.817956794887586909664127309;
    errBound = 460.817956794887586909664127309 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 416.949973997442022424074187943;
    errBound = 416.949973997442022424074187943 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 307.157950667584481152867756493;
    errBound = 307.157950667584481152867756493 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 171.964295761817018607989219838;
    errBound = 171.964295761817018607989219838 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 29.0106808833009061514040194239;
    errBound = 29.0106808833009061514040194239 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -140.3001883081381902386164391276;
    errBound = 140.3001883081381902386164391276 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -407.281094416377159584889464642;
    errBound = 407.281094416377159584889464642 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -913.428261763851286119466691645;
    errBound = 913.428261763851286119466691645 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -1888.13663000978420459376795852;
    errBound = 1888.13663000978420459376795852 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -3666.46757177145462861406403409;
    errBound = 3666.46757177145462861406403409 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -6706.92598807459984471457184819;
    errBound = 6706.92598807459984471457184819 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -11609.238634061242399311787843;
    errBound = 11609.238634061242399311787843 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -19132.132433392712338069755134;
    errBound = 19132.132433392712338069755134 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AQgXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AQg_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 6.46879231932386526745861353674e12;
    errBound = 6.46879231932386526745861353674e12 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 5.63319060163524021851148708532e11;
    errBound = 5.63319060163524021851148708532e11 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 4.79758802897807383214982031078e10;
    errBound = 4.79758802897807383214982031078e10 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 3.96198348463796593754535174398e9;
    errBound = 3.96198348463796593754535174398e9 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 3.12638398846795554115194040911e8;
    errBound = 3.12638398846795554115194040911e8 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 2.29088939628048290080019504989e7;
    errBound = 2.29088939628048290080019504989e7 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 1.45630622196767787209126368634e6;
    errBound = 1.45630622196767787209126368634e6 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 62845.4446951065555619347114162;
    errBound = 62845.4446951065555619347114162 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -1498.48148289126393383003066007;
    errBound = 1498.48148289126393383003066007 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -1066.13371752555342365436472312;
    errBound = 1066.13371752555342365436472312 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -567.68167582039480514532097545;
    errBound = 567.68167582039480514532097545 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -344.281970233330701552219147323;
    errBound = 344.281970233330701552219147323 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -218.021754540676991737462811037;
    errBound = 218.021754540676991737462811037 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -137.554685102874615888659253396;
    errBound = 137.554685102874615888659253396 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -82.3298274799967202828988818219;
    errBound = 82.3298274799967202828988818219 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -42.2601898421571268619679960316;
    errBound = 42.2601898421571268619679960316 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -11.6122813903340581830510412802;
    errBound = 11.6122813903340581830510412802 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 13.2862671311020975210235579735;
    errBound = 13.2862671311020975210235579735 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 35.0502958826255689243032965156;
    errBound = 35.0502958826255689243032965156 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 55.7334919014703752836221924243;
    errBound = 55.7334919014703752836221924243 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 77.1039228846050193373831877955;
    errBound = 77.1039228846050193373831877955 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 100.819400492566687115459649859;
    errBound = 100.819400492566687115459649859 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 128.5619819162091303377505793317;
    errBound = 128.5619819162091303377505793317 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 162.168791292895660555077555452;
    errBound = 162.168791292895660555077555452 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 203.792888769135024707421429032;
    errBound = 203.792888769135024707421429032 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 256.13321035257629555994338157;
    errBound = 256.13321035257629555994338157 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 322.723215463771376867218056767;
    errBound = 322.723215463771376867218056767 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 407.046722480520275535268389533;
    errBound = 407.046722480520275535268389533 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 457.033763573451576686167545172;
    errBound = 457.033763573451576686167545172 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 309.339170632094793499773841642;
    errBound = 309.339170632094793499773841642 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 81.0304249295600728288441775597;
    errBound = 81.0304249295600728288441775597 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -206.342177213841176309414351552;
    errBound = 206.342177213841176309414351552 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -889.950435246451335824762022382;
    errBound = 889.950435246451335824762022382 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -2882.51533174206001838401190582;
    errBound = 2882.51533174206001838401190582 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -7896.37936992380232364282193417;
    errBound = 7896.37936992380232364282193417 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -18668.2181475539242014546048099;
    errBound = 18668.2181475539242014546048099 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -39183.7854646474923908923015858;
    errBound = 39183.7854646474923908923015858 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AQgXspace,TruncAs1PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AQg_reg.truncate(1);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 2.49999999534338713125941611182;
    errBound = 2.49999999534338713125941611182 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 2.49999998137354857707936872657;
    errBound = 2.49999998137354857707936872657 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 2.49999992549419514098474337516;
    errBound = 2.49999992549419514098474337516 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 2.4999997019767938866152690025;
    errBound = 2.4999997019767938866152690025 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 2.49999880790738870928180404007;
    errBound = 2.49999880790738870928180404007 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 2.49999523163296544225886464119;
    errBound = 2.49999523163296544225886464119 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 2.49998092658643145114183425903;
    errBound = 2.49998092658643145114183425903 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 2.49992370721884071826934814453;
    errBound = 2.49992370721884071826934814453 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 2.4996948428452014923095703125;
    errBound = 2.4996948428452014923095703125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 2.498779594898223876953125;
    errBound = 2.498779594898223876953125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 2.49512195587158203125;
    errBound = 2.49512195587158203125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 2.4805450439453125;
    errBound = 2.4805450439453125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 2.423095703125;
    errBound = 2.423095703125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 2.20703125;
    errBound = 2.20703125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 2.20703125;
    errBound = 2.20703125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 2.423095703125;
    errBound = 2.423095703125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 2.4805450439453125;
    errBound = 2.4805450439453125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 2.49512195587158203125;
    errBound = 2.49512195587158203125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 2.498779594898223876953125;
    errBound = 2.498779594898223876953125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 2.4996948428452014923095703125;
    errBound = 2.4996948428452014923095703125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 2.49992370721884071826934814453;
    errBound = 2.49992370721884071826934814453 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 2.49998092658643145114183425903;
    errBound = 2.49998092658643145114183425903 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 2.49999523163296544225886464119;
    errBound = 2.49999523163296544225886464119 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 2.49999880790738870928180404007;
    errBound = 2.49999880790738870928180404007 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 2.4999997019767938866152690025;
    errBound = 2.4999997019767938866152690025 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 2.49999992549419514098474337516;
    errBound = 2.49999992549419514098474337516 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 2.49999998137354857707936872657;
    errBound = 2.49999998137354857707936872657 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 2.49999999534338713125941611182;
    errBound = 2.49999999534338713125941611182 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AQgXspace,TruncAs1NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AQg_reg.truncate(1);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 2.49999999950000000005;
    errBound = 2.49999999950000000005 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 2.499999995000000005;
    errBound = 2.499999995000000005 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 2.4999999500000005;
    errBound = 2.4999999500000005 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 2.49999950000005;
    errBound = 2.49999950000005 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 2.499995000005;
    errBound = 2.499995000005 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 2.4999500005;
    errBound = 2.4999500005 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 2.49950005;
    errBound = 2.49950005 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 2.495005;
    errBound = 2.495005 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 2.4505;
    errBound = 2.4505 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 2.2625;
    errBound = 2.2625 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 2.05;
    errBound = 2.05 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 1.8625;
    errBound = 1.8625 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 1.7;
    errBound = 1.7 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 1.5625;
    errBound = 1.5625 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 1.45;
    errBound = 1.45 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 1.3625;
    errBound = 1.3625 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 1.3;
    errBound = 1.3 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 1.2625;
    errBound = 1.2625 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 1.25;
    errBound = 1.25 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 1.2625;
    errBound = 1.2625 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 1.3;
    errBound = 1.3 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 1.3625;
    errBound = 1.3625 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 1.45;
    errBound = 1.45 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 1.5625;
    errBound = 1.5625 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 1.7;
    errBound = 1.7 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 1.8625;
    errBound = 1.8625 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 2.05;
    errBound = 2.05 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 2.2625;
    errBound = 2.2625 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 2.4505;
    errBound = 2.4505 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 2.495005;
    errBound = 2.495005 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 2.49950005;
    errBound = 2.49950005 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 2.4999500005;
    errBound = 2.4999500005 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 2.499995000005;
    errBound = 2.499995000005 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 2.49999950000005;
    errBound = 2.49999950000005 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 2.4999999500000005;
    errBound = 2.4999999500000005 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 2.499999995000000005;
    errBound = 2.499999995000000005 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 2.49999999950000000005;
    errBound = 2.49999999950000000005 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs1NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AQgXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AQg_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -6.14418928387247514331748915598e9;
    errBound = 6.14418928387247514331748915598e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -1.53604732329012400832425818381e9;
    errBound = 1.53604732329012400832425818381e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -3.84011847600205050218748455126e8;
    errBound = 3.84011847600205050218748455126e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -9.60029863568370851859786889939e7;
    errBound = 9.60029863568370851859786889939e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -2.40007731141497792471013814016e7;
    errBound = 2.40007731141497792471013814016e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -6.00021742630808481689996408807e6;
    errBound = 6.00021742630808481689996408807e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -1.50007284757340591308658155557e6;
    errBound = 1.50007284757340591308658155557e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -375028.93238877165374908531045;
    errBound = 375028.93238877165374908531045 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -93759.2350994929586321728928923;
    errBound = 93759.2350994929586321728928923 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = -23433.306708578983269920239834;
    errBound = 23433.306708578983269920239834 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = -5844.67592094030442992091801865;
    errBound = 5844.67592094030442992091801865 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -1442.76402483873223464768167071;
    errBound = 1442.76402483873223464768167071 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -340.58427876557697119391979231;
    errBound = 340.58427876557697119391979231 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -66.0769126367088995291825843574;
    errBound = 66.0769126367088995291825843574 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 28.4629709443407041251895186472;
    errBound = 28.4629709443407041251895186472 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 29.3988370665728829331778801139;
    errBound = 29.3988370665728829331778801139 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 23.2181086139172541817930507787;
    errBound = 23.2181086139172541817930507787 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 12.80250308007301914000623760548;
    errBound = 12.80250308007301914000623760548 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -0.219355938171967756391615502983;
    errBound = 0.219355938171967756391615502983 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -14.6162760653605389328796959466;
    errBound = 14.6162760653605389328796959466 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -29.2540893366669810652682300385;
    errBound = 29.2540893366669810652682300385 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -43.0188974723594654624336355795;
    errBound = 43.0188974723594654624336355795 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -54.8003151777079176483285775;
    errBound = 54.8003151777079176483285775 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -63.4883574293128121026934032793;
    errBound = 63.4883574293128121026934032793 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -67.9730085343875997425479572344;
    errBound = 67.9730085343875997425479572344 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -67.1442123343487969028642898389;
    errBound = 67.1442123343487969028642898389 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -59.8918949964987165672963209795;
    errBound = 59.8918949964987165672963209795 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -45.1059767081641961095969812509;
    errBound = 45.1059767081641961095969812509 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AQgXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AQg_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -5.72222220977524469766928686488e10;
    errBound = 5.72222220977524469766928686488e10 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -5.722222181916790520678952863e9;
    errBound = 5.722222181916790520678952863e9 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -5.72222231370111115090173980345e8;
    errBound = 5.72222231370111115090173980345e8 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -5.72222532337944831842181862046e7;
    errBound = 5.72222532337944831842181862046e7 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -5.72225462931213096901893427447e6;
    errBound = 5.72225462931213096901893427447e6 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -572242.678625563843528361618877;
    errBound = 572242.678625563843528361618877 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -57224.504053434965256287007706;
    errBound = 57224.504053434965256287007706 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = -5707.1920403666855672235009316;
    errBound = 5707.1920403666855672235009316 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -547.281508164520849433014235602;
    errBound = 547.281508164520849433014235602 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -88.7357576529195408883884560983;
    errBound = 88.7357576529195408883884560983 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -32.4520718577767695519165912229;
    errBound = 32.4520718577767695519165912229 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -14.2642231631371965135989272849;
    errBound = 14.2642231631371965135989272849 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -5.55775152106242571895060670763;
    errBound = 5.55775152106242571895060670763 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -0.614901849564000643729273697693;
    errBound = 0.614901849564000643729273697693 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 2.48892522612888928253052895919;
    errBound = 2.48892522612888928253052895919 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 4.60021178820168106249077911068;
    errBound = 4.60021178820168106249077911068 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 6.16275961667800946141337988692;
    errBound = 6.16275961667800946141337988692 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 7.44200074715267850724237468578;
    errBound = 7.44200074715267850724237468578 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 8.61459576259538526682894362735;
    errBound = 8.61459576259538526682894362735 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 9.80926269077433789371418629677;
    errBound = 9.80926269077433789371418629677 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 11.1273620249890748796840075517;
    errBound = 11.1273620249890748796840075517 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 12.65413054383250890323783782334;
    errBound = 12.65413054383250890323783782334 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 14.4650927822982595569302418895;
    errBound = 14.4650927822982595569302418895 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 16.6293673986411701977835482829;
    errBound = 16.6293673986411701977835482829 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 19.2094088069687244289978165192;
    errBound = 19.2094088069687244289978165192 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 22.2517905846407684899888749936;
    errBound = 22.2517905846407684899888749936 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 25.7399600862304706112079569078;
    errBound = 25.7399600862304706112079569078 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 29.2753277691405533065530754853;
    errBound = 29.2753277691405533065530754853 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 28.0080862255227553233282075876;
    errBound = 28.0080862255227553233282075876 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 13.00640063716497596337895173695;
    errBound = 13.00640063716497596337895173695 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -9.40326295106120627303974566481;
    errBound = 9.40326295106120627303974566481 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -33.5935681118423067595206883401;
    errBound = 33.5935681118423067595206883401 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -54.4419934149829187647596053617;
    errBound = 54.4419934149829187647596053617 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -66.8611702105113740175127970445;
    errBound = 66.8611702105113740175127970445 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -65.7646539009117756331582395491;
    errBound = 65.7646539009117756331582395491 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -46.0658004494490074400080106041;
    errBound = 46.0658004494490074400080106041 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -2.67792013814202834117876981324;
    errBound = 2.67792013814202834117876981324 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQg, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AQgNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = AQg;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AQg Full Mellin moment N=2");
    refVal = 68.3552495306151645846642628695;
    errBound = 68.3552495306151645846642628695 * 1.e-9;
    res = mom.integrate(2, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQg Full Mellin moment N=4");
    refVal = 61.1193765214428097015862781084;
    errBound = 61.1193765214428097015862781084 * 1.e-9;
    res = mom.integrate(4, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQg Full Mellin moment N=6");
    refVal = 48.9231135876527279876057809573;
    errBound = 48.9231135876527279876057809573 * 1.e-9;
    res = mom.integrate(6, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQg Full Mellin moment N=8");
    refVal = 40.5653152099417635925154297063;
    errBound = 40.5653152099417635925154297063 * 1.e-9;
    res = mom.integrate(8, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AQgNspace,TruncAs1Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AQg.truncate(1);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AQg TruncAs1 Mellin moment N=2");
    refVal = 0.833333333333333333333333333333;
    errBound = 0.833333333333333333333333333333 * 1.e-9;
    res = mom.integrate(2, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQg TruncAs1 Mellin moment N=4");
    refVal = 0.458333333333333333333333333333;
    errBound = 0.458333333333333333333333333333 * 1.e-9;
    res = mom.integrate(4, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQg TruncAs1 Mellin moment N=6");
    refVal = 0.327380952380952380952380952381;
    errBound = 0.327380952380952380952380952381 * 1.e-9;
    res = mom.integrate(6, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQg TruncAs1 Mellin moment N=8");
    refVal = 0.256944444444444444444444444444;
    errBound = 0.256944444444444444444444444444 * 1.e-9;
    res = mom.integrate(8, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AQgNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AQg.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AQg TruncAs2 Mellin moment N=2");
    refVal = 6.99601337448559670781893004115;
    errBound = 6.99601337448559670781893004115 * 1.e-9;
    res = mom.integrate(2, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQg TruncAs2 Mellin moment N=4");
    refVal = 5.10096838348765432098765432099;
    errBound = 5.10096838348765432098765432099 * 1.e-9;
    res = mom.integrate(4, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQg TruncAs2 Mellin moment N=6");
    refVal = 3.8192172743176068613386397643;
    errBound = 3.8192172743176068613386397643 * 1.e-9;
    res = mom.integrate(6, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQg TruncAs2 Mellin moment N=8");
    refVal = 3.04737355771343864668257182465;
    errBound = 3.04737355771343864668257182465 * 1.e-9;
    res = mom.integrate(8, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/AQqPS.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/AQqPS.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(AQqPSXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AQqPS_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 2.71385701515686759164116171416e11;
    errBound = 2.71385701515686759164116171416e11 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 6.18444173017536489608775334601e10;
    errBound = 6.18444173017536489608775334601e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 1.3960601816105550880240348884e10;
    errBound = 1.3960601816105550880240348884e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 3.11502509157568402873069057516e9;
    errBound = 3.11502509157568402873069057516e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 6.84975526435125406265832286497e8;
    errBound = 6.84975526435125406265832286497e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 1.47799358808982048092346588171e8;
    errBound = 1.47799358808982048092346588171e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 3.10893044315240882393331370976e7;
    errBound = 3.10893044315240882393331370976e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 6.30766476776470287484978190107e6;
    errBound = 6.30766476776470287484978190107e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 1.21109760451343802763121016049e6;
    errBound = 1.21109760451343802763121016049e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 211564.470800420706289318165785;
    errBound = 211564.470800420706289318165785 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 30262.5561682196259990832457285;
    errBound = 30262.5561682196259990832457285 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 2037.78142389761271712358324824;
    errBound = 2037.78142389761271712358324824 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -773.256840074113909316653215157;
    errBound = 773.256840074113909316653215157 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -442.145967140465503706720765883;
    errBound = 442.145967140465503706720765883 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -4.42629021000634080573005433033;
    errBound = 4.42629021000634080573005433033 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -0.846141609783329533399158380965;
    errBound = 0.846141609783329533399158380965 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -0.1248614255154691595046134237003;
    errBound = 0.1248614255154691595046134237003 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -0.00328118869839263875792184369731;
    errBound = 0.00328118869839263875792184369731 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 0.00785297062433552698644320908546;
    errBound = 0.00785297062433552698644320908546 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 0.00455125018627822894073531101025;
    errBound = 0.00455125018627822894073531101025 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 0.00187924679867558753245349867238;
    errBound = 0.00187924679867558753245349867238 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 0.000673591344372366876931615100425;
    errBound = 0.000673591344372366876931615100425 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 0.000222002037335632192788431017081;
    errBound = 0.000222002037335632192788431017081 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 0.0000689170229373789256455471567594;
    errBound = 0.0000689170229373789256455471567594 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 0.0000203841567205084135920553031147;
    errBound = 0.0000203841567205084135920553031147 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 5.77399342322360264861932314276e-6;
    errBound = 5.77399342322360264861932314276e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 1.56750525391745770784390600046e-6;
    errBound = 1.56750525391745770784390600046e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 4.0642341488971257579715841135e-7;
    errBound = 4.0642341488971257579715841135e-7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AQqPSXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AQqPS_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 2.88737926298890757288466568624e12;
    errBound = 2.88737926298890757288466568624e12 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 2.51600075261730014297228433584e11;
    errBound = 2.51600075261730014297228433584e11 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 2.14462205493710998073282758433e10;
    errBound = 2.14462205493710998073282758433e10 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 1.77324372693659428322046368556e9;
    errBound = 1.77324372693659428322046368556e9 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 1.40187467490248758402253223961e8;
    errBound = 1.40187467490248758402253223961e8 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 1.03058418820706654567037739368e7;
    errBound = 1.03058418820706654567037739368e7 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 659786.684980947234309442994079;
    errBound = 659786.684980947234309442994079 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 29178.0749554457439940272792459;
    errBound = 29178.0749554457439940272792459 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -592.247132539866852431227179464;
    errBound = 592.247132539866852431227179464 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -512.951956996595622575720427512;
    errBound = 512.951956996595622575720427512 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -308.964737327568383465605933051;
    errBound = 308.964737327568383465605933051 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -216.655798976572424612557503065;
    errBound = 216.655798976572424612557503065 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -164.035442242361660313472648484;
    errBound = 164.035442242361660313472648484 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -129.920215441476281120574212085;
    errBound = 129.920215441476281120574212085 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -105.909911002571665922474405673;
    errBound = 105.909911002571665922474405673 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -88.0030266596137485790000790001;
    errBound = 88.0030266596137485790000790001 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -74.0473618090319688799534433636;
    errBound = 74.0473618090319688799534433636 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -62.7803717343560345227889899991;
    errBound = 62.7803717343560345227889899991 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -53.4111590352759380297240652135;
    errBound = 53.4111590352759380297240652135 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -45.418021493996974162369003844;
    errBound = 45.418021493996974162369003844 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -38.4422005129060459680192286671;
    errBound = 38.4422005129060459680192286671 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -32.2285585076793237136124747393;
    errBound = 32.2285585076793237136124747393 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -26.5908991505905871203157248243;
    errBound = 26.5908991505905871203157248243 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -21.3911684126213277502976633743;
    errBound = 21.3911684126213277502976633743 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -16.5272506100638183170028435512;
    errBound = 16.5272506100638183170028435512 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -11.92730617088141199672441700543;
    errBound = 11.92730617088141199672441700543 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -7.55235656007184082201368892365;
    errBound = 7.55235656007184082201368892365 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -3.42282117674308679281933388634;
    errBound = 3.42282117674308679281933388634 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -0.476624352663855956577735478686;
    errBound = 0.476624352663855956577735478686 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -0.00390674600924077426702700773085;
    errBound = 0.00390674600924077426702700773085 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 0.00587071509289112332791584471489;
    errBound = 0.00587071509289112332791584471489 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 0.001390107597031348997944448834245;
    errBound = 0.001390107597031348997944448834245 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 0.000230844309924262939736675864178;
    errBound = 0.000230844309924262939736675864178 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 0.0000322868577287302020002292689042;
    errBound = 0.0000322868577287302020002292689042 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 3.9854170324192378564245263039e-6;
    errBound = 3.9854170324192378564245263039e-6 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 4.36116576329611674822372754252e-7;
    errBound = 4.36116576329611674822372754252e-7 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 4.0864054307351879149683013165e-8;
    errBound = 4.0864054307351879149683013165e-8 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AQqPSXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AQqPS_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -2.73075085759923740929447876764e9;
    errBound = 2.73075085759923740929447876764e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -6.82687763714267322017310017118e8;
    errBound = 6.82687763714267322017310017118e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -1.70671995037671282978441737946e8;
    errBound = 1.70671995037671282978441737946e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -4.26680537908505025509561191424e7;
    errBound = 4.26680537908505025509561191424e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -1.0667066195212400323850578714e7;
    errBound = 1.0667066195212400323850578714e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -2.66681447218697482402758671092e6;
    errBound = 2.66681447218697482402758671092e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -666744.843282018028104357452422;
    errBound = 666744.843282018028104357452422 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -166719.530256732784469226563468;
    errBound = 166719.530256732784469226563468 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -41704.7556153880388561672154811;
    errBound = 41704.7556153880388561672154811 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = -10442.7437830101373565613414705;
    errBound = 10442.7437830101373565613414705 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = -2619.72283986132822341968293366;
    errBound = 2619.72283986132822341968293366 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -657.92138019003881227456031795;
    errBound = 657.92138019003881227456031795 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -163.526883133583988149005306978;
    errBound = 163.526883133583988149005306978 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -38.4695051614245119010817195546;
    errBound = 38.4695051614245119010817195546 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -0.28441416593558800666261457494;
    errBound = 0.28441416593558800666261457494 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -0.0710386562938892088027443897225;
    errBound = 0.0710386562938892088027443897225 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -0.0177644836510657961296073800316;
    errBound = 0.0177644836510657961296073800316 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -0.00444155425532261867392595662161;
    errBound = 0.00444155425532261867392595662161 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -0.00111041768812273395625187851773;
    errBound = 0.00111041768812273395625187851773 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -0.000277606274087730046440618508022;
    errBound = 0.000277606274087730046440618508022 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -0.0000694016847718391216034818248114;
    errBound = 0.0000694016847718391216034818248114 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -0.0000173504284663328751076139651337;
    errBound = 0.0000173504284663328751076139651337 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -4.33760757129018691092945943116e-6;
    errBound = 4.33760757129018691092945943116e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -1.08440192124362517905288429035e-6;
    errBound = 1.08440192124362517905288429035e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -2.71100482087253275120852009467e-7;
    errBound = 2.71100482087253275120852009467e-7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -6.77751206328354671952094449088e-8;
    errBound = 6.77751206328354671952094449088e-8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -1.69437801651477582957171867635e-8;
    errBound = 1.69437801651477582957171867635e-8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -4.23594504172062040531424250148e-9;
    errBound = 4.23594504172062040531424250148e-9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AQqPSXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AQqPS_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -2.54320987718894031101145602826e10;
    errBound = 2.54320987718894031101145602826e10 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -2.54320992341914125203291162277e9;
    errBound = 2.54320992341914125203291162277e9 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -2.54321055114009332472295297621e8;
    errBound = 2.54321055114009332472295297621e8 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -2.54321710433706742657419105961e7;
    errBound = 2.54321710433706742657419105961e7 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -2.54327527664023787125621637603e6;
    errBound = 2.54327527664023787125621637603e6 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -254371.883645423598454705924501;
    errBound = 254371.883645423598454705924501 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -25464.9369521361850641145438301;
    errBound = 25464.9369521361850641145438301 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = -2558.52186767614735255136853727;
    errBound = 2558.52186767614735255136853727 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -256.724434112796770084081670136;
    errBound = 256.724434112796770084081670136 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -48.9078512208815899859448735308;
    errBound = 48.9078512208815899859448735308 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -22.8930872297648058883893355704;
    errBound = 22.8930872297648058883893355704 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -14.3669862816390225672719931519;
    errBound = 14.3669862816390225672719931519 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -10.1880495866015431374017173232;
    errBound = 10.1880495866015431374017173232 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -7.72668898096843758143817098164;
    errBound = 7.72668898096843758143817098164 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -6.11049327874046892082381924689;
    errBound = 6.11049327874046892082381924689 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -4.96830265274403074337901843211;
    errBound = 4.96830265274403074337901843211 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -4.11611162989638330261430552401;
    errBound = 4.11611162989638330261430552401 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -3.45257176693040391587682522813;
    errBound = 3.45257176693040391587682522813 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -2.91734359098792785988671321303;
    errBound = 2.91734359098792785988671321303 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -2.47225918818199503414092128709;
    errBound = 2.47225918818199503414092128709 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -2.09196027763492453368301192062;
    errBound = 2.09196027763492453368301192062 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -1.75889211205602323897623259085;
    errBound = 1.75889211205602323897623259085 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -1.46046482020242964132989363019;
    errBound = 1.46046482020242964132989363019 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -1.18736434645573117666735526113;
    errBound = 1.18736434645573117666735526113 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -0.93250607685227720988901246537;
    errBound = 0.93250607685227720988901246537 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -0.690363996393134263929669610266;
    errBound = 0.690363996393134263929669610266 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -0.456527700426807299742447235963;
    errBound = 0.456527700426807299742447235963 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -0.227402228487268293507606910589;
    errBound = 0.227402228487268293507606910589 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -0.0454695743018762281966931905853;
    errBound = 0.0454695743018762281966931905853 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -0.0045481477951493994370184128976;
    errBound = 0.0045481477951493994370184128976 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -0.000454829471999040887848664122157;
    errBound = 0.000454829471999040887848664122157 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -0.0000454830968925979783401698064308;
    errBound = 0.0000454830968925979783401698064308 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -4.54831118895251268139936447453e-6;
    errBound = 4.54831118895251268139936447453e-6 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -4.54831133894943985082891415752e-7;
    errBound = 4.54831133894943985082891415752e-7 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -4.5483113539494091225441651701e-8;
    errBound = 4.5483113539494091225441651701e-8 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -4.54831135544940881526133863572e-9;
    errBound = 4.54831135544940881526133863572e-9 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -4.54831135559940881218851039133e-10;
    errBound = 4.54831135559940881218851039133e-10 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AQqPSNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = AQqPS;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AQqPS Full Mellin moment N=2");
    refVal = -21.9987970416932404460059955113;
    errBound = 21.9987970416932404460059955113 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQqPS Full Mellin moment N=4");
    refVal = -4.77399482861080891205508206879;
    errBound = 4.77399482861080891205508206879 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQqPS Full Mellin moment N=6");
    refVal = -2.05321796632440898501494923712;
    errBound = 2.05321796632440898501494923712 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQqPS Full Mellin moment N=8");
    refVal = -1.13668634294632596834371488214;
    errBound = 1.13668634294632596834371488214 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AQqPSNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AQqPS.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AQqPS TruncAs2 Mellin moment N=2");
    refVal = -1.4012345679012345679012345679;
    errBound = 1.4012345679012345679012345679 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQqPS TruncAs2 Mellin moment N=4");
    refVal = -0.269832484567901234567901234568;
    errBound = 0.269832484567901234567901234568 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQqPS TruncAs2 Mellin moment N=6");
    refVal = -0.117241578654641498826791991677;
    errBound = 0.117241578654641498826791991677 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AQqPS TruncAs2 Mellin moment N=8");
    refVal = -0.0660837779589451072087336469633;
    errBound = 0.0660837779589451072087336469633 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/AggQ.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/AggQ.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(AggQXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AggQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -3.18073222247051136702149781484e11;
    errBound = 3.18073222247051136702149781484e11 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -7.28774773316686520235330689017e10;
    errBound = 7.28774773316686520235330689017e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -1.65590839834642301071592755218e10;
    errBound = 1.65590839834642301071592755218e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -3.72464512427336701231177416472e9;
    errBound = 3.72464512427336701231177416472e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -8.27342998630197543690500731704e8;
    errBound = 8.27342998630197543690500731704e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -1.80857249862532688257357832367e8;
    errBound = 1.80857249862532688257357832367e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -3.87048471364316009644684986669e7;
    errBound = 3.87048471364316009644684986669e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -8.04018075060200237915086119559e6;
    errBound = 8.04018075060200237915086119559e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -1.59637586508102286660519155994e6;
    errBound = 1.59637586508102286660519155994e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = -293454.895760814593724889740805;
    errBound = 293454.895760814593724889740805 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = -46097.9916694516288517306469225;
    errBound = 46097.9916694516288517306469225 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -4524.37759974140833844966541952;
    errBound = 4524.37759974140833844966541952 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 540.560307910847184226974044704;
    errBound = 540.560307910847184226974044704 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 423.813432837403576587263934077;
    errBound = 423.813432837403576587263934077 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -79.3013156037107394090333314378;
    errBound = 79.3013156037107394090333314378 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -105.1855483551343758401036625932;
    errBound = 105.1855483551343758401036625932 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -131.3291069367718749436262685271;
    errBound = 131.3291069367718749436262685271 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -160.968772913091399763894043099;
    errBound = 160.968772913091399763894043099 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -195.950179975834752327419319079;
    errBound = 195.950179975834752327419319079 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -237.724983921826997618146573082;
    errBound = 237.724983921826997618146573082 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -287.647857411094997914197458036;
    errBound = 287.647857411094997914197458036 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -347.053352874740774676294259052;
    errBound = 347.053352874740774676294259052 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -417.273031909237309820805822467;
    errBound = 417.273031909237309820805822467 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -499.638483087096496516487507857;
    errBound = 499.638483087096496516487507857 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -595.481562539162476960480517572;
    errBound = 595.481562539162476960480517572 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -706.134274776820076751392063885;
    errBound = 706.134274776820076751392063885 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -832.928685528836316015019009849;
    errBound = 832.928685528836316015019009849 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -977.196882664829020869825316776;
    errBound = 977.196882664829020869825316776 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(AggQXspace,FullPowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = AggQ_plus;
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 42.2734346371860400952092060316;
    errBound = 42.2734346371860400952092060316 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 42.2734347552966524876352738601;
    errBound = 42.2734347552966524876352738601 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 42.2734352277391086572844208845;
    errBound = 42.2734352277391086572844208845 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 42.273437117509038935005216199;
    errBound = 42.273437117509038935005216199 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 42.273444676590449632272247516;
    errBound = 42.273444676590449632272247516 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 42.2734749129431258288602113757;
    errBound = 42.2734749129431258288602113757 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 42.2735958587863667597428656719;
    errBound = 42.2735958587863667597428656719 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 42.2740796490800127470026475769;
    errBound = 42.2740796490800127470026475769 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 42.2760149209921661993349586302;
    errBound = 42.2760149209921661993349586302 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 42.2837577808678057902139577069;
    errBound = 42.2837577808678057902139577069 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 42.3147576032877968501774576759;
    errBound = 42.3147576032877968501774576759 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 42.439212772709231546795626669;
    errBound = 42.439212772709231546795626669 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 42.944441496193865255686050796;
    errBound = 42.944441496193865255686050796 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 45.0916635710035585184703533359;
    errBound = 45.0916635710035585184703533359 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 676.374953565053377777055300038;
    errBound = 676.374953565053377777055300038 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 2705.49981426021351110822120015;
    errBound = 2705.49981426021351110822120015 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 10821.9992570408540444328848006;
    errBound = 10821.9992570408540444328848006 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 43287.9970281634161777315392024;
    errBound = 43287.9970281634161777315392024 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 173151.98811265366471092615681;
    errBound = 173151.98811265366471092615681 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 692607.952450614658843704627239;
    errBound = 692607.952450614658843704627239 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 2.77043180980245863537481850895e6;
    errBound = 2.77043180980245863537481850895e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 1.10817272392098345414992740358e7;
    errBound = 1.10817272392098345414992740358e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 4.43269089568393381659970961433e7;
    errBound = 4.43269089568393381659970961433e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 1.77307635827357352663988384573e8;
    errBound = 1.77307635827357352663988384573e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 7.09230543309429410655953538292e8;
    errBound = 7.09230543309429410655953538292e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 2.83692217323771764262381415317e9;
    errBound = 2.83692217323771764262381415317e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 1.13476886929508705704952566127e10;
    errBound = 1.13476886929508705704952566127e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 4.53907547718034822819810264507e10;
    errBound = 4.53907547718034822819810264507e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullPowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AggQXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AggQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -3.36048956073637537615974763149e12;
    errBound = 3.36048956073637537615974763149e12 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -2.94959091267904158774139095788e11;
    errBound = 2.94959091267904158774139095788e11 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -2.53867837854739144883424677841e10;
    errBound = 2.53867837854739144883424677841e10 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -2.12768860961130313164381086901e9;
    errBound = 2.12768860961130313164381086901e9 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -1.71630497775704030388882814193e8;
    errBound = 1.71630497775704030388882814193e8 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -1.30314115150677855170342811574e7;
    errBound = 1.30314115150677855170342811574e7 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -883283.759159587044308416900759;
    errBound = 883283.759159587044308416900759 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = -44554.0540324198346610872228876;
    errBound = 44554.0540324198346610872228876 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 44.443447590686173568091974633;
    errBound = 44.443447590686173568091974633 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 493.21562345876071400084535835;
    errBound = 493.21562345876071400084535835 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 282.287364107970722480820996055;
    errBound = 282.287364107970722480820996055 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 178.500736758262040260054085448;
    errBound = 178.500736758262040260054085448 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 118.0383316938327621759361310328;
    errBound = 118.0383316938327621759361310328 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 78.6465545745293819484226970249;
    errBound = 78.6465545745293819484226970249 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 51.0181330372177376970355036842;
    errBound = 51.0181330372177376970355036842 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 30.5854679968607024994670134455;
    errBound = 30.5854679968607024994670134455 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 14.8357562466563434485790865178;
    errBound = 14.8357562466563434485790865178 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 2.26213181633170537559483686196;
    errBound = 2.26213181633170537559483686196 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -8.10459201840268733707015752686;
    errBound = 8.10459201840268733707015752686 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -16.9277813465069506353078175011;
    errBound = 16.9277813465069506353078175011 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -24.6904389864237480581518532248;
    errBound = 24.6904389864237480581518532248 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -31.7697444055215097875401664358;
    errBound = 31.7697444055215097875401664358 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -38.4877501302640045648575855194;
    errBound = 38.4877501302640045648575855194 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -45.1551998538676991625825721868;
    errBound = 45.1551998538676991625825721868 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -52.1268461480542650462961117914;
    errBound = 52.1268461480542650462961117914 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -59.9085201112166743305392421668;
    errBound = 59.9085201112166743305392421668 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -69.4649911752863262667979987405;
    errBound = 69.4649911752863262667979987405 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -83.6768563104991901809846302716;
    errBound = 83.6768563104991901809846302716 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -113.3704830067264965284452997548;
    errBound = 113.3704830067264965284452997548 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -160.421213670264586027003845498;
    errBound = 160.421213670264586027003845498 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -221.982392128265874081141736211;
    errBound = 221.982392128265874081141736211 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -304.689776057899076631068507725;
    errBound = 304.689776057899076631068507725 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -414.677322360108083274457563806;
    errBound = 414.677322360108083274457563806 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -558.047048610332181519848843261;
    errBound = 558.047048610332181519848843261 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -740.902016712486217932433829952;
    errBound = 740.902016712486217932433829952 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -969.346063816559281955543807006;
    errBound = 969.346063816559281955543807006 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -1249.483193986379054743603622781;
    errBound = 1249.483193986379054743603622781 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(AggQXspace,FullNormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = AggQ_plus;
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 42.2734346020431795712702742095;
    errBound = 42.2734346020431795712702742095 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 42.2734346400892707511552270035;
    errBound = 42.2734346400892707511552270035 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 42.273435020550186316567819418;
    errBound = 42.273435020550186316567819418 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 42.2734388251597186270378189561;
    errBound = 42.2734388251597186270378189561 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 42.2734768712927074037733600257;
    errBound = 42.2734768712927074037733600257 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 42.2738573363892000030659869122;
    errBound = 42.2738573363892000030659869122 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 42.2776623640522413351994762;
    errBound = 42.2776623640522413351994762 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 42.3157503481640001111771333857;
    errBound = 42.3157503481640001111771333857 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 42.700438987692763748551470962;
    errBound = 42.700438987692763748551470962 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 44.4983522082271959063852171077;
    errBound = 44.4983522082271959063852171077 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 46.9704828864620401234066180582;
    errBound = 46.9704828864620401234066180582 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 49.7334524680186307189011250028;
    errBound = 49.7334524680186307189011250028 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 52.8417932472697951388324453155;
    errBound = 52.8417932472697951388324453155 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 56.3645794637544481480879416698;
    errBound = 56.3645794637544481480879416698 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 60.3906208540226230158085089319;
    errBound = 60.3906208540226230158085089319 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 65.0360532274089786324091634652;
    errBound = 65.0360532274089786324091634652 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 70.4557243296930601851099270873;
    errBound = 70.4557243296930601851099270873 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 76.8607901778469747473926477316;
    errBound = 76.8607901778469747473926477316 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 84.5468691956316722221319125047;
    errBound = 84.5468691956316722221319125047 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 93.9409657729240802468132361164;
    errBound = 93.9409657729240802468132361164 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 105.683586494539590277664890631;
    errBound = 105.683586494539590277664890631 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 120.781241708045246031617017864;
    errBound = 120.781241708045246031617017864 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 140.911448659386120370219854175;
    errBound = 140.911448659386120370219854175 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 169.093738391263344444263825009;
    errBound = 169.093738391263344444263825009 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 211.367172989079180555329781262;
    errBound = 211.367172989079180555329781262 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 281.822897318772240740439708349;
    errBound = 281.822897318772240740439708349 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 422.734345978158361110659562524;
    errBound = 422.734345978158361110659562524 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 845.468691956316722221319125047;
    errBound = 845.468691956316722221319125047 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 4227.34345978158361110659562524;
    errBound = 4227.34345978158361110659562524 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 42273.4345978158361110659562524;
    errBound = 42273.4345978158361110659562524 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 422734.345978158361110659562524;
    errBound = 422734.345978158361110659562524 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 4.22734345978158361110659562524e6;
    errBound = 4.22734345978158361110659562524e6 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 4.22734345978158361110659562524e7;
    errBound = 4.22734345978158361110659562524e7 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 4.22734345978158361110659562524e8;
    errBound = 4.22734345978158361110659562524e8 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 4.22734345978158361110659562524e9;
    errBound = 4.22734345978158361110659562524e9 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 4.22734345978158361110659562524e10;
    errBound = 4.22734345978158361110659562524e10 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 4.22734345978158361110659562524e11;
    errBound = 4.22734345978158361110659562524e11 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, FullNormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AggQXspace,FullDeltaEvaluation)
{
  auto& eval = AggQ_delta;
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),-13.005021117466894651792463195)
    << "^-- AggQ, Full, delta";
}







TEST(AggQXspace,TruncAs0NormalDoublesDeltaEvaluation)
{
  auto eval = AggQ_delta.truncate(0);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.)
    << "^-- AggQ, TruncAs0NormalDoubles, delta";
}







TEST(AggQXspace,TruncAs1NormalDoublesDeltaEvaluation)
{
  auto eval = AggQ_delta.truncate(1);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),0.166666666666666666666666666667)
    << "^-- AggQ, TruncAs1NormalDoubles, delta";
}



TEST(AggQXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AggQ_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 5.29414259274318399053731796246e9;
    errBound = 5.29414259274318399053731796246e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 1.32353497521385245731012518388e9;
    errBound = 1.32353497521385245731012518388e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 3.30883180286914360553381241384e8;
    errBound = 3.30883180286914360553381241384e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 8.27203288504240101069948677175e7;
    errBound = 8.27203288504240101069948677175e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 2.06797017924109224289531081386e7;
    errBound = 2.06797017924109224289531081386e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 5.16962000082860680023986806834e6;
    errBound = 5.16962000082860680023986806834e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 1.29216436340470034741870406937e6;
    errBound = 1.29216436340470034741870406937e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 322855.76722222995955354345078;
    errBound = 322855.76722222995955354345078 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 80575.0976234540345185036231447;
    errBound = 80575.0976234540345185036231447 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 20043.235615484097645744702465;
    errBound = 20043.235615484097645744702465 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 4941.0527599141165967776897082;
    errBound = 4941.0527599141165967776897082 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 1189.40504775026378431959087303;
    errBound = 1189.40504775026378431959087303 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 269.141951246705427023882496576;
    errBound = 269.141951246705427023882496576 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 51.1952023652574458171081067469;
    errBound = 51.1952023652574458171081067469 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -2.45153281354499575288045860957;
    errBound = 2.45153281354499575288045860957 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -2.329304552662660586578788074;
    errBound = 2.329304552662660586578788074 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -2.16571491805210376307697196242;
    errBound = 2.16571491805210376307697196242 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -1.99428778137420063167726208063;
    errBound = 1.99428778137420063167726208063 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -1.82133553593995789882786003422;
    errBound = 1.82133553593995789882786003422 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -1.64810043484687708684538840633;
    errBound = 1.64810043484687708684538840633 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -1.4748186174546028450995511737;
    errBound = 1.4748186174546028450995511737 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -1.30153108280922476297847223443;
    errBound = 1.30153108280922476297847223443 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -1.12824360696337886804495006526;
    errBound = 1.12824360696337886804495006526 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -0.954956517699302458254194401675;
    errBound = 0.954956517699302458254194401675 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -0.781669618041996833183763238977;
    errBound = 0.781669618041996833183763238977 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -0.608382789026144581777576742322;
    errBound = 0.608382789026144581777576742322 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -0.435095983480560129414532523947;
    errBound = 0.435095983480560129414532523947 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -0.261809185255016508615877830023;
    errBound = 0.261809185255016508615877830023 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(AggQXspace,TruncAs2PowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = AggQ_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 2.86111111377572847985368183904;
    errBound = 2.86111111377572847985368183904 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 2.86111112176958061586081383243;
    errBound = 2.86111112176958061586081383243 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 2.8611111537449896065806456063;
    errBound = 2.8611111537449896065806456063 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 2.86111128164663271652125284865;
    errBound = 2.86111128164663271652125284865 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 2.86111179325331950929100205154;
    errBound = 2.86111179325331950929100205154 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 2.86111383968189633020474877281;
    errBound = 2.86111383968189633020474877281 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 2.86112202542547812114422704826;
    errBound = 2.86112202542547812114422704826 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 2.86115476886820443698447818384;
    errBound = 2.86115476886820443698447818384 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 2.86128575013394643499019986843;
    errBound = 2.86128575013394643499019986843 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 2.86180979514312847646180979514;
    errBound = 2.86180979514312847646180979514 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 2.86390789616596068208971434778;
    errBound = 2.86390789616596068208971434778 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 2.87233115468409586056644880174;
    errBound = 2.87233115468409586056644880174 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 2.90652557319223985890652557319;
    errBound = 2.90652557319223985890652557319 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 3.05185185185185185185185185185;
    errBound = 3.05185185185185185185185185185 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 45.7777777777777777777777777778;
    errBound = 45.7777777777777777777777777778 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 183.111111111111111111111111111;
    errBound = 183.111111111111111111111111111 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 732.444444444444444444444444444;
    errBound = 732.444444444444444444444444444 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 2929.77777777777777777777777778;
    errBound = 2929.77777777777777777777777778 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 11719.1111111111111111111111111;
    errBound = 11719.1111111111111111111111111 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 46876.4444444444444444444444444;
    errBound = 46876.4444444444444444444444444 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 187505.777777777777777777777778;
    errBound = 187505.777777777777777777777778 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 750023.111111111111111111111111;
    errBound = 750023.111111111111111111111111 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 3.00009244444444444444444444444e6;
    errBound = 3.00009244444444444444444444444e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 1.20003697777777777777777777778e7;
    errBound = 1.20003697777777777777777777778e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 4.80014791111111111111111111111e7;
    errBound = 4.80014791111111111111111111111e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 1.92005916444444444444444444444e8;
    errBound = 1.92005916444444444444444444444e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 7.68023665777777777777777777778e8;
    errBound = 7.68023665777777777777777777778e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 3.07209466311111111111111111111e9;
    errBound = 3.07209466311111111111111111111e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2PowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AggQXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AggQ_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 4.93055541217086169017713479197e10;
    errBound = 4.93055541217086169017713479197e10 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 4.93055444186149963669208253487e9;
    errBound = 4.93055444186149963669208253487e9 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 4.93054711693592074885008002798e8;
    errBound = 4.93054711693592074885008002798e8 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 4.93049352742175628903846823955e7;
    errBound = 4.93049352742175628903846823955e7 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 4.93011667250521238725087019037e6;
    errBound = 4.93011667250521238725087019037e6 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 492759.956379484946611314159661;
    errBound = 492759.956379484946611314159661 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 49119.1870963566944858589391231;
    errBound = 49119.1870963566944858589391231 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 4823.39568733635666913719266506;
    errBound = 4823.39568733635666913719266506 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 439.029046494628994408050743745;
    errBound = 439.029046494628994408050743745 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 68.3765387743760604671858880117;
    errBound = 68.3765387743760604671858880117 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 26.4260494756299609412697194932;
    errBound = 26.4260494756299609412697194932 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 13.6021303462775014870743000624;
    errBound = 13.6021303462775014870743000624 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 7.6715854369708140715132152797;
    errBound = 7.6715854369708140715132152797 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 4.37179132155189211402510619226;
    errBound = 4.37179132155189211402510619226 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 2.33122899299787909504340529541;
    errBound = 2.33122899299787909504340529541 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 0.980634518861950321346751020208;
    errBound = 0.980634518861950321346751020208 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 0.0438089714550182727677507850283;
    errBound = 0.0438089714550182727677507850283 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -0.628311679536927586292383672361;
    errBound = 0.628311679536927586292383672361 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -1.12264403993169761328628485722;
    errBound = 1.12264403993169761328628485722 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -1.49290631524361361105591258342;
    errBound = 1.49290631524361361105591258342 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -1.77380306159488116972566010984;
    errBound = 1.77380306159488116972566010984 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -1.9884942941267986114896465105;
    errBound = 1.9884942941267986114896465105 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -2.1527338909732055764388350645;
    errBound = 2.1527338909732055764388350645 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -2.27720405980126644337415511514;
    errBound = 2.27720405980126644337415511514 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -2.36871981064039869977614929668;
    errBound = 2.36871981064039869977614929668 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -2.43040984994218161805525645894;
    errBound = 2.43040984994218161805525645894 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -2.45993289902710457195002722186;
    errBound = 2.45993289902710457195002722186 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -2.43863918416962521639469861599;
    errBound = 2.43863918416962521639469861599 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -2.2784526027252488173063417858;
    errBound = 2.2784526027252488173063417858 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -1.99724000822845995505772280423;
    errBound = 1.99724000822845995505772280423 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -1.70980729226882099600593085844;
    errBound = 1.70980729226882099600593085844 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -1.42199718013068885468785651056;
    errBound = 1.42199718013068885468785651056 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -1.13417275441423686871521078012;
    errBound = 1.13417275441423686871521078012 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -0.846349229828615177349449272861;
    errBound = 0.846349229828615177349449272861 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -0.55852602850402734106135157994;
    errBound = 0.55852602850402734106135157994 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -0.270702882819329056049449894195;
    errBound = 0.270702882819329056049449894195 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 0.017120254970011746188719718967;
    errBound = 0.017120254970011746188719718967 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(AggQXspace,TruncAs2NormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = AggQ_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 2.86111111139722222225083333334;
    errBound = 2.86111111139722222225083333334 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 2.86111111397222222508333333619;
    errBound = 2.86111111397222222508333333619 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 2.86111113972222250833333619444;
    errBound = 2.86111113972222250833333619444 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 2.86111139722225083333619444473;
    errBound = 2.86111139722225083333619444473 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 2.86111397222508333619444730556;
    errBound = 2.86111397222508333619444730556 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 2.86113972250833619447305584167;
    errBound = 2.86113972250833619447305584167 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 2.86139725083619473058416952806;
    errBound = 2.86139725083619473058416952806 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 2.86397508619730841953064175286;
    errBound = 2.86397508619730841953064175286 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 2.89001122334455667789001122334;
    errBound = 2.89001122334455667789001122334 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 3.01169590643274853801169590643;
    errBound = 3.01169590643274853801169590643 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 3.17901234567901234567901234568;
    errBound = 3.17901234567901234567901234568 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 3.36601307189542483660130718954;
    errBound = 3.36601307189542483660130718954 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 3.57638888888888888888888888889;
    errBound = 3.57638888888888888888888888889 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 3.81481481481481481481481481481;
    errBound = 3.81481481481481481481481481481 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 4.0873015873015873015873015873;
    errBound = 4.0873015873015873015873015873 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 4.40170940170940170940170940171;
    errBound = 4.40170940170940170940170940171 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 4.76851851851851851851851851852;
    errBound = 4.76851851851851851851851851852 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 5.20202020202020202020202020202;
    errBound = 5.20202020202020202020202020202 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 5.72222222222222222222222222222;
    errBound = 5.72222222222222222222222222222 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 6.35802469135802469135802469136;
    errBound = 6.35802469135802469135802469136 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 7.15277777777777777777777777778;
    errBound = 7.15277777777777777777777777778 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 8.1746031746031746031746031746;
    errBound = 8.1746031746031746031746031746 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 9.53703703703703703703703703704;
    errBound = 9.53703703703703703703703703704 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 11.4444444444444444444444444444;
    errBound = 11.4444444444444444444444444444 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 14.3055555555555555555555555556;
    errBound = 14.3055555555555555555555555556 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 19.0740740740740740740740740741;
    errBound = 19.0740740740740740740740740741 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 28.6111111111111111111111111111;
    errBound = 28.6111111111111111111111111111 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 57.2222222222222222222222222222;
    errBound = 57.2222222222222222222222222222 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 286.111111111111111111111111111;
    errBound = 286.111111111111111111111111111 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 2861.11111111111111111111111111;
    errBound = 2861.11111111111111111111111111 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 28611.1111111111111111111111111;
    errBound = 28611.1111111111111111111111111 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 286111.111111111111111111111111;
    errBound = 286111.111111111111111111111111 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 2.86111111111111111111111111111e6;
    errBound = 2.86111111111111111111111111111e6 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 2.86111111111111111111111111111e7;
    errBound = 2.86111111111111111111111111111e7 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 2.86111111111111111111111111111e8;
    errBound = 2.86111111111111111111111111111e8 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 2.86111111111111111111111111111e9;
    errBound = 2.86111111111111111111111111111e9 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 2.86111111111111111111111111111e10;
    errBound = 2.86111111111111111111111111111e10 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AggQ, TruncAs2NormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AggQXspace,TruncAs2NormalDoublesDeltaEvaluation)
{
  auto eval = AggQ_delta.truncate(2);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),-2.99305555555555555555555555556)
    << "^-- AggQ, TruncAs2NormalDoubles, delta";
}



TEST(AggQNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = AggQ;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AggQ Full Mellin moment N=2");
    refVal = -67.7252905373040287136420003452;
    errBound = 67.7252905373040287136420003452 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ Full Mellin moment N=4");
    refVal = -104.842284451535213240184896169;
    errBound = 104.842284451535213240184896169 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ Full Mellin moment N=6");
    refVal = -120.999566862102122724113388623;
    errBound = 120.999566862102122724113388623 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ Full Mellin moment N=8");
    refVal = -132.073899050232453003521924324;
    errBound = 132.073899050232453003521924324 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AggQNspace,TruncAs0Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AggQ.truncate(0);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AggQ TruncAs0 Mellin moment N=2");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ TruncAs0 Mellin moment N=4");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ TruncAs0 Mellin moment N=6");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ TruncAs0 Mellin moment N=8");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AggQNspace,TruncAs1Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AggQ.truncate(1);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AggQ TruncAs1 Mellin moment N=2");
    refVal = 0.166666666666666666666666666667;
    errBound = 0.166666666666666666666666666667 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ TruncAs1 Mellin moment N=4");
    refVal = 0.166666666666666666666666666667;
    errBound = 0.166666666666666666666666666667 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ TruncAs1 Mellin moment N=6");
    refVal = 0.166666666666666666666666666667;
    errBound = 0.166666666666666666666666666667 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ TruncAs1 Mellin moment N=8");
    refVal = 0.166666666666666666666666666667;
    errBound = 0.166666666666666666666666666667 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AggQNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AggQ.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AggQ TruncAs2 Mellin moment N=2");
    refVal = -5.99601337448559670781893004115;
    errBound = 5.99601337448559670781893004115 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ TruncAs2 Mellin moment N=4");
    refVal = -8.76058194444444444444444444444;
    errBound = 8.76058194444444444444444444444 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ TruncAs2 Mellin moment N=6");
    refVal = -9.90825099345608739842623872426;
    errBound = 9.90825099345608739842623872426 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AggQ TruncAs2 Mellin moment N=8");
    refVal = -10.7053290939998303467096334037;
    errBound = 10.7053290939998303467096334037 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/AgqQ.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/AgqQ.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(AgqQXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AgqQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -8.07879588248751937498435650265e10;
    errBound = 8.07879588248751937498435650265e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -1.79513149855046126903653194627e10;
    errBound = 1.79513149855046126903653194627e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -3.92640314500801280696399787426e9;
    errBound = 3.92640314500801280696399787426e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -8.41239557010188521023060031853e8;
    errBound = 8.41239557010188521023060031853e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -1.75216338171066891590115787867e8;
    errBound = 1.75216338171066891590115787867e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -3.50286193918891902330707342087e7;
    errBound = 3.50286193918891902330707342087e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -6.56203889297827918270660234267e6;
    errBound = 6.56203889297827918270660234267e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -1.09104180055543425225299370372e6;
    errBound = 1.09104180055543425225299370372e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -135061.616943493674951910227456;
    errBound = 135061.616943493674951910227456 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 782.78671043066067809863296789;
    errBound = 782.78671043066067809863296789 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 8850.06612485537337324751897118;
    errBound = 8850.06612485537337324751897118 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 4351.53059129190320086755440767;
    errBound = 4351.53059129190320086755440767 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 1591.22487268998858099553964002;
    errBound = 1591.22487268998858099553964002 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 500.117483992408585703845626225;
    errBound = 500.117483992408585703845626225 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 41.5242630659141648159832901385;
    errBound = 41.5242630659141648159832901385 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 38.0275535451174995390165238271;
    errBound = 38.0275535451174995390165238271 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 25.9407167757086668116651061998;
    errBound = 25.9407167757086668116651061998 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 1.123485376519396972955813166906;
    errBound = 1.123485376519396972955813166906 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -40.0224427159971212792127138542;
    errBound = 40.0224427159971212792127138542 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -101.4629960970529840002732961344;
    errBound = 101.4629960970529840002732961344 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -187.719014030290564847974410645;
    errBound = 187.719014030290564847974410645 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -303.8931734565339288003053616;
    errBound = 303.8931734565339288003053616 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -455.667106313149338337241557684;
    errBound = 455.667106313149338337241557684 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -649.296793725186137919108588918;
    errBound = 649.296793725186137919108588918 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -891.60999755255574501798040329;
    errBound = 891.60999755255574501798040329 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -1190.005131995380186515112267268;
    errBound = 1190.005131995380186515112267268 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -1552.45082120330594224790472591;
    errBound = 1552.45082120330594224790472591 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -1987.48573735743221376670763508;
    errBound = 1987.48573735743221376670763508 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AgqQXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AgqQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -8.87055000777980867191788696928e11;
    errBound = 8.87055000777980867191788696928e11 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -7.48102887565702357566341948451e10;
    errBound = 7.48102887565702357566341948451e10 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -6.09149551779699274275301080699e9;
    errBound = 6.09149551779699274275301080699e9 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -4.70189382087816672861754617443e8;
    errBound = 4.70189382087816672861754617443e8 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -3.31194838104435602691456857369e7;
    errBound = 3.31194838104435602691456857369e7 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -1.92052767771420980152539150766e6;
    errBound = 1.92052767771420980152539150766e6 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -52432.6621646379096772068778416;
    errBound = 52432.6621646379096772068778416 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 8786.97917352496880726802770095;
    errBound = 8786.97917352496880726802770095 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 2242.89016178541787151836543256;
    errBound = 2242.89016178541787151836543256 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 607.840912796696057357225169713;
    errBound = 607.840912796696057357225169713 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 327.949321176090498768558285332;
    errBound = 327.949321176090498768558285332 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 225.006861118441418141997731251;
    errBound = 225.006861118441418141997731251 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 170.91509278121647460528624591;
    errBound = 170.91509278121647460528624591 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 137.442998220739479920267997232;
    errBound = 137.442998220739479920267997232 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 114.665330134776295973044317757;
    errBound = 114.665330134776295973044317757 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 98.1751341507695175658028142075;
    errBound = 98.1751341507695175658028142075 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 85.7129945239206376133739865322;
    errBound = 85.7129945239206376133739865322 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 76.0013068948581813280701730376;
    errBound = 76.0013068948581813280701730376 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 68.2649287962797720384707127189;
    errBound = 68.2649287962797720384707127189 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 62.0086537904463811734585093359;
    errBound = 62.0086537904463811734585093359 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 56.9042748682840876398293446123;
    errBound = 56.9042748682840876398293446123 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 52.7293631816752345190030716771;
    errBound = 52.7293631816752345190030716771 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 49.3325590128897859144985546573;
    errBound = 49.3325590128897859144985546573 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 46.613463155115438647922419238;
    errBound = 46.613463155115438647922419238 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 44.5107800594331345010108666614;
    errBound = 44.5107800594331345010108666614 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 42.9927092566204123136698502266;
    errBound = 42.9927092566204123136698502266 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 42.0265786515132364649066167409;
    errBound = 42.0265786515132364649066167409 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 41.2907541442310922878081512968;
    errBound = 41.2907541442310922878081512968 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 35.3047205843548243839156353663;
    errBound = 35.3047205843548243839156353663 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 1.67475998644693144998378264063;
    errBound = 1.67475998644693144998378264063 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -76.9828418459448098214096565003;
    errBound = 76.9828418459448098214096565003 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -219.710780061926726364965476436;
    errBound = 219.710780061926726364965476436 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -449.819727077628111615301127468;
    errBound = 449.819727077628111615301127468 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -795.014974899533399718922180591;
    errBound = 795.014974899533399718922180591 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -1287.357355003016636060224228547;
    errBound = 1287.357355003016636060224228547 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -1963.24935641103865493429381438;
    errBound = 1963.24935641103865493429381438 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -2863.43210335513317552919139705;
    errBound = 2863.43210335513317552919139705 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AgqQXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AgqQ_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 2.7307508109629629625260462e9;
    errBound = 2.7307508109629629625260462e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 6.82687702222222220474555175647e8;
    errBound = 6.82687702222222220474555175647e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 1.70671925037037030046368935032e8;
    errBound = 1.70671925037037030046368935032e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 4.26679807407407127780696814373e7;
    errBound = 4.26679807407407127780696814373e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 1.06669946666665548160040089028e7;
    errBound = 1.06669946666665548160040089028e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 2.66674814814770074584278847292e6;
    errBound = 2.66674814814770074584278847292e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 666686.518516728914821433586572;
    errBound = 666686.518516728914821433586572 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 166671.111103952784713179556848;
    errBound = 166671.111103952784713179556848 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 41667.2592306273679619296524727;
    errBound = 41667.2592306273679619296524727 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 10416.2961817913628812911767854;
    errBound = 10416.2961817913628812911767854 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 2603.55509789812652045284680395;
    errBound = 2603.55509789812652045284680395 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 650.368545550123790406992613949;
    errBound = 650.368545550123790406992613949 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 162.066868560172275254811190302;
    errBound = 162.066868560172275254811190302 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 39.9727329657220594799331634409;
    errBound = 39.9727329657220594799331634409 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 3.41118611256062888435334781521;
    errBound = 3.41118611256062888435334781521 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 4.81506199937033813348895133751;
    errBound = 4.81506199937033813348895133751 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 6.61021789430109112609654182577;
    errBound = 6.61021789430109112609654182577 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 8.67452048623617955973352114472;
    errBound = 8.67452048623617955973352114472 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 10.9703245580266641063633523648;
    errBound = 10.9703245580266641063633523648 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 13.4853585581871269671967161488;
    errBound = 13.4853585581871269671967161488 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 16.2156873068902155483980432682;
    errBound = 16.2156873068902155483980432682 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 19.1600826421203275173027085453;
    errBound = 19.1600826421203275173027085453 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 22.3181704746101792432423306481;
    errBound = 22.3181704746101792432423306481 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 25.6898391087919517018955110782;
    errBound = 25.6898391087919517018955110782 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 29.2750557309987608426566841446;
    errBound = 29.2750557309987608426566841446 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 33.0738108292460909209865094733;
    errBound = 33.0738108292460909209865094733 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 37.0861016769022117715022018172;
    errBound = 37.0861016769022117715022018172 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 41.3119274997796618506495218333;
    errBound = 41.3119274997796618506495218333 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AgqQXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AgqQ_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 2.54320987647407407406938271605e10;
    errBound = 2.54320987647407407406938271605e10 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 2.54320987585185185138271604989e9;
    errBound = 2.54320987585185185138271604989e9 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 2.54320986962962958271604988889e8;
    errBound = 2.54320986962962958271604988889e8 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 2.54320980740740271604988888892e7;
    errBound = 2.54320980740740271604988888892e7 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 2.54320918518471604988888918827e6;
    errBound = 2.54320918518471604988888918827e6 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 254320.296291604988889188273858;
    errBound = 254320.296291604988889188273858 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 25431.4073604988891882941376514;
    errBound = 25431.4073604988891882941376514 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 2542.51804988918849709861530694;
    errBound = 2542.51804988918849709861530694 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 253.624989190543338794986960145;
    errBound = 253.624989190543338794986960145 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 50.1506870395291341438214669261;
    errBound = 50.1506870395291341438214669261 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 24.6992128249093622910991346979;
    errBound = 24.6992128249093622910991346979 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 16.2055336012940822827028373875;
    errBound = 16.2055336012940822827028373875 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 11.9539381358971537396195382652;
    errBound = 11.9539381358971537396195382652 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 9.40162147179372000097561336694;
    errBound = 9.40162147179372000097561336694 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 7.70133779302003763119042976289;
    errBound = 7.70133779302003763119042976289 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 6.49037457693560273259200162135;
    errBound = 6.49037457693560273259200162135 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 5.58782699911824115777949820881;
    errBound = 5.58782699911824115777949820881 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 4.89373135924542119963650068727;
    errBound = 4.89373135924542119963650068727 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 4.34877815369197231667726397096;
    errBound = 4.34877815369197231667726397096 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 3.91608905351819086834219397258;
    errBound = 3.91608905351819086834219397258 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 3.57224618813871741452357770321;
    errBound = 3.57224618813871741452357770321 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 3.30269834617343772192558083918;
    errBound = 3.30269834617343772192558083918 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 3.09956440838734248494861907332;
    errBound = 3.09956440838734248494861907332 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 2.96116675867913480950255522541;
    errBound = 2.96116675867913480950255522541 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 2.89364743577263750933027861938;
    errBound = 2.89364743577263750933027861938 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 2.91705970166968142107899778148;
    errBound = 2.91705970166968142107899778148 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 3.08658576650887087086247556548;
    errBound = 3.08658576650887087086247556548 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 3.59928005725696412583028967151;
    errBound = 3.59928005725696412583028967151 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 5.35911044316160909647311874827;
    errBound = 5.35911044316160909647311874827 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 8.6372021419065946258160831401;
    errBound = 8.6372021419065946258160831401 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 12.5648455869504673864774357308;
    errBound = 12.5648455869504673864774357308 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 17.0905436286692522279164242278;
    errBound = 17.0905436286692522279164242278 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 22.2065850387348084030771881083;
    errBound = 22.2065850387348084030771881083 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 27.9118903262054603699114486792;
    errBound = 27.9118903262054603699114486792 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 34.2063162647095522666738397635;
    errBound = 34.2063162647095522666738397635 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 41.089844572335005060603241234;
    errBound = 41.089844572335005060603241234 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 48.5624729819895286305181215097;
    errBound = 48.5624729819895286305181215097 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AgqQNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = AgqQ;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AgqQ Full Mellin moment N=2");
    refVal = 34.2033546821616265777596854425;
    errBound = 34.2033546821616265777596854425 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AgqQ Full Mellin moment N=4");
    refVal = 11.8492586627197600729829155086;
    errBound = 11.8492586627197600729829155086 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AgqQ Full Mellin moment N=6");
    refVal = 7.18622790529670182460388713965;
    errBound = 7.18622790529670182460388713965 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AgqQ Full Mellin moment N=8");
    refVal = 5.15454671619632054453920132354;
    errBound = 5.15454671619632054453920132354 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AgqQ Full Mellin moment N=10");
    refVal = 4.00940073781676877972804793807;
    errBound = 4.00940073781676877972804793807 * 3.e-11;
    res = mom.integrate(10, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AgqQNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AgqQ.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AgqQ TruncAs2 Mellin moment N=2");
    refVal = 2.46296296296296296296296296296;
    errBound = 2.46296296296296296296296296296 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AgqQ TruncAs2 Mellin moment N=4");
    refVal = 0.909330246913580246913580246914;
    errBound = 0.909330246913580246913580246914 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AgqQ TruncAs2 Mellin moment N=6");
    refVal = 0.600438409578999148160145892572;
    errBound = 0.600438409578999148160145892572 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AgqQ TruncAs2 Mellin moment N=8");
    refVal = 0.462559318500899608651351323729;
    errBound = 0.462559318500899608651351323729 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AgqQ TruncAs2 Mellin moment N=10");
    refVal = 0.382268761599374121905836356743;
    errBound = 0.382268761599374121905836356743 * 3.e-11;
    res = mom.integrate(10, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/AqgQ.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/AqgQ.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(AqgQXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AqgQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 2.82481581072541794270818699696e10;
    errBound = 2.82481581072541794270818699696e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 7.06196716840664015660596191866e9;
    errBound = 7.06196716840664015660596191866e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 1.76543916948360917451504085075e9;
    errBound = 1.76543916948360917451504085075e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 4.41322337696496851907904642452e8;
    errBound = 4.41322337696496851907904642452e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 1.10304572981570094454666080852e8;
    errBound = 1.10304572981570094454666080852e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 2.75585830089805564636707508159e7;
    errBound = 2.75585830089805564636707508159e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 6.87817462328847682794846571285e6;
    errBound = 6.87817462328847682794846571285e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 1.712334399492663334426254536e6;
    errBound = 1.712334399492663334426254536e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 423756.486847530753824124326988;
    errBound = 423756.486847530753824124326988 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 103482.271661838678816977714173;
    errBound = 103482.271661838678816977714173 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 24567.9408526892128827361053737;
    errBound = 24567.9408526892128827361053737 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 5508.85704959744230188032003775;
    errBound = 5508.85704959744230188032003775 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 1102.95450547543514964766462084;
    errBound = 1102.95450547543514964766462084 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 174.550559615823031916830932261;
    errBound = 174.550559615823031916830932261 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -15.2449323029017029598183855054;
    errBound = 15.2449323029017029598183855054 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -39.4074334179303944713710556933;
    errBound = 39.4074334179303944713710556933 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -74.4446716161665494656047105871;
    errBound = 74.4446716161665494656047105871 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -123.902176047606158531252524249;
    errBound = 123.902176047606158531252524249 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -191.469962389733214703474714212;
    errBound = 191.469962389733214703474714212 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -280.907783145744864359440730493;
    errBound = 280.907783145744864359440730493 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -396.123838262943137179504315545;
    errBound = 396.123838262943137179504315545 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -541.233037869427348934646278245;
    errBound = 541.233037869427348934646278245 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -720.586258836041139451901968236;
    errBound = 720.586258836041139451901968236 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -938.78298279998796429018066858;
    errBound = 938.78298279998796429018066858 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -1200.67629953993066506834960779;
    errBound = 1200.67629953993066506834960779 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -1511.37477310488079904867879697;
    errBound = 1511.37477310488079904867879697 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -1876.24310763554649242457082093;
    errBound = 1876.24310763554649242457082093 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -2300.90237683626726558577268715;
    errBound = 2300.90237683626726558577268715 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AqgQXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AqgQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 2.63082603791777098143297505151e11;
    errBound = 2.63082603791777098143297505151e11 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 2.63081394439389038485968567585e10;
    errBound = 2.63081394439389038485968567585e10 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 2.63074087970705395188286194723e9;
    errBound = 2.63074087970705395188286194723e9 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 2.63032352190006303596205291004e8;
    errBound = 2.63032352190006303596205291004e8 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 2.62810011996653536830820687405e7;
    errBound = 2.62810011996653536830820687405e7 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 2.61726225598597593020569042937e6;
    errBound = 2.61726225598597593020569042937e6 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 257024.190353545405886337776397;
    errBound = 257024.190353545405886337776397 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 23961.6796816816568702748178676;
    errBound = 23961.6796816816568702748178676 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 1884.09418322918420335581288082;
    errBound = 1884.09418322918420335581288082 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 240.852972898187802940871233045;
    errBound = 240.852972898187802940871233045 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 84.508430051282402421381348425;
    errBound = 84.508430051282402421381348425 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 42.3538889918790969329910661227;
    errBound = 42.3538889918790969329910661227 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 24.8844590679620286782490655898;
    errBound = 24.8844590679620286782490655898 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 16.169801524860865586644247638;
    errBound = 16.169801524860865586644247638 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 11.3583738296744914085707777989;
    errBound = 11.3583738296744914085707777989 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 8.5235073315059308608686626225;
    errBound = 8.5235073315059308608686626225 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 6.76222817022610150575227180004;
    errBound = 6.76222817022610150575227180004 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 5.59785565018806604945116821053;
    errBound = 5.59785565018806604945116821053 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 4.75269520094716912053202944183;
    errBound = 4.75269520094716912053202944183 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 4.04841174502991125774199439418;
    errBound = 4.04841174502991125774199439418 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 3.35643977808828948670345261336;
    errBound = 3.35643977808828948670345261336 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 2.56902327489450245173470049064;
    errBound = 2.56902327489450245173470049064 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 1.57716628358847373905871775411;
    errBound = 1.57716628358847373905871775411 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 0.245554829800327973656252024669;
    errBound = 0.245554829800327973656252024669 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -1.63058687362366185684608881825;
    errBound = 1.63058687362366185684608881825 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -4.42803595934598204645006938356;
    errBound = 4.42803595934598204645006938356 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -9.02640589620356266098334919822;
    errBound = 9.02640589620356266098334919822 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -18.5273214987368645880930331905;
    errBound = 18.5273214987368645880930331905 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -49.3364299109522939353626140649;
    errBound = 49.3364299109522939353626140649 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -122.91437465614291982536932247;
    errBound = 122.91437465614291982536932247 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -246.306040659118938709065534052;
    errBound = 246.306040659118938709065534052 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -436.993073706097945806746118527;
    errBound = 436.993073706097945806746118527 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -713.834673356106996712354513423;
    errBound = 713.834673356106996712354513423 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -1097.49466421117664655726530135;
    errBound = 1097.49466421117664655726530135 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -1610.55888565636617005632973053;
    errBound = 1610.55888565636617005632973053 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -2277.55987429198865163788019632;
    errBound = 2277.55987429198865163788019632 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -3124.98137087834241174897599261;
    errBound = 3124.98137087834241174897599261 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqgQ, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AqgQNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = AqgQ;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AqgQ Full Mellin moment N=2");
    refVal = 0.370041006688864128977737475694;
    errBound = 0.370041006688864128977737475694 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqgQ Full Mellin moment N=4");
    refVal = -2.41999365942078596262046428092;
    errBound = 2.41999365942078596262046428092 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqgQ Full Mellin moment N=6");
    refVal = -2.41248281958931075363962699026;
    errBound = 2.41248281958931075363962699026 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqgQ Full Mellin moment N=8");
    refVal = -2.28185858612602839180936883132;
    errBound = 2.28185858612602839180936883132 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqgQ Full Mellin moment N=10");
    refVal = -2.14572535946038682708224656616;
    errBound = 2.14572535946038682708224656616 * 3.e-11;
    res = mom.integrate(10, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/AqqQNSEven.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/AqqQNSEven.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(AqqQNSEvenXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AqqQNSEven_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 2163.01257897213413594095782306;
    errBound = 2163.01257897213413594095782306 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 1694.3241182457240241235335396;
    errBound = 1694.3241182457240241235335396 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 1306.69699693582389247892965236;
    errBound = 1306.69699693582389247892965236 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 990.164864636953800181033774287;
    errBound = 990.164864636953800181033774287 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 735.399802763619240187111269966;
    errBound = 735.399802763619240187111269966 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 533.712457515297956113756451468;
    errBound = 533.712457515297956113756451468 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 377.052392861420274601188957891;
    errBound = 377.052392861420274601188957891 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 258.00897498880900526229725398;
    errBound = 258.00897498880900526229725398 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 169.813416919913244925714868905;
    errBound = 169.813416919913244925714868905 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 106.342960250369724136402795407;
    errBound = 106.342960250369724136402795407 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 62.1277576737131427761892565522;
    errBound = 62.1277576737131427761892565522 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 32.3573609026138544277952086662;
    errBound = 32.3573609026138544277952086662 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 12.8737856842499793216701865;
    errBound = 12.8737856842499793216701865 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 0.137089640189828775255456845247;
    errBound = 0.137089640189828775255456845247 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -20.5606144911050942416354711787;
    errBound = 20.5606144911050942416354711787 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -25.7393913115021134405354237444;
    errBound = 25.7393913115021134405354237444 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -31.4788661492384389522093125103;
    errBound = 31.4788661492384389522093125103 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -38.0052048221206458849255701642;
    errBound = 38.0052048221206458849255701642 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -45.5735908614332167370004037345;
    errBound = 45.5735908614332167370004037345 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -54.4466989670536096670982061209;
    errBound = 54.4466989670536096670982061209 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -64.888203024122172429529717644;
    errBound = 64.888203024122172429529717644 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -77.1616117562122498393108523892;
    errBound = 77.1616117562122498393108523892 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -91.5302335523008499063243382;
    errBound = 91.5302335523008499063243382 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -108.2572707802312425638253576743;
    errBound = 108.2572707802312425638253576743 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -127.6058806458398988678312222311;
    errBound = 127.6058806458398988678312222311 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -149.839203073412364044948910898;
    errBound = 149.839203073412364044948910898 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -175.220371797634271109378838964;
    errBound = 175.220371797634271109378838964 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -204.01251843569601974891835882;
    errBound = 204.01251843569601974891835882 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(AqqQNSEvenXspace,FullPowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = AqqQNSEven_plus;
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 19.8478639549625839237424922507;
    errBound = 19.8478639549625839237424922507 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 19.8478640104168754077863490609;
    errBound = 19.8478640104168754077863490609 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 19.8478642322340444427118335806;
    errBound = 19.8478642322340444427118335806 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 19.8478651195027701624175971435;
    errBound = 19.8478651195027701624175971435 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 19.8478686685784663214880366929;
    errBound = 19.8478686685784663214880366929 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 19.847882864893943453643334231;
    errBound = 19.847882864893943453643334231 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 19.8479396503589326788280243906;
    errBound = 19.8479396503589326788280243906 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 19.8481667954682295308843167689;
    errBound = 19.8481667954682295308843167689 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 19.8490754278979799534045000832;
    errBound = 19.8490754278979799534045000832 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 19.8527107896979612684142811272;
    errBound = 19.8527107896979612684142811272 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 19.8672655630041914452972827996;
    errBound = 19.8672655630041914452972827996 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 19.9256986970130273024893336313;
    errBound = 19.9256986970130273024893336313 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 20.1629093957869919132332542698;
    errBound = 20.1629093957869919132332542698 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 21.1710548655763415088949169833;
    errBound = 21.1710548655763415088949169833 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 317.565822983645122633423754749;
    errBound = 317.565822983645122633423754749 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 1270.263291934580490533695019;
    errBound = 1270.263291934580490533695019 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 5081.05316773832196213478007599;
    errBound = 5081.05316773832196213478007599 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 20324.212670953287848539120304;
    errBound = 20324.212670953287848539120304 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 81296.8506838131513941564812158;
    errBound = 81296.8506838131513941564812158 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 325187.402735252605576625924863;
    errBound = 325187.402735252605576625924863 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 1.30074961094101042230650369945e6;
    errBound = 1.30074961094101042230650369945e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 5.20299844376404168922601479781e6;
    errBound = 5.20299844376404168922601479781e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 2.08119937750561667569040591912e7;
    errBound = 2.08119937750561667569040591912e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 8.3247975100224667027616236765e7;
    errBound = 8.3247975100224667027616236765e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 3.3299190040089866811046494706e8;
    errBound = 3.3299190040089866811046494706e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 1.33196760160359467244185978824e9;
    errBound = 1.33196760160359467244185978824e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 5.32787040641437868976743915296e9;
    errBound = 5.32787040641437868976743915296e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 2.13114816256575147590697566118e10;
    errBound = 2.13114816256575147590697566118e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullPowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AqqQNSEvenXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AqqQNSEven_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 3114.73001916455105898966354378;
    errBound = 3114.73001916455105898966354378 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 2136.81935296373636488670387411;
    errBound = 2136.81935296373636488670387411 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 1410.510902299631024359251334;
    errBound = 1410.510902299631024359251334 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 888.327796272382111359670238662;
    errBound = 888.327796272382111359670238662 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 527.652261077826462907439640711;
    errBound = 527.652261077826462907439640711 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 290.728054567630464576456663041;
    errBound = 290.728054567630464576456663041 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 144.671489555516015724766514984;
    errBound = 144.671489555516015724766514984 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 61.5097668290227279613307664954;
    errBound = 61.5097668290227279613307664954 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 18.251447613607098523063637119;
    errBound = 18.251447613607098523063637119 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 1.86058928218824556446284086578;
    errBound = 1.86058928218824556446284086578 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -3.18596704259147533517278785729;
    errBound = 3.18596704259147533517278785729 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -5.7761070736252844631768481898;
    errBound = 5.7761070736252844631768481898 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -7.49051656312764463605575424831;
    errBound = 7.49051656312764463605575424831 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -8.76483678585161549027725291887;
    errBound = 8.76483678585161549027725291887 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -9.77968997618572581476766717749;
    errBound = 9.77968997618572581476766717749 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -10.6277008478908758924459622356;
    errBound = 10.6277008478908758924459622356 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -11.3635457895064387324337238184;
    errBound = 11.3635457895064387324337238184 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -12.0232690806995261345957109834;
    errBound = 12.0232690806995261345957109834 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -12.6331637229158185956132973196;
    errBound = 12.6331637229158185956132973196 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -13.21453841095870756026858325408;
    errBound = 13.21453841095870756026858325408 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -13.78679758362243204247098758267;
    errBound = 13.78679758362243204247098758267 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -14.3700270244950286892936920001;
    errBound = 14.3700270244950286892936920001 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -14.9879957275802406179687634022;
    errBound = 14.9879957275802406179687634022 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -15.6728577781169907734330470834;
    errBound = 15.6728577781169907734330470834 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -16.4744301811104800026969892763;
    errBound = 16.4744301811104800026969892763 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -17.4826322599955600627165407843;
    errBound = 17.4826322599955600627165407843 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -18.8972597634602817291367015833;
    errBound = 18.8972597634602817291367015833 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -21.3642785871994788022081869879;
    errBound = 21.3642785871994788022081869879 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -27.5159644171247246331130729548;
    errBound = 27.5159644171247246331130729548 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -37.8855365821650376186509007741;
    errBound = 37.8855365821650376186509007741 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -51.1204405899774297217903320948;
    errBound = 51.1204405899774297217903320948 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -68.4231546064017644280394632081;
    errBound = 68.4231546064017644280394632081 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -91.001132973010669797972833609;
    errBound = 91.001132973010669797972833609 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -120.0606511368158634492953481972;
    errBound = 120.0606511368158634492953481972 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -156.807555957234490879962749595;
    errBound = 156.807555957234490879962749595 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -202.447602274042630258119964549;
    errBound = 202.447602274042630258119964549 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -258.186528604675458297909307061;
    errBound = 258.186528604675458297909307061 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(AqqQNSEvenXspace,FullNormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = AqqQNSEven_plus;
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 19.8478639384626065584352453277;
    errBound = 19.8478639384626065584352453277 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 19.8478639563256841209146687927;
    errBound = 19.8478639563256841209146687927 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 19.8478641349564615141535998134;
    errBound = 19.8478641349564615141535998134 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 19.8478659212644122910302137749;
    errBound = 19.8478659212644122910302137749 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 19.8478837843616045261935108653;
    errBound = 19.8478837843616045261935108653 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 19.8480624171019911845008296801;
    errBound = 19.8480624171019911845008296801 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 19.8498489213699571603050151733;
    errBound = 19.8498489213699571603050151733 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 19.8677316681459661307197043762;
    errBound = 19.8677316681459661307197043762 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 20.0483474105836567319080653251;
    errBound = 20.0483474105836567319080653251 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 20.8924883541871791206199838651;
    errBound = 20.8924883541871791206199838651 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 22.0531821516420224050988718576;
    errBound = 22.0531821516420224050988718576 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 23.3504281605621413701046878492;
    errBound = 23.3504281605621413701046878492 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 24.8098299205972752057362308398;
    errBound = 24.8098299205972752057362308398 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 26.4638185819704268861186462291;
    errBound = 26.4638185819704268861186462291 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 28.3540913378254573779842638169;
    errBound = 28.3540913378254573779842638169 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 30.5351752868889540993676687259;
    errBound = 30.5351752868889540993676687259 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 33.0797732274630336076483077864;
    errBound = 33.0797732274630336076483077864 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 36.0870253390505821174345175851;
    errBound = 36.0870253390505821174345175851 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 39.6957278729556403291779693437;
    errBound = 39.6957278729556403291779693437 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 44.1063643032840448101977437152;
    errBound = 44.1063643032840448101977437152 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 49.6196598411945504114724616796;
    errBound = 49.6196598411945504114724616796 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 56.7081826756509147559685276338;
    errBound = 56.7081826756509147559685276338 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 66.1595464549260672152966155728;
    errBound = 66.1595464549260672152966155728 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 79.3914557459112806583559386873;
    errBound = 79.3914557459112806583559386873 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 99.2393196823891008229449233592;
    errBound = 99.2393196823891008229449233592 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 132.319092909852134430593231146;
    errBound = 132.319092909852134430593231146 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 198.478639364778201645889846718;
    errBound = 198.478639364778201645889846718 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 396.957278729556403291779693437;
    errBound = 396.957278729556403291779693437 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 1984.78639364778201645889846718;
    errBound = 1984.78639364778201645889846718 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 19847.8639364778201645889846718;
    errBound = 19847.8639364778201645889846718 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 198478.639364778201645889846718;
    errBound = 198478.639364778201645889846718 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 1.98478639364778201645889846718e6;
    errBound = 1.98478639364778201645889846718e6 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 1.98478639364778201645889846718e7;
    errBound = 1.98478639364778201645889846718e7 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 1.98478639364778201645889846718e8;
    errBound = 1.98478639364778201645889846718e8 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 1.98478639364778201645889846718e9;
    errBound = 1.98478639364778201645889846718e9 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 1.98478639364778201645889846718e10;
    errBound = 1.98478639364778201645889846718e10 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 1.98478639364778201645889846718e11;
    errBound = 1.98478639364778201645889846718e11 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, FullNormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AqqQNSEvenXspace,FullDeltaEvaluation)
{
  auto& eval = AqqQNSEven_delta;
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),12.1501748418929015300593526677)
    << "^-- AqqQNSEven, Full, delta";
}







TEST(AqqQNSEvenXspace,TruncAs0NormalDoublesDeltaEvaluation)
{
  auto eval = AqqQNSEven_delta.truncate(0);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.)
    << "^-- AqqQNSEven, TruncAs0NormalDoubles, delta";
}







TEST(AqqQNSEvenXspace,TruncAs1NormalDoublesDeltaEvaluation)
{
  auto eval = AqqQNSEven_delta.truncate(1);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.)
    << "^-- AqqQNSEven, TruncAs1NormalDoubles, delta";
}



TEST(AqqQNSEvenXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AqqQNSEven_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 17.8217061035486357547375500369;
    errBound = 17.8217061035486357547375500369 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 15.7858095460317299789869394768;
    errBound = 15.7858095460317299789869394768 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 13.856680476843573151637347734;
    errBound = 13.856680476843573151637347734 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 12.0343192826499716016331048158;
    errBound = 12.0343192826499716016331048158 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 10.3187273173085245697509487745;
    errBound = 10.3187273173085245697509487745 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 8.70990926799161824778922135492;
    errBound = 8.70990926799161824778922135492 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 7.20788114229739815587154947429;
    errBound = 7.20788114229739815587154947429 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 5.81269669510812129899603649672;
    errBound = 5.81269669510812129899603649672 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 4.52453261341313405656388449925;
    errBound = 4.52453261341313405656388449925 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 3.34395356834756400818569948679;
    errBound = 3.34395356834756400818569948679 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 2.27269703009075740014577399795;
    errBound = 2.27269703009075740014577399795 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 1.31583931756388828143992875279;
    errBound = 1.31583931756388828143992875279 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 0.48726127075627485257793501304;
    errBound = 0.48726127075627485257793501304 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -0.177135651603830542552739162964;
    errBound = 0.177135651603830542552739162964 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -0.38499958453489546857703568513;
    errBound = 0.38499958453489546857703568513 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -0.3556611804860762279683890258;
    errBound = 0.3556611804860762279683890258 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -0.34818370702466657859671556732;
    errBound = 0.34818370702466657859671556732 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -0.346305752864286253367270487748;
    errBound = 0.346305752864286253367270487748 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -0.345835732823234028838374314547;
    errBound = 0.345835732823234028838374314547 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -0.345718194673063083996800636007;
    errBound = 0.345718194673063083996800636007 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -0.345688808065505242198483338781;
    errBound = 0.345688808065505242198483338781 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -0.345681461284259028495949349392;
    errBound = 0.345681461284259028495949349392 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -0.345679624580862977792671971337;
    errBound = 0.345679624580862977792671971337 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -0.345679165404508688721165380759;
    errBound = 0.345679165404508688721165380759 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -0.345679050610388536751747507152;
    errBound = 0.345679050610388536751747507152 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -0.345679021911856525029190290443;
    errBound = 0.345679021911856525029190290443 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -0.345679014737223398740431182894;
    errBound = 0.345679014737223398740431182894 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -0.34567901294356510945835919749;
    errBound = 0.34567901294356510945835919749 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(AqqQNSEvenXspace,TruncAs2PowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = AqqQNSEven_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 1.27160493945587932437941415068;
    errBound = 1.27160493945587932437941415068 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 1.27160494300870249593813948108;
    errBound = 1.27160494300870249593813948108 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 1.27160495721999538070250915835;
    errBound = 1.27160495721999538070250915835 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 1.27160501406517009623166793273;
    errBound = 1.27160501406517009623166793273 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 1.27160524144591978190711202291;
    errBound = 1.27160524144591978190711202291 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 1.2716061509697317023132216768;
    errBound = 1.2716061509697317023132216768 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 1.27160978907799027606410091034;
    errBound = 1.27160978907799027606410091034 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 1.27162434171920197199310141504;
    errBound = 1.27162434171920197199310141504 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 1.27168255561508730444008883041;
    errBound = 1.27168255561508730444008883041 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 1.27191546450805710064969324229;
    errBound = 1.27191546450805710064969324229 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 1.27284795385153808092876193235;
    errBound = 1.27284795385153808092876193235 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 1.27659162430404260469619946744;
    errBound = 1.27659162430404260469619946744 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 1.2917891436409954928473446992;
    errBound = 1.2917891436409954928473446992 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 1.35637860082304526748971193416;
    errBound = 1.35637860082304526748971193416 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 20.3456790123456790123456790123;
    errBound = 20.3456790123456790123456790123 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 81.3827160493827160493827160494;
    errBound = 81.3827160493827160493827160494 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 325.530864197530864197530864198;
    errBound = 325.530864197530864197530864198 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 1302.12345679012345679012345679;
    errBound = 1302.12345679012345679012345679 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 5208.49382716049382716049382716;
    errBound = 5208.49382716049382716049382716 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 20833.9753086419753086419753086;
    errBound = 20833.9753086419753086419753086 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 83335.9012345679012345679012346;
    errBound = 83335.9012345679012345679012346 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 333343.604938271604938271604938;
    errBound = 333343.604938271604938271604938 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 1.33337441975308641975308641975e6;
    errBound = 1.33337441975308641975308641975e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 5.33349767901234567901234567901e6;
    errBound = 5.33349767901234567901234567901e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 2.1333990716049382716049382716e7;
    errBound = 2.1333990716049382716049382716e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 8.53359628641975308641975308642e7;
    errBound = 8.53359628641975308641975308642e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 3.41343851456790123456790123457e8;
    errBound = 3.41343851456790123456790123457e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 1.36537540582716049382716049383e9;
    errBound = 1.36537540582716049382716049383e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AqqQNSEvenXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AqqQNSEven_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 21.3230102048050060083039198921;
    errBound = 21.3230102048050060083039198921 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 17.7146173942785623569748329156;
    errBound = 17.7146173942785623569748329156 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 14.4007746358257017944876439667;
    errBound = 14.4007746358257017944876439667 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 11.3814830621623545539010845103;
    errBound = 11.3814830621623545539010845103 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 8.65675171268660515546140388389;
    errBound = 8.65675171268660515546140388389 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 6.22665025234672232098097860793;
    errBound = 6.22665025234672232098097860793 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 4.09168960766253686199028926281;
    errBound = 4.09168960766253686199028926281 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 2.25534283688209607561653854713;
    errBound = 2.25534283688209607561653854713 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 0.738488095420545443932353103742;
    errBound = 0.738488095420545443932353103742 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -0.0840366145940149601139494039936;
    errBound = 0.0840366145940149601139494039936 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -0.351397413919272335738111721405;
    errBound = 0.351397413919272335738111721405 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -0.473358476701255463509266244707;
    errBound = 0.473358476701255463509266244707 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -0.540138954765073360749215426109;
    errBound = 0.540138954765073360749215426109 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -0.578207692291456844284520537334;
    errBound = 0.578207692291456844284520537334 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -0.598802628849339143129449818016;
    errBound = 0.598802628849339143129449818016 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -0.607691174761393407886918353833;
    errBound = 0.607691174761393407886918353833 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -0.608205938556899136474781397016;
    errBound = 0.608205938556899136474781397016 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -0.602437372263944781429130689028;
    errBound = 0.602437372263944781429130689028 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -0.591778591749814791614315820361;
    errBound = 0.591778591749814791614315820361 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -0.577202330444190885352981519144;
    errBound = 0.577202330444190885352981519144 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -0.559413489610987856045682073043;
    errBound = 0.559413489610987856045682073043 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -0.538938605094666549378838062134;
    errBound = 0.538938605094666549378838062134 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -0.516181035683198740514234446871;
    errBound = 0.516181035683198740514234446871 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -0.491456453381019672887120740997;
    errBound = 0.491456453381019672887120740997 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -0.465016477683309411427140319021;
    errBound = 0.465016477683309411427140319021 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -0.43706489002058434918027274715;
    errBound = 0.43706489002058434918027274715 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -0.407769047200208012914042224406;
    errBound = 0.407769047200208012914042224406 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -0.377268097411200815373475106491;
    errBound = 0.377268097411200815373475106491 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -0.352078889482817115652856466876;
    errBound = 0.352078889482817115652856466876 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -0.346320790001448995456553329598;
    errBound = 0.346320790001448995456553329598 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -0.345743207901112644906621845497;
    errBound = 0.345743207901112644906621845497 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -0.345685432079012223764490732886;
    errBound = 0.345685432079012223764490732886 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -0.345679654320790123334876449074;
    errBound = 0.345679654320790123334876449074 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -0.345679076543207901234445987645;
    errBound = 0.345679076543207901234445987645 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -0.345679018765432079012345557099;
    errBound = 0.345679018765432079012345557099 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -0.345679012987654320790123456668;
    errBound = 0.345679012987654320790123456668 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -0.345679012409876543207901234568;
    errBound = 0.345679012409876543207901234568 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(AqqQNSEvenXspace,TruncAs2NormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = AqqQNSEven_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 1.27160493839876543211148148148;
    errBound = 1.27160493839876543211148148148 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 1.27160493954320987781481481609;
    errBound = 1.27160493954320987781481481609 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 1.27160495098765444814814941975;
    errBound = 1.27160495098765444814814941975 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 1.27160506543211148148275308655;
    errBound = 1.27160506543211148148275308655 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 1.27160620987781481608642102469;
    errBound = 1.27160620987781481608642102469 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 1.2716176544481494197658025963;
    errBound = 1.2716176544481494197658025963 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 1.2717321114827532135929642347;
    errBound = 1.2717321114827532135929642347 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 1.27287781608769263090250744572;
    errBound = 1.27287781608769263090250744572 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 1.28444943259758074572889387704;
    errBound = 1.28444943259758074572889387704 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 1.33853151397011046133853151397;
    errBound = 1.33853151397011046133853151397 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 1.41289437585733882030178326475;
    errBound = 1.41289437585733882030178326475 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 1.49600580973129992737835875091;
    errBound = 1.49600580973129992737835875091 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 1.58950617283950617283950617284;
    errBound = 1.58950617283950617283950617284 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 1.6954732510288065843621399177;
    errBound = 1.6954732510288065843621399177 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 1.81657848324514991181657848325;
    errBound = 1.81657848324514991181657848325 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 1.95631528964862298195631528965;
    errBound = 1.95631528964862298195631528965 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 2.11934156378600823045267489712;
    errBound = 2.11934156378600823045267489712 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 2.31200897867564534231200897868;
    errBound = 2.31200897867564534231200897868 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 2.54320987654320987654320987654;
    errBound = 2.54320987654320987654320987654 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 2.82578875171467764060356652949;
    errBound = 2.82578875171467764060356652949 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 3.17901234567901234567901234568;
    errBound = 3.17901234567901234567901234568 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 3.63315696649029982363315696649;
    errBound = 3.63315696649029982363315696649 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 4.23868312757201646090534979424;
    errBound = 4.23868312757201646090534979424 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 5.08641975308641975308641975309;
    errBound = 5.08641975308641975308641975309 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 6.35802469135802469135802469136;
    errBound = 6.35802469135802469135802469136 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 8.47736625514403292181069958848;
    errBound = 8.47736625514403292181069958848 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 12.7160493827160493827160493827;
    errBound = 12.7160493827160493827160493827 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 25.4320987654320987654320987654;
    errBound = 25.4320987654320987654320987654 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 127.160493827160493827160493827;
    errBound = 127.160493827160493827160493827 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 1271.60493827160493827160493827;
    errBound = 1271.60493827160493827160493827 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 12716.0493827160493827160493827;
    errBound = 12716.0493827160493827160493827 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 127160.493827160493827160493827;
    errBound = 127160.493827160493827160493827 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 1.27160493827160493827160493827e6;
    errBound = 1.27160493827160493827160493827e6 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 1.27160493827160493827160493827e7;
    errBound = 1.27160493827160493827160493827e7 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 1.27160493827160493827160493827e8;
    errBound = 1.27160493827160493827160493827e8 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 1.27160493827160493827160493827e9;
    errBound = 1.27160493827160493827160493827e9 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 1.27160493827160493827160493827e10;
    errBound = 1.27160493827160493827160493827e10 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AqqQNSEvenXspace,TruncAs2NormalDoublesDeltaEvaluation)
{
  auto eval = AqqQNSEven_delta.truncate(2);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.45677694886353911970334838331)
    << "^-- AqqQNSEven, TruncAs2NormalDoubles, delta";
}



TEST(AqqQNSEvenNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = AqqQNSEven;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AqqQNSEven Full Mellin moment N=2");
    refVal = -15.4108510022264770011147721835;
    errBound = 15.4108510022264770011147721835 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven Full Mellin moment N=4");
    refVal = -28.7584662796242410546737975434;
    errBound = 28.7584662796242410546737975434 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven Full Mellin moment N=6");
    refVal = -36.4195966475157942743467607082;
    errBound = 36.4195966475157942743467607082 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven Full Mellin moment N=8");
    refVal = -41.8758791904766359860067192509;
    errBound = 41.8758791904766359860067192509 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven Full Mellin moment N=10");
    refVal = -46.1282093835538857600877994342;
    errBound = 46.1282093835538857600877994342 * 3.e-11;
    res = mom.integrate(10, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AqqQNSEvenNspace,TruncAs0Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AqqQNSEven.truncate(0);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AqqQNSEven TruncAs0 Mellin moment N=2");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs0 Mellin moment N=4");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs0 Mellin moment N=6");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs0 Mellin moment N=8");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs0 Mellin moment N=10");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(10, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AqqQNSEvenNspace,TruncAs1Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AqqQNSEven.truncate(1);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AqqQNSEven TruncAs1 Mellin moment N=2");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs1 Mellin moment N=4");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs1 Mellin moment N=6");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs1 Mellin moment N=8");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs1 Mellin moment N=10");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(10, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AqqQNSEvenNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AqqQNSEven.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AqqQNSEven TruncAs2 Mellin moment N=2");
    refVal = -0.0617283950617283950617283950617;
    errBound = 0.0617283950617283950617283950617 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs2 Mellin moment N=4");
    refVal = -0.988148919753086419753086419753;
    errBound = 0.988148919753086419753086419753 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs2 Mellin moment N=6");
    refVal = -1.51807314574859926333849236344;
    errBound = 1.51807314574859926333849236344 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs2 Mellin moment N=8");
    refVal = -1.89176165229200799138650822534;
    errBound = 1.89176165229200799138650822534 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSEven TruncAs2 Mellin moment N=10");
    refVal = -2.18060176847780770650295972924;
    errBound = 2.18060176847780770650295972924 * 3.e-11;
    res = mom.integrate(10, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/AqqQNSOdd.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/AqqQNSOdd.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(AqqQNSOddXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AqqQNSOdd_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 2903.39912854132603833359239114;
    errBound = 2903.39912854132603833359239114 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 2277.55932067424925042648430908;
    errBound = 2277.55932067424925042648430908 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 1758.94199318133288314000508386;
    errBound = 1758.94199318133288314000508386 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 1334.54842951154439741676594844;
    errBound = 1334.54842951154439741676594844 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 992.200715973558465842279637697;
    errBound = 992.200715973558465842279637697 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 720.541843464974854585965068413;
    errBound = 720.541843464974854585965068413 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 509.0359781921611953114765338;
    errBound = 509.0359781921611953114765338 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 347.969144115015315870803137225;
    errBound = 347.969144115015315870803137225 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 228.450823341025795686974093328;
    errBound = 228.450823341025795686974093328 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 142.417348552595966601201245589;
    errBound = 142.417348552595966601201245589 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 82.6381059138399407898782346791;
    errBound = 82.6381059138399407898782346791 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 42.7247087363808077000289006015;
    errBound = 42.7247087363808077000289006015 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 17.1426688516013205182074678324;
    errBound = 17.1426688516013205182074678324 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 1.23623809115101078305667407077;
    errBound = 1.23623809115101078305667407077 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -20.5676464195395071440499736196;
    errBound = 20.5676464195395071440499736196 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -25.7414153711535213547436846194;
    errBound = 25.7414153711535213547436846194 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -31.4794389957750058629460685294;
    errBound = 31.4794389957750058629460685294 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -38.0053647469800817310505419477;
    errBound = 38.0053647469800817310505419477 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -45.5736350210459188333431030083;
    errBound = 45.5736350210459188333431030083 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -54.4467110515578175278629519678;
    errBound = 54.4467110515578175278629519678 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -64.8882063063985092953180191294;
    errBound = 64.8882063063985092953180191294 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -77.1616126420689057354583907682;
    errBound = 77.1616126420689057354583907682 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -91.5302337900869068079450244269;
    errBound = 91.5302337900869068079450244269 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -108.2572708437582300212548431737;
    errBound = 108.2572708437582300212548431737 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -127.6058806627417640401968136727;
    errBound = 127.6058806627417640401968136727 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -149.839203077892859915042399361;
    errBound = 149.839203077892859915042399361 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -175.220371798818152471152734319;
    errBound = 175.220371798818152471152734319 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -204.012518436007929437924463479;
    errBound = 204.012518436007929437924463479 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(AqqQNSOddXspace,FullPowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = AqqQNSOdd_plus;
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 19.8478639549625839237424922507;
    errBound = 19.8478639549625839237424922507 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 19.8478640104168754077863490609;
    errBound = 19.8478640104168754077863490609 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 19.8478642322340444427118335806;
    errBound = 19.8478642322340444427118335806 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 19.8478651195027701624175971435;
    errBound = 19.8478651195027701624175971435 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 19.8478686685784663214880366929;
    errBound = 19.8478686685784663214880366929 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 19.847882864893943453643334231;
    errBound = 19.847882864893943453643334231 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 19.8479396503589326788280243906;
    errBound = 19.8479396503589326788280243906 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 19.8481667954682295308843167689;
    errBound = 19.8481667954682295308843167689 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 19.8490754278979799534045000832;
    errBound = 19.8490754278979799534045000832 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 19.8527107896979612684142811272;
    errBound = 19.8527107896979612684142811272 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 19.8672655630041914452972827996;
    errBound = 19.8672655630041914452972827996 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 19.9256986970130273024893336313;
    errBound = 19.9256986970130273024893336313 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 20.1629093957869919132332542698;
    errBound = 20.1629093957869919132332542698 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 21.1710548655763415088949169833;
    errBound = 21.1710548655763415088949169833 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 317.565822983645122633423754749;
    errBound = 317.565822983645122633423754749 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 1270.263291934580490533695019;
    errBound = 1270.263291934580490533695019 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 5081.05316773832196213478007599;
    errBound = 5081.05316773832196213478007599 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 20324.212670953287848539120304;
    errBound = 20324.212670953287848539120304 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 81296.8506838131513941564812158;
    errBound = 81296.8506838131513941564812158 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 325187.402735252605576625924863;
    errBound = 325187.402735252605576625924863 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 1.30074961094101042230650369945e6;
    errBound = 1.30074961094101042230650369945e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 5.20299844376404168922601479781e6;
    errBound = 5.20299844376404168922601479781e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 2.08119937750561667569040591912e7;
    errBound = 2.08119937750561667569040591912e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 8.3247975100224667027616236765e7;
    errBound = 8.3247975100224667027616236765e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 3.3299190040089866811046494706e8;
    errBound = 3.3299190040089866811046494706e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 1.33196760160359467244185978824e9;
    errBound = 1.33196760160359467244185978824e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 5.32787040641437868976743915296e9;
    errBound = 5.32787040641437868976743915296e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 2.13114816256575147590697566118e10;
    errBound = 2.13114816256575147590697566118e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullPowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AqqQNSOddXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AqqQNSOdd_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 4171.21399354055368668779268519;
    errBound = 4171.21399354055368668779268519 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 2868.45337007264971132169774003;
    errBound = 2868.45337007264971132169774003 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 1897.94352891113413474192046475;
    errBound = 1897.94352891113413474192046475 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 1197.79583483047081801022127129;
    errBound = 1197.79583483047081801022127129 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 712.368772898317869010708816664;
    errBound = 712.368772898317869010708816664 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 392.269815423841784944976818346;
    errBound = 392.269815423841784944976818346 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 194.363982236635406886863303647;
    errBound = 194.363982236635406886863303647 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 81.8052394393326426541235667784;
    errBound = 81.8052394393326426541235667784 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 24.1165115027787853353279442653;
    errBound = 24.1165115027787853353279442653 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 3.30890121703068430854414856296;
    errBound = 3.30890121703068430854414856296 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -2.64779113163787358652265882781;
    errBound = 2.64779113163787358652265882781 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -5.55052599638825291633857410323;
    errBound = 5.55052599638825291633857410323 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -7.40390561521698636512059202837;
    errBound = 7.40390561521698636512059202837 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -8.7463459808140937283833769944;
    errBound = 8.7463459808140937283833769944 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -9.79561044867764414986540450641;
    errBound = 9.79561044867764414986540450641 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -10.6605952576011577538268406022;
    errBound = 10.6605952576011577538268406022 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -11.4039510193060619091726791845;
    errBound = 11.4039510193060619091726791845 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -12.0659151371789954763226083221;
    errBound = 12.0659151371789954763226083221 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -12.6750864156939643451842303613;
    errBound = 12.6750864156939643451842303613 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -13.25407525365028954431777913637;
    errBound = 13.25407525365028954431777913637 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -13.82302851608448007961445921745;
    errBound = 13.82302851608448007961445921745 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -14.4024522829480081103051209236;
    errBound = 14.4024522829480081103051209236 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -15.016345521963826093858542078;
    errBound = 15.016345521963826093858542078 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -15.6969771965170546069472478931;
    errBound = 15.6969771965170546069472478931 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -16.4942070805109232025013435174;
    errBound = 16.4942070805109232025013435174 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -17.497947791731271498149373258;
    errBound = 17.497947791731271498149373258 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -18.9079442394228220141994118981;
    errBound = 18.9079442394228220141994118981 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -21.370040255524012286612827796;
    errBound = 21.370040255524012286612827796 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -27.5173148761878782376964250776;
    errBound = 27.5173148761878782376964250776 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -37.8857000524258674484656762278;
    errBound = 37.8857000524258674484656762278 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -51.1204597796980893194303979581;
    errBound = 51.1204597796980893194303979581 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -68.4231568096435914195898626223;
    errBound = 68.4231568096435914195898626223 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -91.0011332217618289498403785141;
    errBound = 91.0011332217618289498403785141 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -120.0606511645336770101492909084;
    errBound = 120.0606511645336770101492909084 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -156.807555960290542000615305058;
    errBound = 156.807555960290542000615305058 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -202.447602274376662346641936703;
    errBound = 202.447602274376662346641936703 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -258.186528604711704204407175938;
    errBound = 258.186528604711704204407175938 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(AqqQNSOddXspace,FullNormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = AqqQNSOdd_plus;
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 19.8478639384626065584352453277;
    errBound = 19.8478639384626065584352453277 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 19.8478639563256841209146687927;
    errBound = 19.8478639563256841209146687927 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 19.8478641349564615141535998134;
    errBound = 19.8478641349564615141535998134 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 19.8478659212644122910302137749;
    errBound = 19.8478659212644122910302137749 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 19.8478837843616045261935108653;
    errBound = 19.8478837843616045261935108653 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 19.8480624171019911845008296801;
    errBound = 19.8480624171019911845008296801 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 19.8498489213699571603050151733;
    errBound = 19.8498489213699571603050151733 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 19.8677316681459661307197043762;
    errBound = 19.8677316681459661307197043762 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 20.0483474105836567319080653251;
    errBound = 20.0483474105836567319080653251 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 20.8924883541871791206199838651;
    errBound = 20.8924883541871791206199838651 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 22.0531821516420224050988718576;
    errBound = 22.0531821516420224050988718576 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 23.3504281605621413701046878492;
    errBound = 23.3504281605621413701046878492 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 24.8098299205972752057362308398;
    errBound = 24.8098299205972752057362308398 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 26.4638185819704268861186462291;
    errBound = 26.4638185819704268861186462291 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 28.3540913378254573779842638169;
    errBound = 28.3540913378254573779842638169 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 30.5351752868889540993676687259;
    errBound = 30.5351752868889540993676687259 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 33.0797732274630336076483077864;
    errBound = 33.0797732274630336076483077864 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 36.0870253390505821174345175851;
    errBound = 36.0870253390505821174345175851 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 39.6957278729556403291779693437;
    errBound = 39.6957278729556403291779693437 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 44.1063643032840448101977437152;
    errBound = 44.1063643032840448101977437152 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 49.6196598411945504114724616796;
    errBound = 49.6196598411945504114724616796 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 56.7081826756509147559685276338;
    errBound = 56.7081826756509147559685276338 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 66.1595464549260672152966155728;
    errBound = 66.1595464549260672152966155728 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 79.3914557459112806583559386873;
    errBound = 79.3914557459112806583559386873 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 99.2393196823891008229449233592;
    errBound = 99.2393196823891008229449233592 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 132.319092909852134430593231146;
    errBound = 132.319092909852134430593231146 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 198.478639364778201645889846718;
    errBound = 198.478639364778201645889846718 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 396.957278729556403291779693437;
    errBound = 396.957278729556403291779693437 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 1984.78639364778201645889846718;
    errBound = 1984.78639364778201645889846718 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 19847.8639364778201645889846718;
    errBound = 19847.8639364778201645889846718 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 198478.639364778201645889846718;
    errBound = 198478.639364778201645889846718 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 1.98478639364778201645889846718e6;
    errBound = 1.98478639364778201645889846718e6 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 1.98478639364778201645889846718e7;
    errBound = 1.98478639364778201645889846718e7 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 1.98478639364778201645889846718e8;
    errBound = 1.98478639364778201645889846718e8 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 1.98478639364778201645889846718e9;
    errBound = 1.98478639364778201645889846718e9 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 1.98478639364778201645889846718e10;
    errBound = 1.98478639364778201645889846718e10 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 1.98478639364778201645889846718e11;
    errBound = 1.98478639364778201645889846718e11 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AqqQNSOddXspace,FullDeltaEvaluation)
{
  auto& eval = AqqQNSOdd_delta;
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),12.1501748418929015300593526677)
    << "^-- AqqQNSOdd, Full, delta";
}







TEST(AqqQNSOddXspace,TruncAs0NormalDoublesDeltaEvaluation)
{
  auto eval = AqqQNSOdd_delta.truncate(0);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.)
    << "^-- AqqQNSOdd, TruncAs0NormalDoubles, delta";
}







TEST(AqqQNSOddXspace,TruncAs1NormalDoublesDeltaEvaluation)
{
  auto eval = AqqQNSOdd_delta.truncate(1);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.)
    << "^-- AqqQNSOdd, TruncAs1NormalDoubles, delta";
}



TEST(AqqQNSOddXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AqqQNSOdd_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 17.8217061035486357547375500369;
    errBound = 17.8217061035486357547375500369 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 15.7858095460317299789869394768;
    errBound = 15.7858095460317299789869394768 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 13.856680476843573151637347734;
    errBound = 13.856680476843573151637347734 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 12.0343192826499716016331048158;
    errBound = 12.0343192826499716016331048158 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 10.3187273173085245697509487745;
    errBound = 10.3187273173085245697509487745 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 8.70990926799161824778922135492;
    errBound = 8.70990926799161824778922135492 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 7.20788114229739815587154947429;
    errBound = 7.20788114229739815587154947429 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 5.81269669510812129899603649672;
    errBound = 5.81269669510812129899603649672 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 4.52453261341313405656388449925;
    errBound = 4.52453261341313405656388449925 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 3.34395356834756400818569948679;
    errBound = 3.34395356834756400818569948679 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 2.27269703009075740014577399795;
    errBound = 2.27269703009075740014577399795 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 1.31583931756388828143992875279;
    errBound = 1.31583931756388828143992875279 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 0.48726127075627485257793501304;
    errBound = 0.48726127075627485257793501304 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -0.177135651603830542552739162964;
    errBound = 0.177135651603830542552739162964 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -0.38499958453489546857703568513;
    errBound = 0.38499958453489546857703568513 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -0.3556611804860762279683890258;
    errBound = 0.3556611804860762279683890258 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -0.34818370702466657859671556732;
    errBound = 0.34818370702466657859671556732 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -0.346305752864286253367270487748;
    errBound = 0.346305752864286253367270487748 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -0.345835732823234028838374314547;
    errBound = 0.345835732823234028838374314547 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -0.345718194673063083996800636007;
    errBound = 0.345718194673063083996800636007 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -0.345688808065505242198483338781;
    errBound = 0.345688808065505242198483338781 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -0.345681461284259028495949349392;
    errBound = 0.345681461284259028495949349392 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -0.345679624580862977792671971337;
    errBound = 0.345679624580862977792671971337 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -0.345679165404508688721165380759;
    errBound = 0.345679165404508688721165380759 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -0.345679050610388536751747507152;
    errBound = 0.345679050610388536751747507152 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -0.345679021911856525029190290443;
    errBound = 0.345679021911856525029190290443 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -0.345679014737223398740431182894;
    errBound = 0.345679014737223398740431182894 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -0.34567901294356510945835919749;
    errBound = 0.34567901294356510945835919749 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(AqqQNSOddXspace,TruncAs2PowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = AqqQNSOdd_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 1.27160493945587932437941415068;
    errBound = 1.27160493945587932437941415068 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 1.27160494300870249593813948108;
    errBound = 1.27160494300870249593813948108 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 1.27160495721999538070250915835;
    errBound = 1.27160495721999538070250915835 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 1.27160501406517009623166793273;
    errBound = 1.27160501406517009623166793273 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 1.27160524144591978190711202291;
    errBound = 1.27160524144591978190711202291 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 1.2716061509697317023132216768;
    errBound = 1.2716061509697317023132216768 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 1.27160978907799027606410091034;
    errBound = 1.27160978907799027606410091034 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 1.27162434171920197199310141504;
    errBound = 1.27162434171920197199310141504 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 1.27168255561508730444008883041;
    errBound = 1.27168255561508730444008883041 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 1.27191546450805710064969324229;
    errBound = 1.27191546450805710064969324229 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 1.27284795385153808092876193235;
    errBound = 1.27284795385153808092876193235 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 1.27659162430404260469619946744;
    errBound = 1.27659162430404260469619946744 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 1.2917891436409954928473446992;
    errBound = 1.2917891436409954928473446992 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 1.35637860082304526748971193416;
    errBound = 1.35637860082304526748971193416 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 20.3456790123456790123456790123;
    errBound = 20.3456790123456790123456790123 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 81.3827160493827160493827160494;
    errBound = 81.3827160493827160493827160494 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 325.530864197530864197530864198;
    errBound = 325.530864197530864197530864198 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 1302.12345679012345679012345679;
    errBound = 1302.12345679012345679012345679 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 5208.49382716049382716049382716;
    errBound = 5208.49382716049382716049382716 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 20833.9753086419753086419753086;
    errBound = 20833.9753086419753086419753086 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 83335.9012345679012345679012346;
    errBound = 83335.9012345679012345679012346 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 333343.604938271604938271604938;
    errBound = 333343.604938271604938271604938 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 1.33337441975308641975308641975e6;
    errBound = 1.33337441975308641975308641975e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 5.33349767901234567901234567901e6;
    errBound = 5.33349767901234567901234567901e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 2.1333990716049382716049382716e7;
    errBound = 2.1333990716049382716049382716e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 8.53359628641975308641975308642e7;
    errBound = 8.53359628641975308641975308642e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 3.41343851456790123456790123457e8;
    errBound = 3.41343851456790123456790123457e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 1.36537540582716049382716049383e9;
    errBound = 1.36537540582716049382716049383e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AqqQNSOddXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = AqqQNSOdd_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 21.3230102048050060083039198921;
    errBound = 21.3230102048050060083039198921 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 17.7146173942785623569748329156;
    errBound = 17.7146173942785623569748329156 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 14.4007746358257017944876439667;
    errBound = 14.4007746358257017944876439667 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 11.3814830621623545539010845103;
    errBound = 11.3814830621623545539010845103 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 8.65675171268660515546140388389;
    errBound = 8.65675171268660515546140388389 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 6.22665025234672232098097860793;
    errBound = 6.22665025234672232098097860793 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 4.09168960766253686199028926281;
    errBound = 4.09168960766253686199028926281 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 2.25534283688209607561653854713;
    errBound = 2.25534283688209607561653854713 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 0.738488095420545443932353103742;
    errBound = 0.738488095420545443932353103742 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -0.0840366145940149601139494039936;
    errBound = 0.0840366145940149601139494039936 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -0.351397413919272335738111721405;
    errBound = 0.351397413919272335738111721405 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -0.473358476701255463509266244707;
    errBound = 0.473358476701255463509266244707 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -0.540138954765073360749215426109;
    errBound = 0.540138954765073360749215426109 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -0.578207692291456844284520537334;
    errBound = 0.578207692291456844284520537334 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -0.598802628849339143129449818016;
    errBound = 0.598802628849339143129449818016 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -0.607691174761393407886918353833;
    errBound = 0.607691174761393407886918353833 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -0.608205938556899136474781397016;
    errBound = 0.608205938556899136474781397016 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -0.602437372263944781429130689028;
    errBound = 0.602437372263944781429130689028 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -0.591778591749814791614315820361;
    errBound = 0.591778591749814791614315820361 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -0.577202330444190885352981519144;
    errBound = 0.577202330444190885352981519144 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -0.559413489610987856045682073043;
    errBound = 0.559413489610987856045682073043 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -0.538938605094666549378838062134;
    errBound = 0.538938605094666549378838062134 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -0.516181035683198740514234446871;
    errBound = 0.516181035683198740514234446871 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -0.491456453381019672887120740997;
    errBound = 0.491456453381019672887120740997 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -0.465016477683309411427140319021;
    errBound = 0.465016477683309411427140319021 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -0.43706489002058434918027274715;
    errBound = 0.43706489002058434918027274715 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -0.407769047200208012914042224406;
    errBound = 0.407769047200208012914042224406 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -0.377268097411200815373475106491;
    errBound = 0.377268097411200815373475106491 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -0.352078889482817115652856466876;
    errBound = 0.352078889482817115652856466876 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -0.346320790001448995456553329598;
    errBound = 0.346320790001448995456553329598 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -0.345743207901112644906621845497;
    errBound = 0.345743207901112644906621845497 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -0.345685432079012223764490732886;
    errBound = 0.345685432079012223764490732886 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -0.345679654320790123334876449074;
    errBound = 0.345679654320790123334876449074 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -0.345679076543207901234445987645;
    errBound = 0.345679076543207901234445987645 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -0.345679018765432079012345557099;
    errBound = 0.345679018765432079012345557099 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -0.345679012987654320790123456668;
    errBound = 0.345679012987654320790123456668 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -0.345679012409876543207901234568;
    errBound = 0.345679012409876543207901234568 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(AqqQNSOddXspace,TruncAs2NormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = AqqQNSOdd_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 1.27160493839876543211148148148;
    errBound = 1.27160493839876543211148148148 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 1.27160493954320987781481481609;
    errBound = 1.27160493954320987781481481609 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 1.27160495098765444814814941975;
    errBound = 1.27160495098765444814814941975 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 1.27160506543211148148275308655;
    errBound = 1.27160506543211148148275308655 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 1.27160620987781481608642102469;
    errBound = 1.27160620987781481608642102469 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 1.2716176544481494197658025963;
    errBound = 1.2716176544481494197658025963 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 1.2717321114827532135929642347;
    errBound = 1.2717321114827532135929642347 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 1.27287781608769263090250744572;
    errBound = 1.27287781608769263090250744572 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 1.28444943259758074572889387704;
    errBound = 1.28444943259758074572889387704 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 1.33853151397011046133853151397;
    errBound = 1.33853151397011046133853151397 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 1.41289437585733882030178326475;
    errBound = 1.41289437585733882030178326475 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 1.49600580973129992737835875091;
    errBound = 1.49600580973129992737835875091 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 1.58950617283950617283950617284;
    errBound = 1.58950617283950617283950617284 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 1.6954732510288065843621399177;
    errBound = 1.6954732510288065843621399177 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 1.81657848324514991181657848325;
    errBound = 1.81657848324514991181657848325 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 1.95631528964862298195631528965;
    errBound = 1.95631528964862298195631528965 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 2.11934156378600823045267489712;
    errBound = 2.11934156378600823045267489712 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 2.31200897867564534231200897868;
    errBound = 2.31200897867564534231200897868 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 2.54320987654320987654320987654;
    errBound = 2.54320987654320987654320987654 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 2.82578875171467764060356652949;
    errBound = 2.82578875171467764060356652949 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 3.17901234567901234567901234568;
    errBound = 3.17901234567901234567901234568 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 3.63315696649029982363315696649;
    errBound = 3.63315696649029982363315696649 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 4.23868312757201646090534979424;
    errBound = 4.23868312757201646090534979424 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 5.08641975308641975308641975309;
    errBound = 5.08641975308641975308641975309 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 6.35802469135802469135802469136;
    errBound = 6.35802469135802469135802469136 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 8.47736625514403292181069958848;
    errBound = 8.47736625514403292181069958848 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 12.7160493827160493827160493827;
    errBound = 12.7160493827160493827160493827 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 25.4320987654320987654320987654;
    errBound = 25.4320987654320987654320987654 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 127.160493827160493827160493827;
    errBound = 127.160493827160493827160493827 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 1271.60493827160493827160493827;
    errBound = 1271.60493827160493827160493827 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 12716.0493827160493827160493827;
    errBound = 12716.0493827160493827160493827 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 127160.493827160493827160493827;
    errBound = 127160.493827160493827160493827 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 1.27160493827160493827160493827e6;
    errBound = 1.27160493827160493827160493827e6 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 1.27160493827160493827160493827e7;
    errBound = 1.27160493827160493827160493827e7 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 1.27160493827160493827160493827e8;
    errBound = 1.27160493827160493827160493827e8 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 1.27160493827160493827160493827e9;
    errBound = 1.27160493827160493827160493827e9 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 1.27160493827160493827160493827e10;
    errBound = 1.27160493827160493827160493827e10 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AqqQNSOddXspace,TruncAs2NormalDoublesDeltaEvaluation)
{
  auto eval = AqqQNSOdd_delta.truncate(2);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.45677694886353911970334838331)
    << "^-- AqqQNSOdd, TruncAs2NormalDoubles, delta";
}



TEST(AqqQNSOddNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = AqqQNSOdd;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AqqQNSOdd Full Mellin moment N=3");
    refVal = -23.3078491429586047800120406239;
    errBound = 23.3078491429586047800120406239 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd Full Mellin moment N=5");
    refVal = -32.9762130808769540631005999065;
    errBound = 32.9762130808769540631005999065 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd Full Mellin moment N=7");
    refVal = -39.3417230373840618703749129601;
    errBound = 39.3417230373840618703749129601 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd Full Mellin moment N=9");
    refVal = -44.1192067454349801977051537392;
    errBound = 44.1192067454349801977051537392 * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AqqQNSOddNspace,TruncAs0Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AqqQNSOdd.truncate(0);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs0 Mellin moment N=3");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs0 Mellin moment N=5");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs0 Mellin moment N=7");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs0 Mellin moment N=9");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AqqQNSOddNspace,TruncAs1Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AqqQNSOdd.truncate(1);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs1 Mellin moment N=3");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs1 Mellin moment N=5");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs1 Mellin moment N=7");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs1 Mellin moment N=9");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(AqqQNSOddNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = AqqQNSOdd.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs2 Mellin moment N=3");
    refVal = -0.608506944444444444444444444444;
    errBound = 0.608506944444444444444444444444 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs2 Mellin moment N=5");
    refVal = -1.28033899176954732510288065844;
    errBound = 1.28033899176954732510288065844 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs2 Mellin moment N=7");
    refVal = -1.71850696028521637932068771071;
    errBound = 1.71850696028521637932068771071 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQNSOdd TruncAs2 Mellin moment N=9");
    refVal = -2.04432326280298192828637105113;
    errBound = 2.04432326280298192828637105113 * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/AqqQPS.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/AqqQPS.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(AqqQPSXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AqqQPS_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 1.41063550790701309630467295285e10;
    errBound = 1.41063550790701309630467295285e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 3.52658685575897270466605919847e9;
    errBound = 3.52658685575897270466605919847e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 8.81645173891556427899541072818e8;
    errBound = 8.81645173891556427899541072818e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 2.20410070265037907946089443412e8;
    errBound = 2.20410070265037907946089443412e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 5.51015600804338995273622140261e7;
    errBound = 5.51015600804338995273622140261e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 1.37746528317486737709515364662e7;
    errBound = 1.37746528317486737709515364662e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 3.44310627787524353509206898791e6;
    errBound = 3.44310627787524353509206898791e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 860364.934507150221927768845758;
    errBound = 860364.934507150221927768845758 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 214794.694264937765750565719293;
    errBound = 214794.694264937765750565719293 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 53491.4745047636494330399810293;
    errBound = 53491.4745047636494330399810293 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 13233.3624770775977448262283666;
    errBound = 13233.3624770775977448262283666 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 3218.61823603683479947196847506;
    errBound = 3218.61823603683479947196847506 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 750.132574681304448315845820349;
    errBound = 750.132574681304448315845820349 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 156.599903312514476259703470914;
    errBound = 156.599903312514476259703470914 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 1.06720576278165102916813268185;
    errBound = 1.06720576278165102916813268185 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 0.44335396715543417083034907851;
    errBound = 0.44335396715543417083034907851 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 0.173056950686560363316270562907;
    errBound = 0.173056950686560363316270562907 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 0.0639774079201381208989901232223;
    errBound = 0.0639774079201381208989901232223 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 0.022640999057537964585414781222;
    errBound = 0.022640999057537964585414781222 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 0.00773412425816817205814877227051;
    errBound = 0.00773412425816817205814877227051 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 0.00256634420048336919010939408707;
    errBound = 0.00256634420048336919010939408707 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 0.000831198525482569942468373965986;
    errBound = 0.000831198525482569942468373965986 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 0.000263760818840419925725584975931;
    errBound = 0.000263760818840419925725584975931 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 0.0000822464615352829550745303861325;
    errBound = 0.0000822464615352829550745303861325 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 0.0000252612802817717987106133371735;
    errBound = 0.0000252612802817717987106133371735 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 7.65703914344305742977144190395e-6;
    errBound = 7.65703914344305742977144190395e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 2.29414718513925867981502427334e-6;
    errBound = 2.29414718513925867981502427334e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 6.80312283586666561919627471812e-7;
    errBound = 6.80312283586666561919627471812e-7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(AqqQPSXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = AqqQPS_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 1.31375696145868182054634539093e11;
    errBound = 1.31375696145868182054634539093e11 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 1.31375667329197743358227988698e10;
    errBound = 1.31375667329197743358227988698e10 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 1.31375463443418844646861972373e9;
    errBound = 1.31375463443418844646861972373e9 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 1.3137406910092429259494694422e8;
    errBound = 1.3137406910092429259494694422e8 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 1.31364919700784297806808303087e7;
    errBound = 1.31364919700784297806808303087e7 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 1.31307891347092888364989622452e6;
    errBound = 1.31307891347092888364989622452e6 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 130975.055561612312914297250594;
    errBound = 130975.055561612312914297250594 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 12919.5435916486702552379763827;
    errBound = 12919.5435916486702552379763827 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 1207.75518283762074083140984558;
    errBound = 1207.75518283762074083140984558 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 204.155776357254703554082850272;
    errBound = 204.155776357254703554082850272 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 87.2408688156872525476936053661;
    errBound = 87.2408688156872525476936053661 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 50.5978261837396571284553056977;
    errBound = 50.5978261837396571284553056977 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 33.2922621541876996148487802053;
    errBound = 33.2922621541876996148487802053 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 23.486234784281615627102825854;
    errBound = 23.486234784281615627102825854 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 17.3254390601734715214525422754;
    errBound = 17.3254390601734715214525422754 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 13.1912855467511210916124289714;
    errBound = 13.1912855467511210916124289714 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 10.2887693571585834025154623042;
    errBound = 10.2887693571585834025154623042 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 8.18294746972746694469070551126;
    errBound = 8.18294746972746694469070551126 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 6.61609320946221467665535163018;
    errBound = 6.61609320946221467665535163018 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 5.42561621542884564356659450762;
    errBound = 5.42561621542884564356659450762 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 4.50344759021697299799628269277;
    errBound = 4.50344759021697299799628269277 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 3.77430432276167230248063693508;
    errBound = 3.77430432276167230248063693508 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 3.1832114404749293707204848522;
    errBound = 3.1832114404749293707204848522 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 2.68775290258963401426425668174;
    errBound = 2.68775290258963401426425668174 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 2.25261449643185423236338204807;
    errBound = 2.25261449643185423236338204807 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 1.84460651506539911927551680471;
    errBound = 1.84460651506539911927551680471 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 1.42530405166203142888658208185;
    errBound = 1.42530405166203142888658208185 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 0.929929661134234321228170583717;
    errBound = 0.929929661134234321228170583717 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 0.329692970935589827477807570862;
    errBound = 0.329692970935589827477807570862 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 0.0651015414775625029500248734525;
    errBound = 0.0651015414775625029500248734525 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 0.0113793893616488395828643990834;
    errBound = 0.0113793893616488395828643990834 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 0.00182432771274337255292258140542;
    errBound = 0.00182432771274337255292258140542 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 0.000274409219705682745049354868681;
    errBound = 0.000274409219705682745049354868681 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 0.0000393114368474520411163329112263;
    errBound = 0.0000393114368474520411163329112263 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 5.41939348546017400573294179703e-6;
    errBound = 5.41939348546017400573294179703e-6 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 7.24275290907007827093176928143e-7;
    errBound = 7.24275290907007827093176928143e-7 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 9.43513326544642974611852053737e-8;
    errBound = 9.43513326544642974611852053737e-8 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- AqqQPS, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(AqqQPSNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = AqqQPS;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("AqqQPS Full Mellin moment N=2");
    refVal = 4.2062933617580908693610822523;
    errBound = 4.2062933617580908693610822523 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQPS Full Mellin moment N=4");
    refVal = 0.679491035060561449752180563088;
    errBound = 0.679491035060561449752180563088 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQPS Full Mellin moment N=6");
    refVal = 0.305561977081704354671689330447;
    errBound = 0.305561977081704354671689330447 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("AqqQPS Full Mellin moment N=8");
    refVal = 0.18338742329786524282373118559;
    errBound = 0.18338742329786524282373118559 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/CMakeLists.txt <==
# Unit tests
add_test_executable(laurent_polynomial_test laurent_polynomial.test.cpp)
add_test_executable(functions_test functions.test.cpp)
add_test_executable(piecewise_test piecewise.test.cpp)
add_test_executable(rpd_distribution_test rpd_distribution.test.cpp)
add_test_executable(integration_engine_gsl_test integration_engine_gsl.test.cpp)
target_include_directories(integration_engine_gsl_test PRIVATE ${GSL_INCLUDE_DIRS})
target_link_directories(integration_engine_gsl_test PRIVATE ${GSL_LIBRARY_DIRS})
target_link_libraries(integration_engine_gsl_test PRIVATE ${GSL_LIBRARIES})
add_test_executable(mellin_test mellin.test.cpp)
target_include_directories(mellin_test PRIVATE ${GSL_INCLUDE_DIRS})
target_link_directories(mellin_test PRIVATE ${GSL_LIBRARY_DIRS})
target_link_libraries(mellin_test PRIVATE ${GSL_LIBRARIES})


# Integration tests
add_test_executable(AqqQNSEven_test AqqQNSEven.test.cpp)
add_test_executable(AqqQNSOdd_test AqqQNSOdd.test.cpp)
add_test_executable(AQqPS_test AQqPS.test.cpp)
add_test_executable(AgqQ_test AgqQ.test.cpp)
add_test_executable(AggQ_test AggQ.test.cpp)
add_test_executable(AqgQ_test AqgQ.test.cpp)
add_test_executable(AqqQPS_test AqqQPS.test.cpp)
add_test_executable(AQg_test AQg.test.cpp)

add_test_executable(polAqqQNSEven_test polAqqQNSEven.test.cpp)
add_test_executable(polAqqQNSOdd_test polAqqQNSOdd.test.cpp)
add_test_executable(polAQqPS_test polAQqPS.test.cpp)
add_test_executable(polAgqQ_test polAgqQ.test.cpp)
add_test_executable(polAggQ_test polAggQ.test.cpp)
add_test_executable(polAqgQ_test polAqgQ.test.cpp)
add_test_executable(polAqqQPS_test polAqqQPS.test.cpp)
add_test_executable(polAQg_test polAQg.test.cpp)


==> anc/libome/tests/functions.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <gtest/gtest.h>
#include <cmath>
#include <ome/functions.h>
#include <ome/laurent_polynomial.h>

using namespace ome;

template<typename Tnum>
class eval_id
{
  public:
    Tnum operator()(const Tnum x) const
    {
      return(x);
    };
};

template<typename Tnum>
class eval_sum
{
  public:
    Tnum operator()(const Tnum x, const Tnum y) const
    {
      return(x+y);
    };
};

// Tests for func_shift

TEST(FunctionsFuncShiftTest, DefaultConstructIdentity)
{
  func_shift<double, eval_id<double>> fshift;

  EXPECT_EQ(fshift(42.),42.);
}

TEST(FunctionsFuncShiftTest, EvaluateUnaryTarget)
{
  func_shift<double, eval_id<double>> fshift(1., eval_id<double>());

  EXPECT_EQ(fshift(1.), 2.);
}

TEST(FunctionsFuncShiftTest, EvaluateBinaryTarget)
{
  func_shift<double, eval_sum<double>, double> fshift(1., eval_sum<double>());

  EXPECT_EQ(fshift(1., 10.), 12.);
}


// Tests for func_apply

TEST(FunctionsFuncApplyTest, DefaultConstructIdentity)
{
  func_apply<double, eval_id<double>> fapply;

  EXPECT_EQ(fapply(42.), 42.);
}

TEST(FunctionsFuncApplyTest, EvaluateUnaryTarget)
{
  func_apply<double, eval_id<double>> fapply(f_omx<double>, eval_id<double>());

  EXPECT_EQ(fapply(2.), -1.);
}

TEST(FunctionsFuncApplyTest, EvaluateBinaryTarget)
{
  func_apply<double, eval_sum<double>, double> fapply(f_omx<double>, eval_sum<double>());

  EXPECT_EQ(fapply(0.25, 10.), 10.75);
}


// Tests for func_copy_and_log

TEST(FunctionsFuncCopyAndLogTest, DefaultConstruct)
{
  func_copy_and_log<double, eval_sum<double>> fcal;

  EXPECT_DOUBLE_EQ(fcal(2.), 2. + std::log(2.));
}

TEST(FunctionsFuncCopyAndLogTest, Evaluate)
{
  func_copy_and_log<double, eval_sum<double>> fcal{eval_sum<double>()};

  EXPECT_DOUBLE_EQ(fcal(2.), 2. + std::log(2.));
}


// Test for func_plusfunc_omx

TEST(FunctionsFuncPlusFuncOmxTest, DefaultConstruct)
{
  func_plusfunc_omx<double, eval_id<double>> fplus;

  EXPECT_DOUBLE_EQ(fplus(0.25), std::log(0.75)/0.75);
}

TEST(FunctionsFuncPlusFuncOmxTest, EvaluateUnaryTarget)
{
  func_plusfunc_omx<double, eval_id<double>> fplus{eval_id<double>()};

  EXPECT_DOUBLE_EQ(fplus(0.25), std::log(0.75)/0.75);
}

TEST(FunctionsFuncPlusFuncOmxTest, EvaluateBinaryTarget)
{
  func_plusfunc_omx<double, eval_sum<double>, double> fplus{eval_sum<double>()};

  EXPECT_DOUBLE_EQ(fplus(0.25,10.), (std::log(0.75)+10.)/0.75);
}

TEST(FunctionsFuncPlusFuncOmxTest, EvalPlusInt)
{
  // testing eval_plus_int unfortunately only makes sense in conjunction with a
  // wrapped laurent_polynomial class
  func_plusfunc_omx<double, laurent_polynomial<double, double>>
    fplus(laurent_polynomial<double, double>({4.0,5.0,6.0}));

  constexpr double x = 0.4;
  constexpr double lomx = std::log(1.-x);
  EXPECT_DOUBLE_EQ(fplus.eval_plus_int(x),
    -4.*lomx - 2.5*std::pow(lomx,2) - 2.*pow(lomx,3));
}


==> anc/libome/tests/integration_engine_gsl.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <tuple>
#include <cmath>
#include <gtest/gtest.h>
#include <gsl/gsl_errno.h>
#include <gsl/gsl_sf_dilog.h>
#include <ome/integration_engine_gsl.h>

using namespace ome;

TEST(IntegrationEngineGSLTest, UseDirect)
{
  integration_engine_gsl engine;

  double x_min = -2., x_max = 2.;
  double eps_abs = 0.;
  double eps_rel = 1.e-12;
  auto res = engine.integrate(
    [] (double x) { return(x*x); },
    x_min, x_max, eps_abs, eps_rel);

  double ref_val = 16./3.;
  EXPECT_EQ(std::get<0>(res), integration_status::success);
  EXPECT_NEAR(std::get<1>(res), ref_val, ref_val * eps_rel);
  EXPECT_LE(std::get<2>(res), ref_val * eps_rel);
}

TEST(IntegrationEngineGSL, UseThroughInterface)
{
  const integration_engine<double>& engine = integration_engine_gsl();

  double x_min = -2., x_max = 2.;
  double eps_abs = 0.;
  double eps_rel = 1.e-12;
  auto res = engine.integrate(
    [] (double x) { return(x*x); },
    x_min, x_max, eps_abs, eps_rel);

  double ref_val = 16./3.;
  EXPECT_EQ(std::get<0>(res), integration_status::success);
  EXPECT_NEAR(std::get<1>(res), ref_val, ref_val * eps_rel);
  EXPECT_LE(std::get<2>(res), ref_val * eps_rel);
}

TEST(IntegrationEngineGSL, RequestUnreachablePrecision)
{
  integration_engine_gsl engine;

  double x_min = -2., x_max = 2.;
  double eps_abs = 0.;
  double eps_rel = 1.e-17;
  gsl_error_handler_t* handler = gsl_set_error_handler_off();
  auto res = engine.integrate(
    [] (double x) { return(x*x); },
    x_min, x_max, eps_abs, eps_rel);
  gsl_set_error_handler(handler);

  EXPECT_EQ(std::get<0>(res), integration_status::bad_tolerance);
}

TEST(IntegrationEngineGSL, IntegrateDivergence)
{
  integration_engine_gsl engine;

  double x_min = 0., x_max = 1.;
  double eps_abs = 0.;
  double eps_rel = 1.e-12;

  gsl_error_handler_t* handler = gsl_set_error_handler_off();
  auto res = engine.integrate(
    [] (double x) { return(1./x/x); },
    x_min, x_max, eps_abs, eps_rel);
  gsl_set_error_handler(handler);

  EXPECT_EQ(std::get<0>(res), integration_status::divergence_detected);
}

TEST(IntegrationEngineGSL, IntegrateSum)
{
  integration_engine_gsl engine;

  std::vector<std::tuple<std::function<double(double)>, double, double>> integrals{
    std::make_tuple([] (double x) { return(x*x); }, 0., 1.),
    std::make_tuple([] (double x) { return(1./(1.+x)); }, 0., 1.)
  };
  double offset = 3.;
  double eps_abs = 0.;
  double eps_rel = 1.e-10;
  auto res = engine.integrate_sum(integrals, offset, eps_abs, eps_rel);

  double ref_val = 1./3. + std::log(2.) + 3.;
  EXPECT_EQ(std::get<0>(res), integration_status::success);
  EXPECT_NEAR(std::get<1>(res), ref_val, std::abs(ref_val) * eps_rel);
  EXPECT_LE(std::get<2>(res), std::abs(ref_val) * eps_rel);
}

TEST(IntegrationEngineGSL, IntegrateSumPerfectCancellation)
{
  integration_engine_gsl engine;

  std::vector<std::tuple<std::function<double(double)>, double, double>> integrals{
    std::make_tuple([] (double x) { return(x*x); }, 0., 1.),
    std::make_tuple([] (double x) { return(-x*x); }, 0., 1.)
  };
  double offset = 0.;
  double eps_abs = 0.;
  double eps_rel = 1.e-10;
  gsl_error_handler_t* handler = gsl_set_error_handler_off();
  auto res = engine.integrate_sum(integrals, offset, eps_abs, eps_rel);
  gsl_set_error_handler(handler);

  EXPECT_EQ(std::get<0>(res), integration_status::bad_tolerance);
}


==> anc/libome/tests/laurent_polynomial.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <gtest/gtest.h>
#include <vector>
#include <cmath>
#include <ome/laurent_polynomial.h>

using namespace ome;
using poly = laurent_polynomial<double, double>;

TEST(LaurentPolynomialTest, DefaultConstructsZero)
{
  // Default construction for single-variable polynomials
  poly zero;
  EXPECT_EQ(zero(1.),0.)
    << "Default constructed laurent_polynomial doesn't evaluate to zero";

  // Default construction for nested polynomials
  laurent_polynomial<double, poly, double> zero_nested;
  EXPECT_EQ(zero_nested(1.,1.),0.)
    << "Default constructed nested laurent_polynomial doesn't evaluate to zero";
}

TEST(LaurentPolynomialTest, MinPowerConstruction)
{
  // Default minimum power is x^0
  poly default_min_power({1.});
  EXPECT_EQ(default_min_power(2.),1.)
    << "Default min_power is not x^0";

  // Negative minimum power
  poly negative_min_power({1.},-1);
  EXPECT_EQ(negative_min_power(2.),0.5)
    << "Negative min_power doesn't work";

  // Positive minimum power
  poly positive_min_power({1.},1);
  EXPECT_EQ(positive_min_power(2.),2.)
    << "Positive min_power doesn't work";
}

TEST(LaurentPolynomialTest, Evaluation)
{
  // Evaluation of an empty polynomial
  poly empty({},-2);
  EXPECT_EQ(empty(10.),0.)
    << "Evaluation of empty laurent_polynomial doesn't match";

  // Evaluation of a single-variable monomial
  poly mono({42.},2);
  EXPECT_EQ(mono(10.),4200.)
    << "Evaluation of single-variable monomial doesn't match";

  // Evaluation for single-variable polynomial
  // x+2*x^2+3*x^3+4*x^4
  // evaluated for x=10
  poly eval({1.,2.,3.,4.},1);
  EXPECT_DOUBLE_EQ(eval(10.),43210.)
    << "Evaluation of single-variable laurent_polynomial does not match";

  // Evaluation for nested polynomial
  // (1+y+y^2)/x + (-1/2/y + 2 + 3*y) + (4+y-y^2)*x
  // Evaluated for x=10,y=2
  laurent_polynomial<double, poly, double> eval_nested({
    poly({1.,1.,1.}),
    poly({-0.5,2.,3.},-1),
    poly({4.,1.,-1.})
  },-1);
  EXPECT_DOUBLE_EQ(eval_nested(10.,2.),28.45)
    << "Evaluation of nested laurent_polynomial does not match";
}

TEST(LaurentPolynomialTest, EvaluationWithPrecomputedMonomials)
{
  poly eval({1.,2.,3.,4.});
  std::vector<double> monomials({1000.,100.,10.,1.});

  EXPECT_DOUBLE_EQ(eval.eval_subst(monomials),1234.)
    << "Evaluation of single-variable polynomail with precomputed monomials does not match";

  std::vector<double> monomials2({1000.,1.});
  laurent_polynomial<double, poly, double> eval_nested({
    poly({3.,2.,1.}),
    poly({6.,5.,4.})
  });
  EXPECT_DOUBLE_EQ(eval_nested.eval_subst(monomials2,10.),123456.)
    << "Evaluation of nested laurent_polynomial with precomputed monomials does not match";
}

TEST(LaurentPolynomialTest, MinMaxPower)
{
  poly p({1.,2.,3.,4.,5.,6.},-2);

  // Query min power
  EXPECT_EQ(p.min_power(),-2)
    << "Minimum power doesn't match";

  // Query max power
  EXPECT_EQ(p.max_power(),3)
    << "Maximum power doesn't match";
}

TEST(LaurentPolynomialTest, MinMaxPowerOnEmpty)
{
  poly empty({},-5);

  // Query min power of empty polynomial
  EXPECT_EQ(empty.min_power(),-5)
    << "Minimum power of empty polynomial doesn't match";

  // Query max power of empty polynomial
  EXPECT_EQ(empty.max_power(),-6)
    << "Maximum power of empty polynomial doesn't match";
}

TEST(LaurentPolynomialTest, ElementAccess)
{
  poly p({1.,2.,3.,4.,5.,6.},-2);

  // Access too small power
  {
    SCOPED_TRACE("Coefficients before min_power do not match");
    EXPECT_EQ(p[-4], 0.);
    EXPECT_EQ(p[-3], 0.);
  }

  // Access first element
  EXPECT_EQ(p[-2], 1.)
    << "First element doesn't match";

  // Access middle element
  {
    SCOPED_TRACE("Middle elements do not match");
    EXPECT_EQ(p[-1], 2.);
    EXPECT_EQ(p[0], 3.);
    EXPECT_EQ(p[1], 4.);
    EXPECT_EQ(p[2], 5.);
  }

  // Access last element
  EXPECT_EQ(p[3], 6.)
    << "Last element doesn't match";

  // Access too large power
  {
    SCOPED_TRACE("Coefficients beyond max_power do not match");
    EXPECT_EQ(p[4], 0.);
    EXPECT_EQ(p[5], 0.);
  }
}

TEST(LauretPolynomialTest, ElementAccessOnNested)
{
  laurent_polynomial<double, poly, double> p_nested({
    poly({1.,1.,1.}),
    poly({-0.5,2.,3.},-1),
    poly({4.,1.,1.})
  },-1);

  SCOPED_TRACE("Element access on nested polynomial");

  // Below min_power
  EXPECT_EQ(p_nested[-2](10.),0.)
    << "Access below min_power doesn't match";

  // Access first element
  EXPECT_EQ(p_nested[-1](10.),111.)
    << "First element doesn't match";

  // Access last element
  EXPECT_EQ(p_nested[1](10.),114.)
    << "Last element doesn't match";

  // Above max_power
  EXPECT_EQ(p_nested[2](10.),0.)
    << "Access beyond max_power doesn't match";
}

TEST(LaurentPolynomialTest, Truncation)
{
  poly p({1.,2.,3.,4.},-2);

  auto p_trunc_m3 = p.truncate(-3);
  EXPECT_EQ(p_trunc_m3(10.),0.)
    << "Truncate below min_power doesn't match";

  auto p_trunc_m2 = p.truncate(-2);
  EXPECT_DOUBLE_EQ(p_trunc_m2(10.),0.01)
    << "Truncate at min_power doesn't match";

  auto p_trunc_m1 = p.truncate(-1);
  EXPECT_DOUBLE_EQ(p_trunc_m1(10.),0.21)
    << "Truncate at min_power+1 doesn't match";

  auto p_trunc_0 = p.truncate(0);
  EXPECT_DOUBLE_EQ(p_trunc_0(10.),3.21)
    << "Truncate at min_power+2 doesn't match";

  auto p_trunc_1 = p.truncate(1);
  EXPECT_DOUBLE_EQ(p_trunc_1(10.),p(10.))
    << "Truncate at max_power doesn't match";

  auto p_trunc_2 = p.truncate(2);
  EXPECT_DOUBLE_EQ(p_trunc_2(10.),p(10.))
    << "Truncate at max_power+1 doesn't match";
}


class eval_plus_int_haver
{
  public:
    eval_plus_int_haver(double value)
      : value_(value) {};

    double eval_plus_int(double x) const
    {
      return(value_/x);
    };

  private:
    double value_;
};

TEST(LaurentPolynomialTest, EvalPlusInt)
{
  using epih = eval_plus_int_haver;
  using poly_epih = laurent_polynomial<double, epih, double>;

  laurent_polynomial<double, poly_epih, double, double>
    p({poly_epih({epih(1.), epih(2.), epih(3.)}),
       poly_epih({epih(4.), epih(5.), epih(6.)})});

  constexpr double x = 10000., y = 10., z = 8.;
  constexpr double ref_val
    =  (1./z + 2./z * y + 3./z * y*y)
      +(4./z + 5./z * y + 6./z * y*y)*x;
  EXPECT_DOUBLE_EQ(p.eval_plus_int(x,y,z), ref_val);
}


==> anc/libome/tests/mellin.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <cmath>
#include <functional>
#include <gsl/gsl_sf_dilog.h>
#include <gtest/gtest.h>
#include <ome/rpd_distribution.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>

#define EXPECT_INT_RESULT(res, ref_val, eps_rel) \
  EXPECT_EQ(std::get<0>(res), integration_status::success); \
  EXPECT_NEAR(std::get<1>(res), ref_val, std::abs(ref_val) * eps_rel); \
  EXPECT_LE(std::get<2>(res), std::abs(ref_val) * eps_rel);


using namespace ome;

// Implementation of alternating harmonic sum S_{-1}(n) for reference values
double Sm1(int n)
{
  double res = 0.;

  for(int i = 1; i <= n; ++i)
  {
    res += (i%2 == 0 ? 1. : -1.)/static_cast<double>(i);
  }

  return(res);
}

// Implementation of nested harmonic sum S_{1,1}(n) for reference values
double S11(int n)
{
  double res = 0.;

  for(int i = 1; i <= n; ++i)
  {
    for(int j = 1; j <= i; ++j)
    {
      res += 1./static_cast<double>(i*j);
    }
  }

  return(res);
}

// Example for the regular part
class mellin_example_reg
{
  public:
    double operator()(double x) const
    {
      return(1./(1+x));
    };

    double operator()(double a, double x) const
    {
      return(a*operator()(x));
    };

    static
    double mellin_mom(int n)
    {
      // Regular part transforms to:
      // (-1)^(n-1)*(ln2 + S[-1,n-1])
      int nm1 = n-1;

      return((nm1%2==0 ? 1. : -1)*(std::log(2.) + Sm1(nm1)));
    };

    static
    double mellin_mom(double a, int n)
    {
      return(a * mellin_mom(n));
    };
};

// Example for the plus part
class mellin_example_plus
{
  public:
    double operator()(double x) const
    {
      return(-std::log(1.-x)/(1.-x));
    };

    double operator()(double a, double x) const
    {
      return(a * operator()(x));
    };

    static
    double mellin_mom(int n)
    {
      // Plus part transforms to:
      // -S[1,1,n-1]
      return(-S11(n-1));
    };
    
    static
    double mellin_mom(double a, int n)
    {
      return(a * mellin_mom(n));
    };
};

// Version of the plus part with explicit eval_plus_int
class mellin_example_plus_epi : public mellin_example_plus
{
  public:
    using has_eval_plus_int = std::true_type;

    double eval_plus_int(double x) const
    {
      return(0.5*std::pow(std::log(1-x),2));
    };
};

class mellin_example_plus_epi2 : public mellin_example_plus
{
  public:
    using has_eval_plus_int = std::true_type;

    double eval_plus_int(double a, double x) const
    {
      return(a * 0.5*std::pow(std::log(1-x),2));
    };
};

class mellin_example_delta
{
  public:
    static constexpr double value = 42.;

    double operator()(double a) const
    {
      return(a * value);
    };

    static
    double mellin_mom(int n)
    {
      // Delta part transforms to:
      // 42
      return(value);
    };

    static
    double mellin_mom(double a, int n)
    {
      return(a * mellin_mom(n));
    };
};

using rpd_distribution_unary = rpd_distribution<mellin_example_reg,
      mellin_example_plus, double>;
using rpd_distribution_binary = rpd_distribution<mellin_example_reg,
      mellin_example_plus, mellin_example_delta>;

using rpd_distribution_unary_epi = rpd_distribution<mellin_example_reg,
      mellin_example_plus_epi, double>;
using rpd_distribution_binary_epi = rpd_distribution<mellin_example_reg,
      mellin_example_plus_epi, mellin_example_delta>;

using rpd_distribution_unary_epi2 = rpd_distribution<mellin_example_reg,
      mellin_example_plus_epi2, double>;
using rpd_distribution_binary_epi2 = rpd_distribution<mellin_example_reg,
      mellin_example_plus_epi2, mellin_example_delta>;

// Test cases for mellin_moment

class MellinMomentTest : public testing::Test
{
  protected:
    integration_engine_gsl engine;

    double eps_abs = 0.;
    double eps_rel = 1.e-12;
    double a = 23.;
};

TEST_F(MellinMomentTest, IntegrateWithAll)
{
  mellin_moment<double> mom(
    mellin_example_reg(),
    mellin_example_plus(),
    mellin_example_delta::value,
    engine
  );

  for(int n = 1; n <= 10; ++n)
  {
    double ref_val = mellin_example_reg::mellin_mom(n)
      +mellin_example_plus::mellin_mom(n)
      +mellin_example_delta::mellin_mom(n);
    auto res = mom.integrate(n, eps_abs, eps_rel);

    EXPECT_INT_RESULT(res, ref_val, eps_rel);
  }
}

TEST_F(MellinMomentTest, IntegrateWithOnlyReg)
{
  mellin_moment<double> mom(
    mellin_example_reg(),
    std::nullopt,
    std::nullopt,
    engine
  );

  for(int n = 1; n <= 10; ++n)
  {
    double ref_val = mellin_example_reg::mellin_mom(n);
    auto res = mom.integrate(n, eps_abs, eps_rel);

    EXPECT_INT_RESULT(res, ref_val, eps_rel);
  }
}

TEST_F(MellinMomentTest, IntegrateWithOnlyPlus)
{
  mellin_moment<double> mom(
    std::nullopt,
    mellin_example_plus(),
    std::nullopt,
    engine
  );

  for(int n = 1; n <= 10; ++n)
  {
    double ref_val = mellin_example_plus::mellin_mom(n);
    auto res = mom.integrate(n, eps_abs, eps_rel);

    EXPECT_INT_RESULT(res, ref_val, eps_rel);
  }
}

TEST_F(MellinMomentTest, IntegrateWithOnlyDelta)
{
  mellin_moment<double> mom(
    std::nullopt,
    std::nullopt,
    mellin_example_delta::value,
    engine
  );

  for(int n = 1; n <= 10; ++n)
  {
    double ref_val = mellin_example_delta::mellin_mom(n);
    auto res = mom.integrate(n, eps_abs, eps_rel);

    EXPECT_INT_RESULT(res, ref_val, eps_rel);
  }
}

TEST_F(MellinMomentTest, MakeMellinMomentUnaryWithAll)
{
  rpd_distribution_unary rpd(
    std::make_optional(mellin_example_reg()),
    std::make_optional(mellin_example_plus()),
    std::make_optional(mellin_example_delta::value)
  );
  auto mom = make_mellin_moment(rpd, engine);

  double ref_val = mellin_example_reg::mellin_mom(2)
    +mellin_example_plus::mellin_mom(2)
    +mellin_example_delta::mellin_mom(2);

  auto res = mom.integrate(2, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinMomentTest, MakeMellinMomentUnaryWithOnlyReg)
{
  rpd_distribution_unary rpd(
    std::make_optional(mellin_example_reg()),
    std::nullopt,
    std::nullopt
  );
  auto mom = make_mellin_moment(rpd, engine);

  double ref_val = mellin_example_reg::mellin_mom(2);

  auto res = mom.integrate(2, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinMomentTest, MakeMellinMomentUnaryWithOnlyPlus)
{
  rpd_distribution_unary rpd(
    std::nullopt,
    std::make_optional(mellin_example_plus()),
    std::nullopt
  );
  auto mom = make_mellin_moment(rpd, engine);

  double ref_val = mellin_example_plus::mellin_mom(2);

  auto res = mom.integrate(2, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinMomentTest, MakeMellinMomentUnaryWithOnlyDelta)
{
  rpd_distribution_unary rpd(
    std::nullopt,
    std::nullopt,
    std::make_optional(mellin_example_delta::value)
  );
  auto mom = make_mellin_moment(rpd, engine);

  double ref_val = mellin_example_delta::mellin_mom(2);

  auto res = mom.integrate(2, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinMomentTest, MakeMellinMomentBinaryWithAll)
{
  rpd_distribution_binary rpd(
    std::make_optional(mellin_example_reg()),
    std::make_optional(mellin_example_plus()),
    std::make_optional(mellin_example_delta())
  );
  auto mom = make_mellin_moment(rpd, engine, a);

  double ref_val = mellin_example_reg::mellin_mom(a, 2)
    +mellin_example_plus::mellin_mom(a, 2)
    +mellin_example_delta::mellin_mom(a, 2);

  auto res = mom.integrate(2, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinMomentTest, MakeMellinMomentBinaryWithOnlyReg)
{
  rpd_distribution_binary rpd(
    std::make_optional(mellin_example_reg()),
    std::nullopt,
    std::nullopt
  );
  auto mom = make_mellin_moment(rpd, engine, a);

  double ref_val = mellin_example_reg::mellin_mom(a, 2);

  auto res = mom.integrate(2, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinMomentTest, MakeMellinMomentBinaryWithOnlyPlus)
{
  rpd_distribution_binary rpd(
    std::nullopt,
    std::make_optional(mellin_example_plus()),
    std::nullopt
  );
  auto mom = make_mellin_moment(rpd, engine, a);

  double ref_val = mellin_example_plus::mellin_mom(a, 2);

  auto res = mom.integrate(2, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinMomentTest, MakeMellinMomentBinaryWithOnlyDelta)
{
  rpd_distribution_binary rpd(
    std::nullopt,
    std::nullopt,
    std::make_optional(mellin_example_delta())
  );
  auto mom = make_mellin_moment(rpd, engine, a);

  double ref_val = mellin_example_delta::mellin_mom(a, 2);

  auto res = mom.integrate(2, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}


// Example test function for convolution
double testfunc_example(double x)
{
  return(1./(1.+x));
}

class mellin_example_conv
{
  public:
    // Mellin convolution of regular part with test function examples
    static
    double res_reg_testfunc(double x)
    {
      // Mellin convolution of reg_example (x) testfunc_example
      // = M^{-1}[M[1/(1+x)] * M[1/(1+x)]]
      return(std::log(4.*x/((1.+x)*(1.+x)))/(x-1.));
    };

    static
    double res_reg_testfunc(double a, double x)
    {
      return(a * res_reg_testfunc(x));
    };

    // Mellin convolution of plus part with test function examples
    static
    double res_plus_testfunc(double x)
    {
      // Mellin convolution of [plus_example]_+ (x) testfunc_example
      // = M^{-1}[M[(1/(-log(1-x)/(1-x))_+] * M[1/(1+x)]]
      double z2 = gsl_sf_dilog(1);
      double ln2 = std::log(2);
      double ln_x = std::log(x);
      double ln_omx = std::log(1.-x);
      double ln_opx = std::log(1.+x);
      double li2_x = gsl_sf_dilog(x);
      double li2_mx = gsl_sf_dilog(-x);
      double li2_opxh = gsl_sf_dilog((1.+x)*0.5);

      return((0.5*(ln2*ln2 + z2 - ln_omx*ln_omx - ln_opx*ln_opx)
             + li2_mx + li2_opxh - li2_x + ln_opx*ln_x)/(1.+x));
    };

    static
    double res_plus_testfunc(double a, double x)
    {
      return(a * res_plus_testfunc(x));
    };

    // Mellin convolution of delta part with test function examples
    static
    double res_delta_testfunc(double x)
    {
      // Mellin convolution of \delta(1-x)*delta_example (x) testfunc_example
      // = M^{-1}[M[42 \delta(1-x)] * M[1/(1+x)]]
      return(mellin_example_delta::value/(1.+x));
    };

    static    
    double res_delta_testfunc(double a, double x)
    {
      return(a * res_delta_testfunc(x));
    };

    // Mellin convolution of regular, plus and delta part with test function
    // examples
    static
    double res_rpd_testfunc(double x)
    {
      return(res_reg_testfunc(x) + res_plus_testfunc(x) + res_delta_testfunc(x));
    };

    static
    double res_rpd_testfunc(double a, double x)
    {
      return(a * res_rpd_testfunc(x));
    };
};


// Test cases for mellin_convolution

class MellinConvolutionTest : public testing::Test
{
  protected:
    double eps_abs = 0.0;
    double eps_rel = 1.e-12;
    double x = 0.7;
    double a = 23.;

    integration_engine_gsl engine;
};

TEST_F(MellinConvolutionTest, IntegrateWithAllWithoutExplicitExtraPlusInt)
{
  mellin_convolution<double> conv(
    mellin_example_reg(),
    mellin_example_plus(),
    std::nullopt,
    mellin_example_delta::value,
    testfunc_example,
    engine
  );

  double ref_val = mellin_example_conv::res_rpd_testfunc(x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, IntegrateWithAllWithExplicitExtraPlusInt)
{
  mellin_convolution<double> conv(
    mellin_example_reg(),
    mellin_example_plus_epi(),
    std::bind(&mellin_example_plus_epi::eval_plus_int,
      mellin_example_plus_epi(), std::placeholders::_1),
    mellin_example_delta::value,
    testfunc_example,
    engine
  );

  double ref_val = mellin_example_conv::res_rpd_testfunc(x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, IntegrateWithOnlyReg)
{
  mellin_convolution<double> conv(
    mellin_example_reg(),
    std::nullopt,
    std::nullopt,
    std::nullopt,
    testfunc_example,
    engine
  );

  double ref_val = mellin_example_conv::res_reg_testfunc(x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, IntegrateWithOnlyPlusWithoutExplicitExtraPlusInt)
{
  mellin_convolution<double> conv(
    std::nullopt,
    mellin_example_plus(),
    std::nullopt,
    std::nullopt,
    testfunc_example,
    engine
  );

  double ref_val = mellin_example_conv::res_plus_testfunc(x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_EQ(std::get<0>(res), integration_status::success);
  EXPECT_NEAR(std::get<1>(res), ref_val, std::abs(ref_val) * eps_rel);
  EXPECT_LE(std::get<2>(res), std::abs(ref_val) * eps_rel);
}

TEST_F(MellinConvolutionTest, IntegrateWithOnlyPlusWithExplicitExtraPlusInt)
{
  mellin_convolution<double> conv(
    std::nullopt,
    mellin_example_plus_epi(),
    std::bind(&mellin_example_plus_epi::eval_plus_int,
      mellin_example_plus_epi(), std::placeholders::_1),
    std::nullopt,
    testfunc_example,
    engine
  );

  double ref_val = mellin_example_conv::res_plus_testfunc(x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, IntegrateWithOnlyDelta)
{
  mellin_convolution<double> conv(
    std::nullopt,
    std::nullopt,
    std::nullopt,
    mellin_example_delta::value,
    testfunc_example,
    engine
  );

  double ref_val = mellin_example_conv::res_delta_testfunc(x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}


TEST_F(MellinConvolutionTest, MakeMellinConvolutionUnaryWithAllWithoutExplicitExtraPlusInt)
{
  rpd_distribution_unary rpd(
    std::make_optional(mellin_example_reg()),
    std::make_optional(mellin_example_plus()),
    std::make_optional(mellin_example_delta::value)
  );
  auto conv = make_mellin_convolution(rpd, std::function(testfunc_example), engine);

  double ref_val = mellin_example_conv::res_rpd_testfunc(x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, MakeMellinConvolutionUnaryWithAllWithExplicitExtraPlusInt)
{
  rpd_distribution_unary_epi rpd(
    std::make_optional(mellin_example_reg()),
    std::make_optional(mellin_example_plus_epi()),
    std::make_optional(mellin_example_delta::value)
  );
  auto conv = make_mellin_convolution(rpd, std::function(testfunc_example), engine);

  double ref_val = mellin_example_conv::res_rpd_testfunc(x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, MakeMellinConvolutionUnaryWithOnlyReg)
{
  rpd_distribution_unary rpd(
    std::make_optional(mellin_example_reg()),
    std::nullopt,
    std::nullopt
  );
  auto conv = make_mellin_convolution(rpd, std::function(testfunc_example), engine);

  double ref_val = mellin_example_conv::res_reg_testfunc(x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, MakeMellinConvolutionUnaryWithOnlyPlusWithoutExplicitExtraPlusInt)
{
  rpd_distribution_unary rpd(
    std::nullopt,
    std::make_optional(mellin_example_plus()),
    std::nullopt
  );
  auto conv = make_mellin_convolution(rpd, std::function(testfunc_example), engine);

  double ref_val = mellin_example_conv::res_plus_testfunc(x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, MakeMellinConvolutionUnaryWithOnlyDelta)
{
  rpd_distribution_unary rpd(
    std::nullopt,
    std::nullopt,
    std::make_optional(mellin_example_delta::value)
  );
  auto conv = make_mellin_convolution(rpd, std::function(testfunc_example), engine);

  double ref_val = mellin_example_conv::res_delta_testfunc(x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, MakeMellinConvolutionBinaryWithAllWithoutExplicitExtraPlusInt)
{
  rpd_distribution_binary rpd(
    std::make_optional(mellin_example_reg()),
    std::make_optional(mellin_example_plus()),
    std::make_optional(mellin_example_delta())
  );
  auto conv = make_mellin_convolution(rpd, std::function(testfunc_example), engine, a);

  double ref_val = mellin_example_conv::res_rpd_testfunc(a, x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, MakeMellinConvolutionBinaryWithAllWithExplicitExtraPlusInt)
{
  rpd_distribution_binary_epi2 rpd(
    std::make_optional(mellin_example_reg()),
    std::make_optional(mellin_example_plus_epi2()),
    std::make_optional(mellin_example_delta())
  );
  auto conv = make_mellin_convolution(rpd, std::function(testfunc_example), engine, a);

  double ref_val = mellin_example_conv::res_rpd_testfunc(a, x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, MakeMellinConvolutionBinaryWithOnlyReg)
{
  rpd_distribution_binary rpd(
    std::make_optional(mellin_example_reg()),
    std::nullopt,
    std::nullopt
  );
  auto conv = make_mellin_convolution(rpd, std::function(testfunc_example), engine, a);

  double ref_val = mellin_example_conv::res_reg_testfunc(a, x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, MakeMellinConvolutionBinaryWithOnlyPlusWithoutExplicitExtraPlusInt)
{
  rpd_distribution_binary rpd(
    std::nullopt,
    std::make_optional(mellin_example_plus()),
    std::nullopt
  );
  auto conv = make_mellin_convolution(rpd, std::function(testfunc_example), engine, a);

  double ref_val = mellin_example_conv::res_plus_testfunc(a, x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, MakeMellinConvolutionBinaryWithOnlyPlusWithExplicitExtraPlusInt)
{
  rpd_distribution_binary_epi2 rpd(
    std::nullopt,
    std::make_optional(mellin_example_plus_epi2()),
    std::nullopt
  );
  auto conv = make_mellin_convolution(rpd, std::function(testfunc_example), engine, a);

  double ref_val = mellin_example_conv::res_plus_testfunc(a, x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}

TEST_F(MellinConvolutionTest, MakeMellinConvolutionBinaryWithOnlyDelta)
{
  rpd_distribution_binary rpd(
    std::nullopt,
    std::nullopt,
    std::make_optional(mellin_example_delta())
  );
  auto conv = make_mellin_convolution(rpd, std::function(testfunc_example), engine, a);

  double ref_val = mellin_example_conv::res_delta_testfunc(a, x);

  auto res = conv.integrate(x, eps_abs, eps_rel);

  EXPECT_INT_RESULT(res, ref_val, eps_rel);
}


==> anc/libome/tests/piecewise.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <gtest/gtest.h>
#include <ome/piecewise.h>

using namespace ome;

template<typename Tnum>
class eval_id
{
  public:
    Tnum operator()(const Tnum x) const
    {
      return(x);
    };
};

template<typename Tnum>
class eval_shifted
{
  public:
    explicit
    eval_shifted(Tnum shift)
      : shift_(shift) {};

    Tnum operator()(const Tnum x) const
    {
      return(x+shift_);
    };

  private:
    Tnum shift_;
};


TEST(PiecewiseTest, DefaultConstruction)
{
  piecewise<double, eval_id<double>> pw;

  EXPECT_EQ(pw(1.),1.);
}

TEST(PiecewiseTest, InvalidConstructionThrows)
{
  using eid = eval_id<double>;
  using pw_type = piecewise<double, eid>;

  EXPECT_THROW(pw_type pw({},{}), inconsistent_piecewise)
    << "Inconsistency (empty pieces list) not detected";

  EXPECT_THROW(pw_type pw({0.},{eid(),eid(),eid()}), inconsistent_piecewise)
    << "Inconsistency (mismatch between # boundaries & # pieces) not detected";
  
  EXPECT_THROW(pw_type pw({0.,10.,20.},{eid(),eid(),eid()}), inconsistent_piecewise)
    << "Inconsistency (mismatch between # boundaries & # pieces) not detected";

  EXPECT_THROW(pw_type pw({0.,10.,20.},{eid()}), inconsistent_piecewise)
    << "Inconsistency (mismatch between # boundaries & # pieces) not detected";

  EXPECT_THROW(pw_type pw({1.,0.},{eid(),eid(),eid()}), inconsistent_piecewise)
    << "Inconsistency (unordered boundaries) not detected";
}

TEST(PiecewiseTest, EvaluateOnSingleInterval)
{
  piecewise<double, eval_shifted<double>> pw({},{eval_shifted(1.)});

  EXPECT_DOUBLE_EQ(pw(-10.),-9.);
  EXPECT_DOUBLE_EQ(pw(-1.),0.);
  EXPECT_DOUBLE_EQ(pw(0.),1.);
  EXPECT_DOUBLE_EQ(pw(1.),2.);
  EXPECT_DOUBLE_EQ(pw(10.),11.);
}

TEST(PiecewiseTest, EvaluateOnTwoIntervals)
{
  piecewise<double, eval_shifted<double>> pw({0.},{eval_shifted(-10.),eval_shifted(10.)});

  EXPECT_DOUBLE_EQ(pw(-10.),-20.);
  EXPECT_DOUBLE_EQ(pw(-1.),-11.);
  EXPECT_DOUBLE_EQ(pw(0.),10.);
  EXPECT_DOUBLE_EQ(pw(1.),11.);
  EXPECT_DOUBLE_EQ(pw(10.),20.);
}

TEST(PiecewiseTest, EvaluateOnThreeIntervals)
{
  piecewise<double, eval_shifted<double>>
    pw({-5.,5.},{eval_shifted(-10.),eval_shifted(0.),eval_shifted(10.)});

  EXPECT_DOUBLE_EQ(pw(-10.),-20.);
  EXPECT_DOUBLE_EQ(pw(-5.),-5);
  EXPECT_DOUBLE_EQ(pw(-1.),-1.);
  EXPECT_DOUBLE_EQ(pw(0.),0.);
  EXPECT_DOUBLE_EQ(pw(1.),1.);
  EXPECT_DOUBLE_EQ(pw(5.),15.);
  EXPECT_DOUBLE_EQ(pw(10.),20.);
}


==> anc/libome/tests/polAQg.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/polAQg.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(polAQgXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAQg_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -40651.0480198341236973719714047;
    errBound = 40651.0480198341236973719714047 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -41471.8204206167248654495347957;
    errBound = 41471.8204206167248654495347957 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -37600.7869156532349703280419558;
    errBound = 37600.7869156532349703280419558 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -31293.4282619730105093551797204;
    errBound = 31293.4282619730105093551797204 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -24190.6539790880121121693432289;
    errBound = 24190.6539790880121121693432289 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -17403.6860980893429239287162684;
    errBound = 17403.6860980893429239287162684 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -11598.9405255505529380667091439;
    errBound = 11598.9405255505529380667091439 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -7082.8994955168171096242374714;
    errBound = 7082.8994955168171096242374714 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -3886.95073088169778503145260141;
    errBound = 3886.95073088169778503145260141 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = -1852.09612412182715943170971072;
    errBound = 1852.09612412182715943170971072 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = -713.123159974766489161034777255;
    errBound = 713.123159974766489161034777255 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -180.533813509245094970604962079;
    errBound = 180.533813509245094970604962079 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -13.4207613794804493630949646136;
    errBound = 13.4207613794804493630949646136 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -58.3680183989056710610646077198;
    errBound = 58.3680183989056710610646077198 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 379.725627427044366602252604329;
    errBound = 379.725627427044366602252604329 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 460.55490862080132843760770475;
    errBound = 460.55490862080132843760770475 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 416.938369865732367015553789973;
    errBound = 416.938369865732367015553789973 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 307.157639746335080222046357354;
    errBound = 307.157639746335080222046357354 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 171.964306111688153407016699828;
    errBound = 171.964306111688153407016699828 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 29.0106836770145756359667744066;
    errBound = 29.0106836770145756359667744066 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -140.30018795667430366415419705;
    errBound = 140.30018795667430366415419705 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -407.281094377249157794858419049;
    errBound = 407.281094377249157794858419049 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -913.428261759586287647281260091;
    errBound = 913.428261759586287647281260091 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -1888.13663000932301864049042185;
    errBound = 1888.13663000932301864049042185 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -3666.46757177140560627865095349;
    errBound = 3666.46757177140560627865095349 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -6706.92598807459477001812417781;
    errBound = 6706.92598807459477001812417781 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -11609.2386340612418901950914271;
    errBound = 11609.2386340612418901950914271 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -19132.1324333927122887534808086;
    errBound = 19132.1324333927122887534808086 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAQgXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAQg_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -21708.7825510519154726743582026;
    errBound = 21708.7825510519154726743582026 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -40851.0059887552659186014263776;
    errBound = 40851.0059887552659186014263776 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -39051.0739001223026782714104383;
    errBound = 39051.0739001223026782714104383 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -28665.1901524030737694709637648;
    errBound = 28665.1901524030737694709637648 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -17186.1872066508824547300457091;
    errBound = 17186.1872066508824547300457091 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -8316.57979705564308746077942461;
    errBound = 8316.57979705564308746077942461 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -3041.44924172939047206329879733;
    errBound = 3041.44924172939047206329879733 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = -699.705578367939114569993801423;
    errBound = 699.705578367939114569993801423 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -38.4229269205927832904105918395;
    errBound = 38.4229269205927832904105918395 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -41.3236367219493127452868411549;
    errBound = 41.3236367219493127452868411549 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -101.158051805773854972284151978;
    errBound = 101.158051805773854972284151978 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -139.160104604561259132854292399;
    errBound = 139.160104604561259132854292399 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -160.703960183129106485406370383;
    errBound = 160.703960183129106485406370383 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -170.056596512741042629185082107;
    errBound = 170.056596512741042629185082107 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -169.911194307055003456016573361;
    errBound = 169.911194307055003456016573361 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -162.015778572384455974001065923;
    errBound = 162.015778572384455974001065923 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -147.53422673010897871899639903;
    errBound = 147.53422673010897871899639903 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -127.24096303566441810720119726;
    errBound = 127.24096303566441810720119726 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -101.627687211753577043583465207;
    errBound = 101.627687211753577043583465207 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -70.9605394319641577816455634374;
    errBound = 70.9605394319641577816455634374 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -35.3055379051012492068668894908;
    errBound = 35.3055379051012492068668894908 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 5.47071505920533851962852550195;
    errBound = 5.47071505920533851962852550195 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 51.7252917307341931304116130636;
    errBound = 51.7252917307341931304116130636 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 104.095587910077569648000070387;
    errBound = 104.095587910077569648000070387 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 163.60570694385662057965999417;
    errBound = 163.60570694385662057965999417 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 231.851370054606330379050875246;
    errBound = 231.851370054606330379050875246 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 311.245129901422356904646887611;
    errBound = 311.245129901422356904646887611 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 404.083523760977497379235968401;
    errBound = 404.083523760977497379235968401 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 456.93443873983794977652333914;
    errBound = 456.93443873983794977652333914 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 309.338836551054913353309117766;
    errBound = 309.338836551054913353309117766 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 81.0304302457009211747902191841;
    errBound = 81.0304302457009211747902191841 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -206.342177032883330361094398683;
    errBound = 206.342177032883330361094398683 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -889.950435241849837587483415461;
    errBound = 889.950435241849837587483415461 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -2882.51533174194653897442127092;
    errBound = 2882.51533174194653897442127092 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -7896.37936992379969610309800945;
    errBound = 7896.37936992379969610309800945 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -18668.2181475539241458037250125;
    errBound = 18668.2181475539241458037250125 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -39183.7854646474923900045776552;
    errBound = 39183.7854646474923900045776552 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAQgXspace,TruncAs1PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAQg_reg.truncate(1);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -2.49999999534338712692260742188;
    errBound = 2.49999999534338712692260742188 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -2.4999999813735485076904296875;
    errBound = 2.4999999813735485076904296875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -2.49999992549419403076171875;
    errBound = 2.49999992549419403076171875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -2.499999701976776123046875;
    errBound = 2.499999701976776123046875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -2.4999988079071044921875;
    errBound = 2.4999988079071044921875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -2.49999523162841796875;
    errBound = 2.49999523162841796875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -2.499980926513671875;
    errBound = 2.499980926513671875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -2.4999237060546875;
    errBound = 2.4999237060546875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -2.49969482421875;
    errBound = 2.49969482421875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = -2.498779296875;
    errBound = 2.498779296875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = -2.4951171875;
    errBound = 2.4951171875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -2.48046875;
    errBound = 2.48046875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -2.421875;
    errBound = 2.421875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -2.1875;
    errBound = 2.1875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 2.1875;
    errBound = 2.1875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 2.421875;
    errBound = 2.421875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 2.48046875;
    errBound = 2.48046875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 2.4951171875;
    errBound = 2.4951171875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 2.498779296875;
    errBound = 2.498779296875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 2.49969482421875;
    errBound = 2.49969482421875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 2.4999237060546875;
    errBound = 2.4999237060546875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 2.499980926513671875;
    errBound = 2.499980926513671875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 2.49999523162841796875;
    errBound = 2.49999523162841796875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 2.4999988079071044921875;
    errBound = 2.4999988079071044921875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 2.499999701976776123046875;
    errBound = 2.499999701976776123046875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 2.49999992549419403076171875;
    errBound = 2.49999992549419403076171875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 2.4999999813735485076904296875;
    errBound = 2.4999999813735485076904296875 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 2.49999999534338712692260742188;
    errBound = 2.49999999534338712692260742188 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAQgXspace,TruncAs1NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAQg_reg.truncate(1);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -2.4999999995;
    errBound = 2.4999999995 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -2.499999995;
    errBound = 2.499999995 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -2.49999995;
    errBound = 2.49999995 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -2.4999995;
    errBound = 2.4999995 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -2.499995;
    errBound = 2.499995 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -2.49995;
    errBound = 2.49995 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -2.4995;
    errBound = 2.4995 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = -2.495;
    errBound = 2.495 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -2.45;
    errBound = 2.45 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -2.25;
    errBound = 2.25 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -2.;
    errBound = 2. * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -1.75;
    errBound = 1.75 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -1.5;
    errBound = 1.5 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -1.25;
    errBound = 1.25 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -1.;
    errBound = 1. * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -0.75;
    errBound = 0.75 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -0.5;
    errBound = 0.5 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -0.25;
    errBound = 0.25 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 0;
    errBound = 0 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 0.25;
    errBound = 0.25 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 0.5;
    errBound = 0.5 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 0.75;
    errBound = 0.75 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 1.;
    errBound = 1. * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 1.25;
    errBound = 1.25 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 1.5;
    errBound = 1.5 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 1.75;
    errBound = 1.75 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 2.;
    errBound = 2. * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 2.25;
    errBound = 2.25 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 2.45;
    errBound = 2.45 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 2.495;
    errBound = 2.495 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 2.4995;
    errBound = 2.4995 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 2.49995;
    errBound = 2.49995 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 2.499995;
    errBound = 2.499995 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 2.4999995;
    errBound = 2.4999995 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 2.49999995;
    errBound = 2.49999995 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 2.499999995;
    errBound = 2.499999995 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 2.4999999995;
    errBound = 2.4999999995 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs1NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAQgXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAQg_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -268.577319978029352221066082097;
    errBound = 268.577319978029352221066082097 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -277.380668339246718151156700838;
    errBound = 277.380668339246718151156700838 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -272.572891559139625438049264763;
    errBound = 272.572891559139625438049264763 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -256.596175509571716737199503766;
    errBound = 256.596175509571716737199503766 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -231.892719309123044090683194432;
    errBound = 231.892719309123044090683194432 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -200.904764665480342855082095473;
    errBound = 200.904764665480342855082095473 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -166.074674085604130645572486437;
    errBound = 166.074674085604130645572486437 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -129.845078173834009227237836993;
    errBound = 129.845078173834009227237836993 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -94.6588118943817963874674517063;
    errBound = 94.6588118943817963874674517063 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = -62.956262895918789051236548;
    errBound = 62.956262895918789051236548 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = -37.1567326302197993053814709359;
    errBound = 37.1567326302197993053814709359 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -19.5605439171586284734761051431;
    errBound = 19.5605439171586284734761051431 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -11.9072888555976279350536326671;
    errBound = 11.9072888555976279350536326671 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -13.589717840111394255172493168;
    errBound = 13.589717840111394255172493168 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 28.1624000832133889802259868509;
    errBound = 28.1624000832133889802259868509 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 29.3822359471102586912707628552;
    errBound = 29.3822359471102586912707628552 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 23.2173496643018839668565967152;
    errBound = 23.2173496643018839668565967152 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 12.8024787468191045739985706114;
    errBound = 12.8024787468191045739985706114 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -0.219355810713932759931666128652;
    errBound = 0.219355810713932759931666128652 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -14.6162759501893970275520214601;
    errBound = 14.6162759501893970275520214601 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -29.254089323029100445893499638;
    errBound = 29.254089323029100445893499638 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -43.0188974711533031978522694375;
    errBound = 43.0188974711533031978522694375 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -54.8003151776154838301905184168;
    errBound = 54.8003151776154838301905184168 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -63.4883574293064121391431458917;
    errBound = 63.4883574293064121391431458917 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -67.9730085343871963729299670186;
    errBound = 67.9730085343871963729299670186 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -67.1442123343487741967642971738;
    errBound = 67.1442123343487741967642971738 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -59.8918949964987155052102270829;
    errBound = 59.8918949964987155052102270829 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -45.1059767081641960799897239696;
    errBound = 45.1059767081641960799897239696 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAQgXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAQg_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -219.648128592756308796864079824;
    errBound = 219.648128592756308796864079824 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -269.399117513294107422029297948;
    errBound = 269.399117513294107422029297948 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -275.208009942799953851665261567;
    errBound = 275.208009942799953851665261567 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -248.265552802056355517592012477;
    errBound = 248.265552802056355517592012477 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -199.762597755575586859711417579;
    errBound = 199.762597755575586859711417579 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -140.890619552032974536655124794;
    errBound = 140.890619552032974536655124794 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -82.8425035030529701224997453483;
    errBound = 82.8425035030529701224997453483 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = -36.7805412079531507639547177931;
    errBound = 36.7805412079531507639547177931 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -13.2378402733070595315971107401;
    errBound = 13.2378402733070595315971107401 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -12.8883134015802743907714330962;
    errBound = 12.8883134015802743907714330962 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -15.1314462873937055311662019907;
    errBound = 15.1314462873937055311662019907 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -15.9751329561440742507098971252;
    errBound = 15.9751329561440742507098971252 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -15.8234200575319721314540185312;
    errBound = 15.8234200575319721314540185312 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -14.9692422212437361254608394254;
    errBound = 14.9692422212437361254608394254 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -13.5902938390980799858718325082;
    errBound = 13.5902938390980799858718325082 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -11.7983882405508167846752529842;
    errBound = 11.7983882405508167846752529842 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -9.66653419879803405086734860169;
    errBound = 9.66653419879803405086734860169 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -7.24339729687010771280786272692;
    errBound = 7.24339729687010771280786272692 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -4.56138898834694203746166427746;
    errBound = 4.56138898834694203746166427746 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -1.64140516193688042026350557476;
    errBound = 1.64140516193688042026350557476 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 1.50428705471523194305028256832;
    errBound = 1.50428705471523194305028256832 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 4.87019740639888828102407734781;
    errBound = 4.87019740639888828102407734781 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 8.45622612587937083475102597094;
    errBound = 8.45622612587937083475102597094 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 12.2660364074760804940601960741;
    errBound = 12.2660364074760804940601960741 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 16.3034859944280049634773316682;
    errBound = 16.3034859944280049634773316682 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 20.5610520803132559412629591057;
    errBound = 20.5610520803132559412629591057 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 24.970825784519866077030802692;
    errBound = 24.970825784519866077030802692 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 29.0844969127567032058507042949;
    errBound = 29.0844969127567032058507042949 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 28.0017915718054738354261443316;
    errBound = 28.0017915718054738354261443316 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 13.0063746719023947581880189116;
    errBound = 13.0063746719023947581880189116 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -9.40326274426414337455815301544;
    errBound = 9.40326274426414337455815301544 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -33.5935681051980943556364149631;
    errBound = 33.5935681051980943556364149631 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -54.4419934148818120588515335188;
    errBound = 54.4419934148818120588515335188 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -66.8611702105102290610309738964;
    errBound = 66.8611702105102290610309738964 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -65.76465390091176598964621635;
    errBound = 65.76465390091176598964621635 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -46.0658004494490074032563223599;
    errBound = 46.0658004494490074032563223599 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -2.67792013814202834192605025602;
    errBound = 2.67792013814202834192605025602 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQg, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAQgNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = polAQg;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAQg Full Mellin moment N=3");
    refVal = 51.3560206671198806249251011596;
    errBound = 51.3560206671198806249251011596 * 1.e-9;
    res = mom.integrate(3, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAQg Full Mellin moment N=5");
    refVal = 47.4909719813215682887281840246;
    errBound = 47.4909719813215682887281840246 * 1.e-9;
    res = mom.integrate(5, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAQg Full Mellin moment N=7");
    refVal = 40.9926412761823619129362416508;
    errBound = 40.9926412761823619129362416508 * 1.e-9;
    res = mom.integrate(7, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAQgNspace,TruncAs1Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAQg.truncate(1);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAQg TruncAs1 Mellin moment N=3");
    refVal = 0.416666666666666666666666666667;
    errBound = 0.416666666666666666666666666667 * 1.e-9;
    res = mom.integrate(3, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAQg TruncAs1 Mellin moment N=5");
    refVal = 0.333333333333333333333333333333;
    errBound = 0.333333333333333333333333333333 * 1.e-9;
    res = mom.integrate(5, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAQg TruncAs1 Mellin moment N=7");
    refVal = 0.267857142857142857142857142857;
    errBound = 0.267857142857142857142857142857 * 1.e-9;
    res = mom.integrate(7, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAQgNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAQg.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAQg TruncAs2 Mellin moment N=3");
    refVal = 4.44966081532921810699588477366;
    errBound = 4.44966081532921810699588477366 * 1.e-9;
    res = mom.integrate(3, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAQg TruncAs2 Mellin moment N=5");
    refVal = 3.79404722222222222222222222222;
    errBound = 3.79404722222222222222222222222 * 1.e-9;
    res = mom.integrate(5, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAQg TruncAs2 Mellin moment N=7");
    refVal = 3.12941521954084685650526272489;
    errBound = 3.12941521954084685650526272489 * 1.e-9;
    res = mom.integrate(7, 0., 1.e-9);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/polAQqPS.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/polAQqPS.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(polAQqPSXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAQqPS_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -14550.9779556345755310463050614;
    errBound = 14550.9779556345755310463050614 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -13812.1953914756785783268086642;
    errBound = 13812.1953914756785783268086642 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -12017.8460942575964759283671119;
    errBound = 12017.8460942575964759283671119 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -9751.42790633823500743761503504;
    errBound = 9751.42790633823500743761503504 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -7427.38966963621865387218589931;
    errBound = 7427.38966963621865387218589931 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -5315.59304057740049035860360784;
    errBound = 5315.59304057740049035860360784 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -3565.77252154140963047568033758;
    errBound = 3565.77252154140963047568033758 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -2231.99007364738097325866121262;
    errBound = 2231.99007364738097325866121262 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -1297.07304286278653166765685949;
    errBound = 1297.07304286278653166765685949 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = -696.997764938323050254402810672;
    errBound = 696.997764938323050254402810672 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = -345.081068756373088443379449233;
    errBound = 345.081068756373088443379449233 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -155.443419982509668452009519007;
    errBound = 155.443419982509668452009519007 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -63.655191951623183245197621411;
    errBound = 63.655191951623183245197621411 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -36.9717931674720967981249668138;
    errBound = 36.9717931674720967981249668138 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -5.91327709777633647816710181427;
    errBound = 5.91327709777633647816710181427 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -1.22249483416429423621575432351;
    errBound = 1.22249483416429423621575432351 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -0.21218232083968820941000913462;
    errBound = 0.21218232083968820941000913462 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -0.0220888003641932255748993332029;
    errBound = 0.0220888003641932255748993332029 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 0.00416319656298259802573147998768;
    errBound = 0.00416319656298259802573147998768 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 0.00392985861882642026861464095169;
    errBound = 0.00392985861882642026861464095169 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 0.00180732695850124044340991642679;
    errBound = 0.00180732695850124044340991642679 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 0.000677563171526391371583399763772;
    errBound = 0.000677563171526391371583399763772 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 0.000228520991401414467332000147153;
    errBound = 0.000228520991401414467332000147153 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 0.0000718789323272358368775234913458;
    errBound = 0.0000718789323272358368775234913458 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 0.0000214306392730148195231224839987;
    errBound = 0.0000214306392730148195231224839987 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 6.10167996822887079872573392194e-6;
    errBound = 6.10167996822887079872573392194e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 1.66241553699523718770990669527e-6;
    errBound = 1.66241553699523718770990669527e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 4.3228644609618155961889709983e-7;
    errBound = 4.3228644609618155961889709983e-7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAQqPSXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAQqPS_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -11476.3569222839619080870993685;
    errBound = 11476.3569222839619080870993685 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -14550.1813532716533368029585726;
    errBound = 14550.1813532716533368029585726 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -12604.7443256780746682577305643;
    errBound = 12604.7443256780746682577305643 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -8873.37197946933305448892692526;
    errBound = 8873.37197946933305448892692526 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -5249.19302937878963370852838324;
    errBound = 5249.19302937878963370852838324 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -2594.36769175909856271699359614;
    errBound = 2594.36769175909856271699359614 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -1049.2201858008046775438042814;
    errBound = 1049.2201858008046775438042814 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = -340.696652105762594640057561391;
    errBound = 340.696652105762594640057561391 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -85.1341267864517043984357032428;
    errBound = 85.1341267864517043984357032428 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -37.5472968537352940165079656137;
    errBound = 37.5472968537352940165079656137 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -39.5424646153036818080807254033;
    errBound = 39.5424646153036818080807254033 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -44.6063825357561530654738361958;
    errBound = 44.6063825357561530654738361958 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -48.5611540959001906502158750065;
    errBound = 48.5611540959001906502158750065 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -50.9932421445315976662193458295;
    errBound = 50.9932421445315976662193458295 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -52.0217083410804945272387692177;
    errBound = 52.0217083410804945272387692177 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -51.8473048532975148594258894995;
    errBound = 51.8473048532975148594258894995 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -50.6623123181647806341144192365;
    errBound = 50.6623123181647806341144192365 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -48.6330256485727144574720898597;
    errBound = 48.6330256485727144574720898597 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -45.899522397045080095115919971;
    errBound = 45.899522397045080095115919971 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -42.5793896604565544599733832024;
    errBound = 42.5793896604565544599733832024 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -38.7718949300146020456578614548;
    errBound = 38.7718949300146020456578614548 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -34.5617387235110338681063230666;
    errBound = 34.5617387235110338681063230666 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -30.0223159109290793233209714975;
    errBound = 30.0223159109290793233209714975 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -25.218700173945311444131242133;
    errBound = 25.218700173945311444131242133 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -20.210812730146510510454642218;
    errBound = 20.210812730146510510454642218 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -15.0578449520193298772730152722;
    errBound = 15.0578449520193298772730152722 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -9.82731790460264349484403427753;
    errBound = 9.82731790460264349484403427753 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -4.62533288002915454920725852522;
    errBound = 4.62533288002915454920725852522 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -0.713646238014366027781186031711;
    errBound = 0.713646238014366027781186031711 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -0.0232283087372029495808061602361;
    errBound = 0.0232283087372029495808061602361 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 0.00466953401524600547159236972589;
    errBound = 0.00466953401524600547159236972589 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 0.00136032507454343475622471940041;
    errBound = 0.00136032507454343475622471940041 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 0.00023748368127672885836334414251;
    errBound = 0.00023748368127672885836334414251 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 0.0000338578103568962267428930344744;
    errBound = 0.0000338578103568962267428930344744 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 4.21643402428458319064302343402e-6;
    errBound = 4.21643402428458319064302343402e-6 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 4.63802073845580104276018115926e-7;
    errBound = 4.63802073845580104276018115926e-7 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 4.3697108561469609789528489475e-8;
    errBound = 4.3697108561469609789528489475e-8 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAQqPSXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAQqPS_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -59.3990812086629697196511738494;
    errBound = 59.3990812086629697196511738494 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -69.8181238146933988877175854757;
    errBound = 69.8181238146933988877175854757 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -74.5305887651230232307099778816;
    errBound = 74.5305887651230232307099778816 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -74.4245433449897062191689439992;
    errBound = 74.4245433449897062191689439992 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -70.3880590840178478437425290815;
    errBound = 70.3880590840178478437425290815 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -63.3092219249125391919162406075;
    errBound = 63.3092219249125391919162406075 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -54.076162481772035924257230728;
    errBound = 54.076162481772035924257230728 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -43.5771315498569752655623249415;
    errBound = 43.5771315498569752655623249415 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -32.7006174528134434844385150827;
    errBound = 32.7006174528134434844385150827 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = -22.3351177340981417646302483661;
    errBound = 22.3351177340981417646302483661 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = -13.3658052881549061440826086477;
    errBound = 13.3658052881549061440826086477 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -6.65381533603946500732591491233;
    errBound = 6.65381533603946500732591491233 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -2.93641412485751121217061259639;
    errBound = 2.93641412485751121217061259639 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -2.42333024996566615272937173056;
    errBound = 2.42333024996566615272937173056 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -0.397877362825530297555952532611;
    errBound = 0.397877362825530297555952532611 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -0.0996676207259408022276561510504;
    errBound = 0.0996676207259408022276561510504 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -0.0249256807458307260515480786516;
    errBound = 0.0249256807458307260515480786516 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -0.00623191476581169835748846576146;
    errBound = 0.00623191476581169835748846576146 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -0.00155800877035294503499974172078;
    errBound = 0.00155800877035294503499974172078 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -0.000389504059552401467117168397412;
    errBound = 0.000389504059552401467117168397412 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -0.0000973761313708970220963451465086;
    errBound = 0.0000973761313708970220963451465086 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -0.0000243440401197361256407695508288;
    errBound = 0.0000243440401197361256407695508288 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -6.08601048469785489616597970888e-6;
    errBound = 6.08601048469785489616597970888e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -1.5215026495964305382290640492e-6;
    errBound = 1.5215026495964305382290640492e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -3.8037566417546849557685426782e-7;
    errBound = 3.8037566417546849557685426782e-7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -9.50939161548894891945224663268e-8;
    errBound = 9.50939161548894891945224663268e-8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -2.37734790456612671843783296221e-8;
    errBound = 2.37734790456612671843783296221e-8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -5.94336976184899768043004161607e-9;
    errBound = 5.94336976184899768043004161607e-9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAQqPSXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAQqPS_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -28.3984612644582784449692932653;
    errBound = 28.3984612644582784449692932653 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -60.0867920948464965970917321012;
    errBound = 60.0867920948464965970917321012 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -73.7075520885662476831273100175;
    errBound = 73.7075520885662476831273100175 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -73.3301028712697833375741070199;
    errBound = 73.3301028712697833375741070199 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -63.0238403617535335329540080481;
    errBound = 63.0238403617535335329540080481 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -46.8583937278439029257594364377;
    errBound = 46.8583937278439029257594364377 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -28.9043971116741630855670763838;
    errBound = 28.9043971116741630855670763838 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = -13.2296223998274471171222666628;
    errBound = 13.2296223998274471171222666628 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -3.77444693155044997366315088525;
    errBound = 3.77444693155044997366315088525 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -2.31924069708402567642905047546;
    errBound = 2.31924069708402567642905047546 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -2.78970249994209802590754441145;
    errBound = 2.78970249994209802590754441145 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -3.16500946613673234317587876731;
    errBound = 3.16500946613673234317587876731 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -3.38264565633502664500340957029;
    errBound = 3.38264565633502664500340957029 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -3.4756552202451714115802930902;
    errBound = 3.4756552202451714115802930902 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -3.47443700279242618189019750141;
    errBound = 3.47443700279242618189019750141 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -3.40150106736440269790946329967;
    errBound = 3.40150106736440269790946329967 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -3.27325680027028688031620218518;
    errBound = 3.27325680027028688031620218518 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -3.10184673511955548308572892198;
    errBound = 3.10184673511955548308572892198 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -2.8964391762470998897499572542;
    errBound = 2.8964391762470998897499572542 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -2.66409373695044917262350635363;
    errBound = 2.66409373695044917262350635363 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -2.41034311116220807233409255793;
    errBound = 2.41034311116220807233409255793 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -2.13959115111208454364150837002;
    errBound = 2.13959115111208454364150837002 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -1.85539104897020818448578588742;
    errBound = 1.85539104897020818448578588742 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -1.56064382621114576767932623466;
    errBound = 1.56064382621114576767932623466 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -1.25774274698059216987910727669;
    errBound = 1.25774274698059216987910727669 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -0.948680277825833730919262117472;
    errBound = 0.948680277825833730919262117472 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -0.635128599494371993226121409051;
    errBound = 0.635128599494371993226121409051 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -0.31850110475889604151463097659;
    errBound = 0.31850110475889604151463097659 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -0.0637985044898329143144934370971;
    errBound = 0.0637985044898329143144934370971 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -0.00638147675522234277627290380143;
    errBound = 0.00638147675522234277627290380143 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -0.000638162800962074830532715846037;
    errBound = 0.000638162800962074830532715846037 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -0.0000638164302215613081104471864501;
    errBound = 0.0000638164302215613081104471864501 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -6.38164452228147604074968040199e-6;
    errBound = 6.38164452228147604074968040199e-6 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -6.38164467228272948445199708329e-7;
    errBound = 6.38164467228272948445199708329e-7 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -6.38164468728274201888042557909e-8;
    errBound = 6.38164468728274201888042557909e-8 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -6.38164468878274214422470126939e-9;
    errBound = 6.38164468878274214422470126939e-9 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -6.3816446889327421454781440177e-10;
    errBound = 6.3816446889327421454781440177e-10 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAQqPS, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAQqPSNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = polAQqPS;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAQqPS Full Mellin moment N=3");
    refVal = -7.68267731234743584216572285594;
    errBound = 7.68267731234743584216572285594 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAQqPS Full Mellin moment N=5");
    refVal = -3.22885196133530965051579013891;
    errBound = 3.22885196133530965051579013891 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAQqPS Full Mellin moment N=7");
    refVal = -1.74878750092145554306292312844;
    errBound = 1.74878750092145554306292312844 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAQqPSNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAQqPS.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAQqPS TruncAs2 Mellin moment N=3");
    refVal = -0.487316743827160493827160493827;
    errBound = 0.487316743827160493827160493827 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAQqPS TruncAs2 Mellin moment N=5");
    refVal = -0.204126337448559670781893004115;
    errBound = 0.204126337448559670781893004115 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAQqPS TruncAs2 Mellin moment N=7");
    refVal = -0.111178948062005414410662224073;
    errBound = 0.111178948062005414410662224073 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/polAggQ.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/polAggQ.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(polAggQXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAggQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -301352.223282196061961918550699;
    errBound = 301352.223282196061961918550699 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -215464.331827915517619740901978;
    errBound = 215464.331827915517619740901978 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -149963.378454188811347633798094;
    errBound = 149963.378454188811347633798094 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -101095.8032837299095895967577742;
    errBound = 101095.8032837299095895967577742 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -65578.5012850802051136822343977;
    errBound = 65578.5012850802051136822343977 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -40569.3724116672592501759464275;
    errBound = 40569.3724116672592501759464275 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -23637.8596521242058503954491547;
    errBound = 23637.8596521242058503954491547 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -12735.46504446737433441489509918;
    errBound = 12735.46504446737433441489509918 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -6166.23980413308851917532068289;
    errBound = 6166.23980413308851917532068289 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = -2557.29921948932938057195731228;
    errBound = 2557.29921948932938057195731228 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = -829.632492214494714859431099269;
    errBound = 829.632492214494714859431099269 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -170.123071911824095106760138108;
    errBound = 170.123071911824095106760138108 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -7.06449048108370461002458154404;
    errBound = 7.06449048108370461002458154404 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 7.29724839852870475005158833589;
    errBound = 7.29724839852870475005158833589 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -75.8170571727567236245409206211;
    errBound = 75.8170571727567236245409206211 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -104.2383520051001876369851908983;
    errBound = 104.2383520051001876369851908983 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -131.0864142948087427522285746732;
    errBound = 131.0864142948087427522285746732 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -160.908481843380413752088960859;
    errBound = 160.908481843380413752088960859 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -195.935519500196451215094612751;
    errBound = 195.935519500196451215094612751 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -237.721479060201146643824328667;
    errBound = 237.721479060201146643824328667 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -287.647031251753212672015256001;
    errBound = 287.647031251753212672015256001 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -347.0531603653328256917377772;
    errBound = 347.0531603653328256917377772 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -417.272987430386343719882714076;
    errBound = 417.272987430386343719882714076 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -499.638472855707618994082181058;
    errBound = 499.638472855707618994082181058 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -595.48156018272751290940278768;
    errBound = 595.48156018272751290940278768 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -706.134274229220303937324560118;
    errBound = 706.134274229220303937324560118 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -832.9286853991835475451279636;
    errBound = 832.9286853991835475451279636 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -977.196882633215357569814403361;
    errBound = 977.196882633215357569814403361 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(polAggQXspace,FullPowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = polAggQ_plus;
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 42.2734346371860400952092060316;
    errBound = 42.2734346371860400952092060316 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 42.2734347552966524876352738601;
    errBound = 42.2734347552966524876352738601 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 42.2734352277391086572844208845;
    errBound = 42.2734352277391086572844208845 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 42.273437117509038935005216199;
    errBound = 42.273437117509038935005216199 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 42.273444676590449632272247516;
    errBound = 42.273444676590449632272247516 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 42.2734749129431258288602113757;
    errBound = 42.2734749129431258288602113757 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 42.2735958587863667597428656719;
    errBound = 42.2735958587863667597428656719 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 42.2740796490800127470026475769;
    errBound = 42.2740796490800127470026475769 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 42.2760149209921661993349586302;
    errBound = 42.2760149209921661993349586302 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 42.2837577808678057902139577069;
    errBound = 42.2837577808678057902139577069 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 42.3147576032877968501774576759;
    errBound = 42.3147576032877968501774576759 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 42.439212772709231546795626669;
    errBound = 42.439212772709231546795626669 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 42.944441496193865255686050796;
    errBound = 42.944441496193865255686050796 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 45.0916635710035585184703533359;
    errBound = 45.0916635710035585184703533359 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 676.374953565053377777055300038;
    errBound = 676.374953565053377777055300038 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 2705.49981426021351110822120015;
    errBound = 2705.49981426021351110822120015 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 10821.9992570408540444328848006;
    errBound = 10821.9992570408540444328848006 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 43287.9970281634161777315392024;
    errBound = 43287.9970281634161777315392024 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 173151.98811265366471092615681;
    errBound = 173151.98811265366471092615681 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 692607.952450614658843704627239;
    errBound = 692607.952450614658843704627239 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 2.77043180980245863537481850895e6;
    errBound = 2.77043180980245863537481850895e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 1.10817272392098345414992740358e7;
    errBound = 1.10817272392098345414992740358e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 4.43269089568393381659970961433e7;
    errBound = 4.43269089568393381659970961433e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 1.77307635827357352663988384573e8;
    errBound = 1.77307635827357352663988384573e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 7.09230543309429410655953538292e8;
    errBound = 7.09230543309429410655953538292e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 2.83692217323771764262381415317e9;
    errBound = 2.83692217323771764262381415317e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 1.13476886929508705704952566127e10;
    errBound = 1.13476886929508705704952566127e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 4.53907547718034822819810264507e10;
    errBound = 4.53907547718034822819810264507e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullPowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAggQXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAggQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -493371.267114392590467328436807;
    errBound = 493371.267114392590467328436807 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -296382.723762630380504101892328;
    errBound = 296382.723762630380504101892328 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -166948.461217354831941387508249;
    errBound = 166948.461217354831941387508249 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -86438.8337512770400890550284728;
    errBound = 86438.8337512770400890550284728 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -39869.2901898580944182458292707;
    errBound = 39869.2901898580944182458292707 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -15528.0458284036774969724228205;
    errBound = 15528.0458284036774969724228205 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -4603.42694328933703437389066498;
    errBound = 4603.42694328933703437389066498 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = -811.32744086799807271638296696;
    errBound = 811.32744086799807271638296696 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -30.9916298733120080065009748804;
    errBound = 30.9916298733120080065009748804 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 6.96166039982300424784612199591;
    errBound = 6.96166039982300424784612199591 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 8.30579452697699212846350596618;
    errBound = 8.30579452697699212846350596618 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 9.37949340213819374861042952031;
    errBound = 9.37949340213819374861042952031 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 9.54449892260017978879601324649;
    errBound = 9.54449892260017978879601324649 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 8.73714879221702516879120033346;
    errBound = 8.73714879221702516879120033346 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 7.06673038723516507942681567943;
    errBound = 7.06673038723516507942681567943 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 4.6542540509292334025212474369;
    errBound = 4.6542540509292334025212474369 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 1.5971929564798132126246913212;
    errBound = 1.5971929564798132126246913212 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -2.03505731193340194377382693811;
    errBound = 2.03505731193340194377382693811 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -6.19922159217635218084781215718;
    errBound = 6.19922159217635218084781215718 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -10.8760669573299942218039304156;
    errBound = 10.8760669573299942218039304156 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -16.070157065326325622731284441;
    errBound = 16.070157065326325622731284441 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -21.8126242333173780536305285737;
    errBound = 21.8126242333173780536305285737 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -28.1688931509767087556804795917;
    errBound = 28.1688931509767087556804795917 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -35.2558619173097685033401472618;
    errBound = 35.2558619173097685033401472618 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -43.2804659681407129625680132543;
    errBound = 43.2804659681407129625680132543 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -52.636612527567525848874358992;
    errBound = 52.636612527567525848874358992 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -64.2085635337221734567143698848;
    errBound = 64.2085635337221734567143698848 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -80.8321572107792691214242545055;
    errBound = 80.8321572107792691214242545055 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -112.7567683080966970168246604819;
    errBound = 112.7567683080966970168246604819 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -160.359456783466444404315729131;
    errBound = 160.359456783466444404315729131 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -221.976547364453515707628731544;
    errBound = 221.976547364453515707628731544 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -304.689245532046187721122289812;
    errBound = 304.689245532046187721122289812 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -414.677275589994284908604354947;
    errBound = 414.677275589994284908604354947 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -558.047044536384721278347163754;
    errBound = 558.047044536384721278347163754 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -740.902016351564835172870669732;
    errBound = 740.902016351564835172870669732 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -969.346063782600670312727337305;
    errBound = 969.346063782600670312727337305 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -1249.483193982832126072198105272;
    errBound = 1249.483193982832126072198105272 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(polAggQXspace,FullNormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = polAggQ_plus;
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 42.2734346020431795712702742095;
    errBound = 42.2734346020431795712702742095 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 42.2734346400892707511552270035;
    errBound = 42.2734346400892707511552270035 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 42.273435020550186316567819418;
    errBound = 42.273435020550186316567819418 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 42.2734388251597186270378189561;
    errBound = 42.2734388251597186270378189561 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 42.2734768712927074037733600257;
    errBound = 42.2734768712927074037733600257 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 42.2738573363892000030659869122;
    errBound = 42.2738573363892000030659869122 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 42.2776623640522413351994762;
    errBound = 42.2776623640522413351994762 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 42.3157503481640001111771333857;
    errBound = 42.3157503481640001111771333857 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 42.700438987692763748551470962;
    errBound = 42.700438987692763748551470962 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 44.4983522082271959063852171077;
    errBound = 44.4983522082271959063852171077 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 46.9704828864620401234066180582;
    errBound = 46.9704828864620401234066180582 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 49.7334524680186307189011250028;
    errBound = 49.7334524680186307189011250028 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 52.8417932472697951388324453155;
    errBound = 52.8417932472697951388324453155 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 56.3645794637544481480879416698;
    errBound = 56.3645794637544481480879416698 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 60.3906208540226230158085089319;
    errBound = 60.3906208540226230158085089319 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 65.0360532274089786324091634652;
    errBound = 65.0360532274089786324091634652 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 70.4557243296930601851099270873;
    errBound = 70.4557243296930601851099270873 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 76.8607901778469747473926477316;
    errBound = 76.8607901778469747473926477316 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 84.5468691956316722221319125047;
    errBound = 84.5468691956316722221319125047 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 93.9409657729240802468132361164;
    errBound = 93.9409657729240802468132361164 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 105.683586494539590277664890631;
    errBound = 105.683586494539590277664890631 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 120.781241708045246031617017864;
    errBound = 120.781241708045246031617017864 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 140.911448659386120370219854175;
    errBound = 140.911448659386120370219854175 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 169.093738391263344444263825009;
    errBound = 169.093738391263344444263825009 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 211.367172989079180555329781262;
    errBound = 211.367172989079180555329781262 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 281.822897318772240740439708349;
    errBound = 281.822897318772240740439708349 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 422.734345978158361110659562524;
    errBound = 422.734345978158361110659562524 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 845.468691956316722221319125047;
    errBound = 845.468691956316722221319125047 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 4227.34345978158361110659562524;
    errBound = 4227.34345978158361110659562524 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 42273.4345978158361110659562524;
    errBound = 42273.4345978158361110659562524 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 422734.345978158361110659562524;
    errBound = 422734.345978158361110659562524 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 4.22734345978158361110659562524e6;
    errBound = 4.22734345978158361110659562524e6 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 4.22734345978158361110659562524e7;
    errBound = 4.22734345978158361110659562524e7 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 4.22734345978158361110659562524e8;
    errBound = 4.22734345978158361110659562524e8 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 4.22734345978158361110659562524e9;
    errBound = 4.22734345978158361110659562524e9 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 4.22734345978158361110659562524e10;
    errBound = 4.22734345978158361110659562524e10 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 4.22734345978158361110659562524e11;
    errBound = 4.22734345978158361110659562524e11 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, FullNormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAggQXspace,FullDeltaEvaluation)
{
  auto& eval = polAggQ_delta;
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),-13.005021117466894651792463195)
    << "^-- polAggQ, Full, delta";
}







TEST(polAggQXspace,TruncAs0NormalDoublesDeltaEvaluation)
{
  auto eval = polAggQ_delta.truncate(0);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.)
    << "^-- polAggQ, TruncAs0NormalDoubles, delta";
}







TEST(polAggQXspace,TruncAs1NormalDoublesDeltaEvaluation)
{
  auto eval = polAggQ_delta.truncate(1);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),0.166666666666666666666666666667)
    << "^-- polAggQ, TruncAs1NormalDoubles, delta";
}



TEST(polAggQXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAggQ_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -972.505843468715920657078969741;
    errBound = 972.505843468715920657078969741 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -816.527339309269861087969985555;
    errBound = 816.527339309269861087969985555 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -677.305840134214086934209845759;
    errBound = 677.305840134214086934209845759 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -553.953297835093970684040661732;
    errBound = 553.953297835093970684040661732 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -445.581704608118546780563990328;
    errBound = 445.581704608118546780563990328 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -351.303182196383705805108663127;
    errBound = 351.303182196383705805108663127 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -270.23026067192585294869238167;
    errBound = 270.23026067192585294869238167 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -201.476727014403080440681237576;
    errBound = 201.476727014403080440681237576 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -144.16012515615495602089111541;
    errBound = 144.16012515615495602089111541 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = -97.4088153446575654847696879831;
    errBound = 97.4088153446575654847696879831 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = -60.3807875253508291743453768088;
    errBound = 60.3807875253508291743453768088 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -32.3097516243980376991514786291;
    errBound = 32.3097516243980376991514786291 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -12.6036754092522980508425973416;
    errBound = 12.6036754092522980508425973416 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -1.00562893252612422036401115463;
    errBound = 1.00562893252612422036401115463 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -2.11481189432922646483727742957;
    errBound = 2.11481189432922646483727742957 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -2.24499446589499602512972129335;
    errBound = 2.24499446589499602512972129335 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -2.14463696184354599697038573064;
    errBound = 2.14463696184354599697038573064 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -1.98901837553779974174050116609;
    errBound = 1.98901837553779974174050116609 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -1.82001819137133657502696481497;
    errBound = 1.82001819137133657502696481497 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -1.64777109916164039167905431744;
    errBound = 1.64777109916164039167905431744 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -1.47473628356226093271057663703;
    errBound = 1.47473628356226093271057663703 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -1.30151049933795614052950254834;
    errBound = 1.30151049933795614052950254834 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -1.12823846109567536593103512823;
    errBound = 1.12823846109567536593103512823 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -0.954955231232383687632147313173;
    errBound = 0.954955231232383687632147313173 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -0.781669296425267584609321856981;
    errBound = 0.781669296425267584609321856981 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -0.608382708621962297389414833422;
    errBound = 0.608382708621962297389414833422 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -0.435095963379514560052213535526;
    errBound = 0.435095963379514560052213535526 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -0.261809180229755116383718269117;
    errBound = 0.261809180229755116383718269117 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(polAggQXspace,TruncAs2PowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = polAggQ_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 2.86111111377572847985368183904;
    errBound = 2.86111111377572847985368183904 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 2.86111112176958061586081383243;
    errBound = 2.86111112176958061586081383243 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 2.8611111537449896065806456063;
    errBound = 2.8611111537449896065806456063 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 2.86111128164663271652125284865;
    errBound = 2.86111128164663271652125284865 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 2.86111179325331950929100205154;
    errBound = 2.86111179325331950929100205154 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 2.86111383968189633020474877281;
    errBound = 2.86111383968189633020474877281 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 2.86112202542547812114422704826;
    errBound = 2.86112202542547812114422704826 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 2.86115476886820443698447818384;
    errBound = 2.86115476886820443698447818384 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 2.86128575013394643499019986843;
    errBound = 2.86128575013394643499019986843 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 2.86180979514312847646180979514;
    errBound = 2.86180979514312847646180979514 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 2.86390789616596068208971434778;
    errBound = 2.86390789616596068208971434778 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 2.87233115468409586056644880174;
    errBound = 2.87233115468409586056644880174 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 2.90652557319223985890652557319;
    errBound = 2.90652557319223985890652557319 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 3.05185185185185185185185185185;
    errBound = 3.05185185185185185185185185185 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 45.7777777777777777777777777778;
    errBound = 45.7777777777777777777777777778 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 183.111111111111111111111111111;
    errBound = 183.111111111111111111111111111 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 732.444444444444444444444444444;
    errBound = 732.444444444444444444444444444 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 2929.77777777777777777777777778;
    errBound = 2929.77777777777777777777777778 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 11719.1111111111111111111111111;
    errBound = 11719.1111111111111111111111111 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 46876.4444444444444444444444444;
    errBound = 46876.4444444444444444444444444 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 187505.777777777777777777777778;
    errBound = 187505.777777777777777777777778 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 750023.111111111111111111111111;
    errBound = 750023.111111111111111111111111 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 3.00009244444444444444444444444e6;
    errBound = 3.00009244444444444444444444444e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 1.20003697777777777777777777778e7;
    errBound = 1.20003697777777777777777777778e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 4.80014791111111111111111111111e7;
    errBound = 4.80014791111111111111111111111e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 1.92005916444444444444444444444e8;
    errBound = 1.92005916444444444444444444444e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 7.68023665777777777777777777778e8;
    errBound = 7.68023665777777777777777777778e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 3.07209466311111111111111111111e9;
    errBound = 3.07209466311111111111111111111e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2PowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAggQXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAggQ_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -1261.01396967866258400082969246;
    errBound = 1261.01396967866258400082969246 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -964.078481354025644214813237118;
    errBound = 964.078481354025644214813237118 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -715.696486480093250566764290404;
    errBound = 715.696486480093250566764290404 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -511.798679879947914600626578669;
    errBound = 511.798679879947914600626578669 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -348.31607750424821394789251344;
    errBound = 348.31607750424821394789251344 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -221.181877826727856415417283993;
    errBound = 221.181877826727856415417283993 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -126.343163851201623865773566172;
    errBound = 126.343163851201623865773566172 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = -59.827255144599992829383595975;
    errBound = 59.827255144599992829383595975 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -18.0590243513931451094983367318;
    errBound = 18.0590243513931451094983367318 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -2.32219960070189274186255374867;
    errBound = 2.32219960070189274186255374867 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 1.06443317305285840965508823195;
    errBound = 1.06443317305285840965508823195 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 2.07453233939688527484711287793;
    errBound = 2.07453233939688527484711287793 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 2.35067059676380132013063294656;
    errBound = 2.35067059676380132013063294656 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 2.31212745611316217022930516173;
    errBound = 2.31212745611316217022930516173 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 2.11720593855296094877270960213;
    errBound = 2.11720593855296094877270960213 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 1.8386405691431567318709146995;
    errBound = 1.8386405691431567318709146995 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 1.51411424221024572329091023285;
    errBound = 1.51411424221024572329091023285 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 1.16480430141339010418168349102;
    errBound = 1.16480430141339010418168349102 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 0.803341573197952542405809919374;
    errBound = 0.803341573197952542405809919374 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 0.437628663913182922686094986075;
    errBound = 0.437628663913182922686094986075 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 0.0728396077103877238975076288508;
    errBound = 0.0728396077103877238975076288508 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -0.287444381959330564132445073872;
    errBound = 0.287444381959330564132445073872 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -0.640520543378644465308583674734;
    errBound = 0.640520543378644465308583674734 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -0.984026903199855884389213646719;
    errBound = 0.984026903199855884389213646719 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -1.31537699217552558188981670168;
    errBound = 1.31537699217552558188981670168 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -1.63081239341568478864533824065;
    errBound = 1.63081239341568478864533824065 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -1.92287829741947773559544486194;
    errBound = 1.92287829741947773559544486194 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -2.16908618816595511716143601257;
    errBound = 2.16908618816595511716143601257 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -2.22449269963815887524830359084;
    errBound = 2.22449269963815887524830359084 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -1.99184413579436654730452268892;
    errBound = 1.99184413579436654730452268892 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -1.70926770852138383632181685146;
    errBound = 1.70926770852138383632181685146 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -1.42194322179319141722188466938;
    errBound = 1.42194322179319141722188466938 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -1.1341673585808618712777141829;
    errBound = 1.1341673585808618712777141829 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -0.846348690245281427352011773201;
    errBound = 0.846348690245281427352011773201 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -0.55852597454569400356135414244;
    errBound = 0.55852597454569400356135414244 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -0.270702877423495722674449896757;
    errBound = 0.270702877423495722674449896757 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 0.0171202555095950795224697189644;
    errBound = 0.0171202555095950795224697189644 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(polAggQXspace,TruncAs2NormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = polAggQ_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 2.86111111139722222225083333334;
    errBound = 2.86111111139722222225083333334 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 2.86111111397222222508333333619;
    errBound = 2.86111111397222222508333333619 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 2.86111113972222250833333619444;
    errBound = 2.86111113972222250833333619444 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 2.86111139722225083333619444473;
    errBound = 2.86111139722225083333619444473 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 2.86111397222508333619444730556;
    errBound = 2.86111397222508333619444730556 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 2.86113972250833619447305584167;
    errBound = 2.86113972250833619447305584167 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 2.86139725083619473058416952806;
    errBound = 2.86139725083619473058416952806 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 2.86397508619730841953064175286;
    errBound = 2.86397508619730841953064175286 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 2.89001122334455667789001122334;
    errBound = 2.89001122334455667789001122334 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 3.01169590643274853801169590643;
    errBound = 3.01169590643274853801169590643 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 3.17901234567901234567901234568;
    errBound = 3.17901234567901234567901234568 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 3.36601307189542483660130718954;
    errBound = 3.36601307189542483660130718954 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 3.57638888888888888888888888889;
    errBound = 3.57638888888888888888888888889 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 3.81481481481481481481481481481;
    errBound = 3.81481481481481481481481481481 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 4.0873015873015873015873015873;
    errBound = 4.0873015873015873015873015873 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 4.40170940170940170940170940171;
    errBound = 4.40170940170940170940170940171 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 4.76851851851851851851851851852;
    errBound = 4.76851851851851851851851851852 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 5.20202020202020202020202020202;
    errBound = 5.20202020202020202020202020202 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 5.72222222222222222222222222222;
    errBound = 5.72222222222222222222222222222 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 6.35802469135802469135802469136;
    errBound = 6.35802469135802469135802469136 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 7.15277777777777777777777777778;
    errBound = 7.15277777777777777777777777778 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 8.1746031746031746031746031746;
    errBound = 8.1746031746031746031746031746 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 9.53703703703703703703703703704;
    errBound = 9.53703703703703703703703703704 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 11.4444444444444444444444444444;
    errBound = 11.4444444444444444444444444444 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 14.3055555555555555555555555556;
    errBound = 14.3055555555555555555555555556 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 19.0740740740740740740740740741;
    errBound = 19.0740740740740740740740740741 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 28.6111111111111111111111111111;
    errBound = 28.6111111111111111111111111111 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 57.2222222222222222222222222222;
    errBound = 57.2222222222222222222222222222 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 286.111111111111111111111111111;
    errBound = 286.111111111111111111111111111 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 2861.11111111111111111111111111;
    errBound = 2861.11111111111111111111111111 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 28611.1111111111111111111111111;
    errBound = 28611.1111111111111111111111111 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 286111.111111111111111111111111;
    errBound = 286111.111111111111111111111111 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 2.86111111111111111111111111111e6;
    errBound = 2.86111111111111111111111111111e6 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 2.86111111111111111111111111111e7;
    errBound = 2.86111111111111111111111111111e7 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 2.86111111111111111111111111111e8;
    errBound = 2.86111111111111111111111111111e8 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 2.86111111111111111111111111111e9;
    errBound = 2.86111111111111111111111111111e9 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 2.86111111111111111111111111111e10;
    errBound = 2.86111111111111111111111111111e10 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAggQ, TruncAs2NormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAggQXspace,TruncAs2NormalDoublesDeltaEvaluation)
{
  auto eval = polAggQ_delta.truncate(2);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),-2.99305555555555555555555555556)
    << "^-- polAggQ, TruncAs2NormalDoubles, delta";
}



TEST(polAggQNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = polAggQ;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAggQ Full Mellin moment N=3");
    refVal = -91.4049757113646348459689114366;
    errBound = 91.4049757113646348459689114366 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAggQ Full Mellin moment N=5");
    refVal = -112.836305694573515954828305599;
    errBound = 112.836305694573515954828305599 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAggQ Full Mellin moment N=7");
    refVal = -126.227565121148249696850037437;
    errBound = 126.227565121148249696850037437 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAggQNspace,TruncAs0Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAggQ.truncate(0);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAggQ TruncAs0 Mellin moment N=3");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAggQ TruncAs0 Mellin moment N=5");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAggQ TruncAs0 Mellin moment N=7");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAggQNspace,TruncAs1Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAggQ.truncate(1);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAggQ TruncAs1 Mellin moment N=3");
    refVal = 0.166666666666666666666666666667;
    errBound = 0.166666666666666666666666666667 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAggQ TruncAs1 Mellin moment N=5");
    refVal = 0.166666666666666666666666666667;
    errBound = 0.166666666666666666666666666667 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAggQ TruncAs1 Mellin moment N=7");
    refVal = 0.166666666666666666666666666667;
    errBound = 0.166666666666666666666666666667 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAggQNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAggQ.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAggQ TruncAs2 Mellin moment N=3");
    refVal = -7.58802726337448559670781893004;
    errBound = 7.58802726337448559670781893004 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAggQ TruncAs2 Mellin moment N=5");
    refVal = -9.24149886831275720164609053498;
    errBound = 9.24149886831275720164609053498 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAggQ TruncAs2 Mellin moment N=7");
    refVal = -10.2450827079609479846360312833;
    errBound = 10.2450827079609479846360312833 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/polAgqQ.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/polAgqQ.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(polAgqQXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAgqQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -5864.5142543212087412144437886;
    errBound = 5864.5142543212087412144437886 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -3125.04674983650805342296463118;
    errBound = 3125.04674983650805342296463118 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -1162.88394591719136040640158731;
    errBound = 1162.88394591719136040640158731 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 161.476433990065407314628160465;
    errBound = 161.476433990065407314628160465 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 975.134411184787801504518441785;
    errBound = 975.134411184787801504518441785 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 1392.7878850744338955843824548;
    errBound = 1392.7878850744338955843824548 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 1516.73266527659648318024397577;
    errBound = 1516.73266527659648318024397577 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 1436.86144201094908568454902057;
    errBound = 1436.86144201094908568454902057 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 1230.65755535976387962158965494;
    errBound = 1230.65755535976387962158965494 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 963.168670014583159977730677508;
    errBound = 963.168670014583159977730677508 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 686.913712505116993727973216291;
    errBound = 686.913712505116993727973216291 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 441.596768861523741448862247604;
    errBound = 441.596768861523741448862247604 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 253.348019781124276314971278223;
    errBound = 253.348019781124276314971278223 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 133.07279798645902377019309066;
    errBound = 133.07279798645902377019309066 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 54.3014786886121466209010309635;
    errBound = 54.3014786886121466209010309635 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 56.3376274624626634801937297186;
    errBound = 56.3376274624626634801937297186 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 53.137160355368286273136755414;
    errBound = 53.137160355368286273136755414 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 40.9419020999756532974699534511;
    errBound = 40.9419020999756532974699534511 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 16.4936821067731044144988291174;
    errBound = 16.4936821067731044144988291174 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -23.7917571613185626821020315381;
    errBound = 23.7917571613185626821020315381 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -84.0352152287090219278269991027;
    errBound = 84.0352152287090219278269991027 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -168.932286811602588563093679449;
    errBound = 168.932286811602588563093679449 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -283.7549013975768698030234838;
    errBound = 283.7549013975768698030234838 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -434.348392956537857596546628632;
    errBound = 434.348392956537857596546628632 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -627.129546832176406041938378165;
    errBound = 627.129546832176406041938378165 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -869.085689400231211517321756791;
    errBound = 869.085689400231211517321756791 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -1167.77432037836458951995436224;
    errBound = 1167.77432037836458951995436224 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -1531.32297575340645293996717891;
    errBound = 1531.32297575340645293996717891 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAgqQXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAgqQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -12295.2932998604657138311494396;
    errBound = 12295.2932998604657138311494396 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -5702.64114785747835997444773944;
    errBound = 5702.64114785747835997444773944 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -1656.16661025819369445329791964;
    errBound = 1656.16661025819369445329791964 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 518.499982321423315250145097263;
    errBound = 518.499982321423315250145097263 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 1401.33480077093327057734004037;
    errBound = 1401.33480077093327057734004037 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 1477.92123079632944361880799917;
    errBound = 1477.92123079632944361880799917 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 1139.4290898075323485028016202;
    errBound = 1139.4290898075323485028016202 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 682.362452266163818357719600591;
    errBound = 682.362452266163818357719600591 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 306.723560378491719133575541367;
    errBound = 306.723560378491719133575541367 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 147.895509156925415611010424994;
    errBound = 147.895509156925415611010424994 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 107.076513522237357530241052406;
    errBound = 107.076513522237357530241052406 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 89.8367754709730851110121580964;
    errBound = 89.8367754709730851110121580964 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 80.1415817381059121838898042215;
    errBound = 80.1415817381059121838898042215 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 73.8663463028922428001820071232;
    errBound = 73.8663463028922428001820071232 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 69.4321047732760340441941511182;
    errBound = 69.4321047732760340441941511182 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 66.0990862294612236273236266188;
    errBound = 66.0990862294612236273236266188 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 63.4749886562811730238842098138;
    errBound = 63.4749886562811730238842098138 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 61.3341680544947518943787789744;
    errBound = 61.3341680544947518943787789744 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 59.5400164553177613699271831444;
    errBound = 59.5400164553177613699271831444 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 58.0080125021197086787370151817;
    errBound = 58.0080125021197086787370151817 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 56.6870603349778285566078352629;
    errBound = 56.6870603349778285566078352629 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 55.55017510252496346525002805;
    errBound = 55.55017510252496346525002805 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 54.5909044859470685221982246629;
    errBound = 54.5909044859470685221982246629 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 53.8246209732169010367379256209;
    errBound = 53.8246209732169010367379256209 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 53.2963284053901378830033164373;
    errBound = 53.2963284053901378830033164373 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 53.1014319655211460134947237931;
    errBound = 53.1014319655211460134947237931 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 53.4401718313850076803343985295;
    errBound = 53.4401718313850076803343985295 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 54.7683881290352012100537972805;
    errBound = 54.7683881290352012100537972805 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 56.0864002000572412331476455484;
    errBound = 56.0864002000572412331476455484 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 41.24401935348072909876250687;
    errBound = 41.24401935348072909876250687 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -7.38183169342911794985678099919;
    errBound = 7.38183169342911794985678099919 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -107.069732216635878089170433553;
    errBound = 107.069732216635878089170433553 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -279.270035010546256637791435863;
    errBound = 279.270035010546256637791435863 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -549.808320031093197978294956775;
    errBound = 549.808320031093197978294956775 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -948.8621604022100903280776822;
    errBound = 948.8621604022100903280776822 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -1510.95019198122283604307030278;
    errBound = 1510.95019198122283604307030278 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -2274.92959317430684348602023851;
    errBound = 2274.92959317430684348602023851 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAgqQXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAgqQ_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 4.61728394943300956561241620867;
    errBound = 4.61728394943300956561241620867 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 4.61728394588018641059781299119;
    errBound = 4.61728394588018641059781299119 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 4.61728393166889379053940064904;
    errBound = 4.61728393166889379053940064904 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 4.61728387482372331030578505698;
    errBound = 4.61728387482372331030578505698 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 4.617283647443041389373484388;
    errBound = 4.617283647443041389373484388 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 4.61728273792031370578263057448;
    errBound = 4.61728273792031370578263057448 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 4.61727909982940298027357087263;
    errBound = 4.61727909982940298027357087263 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 4.61726454746576064492334708225;
    errBound = 4.61726454746576064492334708225 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 4.61720633801122757328599014306;
    errBound = 4.61720633801122757328599014306 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 4.61697350019541702750161834139;
    errBound = 4.61697350019541702750161834139 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 4.61604214908088818879713982257;
    errBound = 4.61604214908088818879713982257 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 4.61231675417175069421594693764;
    errBound = 4.61231675417175069421594693764 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 4.59741579380119943604803859767;
    errBound = 4.59741579380119943604803859767 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 4.5378537890749454776697437006;
    errBound = 4.5378537890749454776697437006 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 4.7006417491449966698290571176;
    errBound = 4.7006417491449966698290571176 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 6.22522861949026531551228592284;
    errBound = 6.22522861949026531551228592284 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 8.15891776208110510632974224262;
    errBound = 8.15891776208110510632974224262 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 10.3724635201790262574495242021;
    errBound = 10.3724635201790262574495242021 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 12.8209511398910947418951318607;
    errBound = 12.8209511398910947418951318607 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 15.4896492035196957875462267648;
    errBound = 15.4896492035196957875462267648 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 18.3739112007600045424826503462;
    errBound = 18.3739112007600045424826503462 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 21.4723125966721280433653393273;
    errBound = 21.4723125966721280433653393273 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 24.7844260323317759966106456931;
    errBound = 24.7844260323317759966106456931 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 28.3101254871234477243456553193;
    errBound = 28.3101254871234477243456553193 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 32.0493743170253863206604437516;
    errBound = 32.0493743170253863206604437516 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 36.0021619904034884473864945475;
    errBound = 36.0021619904034884473864945475 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 40.1684855102141388226637669272;
    errBound = 40.1684855102141388226637669272 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 44.5483440307931804093489845689;
    errBound = 44.5483440307931804093489845689 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAgqQXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAgqQ_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 4.61728395049012345679012345679;
    errBound = 4.61728395049012345679012345679 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 4.61728394934567901234567901252;
    errBound = 4.61728394934567901234567901252 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 4.61728393790123456790123474074;
    errBound = 4.61728393790123456790123474074 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 4.61728382345679012345696296298;
    errBound = 4.61728382345679012345696296298 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 4.61728267901234567918518536728;
    errBound = 4.61728267901234567918518536728 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 4.61727123456790140740922841201;
    errBound = 4.61727123456790140740922841201 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 4.61715679012362964784120077162;
    errBound = 4.61715679012362964784120077162 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 4.61601234585203412021618994331;
    errBound = 4.61601234585203412021618994331 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 4.60456807591216191110458128969;
    errBound = 4.60456807591216191110458128969 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 4.5537265022368824340734588473;
    errBound = 4.5537265022368824340734588473 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 4.49031637039527560713538209828;
    errBound = 4.49031637039527560713538209828 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 4.42723363382083587193555992282;
    errBound = 4.42723363382083587193555992282 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 4.36470333613255787835907196541;
    errBound = 4.36470333613255787835907196541 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 4.30300892177808931020793920638;
    errBound = 4.30300892177808931020793920638 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 4.24251073846190364331713676506;
    errBound = 4.24251073846190364331713676506 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 4.1836720042795251100605392741;
    errBound = 4.1836720042795251100605392741 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 4.12709604786965627549307627695;
    errBound = 4.12709604786965627549307627695 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 4.07358106141533380093308352096;
    errBound = 4.07358106141533380093308352096 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 4.02420296644421252729255117049;
    errBound = 4.02420296644421252729255117049 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 3.98044517509312558920755269379;
    errBound = 3.98044517509312558920755269379 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 3.94441023407143937169294940008;
    errBound = 3.94441023407143937169294940008 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 3.91918256710291119580898662975;
    errBound = 3.91918256710291119580898662975 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 3.90948977863511229883165024577;
    errBound = 3.90948977863511229883165024577 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 3.92300757769368870809254220628;
    errBound = 3.92300757769368870809254220628 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 3.97322168804105016995807403725;
    errBound = 3.97322168804105016995807403725 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 4.08671580348580889448617730769;
    errBound = 4.08671580348580889448617730769 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 4.32657183933661878166662874387;
    errBound = 4.32657183933661878166662874387 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 4.90819964941440292807470513688;
    errBound = 4.90819964941440292807470513688 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 6.81196394901942041243189231177;
    errBound = 6.81196394901942041243189231177 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 10.3325514507710507678649917672;
    errBound = 10.3325514507710507678649917672 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 14.5143595269692985793945546872;
    errBound = 14.5143595269692985793945546872 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 19.2957077649091804716682324662;
    errBound = 19.2957077649091804716682324662 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 24.6675703764789731320624136122;
    errBound = 24.6675703764789731320624136122 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 30.6287160628086868567820137636;
    errBound = 30.6287160628086868567820137636 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 37.1789845274679714506918636079;
    errBound = 37.1789845274679714506918636079 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 44.3183555947057098230526412707;
    errBound = 44.3183555947057098230526412707 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 52.0468267893906073627928101848;
    errBound = 52.0468267893906073627928101848 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAgqQ, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAgqQNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = polAgqQ;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAgqQ Full Mellin moment N=3");
    refVal = 18.6631553335352302607848775339;
    errBound = 18.6631553335352302607848775339 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAgqQ Full Mellin moment N=5");
    refVal = 10.8934663752502961030327661892;
    errBound = 10.8934663752502961030327661892 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAgqQ Full Mellin moment N=7");
    refVal = 7.72882343371172501741001475838;
    errBound = 7.72882343371172501741001475838 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAgqQ Full Mellin moment N=9");
    refVal = 6.00008396005396427186055102338;
    errBound = 6.00008396005396427186055102338 * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAgqQNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAgqQ.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAgqQ TruncAs2 Mellin moment N=3");
    refVal = 1.46701388888888888888888888889;
    errBound = 1.46701388888888888888888888889 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAgqQ TruncAs2 Mellin moment N=5");
    refVal = 0.923171810699588477366255144033;
    errBound = 0.923171810699588477366255144033 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAgqQ TruncAs2 Mellin moment N=7");
    refVal = 0.688398905693229672821509556203;
    errBound = 0.688398905693229672821509556203 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAgqQ TruncAs2 Mellin moment N=9");
    refVal = 0.555660581116305690085819421504;
    errBound = 0.555660581116305690085819421504 * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/polAqgQ.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/polAqgQ.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(polAqgQXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAqgQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 85983.963609840719402926960169;
    errBound = 85983.963609840719402926960169 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 61147.1099164621832970253460334;
    errBound = 61147.1099164621832970253460334 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 42297.6202150377890676339635687;
    errBound = 42297.6202150377890676339635687 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 28304.8854255093830984284679704;
    errBound = 28304.8854255093830984284679704 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 18187.212492485574716822344172;
    errBound = 18187.212492485574716822344172 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 11101.574892491987877539208412;
    errBound = 11101.574892491987877539208412 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 6333.34916175536057324923707827;
    errBound = 6333.34916175536057324923707827 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 3286.0196665393992092489250591;
    errBound = 3286.0196665393992092489250591 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 1470.81762363990534817600529799;
    errBound = 1470.81762363990534817600529799 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 496.241943944046969636123371475;
    errBound = 496.241943944046969636123371475 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 57.4164104248711519908727937968;
    errBound = 57.4164104248711519908727937968 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -74.6491675733096256880445957687;
    errBound = 74.6491675733096256880445957687 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -63.4674267984405642506810625141;
    errBound = 63.4674267984405642506810625141 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -16.0941049750992541404468517856;
    errBound = 16.0941049750992541404468517856 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -14.9343205339335993467288161592;
    errBound = 14.9343205339335993467288161592 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -39.3726956322273503180571162862;
    errBound = 39.3726956322273503180571162862 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -74.4411019745222138435004729823;
    errBound = 74.4411019745222138435004729823 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -123.901831827239980801953606125;
    errBound = 123.901831827239980801953606125 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -191.469930785662438298835754022;
    errBound = 191.469930785662438298835754022 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -280.90778035446262131135728375;
    errBound = 280.90778035446262131135728375 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -396.123838024035154757623306336;
    errBound = 396.123838024035154757623306336 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -541.23303784950248473599791149;
    errBound = 541.23303784950248473599791149 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -720.586258834415238105135269058;
    errBound = 720.586258834415238105135269058 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -938.782982799857731744598553002;
    errBound = 938.782982799857731744598553002 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -1200.67629953992039974226314165;
    errBound = 1200.67629953992039974226314165 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -1511.37477310488000116352987288;
    errBound = 1511.37477310488000116352987288 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -1876.24310763554643116880971005;
    errBound = 1876.24310763554643116880971005 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -2300.90237683626726093427908397;
    errBound = 2300.90237683626726093427908397 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAqgQXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAqgQ_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 141861.889535542969284585455058;
    errBound = 141861.889535542969284585455058 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 84543.7778265445756756882292078;
    errBound = 84543.7778265445756756882292078 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 47176.3595343951425401456196008;
    errBound = 47176.3595343951425401456196008 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 24123.2417965836411346399335854;
    errBound = 24123.2417965836411346399335854 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 10903.8537808397395991788421767;
    errBound = 10903.8537808397395991788421767 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 4063.83111335000749637334155927;
    errBound = 4063.83111335000749637334155927 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 1044.88704324968536367511206457;
    errBound = 1044.88704324968536367511206457 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 53.1308429721627730970124929605;
    errBound = 53.1308429721627730970124929605 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -75.1085963831326329677490133525;
    errBound = 75.1085963831326329677490133525 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -23.2345297264486274202212266883;
    errBound = 23.2345297264486274202212266883 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -3.27720038494824537802627158297;
    errBound = 3.27720038494824537802627158297 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 4.77181987126501350212886763301;
    errBound = 4.77181987126501350212886763301 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 8.59629169180838156947876282325;
    errBound = 8.59629169180838156947876282325 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 10.452727907627936702336231476;
    errBound = 10.452727907627936702336231476 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 11.2460755073695596390319908843;
    errBound = 11.2460755073695596390319908843 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 11.4041431908610452459964726383;
    errBound = 11.4041431908610452459964726383 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 11.1492674181827818210958838911;
    errBound = 11.1492674181827818210958838911 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 10.6023111536867835247807694944;
    errBound = 10.6023111536867835247807694944 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 9.82795232960019276822898276663;
    errBound = 9.82795232960019276822898276663 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 8.85570763649434832432682762308;
    errBound = 8.85570763649434832432682762308 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 7.68919216464029534819931518507;
    errBound = 7.68919216464029534819931518507 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 6.30815356942624088317864779482;
    errBound = 6.30815356942624088317864779482 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 4.66384349559683680170599832864;
    errBound = 4.66384349559683680170599832864 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 2.66437068287244920608339070629;
    errBound = 2.66437068287244920608339070629 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 0.138325547156137073549973930555;
    errBound = 0.138325547156137073549973930555 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -3.26269655150377934328733578201;
    errBound = 3.26269655150377934328733578201 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -8.38984649207653939384371608647;
    errBound = 8.38984649207653939384371608647 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -18.3074938437820318233899283319;
    errBound = 18.3074938437820318233899283319 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -49.3195963025339874908001569915;
    errBound = 49.3195963025339874908001569915 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -122.914016222627472062201070247;
    errBound = 122.914016222627472062201070247 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -246.306034008438484577555205762;
    errBound = 246.306034008438484577555205762 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -436.993073593771785142481485759;
    errBound = 436.993073593771785142481485759 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -713.834673354334964547035625858;
    errBound = 713.834673354334964547035625858 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -1097.49466421115010330912942297;
    errBound = 1097.49466421115010330912942297 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -1610.55888565636578835702015292;
    errBound = 1610.55888565636578835702015292 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -2277.55987429198864632708476339;
    errBound = 2277.55987429198864632708476339 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -3124.98137087834241167707204727;
    errBound = 3124.98137087834241167707204727 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqgQ, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAqgQNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = polAqgQ;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAqgQ Full Mellin moment N=3");
    refVal = -1.60784142722128662055464770777;
    errBound = 1.60784142722128662055464770777 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqgQ Full Mellin moment N=5");
    refVal = -2.16641818102603542534083795309;
    errBound = 2.16641818102603542534083795309 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqgQ Full Mellin moment N=7");
    refVal = -2.20252140600818713960951388479;
    errBound = 2.20252140600818713960951388479 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqgQ Full Mellin moment N=9");
    refVal = -2.12659159958437711618050718182;
    errBound = 2.12659159958437711618050718182 * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqgQ Full Mellin moment N=11");
    refVal = -2.02701727328366679876707040098;
    errBound = 2.02701727328366679876707040098 * 3.e-11;
    res = mom.integrate(11, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/polAqqQNSEven.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/polAqqQNSEven.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(polAqqQNSEvenXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAqqQNSEven_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 3296.04537381517339333655888175;
    errBound = 3296.04537381517339333655888175 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 2626.51255671304019080229493741;
    errBound = 2626.51255671304019080229493741 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 2062.95953460324253389856389005;
    errBound = 2062.95953460324253389856389005 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 1593.84115551568814963638263612;
    errBound = 1593.84115551568814963638263612 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 1208.25066074472474306263839093;
    errBound = 1208.25066074472474306263839093 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 895.91973923987743790628181377;
    errBound = 895.91973923987743790628181377 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 647.218652022395439497940051664;
    errBound = 647.218652022395439497940051664 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 453.156477520676356279561484685;
    errBound = 453.156477520676356279561484685 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 305.381456061735833845421369419;
    errBound = 305.381456061735833845421369419 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 196.180925876489050568145818666;
    errBound = 196.180925876489050568145818666 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 118.478387520361681482228903029;
    errBound = 118.478387520361681482228903029 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 65.8188784225058814958762683238;
    errBound = 65.8188784225058814958762683238 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 32.3151241141230639313170540425;
    errBound = 32.3151241141230639313170540425 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 12.4626999653935567448836053013;
    errBound = 12.4626999653935567448836053013 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -19.533499707492819924166041588;
    errBound = 19.533499707492819924166041588 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -25.4738115673800742738168741014;
    errBound = 25.4738115673800742738168741014 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -31.4114365190396091087493046279;
    errBound = 31.4114365190396091087493046279 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -37.9881861315671808637795040215;
    errBound = 37.9881861315671808637795040215 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -45.5693036062218496499458888526;
    errBound = 45.5693036062218496499458888526 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -54.4456195970858380912400625487;
    errBound = 54.4456195970858380912400625487 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -64.8879313361013790381369055521;
    errBound = 64.8879313361013790381369055521 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -77.1615433759623133029418607878;
    errBound = 77.1615433759623133029418607878 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -91.5302163428994155674676009464;
    errBound = 91.5302163428994155674676009464 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -108.25726644931167033232890761;
    errBound = 108.25726644931167033232890761 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -127.60587955596877479006020191;
    errBound = 127.60587955596877479006020191 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -149.83920279915934867937229218;
    errBound = 149.83920279915934867937229218 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -175.220371728624713668527837643;
    errBound = 175.220371728624713668527837643 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -204.012518418332054825472726641;
    errBound = 204.012518418332054825472726641 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(polAqqQNSEvenXspace,FullPowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = polAqqQNSEven_plus;
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 19.8478639549625839237424922507;
    errBound = 19.8478639549625839237424922507 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 19.8478640104168754077863490609;
    errBound = 19.8478640104168754077863490609 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 19.8478642322340444427118335806;
    errBound = 19.8478642322340444427118335806 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 19.8478651195027701624175971435;
    errBound = 19.8478651195027701624175971435 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 19.8478686685784663214880366929;
    errBound = 19.8478686685784663214880366929 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 19.847882864893943453643334231;
    errBound = 19.847882864893943453643334231 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 19.8479396503589326788280243906;
    errBound = 19.8479396503589326788280243906 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 19.8481667954682295308843167689;
    errBound = 19.8481667954682295308843167689 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 19.8490754278979799534045000832;
    errBound = 19.8490754278979799534045000832 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 19.8527107896979612684142811272;
    errBound = 19.8527107896979612684142811272 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 19.8672655630041914452972827996;
    errBound = 19.8672655630041914452972827996 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 19.9256986970130273024893336313;
    errBound = 19.9256986970130273024893336313 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 20.1629093957869919132332542698;
    errBound = 20.1629093957869919132332542698 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 21.1710548655763415088949169833;
    errBound = 21.1710548655763415088949169833 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 317.565822983645122633423754749;
    errBound = 317.565822983645122633423754749 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 1270.263291934580490533695019;
    errBound = 1270.263291934580490533695019 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 5081.05316773832196213478007599;
    errBound = 5081.05316773832196213478007599 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 20324.212670953287848539120304;
    errBound = 20324.212670953287848539120304 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 81296.8506838131513941564812158;
    errBound = 81296.8506838131513941564812158 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 325187.402735252605576625924863;
    errBound = 325187.402735252605576625924863 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 1.30074961094101042230650369945e6;
    errBound = 1.30074961094101042230650369945e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 5.20299844376404168922601479781e6;
    errBound = 5.20299844376404168922601479781e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 2.08119937750561667569040591912e7;
    errBound = 2.08119937750561667569040591912e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 8.3247975100224667027616236765e7;
    errBound = 8.3247975100224667027616236765e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 3.3299190040089866811046494706e8;
    errBound = 3.3299190040089866811046494706e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 1.33196760160359467244185978824e9;
    errBound = 1.33196760160359467244185978824e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 5.32787040641437868976743915296e9;
    errBound = 5.32787040641437868976743915296e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 2.13114816256575147590697566118e10;
    errBound = 2.13114816256575147590697566118e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullPowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAqqQNSEvenXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAqqQNSEven_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 4627.3757936598036485792914346;
    errBound = 4627.3757936598036485792914346 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 3258.91249875239143576610693224;
    errBound = 3258.91249875239143576610693224 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 2214.92851528303766407803176483;
    errBound = 2214.92851528303766407803176483 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 1440.71250612257246852770020941;
    errBound = 1440.71250612257246852770020941 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 886.411930043542775687533518323;
    errBound = 886.411930043542775687533518323 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 507.03393146168643763336542804;
    errBound = 507.03393146168643763336542804 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 262.447944337924715004325005455;
    errBound = 262.447944337924715004325005455 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 117.384478301378045601730012454;
    errBound = 117.384478301378045601730012454 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 41.3501687617931037093529611992;
    errBound = 41.3501687617931037093529611992 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 14.9638654672620649628108337991;
    errBound = 14.9638654672620649628108337991 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 7.8389174993457382803695550162;
    errBound = 7.8389174993457382803695550162 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 4.37796692658074167521014437538;
    errBound = 4.37796692658074167521014437538 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 2.09277424866297614579396014491;
    errBound = 2.09277424866297614579396014491 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 0.342738744157654796021735368469;
    errBound = 0.342738744157654796021735368469 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -1.12204901138288742310449928615;
    errBound = 1.12204901138288742310449928615 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -2.42258722293067980697621017047;
    errBound = 2.42258722293067980697621017047 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -3.62647361268547902300482978342;
    errBound = 3.62647361268547902300482978342 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -4.77599609071370758655809954043;
    errBound = 4.77599609071370758655809954043 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -5.90055538725432210067313008755;
    errBound = 5.90055538725432210067313008755 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -7.02303033275694818277575834551;
    errBound = 7.02303033275694818277575834551 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -8.16364474289485451429605280997;
    errBound = 8.16364474289485451429605280997 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -9.3429728608690938637649500971;
    errBound = 9.3429728608690938637649500971 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -10.5851886866028829040909006686;
    errBound = 10.5851886866028829040909006686 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -11.9229391643875804851994872092;
    errBound = 11.9229391643875804851994872092 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -13.4067765366614478965360982304;
    errBound = 13.4067765366614478965360982304 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -15.1277941567597744513600342166;
    errBound = 15.1277941567597744513600342166 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -17.2877502083643891205404526903;
    errBound = 17.2877502083643891205404526903 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -20.5362426960939354300841342341;
    errBound = 20.5362426960939354300841342341 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -27.3449522535882835993822596828;
    errBound = 27.3449522535882835993822596828 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -37.8681119000460366046537987923;
    errBound = 37.8681119000460366046537987923 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -51.1186765072087164685341799815;
    errBound = 51.1186765072087164685341799815 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -68.4229761863136300472023204766;
    errBound = 68.4229761863136300472023204766 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -91.0011149317460472085185846922;
    errBound = 91.0011149317460472085185846922 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -120.060649312787370373306007226;
    errBound = 120.060649312787370373306007226 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -156.807555772841716971706520241;
    errBound = 156.807555772841716971706520241 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -202.447602255404363621853154814;
    errBound = 202.447602255404363621853154814 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -258.186528602791732746182909573;
    errBound = 258.186528602791732746182909573 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(polAqqQNSEvenXspace,FullNormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = polAqqQNSEven_plus;
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 19.8478639384626065584352453277;
    errBound = 19.8478639384626065584352453277 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 19.8478639563256841209146687927;
    errBound = 19.8478639563256841209146687927 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 19.8478641349564615141535998134;
    errBound = 19.8478641349564615141535998134 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 19.8478659212644122910302137749;
    errBound = 19.8478659212644122910302137749 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 19.8478837843616045261935108653;
    errBound = 19.8478837843616045261935108653 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 19.8480624171019911845008296801;
    errBound = 19.8480624171019911845008296801 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 19.8498489213699571603050151733;
    errBound = 19.8498489213699571603050151733 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 19.8677316681459661307197043762;
    errBound = 19.8677316681459661307197043762 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 20.0483474105836567319080653251;
    errBound = 20.0483474105836567319080653251 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 20.8924883541871791206199838651;
    errBound = 20.8924883541871791206199838651 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 22.0531821516420224050988718576;
    errBound = 22.0531821516420224050988718576 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 23.3504281605621413701046878492;
    errBound = 23.3504281605621413701046878492 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 24.8098299205972752057362308398;
    errBound = 24.8098299205972752057362308398 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 26.4638185819704268861186462291;
    errBound = 26.4638185819704268861186462291 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 28.3540913378254573779842638169;
    errBound = 28.3540913378254573779842638169 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 30.5351752868889540993676687259;
    errBound = 30.5351752868889540993676687259 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 33.0797732274630336076483077864;
    errBound = 33.0797732274630336076483077864 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 36.0870253390505821174345175851;
    errBound = 36.0870253390505821174345175851 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 39.6957278729556403291779693437;
    errBound = 39.6957278729556403291779693437 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 44.1063643032840448101977437152;
    errBound = 44.1063643032840448101977437152 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 49.6196598411945504114724616796;
    errBound = 49.6196598411945504114724616796 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 56.7081826756509147559685276338;
    errBound = 56.7081826756509147559685276338 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 66.1595464549260672152966155728;
    errBound = 66.1595464549260672152966155728 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 79.3914557459112806583559386873;
    errBound = 79.3914557459112806583559386873 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 99.2393196823891008229449233592;
    errBound = 99.2393196823891008229449233592 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 132.319092909852134430593231146;
    errBound = 132.319092909852134430593231146 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 198.478639364778201645889846718;
    errBound = 198.478639364778201645889846718 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 396.957278729556403291779693437;
    errBound = 396.957278729556403291779693437 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 1984.78639364778201645889846718;
    errBound = 1984.78639364778201645889846718 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 19847.8639364778201645889846718;
    errBound = 19847.8639364778201645889846718 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 198478.639364778201645889846718;
    errBound = 198478.639364778201645889846718 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 1.98478639364778201645889846718e6;
    errBound = 1.98478639364778201645889846718e6 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 1.98478639364778201645889846718e7;
    errBound = 1.98478639364778201645889846718e7 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 1.98478639364778201645889846718e8;
    errBound = 1.98478639364778201645889846718e8 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 1.98478639364778201645889846718e9;
    errBound = 1.98478639364778201645889846718e9 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 1.98478639364778201645889846718e10;
    errBound = 1.98478639364778201645889846718e10 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 1.98478639364778201645889846718e11;
    errBound = 1.98478639364778201645889846718e11 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, FullNormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAqqQNSEvenXspace,FullDeltaEvaluation)
{
  auto& eval = polAqqQNSEven_delta;
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),12.1501748418929015300593526677)
    << "^-- polAqqQNSEven, Full, delta";
}







TEST(polAqqQNSEvenXspace,TruncAs0NormalDoublesDeltaEvaluation)
{
  auto eval = polAqqQNSEven_delta.truncate(0);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.)
    << "^-- polAqqQNSEven, TruncAs0NormalDoubles, delta";
}







TEST(polAqqQNSEvenXspace,TruncAs1NormalDoublesDeltaEvaluation)
{
  auto eval = polAqqQNSEven_delta.truncate(1);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.)
    << "^-- polAqqQNSEven, TruncAs1NormalDoubles, delta";
}



TEST(polAqqQNSEvenXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAqqQNSEven_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 24.2945391531051607896541861718;
    errBound = 24.2945391531051607896541861718 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 21.950577165068803555966157488;
    errBound = 21.950577165068803555966157488 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 19.7133826179923339322847932777;
    errBound = 19.7133826179923339322847932777 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 17.5829557667636721009561321108;
    errBound = 17.5829557667636721009561321108 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 15.5592974691149663221180610747;
    errBound = 15.5592974691149663221180610747 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 13.6424105516611732880307771909;
    errBound = 13.6424105516611732880307771909 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 11.8323040755482182127343650263;
    errBound = 11.8323040755482182127343650263 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 10.1290059929594676451689047194;
    errBound = 10.1290059929594676451689047194 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 8.5325977125286692136080901449;
    errBound = 8.5325977125286692136080901449 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 7.04329452172840778557083330018;
    errBound = 7.04329452172840778557083330018 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 5.66156327512726792864800589954;
    errBound = 5.66156327512726792864800589954 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 4.38790550536101365575516619009;
    errBound = 4.38790550536101365575516619009 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 3.21993361190786973785471883912;
    errBound = 3.21993361190786973785471883912 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 2.13659810997390165973939871603;
    errBound = 2.13659810997390165973939871603 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -0.268362475445021794896393223338;
    errBound = 0.268362475445021794896393223338 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -0.3266713135058627817810942937;
    errBound = 0.3266713135058627817810942937 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -0.340946513246320684792526634059;
    errBound = 0.340946513246320684792526634059 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -0.34449709175903860580951890324;
    errBound = 0.34449709175903860580951890324 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -0.345383607307621750884392650659;
    errBound = 0.345383607307621750884392650659 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -0.345605165778065901050331736072;
    errBound = 0.345605165778065901050331736072 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -0.345660550996982297006902759782;
    errBound = 0.345660550996982297006902759782 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -0.345674397026829661536539041158;
    errBound = 0.345674397026829661536539041158 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -0.345677858517111967299608103272;
    errBound = 0.345677858517111967299608103272 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -0.345678723888608831733060846091;
    errBound = 0.345678723888608831733060846091 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -0.345678940231415940980860170939;
    errBound = 0.345678940231415940980860170939 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -0.345678994317113524116210587615;
    errBound = 0.345678994317113524116210587615 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -0.345679007838537657764044881895;
    errBound = 0.345679007838537657764044881895 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -0.345679011218893674792503782246;
    errBound = 0.345679011218893674792503782246 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(polAqqQNSEvenXspace,TruncAs2PowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = polAqqQNSEven_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 1.27160493945587932437941415068;
    errBound = 1.27160493945587932437941415068 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 1.27160494300870249593813948108;
    errBound = 1.27160494300870249593813948108 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 1.27160495721999538070250915835;
    errBound = 1.27160495721999538070250915835 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 1.27160501406517009623166793273;
    errBound = 1.27160501406517009623166793273 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 1.27160524144591978190711202291;
    errBound = 1.27160524144591978190711202291 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 1.2716061509697317023132216768;
    errBound = 1.2716061509697317023132216768 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 1.27160978907799027606410091034;
    errBound = 1.27160978907799027606410091034 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 1.27162434171920197199310141504;
    errBound = 1.27162434171920197199310141504 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 1.27168255561508730444008883041;
    errBound = 1.27168255561508730444008883041 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 1.27191546450805710064969324229;
    errBound = 1.27191546450805710064969324229 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 1.27284795385153808092876193235;
    errBound = 1.27284795385153808092876193235 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 1.27659162430404260469619946744;
    errBound = 1.27659162430404260469619946744 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 1.2917891436409954928473446992;
    errBound = 1.2917891436409954928473446992 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 1.35637860082304526748971193416;
    errBound = 1.35637860082304526748971193416 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 20.3456790123456790123456790123;
    errBound = 20.3456790123456790123456790123 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 81.3827160493827160493827160494;
    errBound = 81.3827160493827160493827160494 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 325.530864197530864197530864198;
    errBound = 325.530864197530864197530864198 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 1302.12345679012345679012345679;
    errBound = 1302.12345679012345679012345679 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 5208.49382716049382716049382716;
    errBound = 5208.49382716049382716049382716 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 20833.9753086419753086419753086;
    errBound = 20833.9753086419753086419753086 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 83335.9012345679012345679012346;
    errBound = 83335.9012345679012345679012346 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 333343.604938271604938271604938;
    errBound = 333343.604938271604938271604938 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 1.33337441975308641975308641975e6;
    errBound = 1.33337441975308641975308641975e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 5.33349767901234567901234567901e6;
    errBound = 5.33349767901234567901234567901e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 2.1333990716049382716049382716e7;
    errBound = 2.1333990716049382716049382716e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 8.53359628641975308641975308642e7;
    errBound = 8.53359628641975308641975308642e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 3.41343851456790123456790123457e8;
    errBound = 3.41343851456790123456790123457e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 1.36537540582716049382716049383e9;
    errBound = 1.36537540582716049382716049383e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2PowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAqqQNSEvenXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAqqQNSEven_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 28.2917178181689775076785574172;
    errBound = 28.2917178181689775076785574172 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 24.1716394256614835390227244569;
    errBound = 24.1716394256614835390227244569 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 20.346111037991381357292149948;
    errBound = 20.346111037991381357292149948 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 16.8151334041954111521886314814;
    errBound = 16.8151334041954111521886314814 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 13.5787120998985420754244804661;
    errBound = 13.5787120998985420754244804661 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 10.6368858825057398138267022466;
    errBound = 10.6368858825057398138267022466 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 7.9898939049823113326121467344;
    errBound = 7.9898939049823113326121467344 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 5.63886450881613050117252085595;
    errBound = 5.63886450881613050117252085595 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 3.58495886967125887823360267714;
    errBound = 3.58495886967125887823360267714 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 2.30765501352664239775941261023;
    errBound = 2.30765501352664239775941261023 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 1.7757862713462034677321532362;
    errBound = 1.7757862713462034677321532362 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 1.45906048340681841206124818233;
    errBound = 1.45906048340681841206124818233 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 1.2274648222602481873279566035;
    errBound = 1.2274648222602481873279566035 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 1.04173025678408048107677905871;
    errBound = 1.04173025678408048107677905871 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 0.884778325897658307574829223266;
    errBound = 0.884778325897658307574829223266 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 0.747653502481008184131100025705;
    errBound = 0.747653502481008184131100025705 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 0.625077270137432649994133342331;
    errBound = 0.625077270137432649994133342331 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 0.513676531347856933945966319772;
    errBound = 0.513676531347856933945966319772 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 0.411163687571660613135747007949;
    errBound = 0.411163687571660613135747007949 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 0.315914702964704492917679814008;
    errBound = 0.315914702964704492917679814008 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 0.226733973242285389868882142924;
    errBound = 0.226733973242285389868882142924 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 0.142714880971783596565667340925;
    errBound = 0.142714880971783596565667340925 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 0.0631528494682723069688303561007;
    errBound = 0.0631528494682723069688303561007 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -0.0125111530596244361775344999229;
    errBound = 0.0125111530596244361775344999229 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -0.0847286161434186074671568335257;
    errBound = 0.0847286161434186074671568335257 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -0.153869814592880740962972004097;
    errBound = 0.153869814592880740962972004097 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -0.220242517222626687701579239647;
    errBound = 0.220242517222626687701579239647 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -0.284105579325413216853924778963;
    errBound = 0.284105579325413216853924778963 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -0.33353803688462414948726339534;
    errBound = 0.33353803688462414948726339534 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -0.344468715816189680597257001528;
    errBound = 0.344468715816189680597257001528 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -0.345558020493594118980140319567;
    errBound = 0.345558020493594118980140319567 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -0.345666913538271371911898134738;
    errBound = 0.345666913538271371911898134738 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -0.345677802468716049149691189815;
    errBound = 0.345677802468716049149691189815 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -0.345678891358020493826927469119;
    errBound = 0.345678891358020493826927469119 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -0.345679000246913538271604705247;
    errBound = 0.345679000246913538271604705247 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -0.345679011135802468716049382483;
    errBound = 0.345679011135802468716049382483 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -0.34567901222469135802049382716;
    errBound = 0.34567901222469135802049382716 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(polAqqQNSEvenXspace,TruncAs2NormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = polAqqQNSEven_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 1.27160493839876543211148148148;
    errBound = 1.27160493839876543211148148148 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 1.27160493954320987781481481609;
    errBound = 1.27160493954320987781481481609 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 1.27160495098765444814814941975;
    errBound = 1.27160495098765444814814941975 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 1.27160506543211148148275308655;
    errBound = 1.27160506543211148148275308655 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 1.27160620987781481608642102469;
    errBound = 1.27160620987781481608642102469 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 1.2716176544481494197658025963;
    errBound = 1.2716176544481494197658025963 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 1.2717321114827532135929642347;
    errBound = 1.2717321114827532135929642347 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 1.27287781608769263090250744572;
    errBound = 1.27287781608769263090250744572 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 1.28444943259758074572889387704;
    errBound = 1.28444943259758074572889387704 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 1.33853151397011046133853151397;
    errBound = 1.33853151397011046133853151397 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 1.41289437585733882030178326475;
    errBound = 1.41289437585733882030178326475 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 1.49600580973129992737835875091;
    errBound = 1.49600580973129992737835875091 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 1.58950617283950617283950617284;
    errBound = 1.58950617283950617283950617284 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 1.6954732510288065843621399177;
    errBound = 1.6954732510288065843621399177 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 1.81657848324514991181657848325;
    errBound = 1.81657848324514991181657848325 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 1.95631528964862298195631528965;
    errBound = 1.95631528964862298195631528965 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 2.11934156378600823045267489712;
    errBound = 2.11934156378600823045267489712 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 2.31200897867564534231200897868;
    errBound = 2.31200897867564534231200897868 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 2.54320987654320987654320987654;
    errBound = 2.54320987654320987654320987654 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 2.82578875171467764060356652949;
    errBound = 2.82578875171467764060356652949 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 3.17901234567901234567901234568;
    errBound = 3.17901234567901234567901234568 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 3.63315696649029982363315696649;
    errBound = 3.63315696649029982363315696649 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 4.23868312757201646090534979424;
    errBound = 4.23868312757201646090534979424 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 5.08641975308641975308641975309;
    errBound = 5.08641975308641975308641975309 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 6.35802469135802469135802469136;
    errBound = 6.35802469135802469135802469136 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 8.47736625514403292181069958848;
    errBound = 8.47736625514403292181069958848 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 12.7160493827160493827160493827;
    errBound = 12.7160493827160493827160493827 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 25.4320987654320987654320987654;
    errBound = 25.4320987654320987654320987654 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 127.160493827160493827160493827;
    errBound = 127.160493827160493827160493827 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 1271.60493827160493827160493827;
    errBound = 1271.60493827160493827160493827 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 12716.0493827160493827160493827;
    errBound = 12716.0493827160493827160493827 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 127160.493827160493827160493827;
    errBound = 127160.493827160493827160493827 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 1.27160493827160493827160493827e6;
    errBound = 1.27160493827160493827160493827e6 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 1.27160493827160493827160493827e7;
    errBound = 1.27160493827160493827160493827e7 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 1.27160493827160493827160493827e8;
    errBound = 1.27160493827160493827160493827e8 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 1.27160493827160493827160493827e9;
    errBound = 1.27160493827160493827160493827e9 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 1.27160493827160493827160493827e10;
    errBound = 1.27160493827160493827160493827e10 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSEven, TruncAs2NormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAqqQNSEvenXspace,TruncAs2NormalDoublesDeltaEvaluation)
{
  auto eval = polAqqQNSEven_delta.truncate(2);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.45677694886353911970334838331)
    << "^-- polAqqQNSEven, TruncAs2NormalDoubles, delta";
}



TEST(polAqqQNSEvenNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = polAqqQNSEven;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAqqQNSEven Full Mellin moment N=2");
    refVal = -13.1371375578672743446864514871;
    errBound = 13.1371375578672743446864514871 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven Full Mellin moment N=4");
    refVal = -28.0315757374001565266067553811;
    errBound = 28.0315757374001565266067553811 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven Full Mellin moment N=6");
    refVal = -36.060843394034104710099925415;
    errBound = 36.060843394034104710099925415 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven Full Mellin moment N=8");
    refVal = -41.661923747871398119379198654;
    errBound = 41.661923747871398119379198654 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAqqQNSEvenNspace,TruncAs0Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAqqQNSEven.truncate(0);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs0 Mellin moment N=2");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs0 Mellin moment N=4");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs0 Mellin moment N=6");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs0 Mellin moment N=8");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAqqQNSEvenNspace,TruncAs1Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAqqQNSEven.truncate(1);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs1 Mellin moment N=2");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs1 Mellin moment N=4");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs1 Mellin moment N=6");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs1 Mellin moment N=8");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAqqQNSEvenNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAqqQNSEven.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs2 Mellin moment N=2");
    refVal = 0.277777777777777777777777777778;
    errBound = 0.277777777777777777777777777778 * 3.e-11;
    res = mom.integrate(2, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs2 Mellin moment N=4");
    refVal = -0.89055632716049382716049382716;
    errBound = 0.89055632716049382716049382716 * 3.e-11;
    res = mom.integrate(4, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs2 Mellin moment N=6");
    refVal = -1.47234374287633924822133438913;
    errBound = 1.47234374287633924822133438913 * 3.e-11;
    res = mom.integrate(6, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSEven TruncAs2 Mellin moment N=8");
    refVal = -1.86531274968569797766908710051;
    errBound = 1.86531274968569797766908710051 * 3.e-11;
    res = mom.integrate(8, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/polAqqQNSOdd.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/polAqqQNSOdd.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(polAqqQNSOddXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAqqQNSOdd_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 4277.70101214639132947689711723;
    errBound = 4277.70101214639132947689711723 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 3410.43922779892380398777012758;
    errBound = 3410.43922779892380398777012758 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 2679.96706947116633052388894681;
    errBound = 2679.96706947116633052388894681 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 2071.44389170965514523000814093;
    errBound = 2071.44389170965514523000814093 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 1570.84982040592695899175172089;
    errBound = 1570.84982040592695899175172089 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 1164.98579045707893735673763531;
    errBound = 1164.98579045707893735673763531 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 841.473630235022080583402478375;
    errBound = 841.473630235022080583402478375 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 588.756222541526337494710486275;
    errBound = 588.756222541526337494710486275 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 396.097709641153629387969604267;
    errBound = 396.097709641153629387969604267 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 253.583344473775318771748595315;
    errBound = 253.583344473775318771748595315 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 152.117169060496643428465976523;
    errBound = 152.117169060496643428465976523 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 83.4110578449723411075603983823;
    errBound = 83.4110578449723411075603983823 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 39.943464366078806477615791985;
    errBound = 39.943464366078806477615791985 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 14.7950009135025499124495707311;
    errBound = 14.7950009135025499124495707311 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -19.5108624155838609072186356416;
    errBound = 19.5108624155838609072186356416 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -25.4673536173233760863614449979;
    errBound = 25.4673536173233760863614449979 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -31.4096215293044683211221384916;
    errBound = 31.4096215293044683211221384916 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -37.9876822443422242411982440131;
    errBound = 37.9876822443422242411982440131 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -45.5691650992202829111512419967;
    errBound = 45.5691650992202829111512419967 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -54.4455818365323213187188189944;
    errBound = 54.4455818365323213187188189944 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -64.887921112512144704580789027;
    errBound = 64.887921112512144704580789027 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -77.1615406242022896735981046039;
    errBound = 77.1615406242022896735981046039 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -91.5302156059937308772731748793;
    errBound = 91.5302156059937308772731748793 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -108.257266252843829463705686112;
    errBound = 108.257266252843829463705686112 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -127.605879503791459648879710192;
    errBound = 127.605879503791459648879710192 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -149.839202785349931163070897035;
    errBound = 149.839202785349931163070897035 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -175.220371724981087106700919131;
    errBound = 175.220371724981087106700919131 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -204.012518417373330139328104554;
    errBound = 204.012518417373330139328104554 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(polAqqQNSOddXspace,FullPowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = polAqqQNSOdd_plus;
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 19.8478639549625839237424922507;
    errBound = 19.8478639549625839237424922507 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 19.8478640104168754077863490609;
    errBound = 19.8478640104168754077863490609 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 19.8478642322340444427118335806;
    errBound = 19.8478642322340444427118335806 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 19.8478651195027701624175971435;
    errBound = 19.8478651195027701624175971435 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 19.8478686685784663214880366929;
    errBound = 19.8478686685784663214880366929 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 19.847882864893943453643334231;
    errBound = 19.847882864893943453643334231 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 19.8479396503589326788280243906;
    errBound = 19.8479396503589326788280243906 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 19.8481667954682295308843167689;
    errBound = 19.8481667954682295308843167689 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 19.8490754278979799534045000832;
    errBound = 19.8490754278979799534045000832 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 19.8527107896979612684142811272;
    errBound = 19.8527107896979612684142811272 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 19.8672655630041914452972827996;
    errBound = 19.8672655630041914452972827996 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 19.9256986970130273024893336313;
    errBound = 19.9256986970130273024893336313 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 20.1629093957869919132332542698;
    errBound = 20.1629093957869919132332542698 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 21.1710548655763415088949169833;
    errBound = 21.1710548655763415088949169833 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 317.565822983645122633423754749;
    errBound = 317.565822983645122633423754749 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 1270.263291934580490533695019;
    errBound = 1270.263291934580490533695019 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 5081.05316773832196213478007599;
    errBound = 5081.05316773832196213478007599 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 20324.212670953287848539120304;
    errBound = 20324.212670953287848539120304 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 81296.8506838131513941564812158;
    errBound = 81296.8506838131513941564812158 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 325187.402735252605576625924863;
    errBound = 325187.402735252605576625924863 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 1.30074961094101042230650369945e6;
    errBound = 1.30074961094101042230650369945e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 5.20299844376404168922601479781e6;
    errBound = 5.20299844376404168922601479781e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 2.08119937750561667569040591912e7;
    errBound = 2.08119937750561667569040591912e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 8.3247975100224667027616236765e7;
    errBound = 8.3247975100224667027616236765e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 3.3299190040089866811046494706e8;
    errBound = 3.3299190040089866811046494706e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 1.33196760160359467244185978824e9;
    errBound = 1.33196760160359467244185978824e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 5.32787040641437868976743915296e9;
    errBound = 5.32787040641437868976743915296e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 2.13114816256575147590697566118e10;
    errBound = 2.13114816256575147590697566118e10 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullPowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAqqQNSOddXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAqqQNSOdd_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 6000.87279535130638705135186729;
    errBound = 6000.87279535130638705135186729 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 4229.61568410987231584491526356;
    errBound = 4229.61568410987231584491526356 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 2876.99993011825403606572779;
    errBound = 2876.99993011825403606572779 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 1872.69670608742524211969716671;
    errBound = 1872.69670608742524211969716671 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 1152.62405895190875574983638685;
    errBound = 1152.62405895190875574983638685 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 658.947517407316462381489771447;
    errBound = 658.947517407316462381489771447 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 340.081759907528114584944890211;
    errBound = 340.081759907528114584944890211 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 150.688805802471530880671243372;
    errBound = 150.688805802471530880671243372 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 51.6131688801579207335624982629;
    errBound = 51.6131688801579207335624982629 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 17.886057646690013483387048357;
    errBound = 17.886057646690013483387048357 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 9.21066852414888580047439989416;
    errBound = 9.21066852414888580047439989416 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 5.19301917041247886458787738736;
    errBound = 5.19301917041247886458787738736 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 2.64090725323933430485693779708;
    errBound = 2.64090725323933430485693779708 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 0.74366858627870692023543875268;
    errBound = 0.74366858627870692023543875268 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -0.810080949028711172924740427451;
    errBound = 0.810080949028711172924740427451 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -2.16844262953297751297352004603;
    errBound = 2.16844262953297751297352004603 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = -3.41247968960405945738296889479;
    errBound = 3.41247968960405945738296889479 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = -4.5917226921782360501483253031;
    errBound = 4.5917226921782360501483253031 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = -5.73969300929725450039665994846;
    errBound = 5.73969300929725450039665994846 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = -6.88171406567811574525606552969;
    errBound = 6.88171406567811574525606552969 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = -8.03950890693062758360103109962;
    errBound = 8.03950890693062758360103109962 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = -9.23459860755594745524915754104;
    errBound = 9.23459860755594745524915754104 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = -10.4917741627025124734072160184;
    errBound = 10.4917741627025124734072160184 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -11.8441022121010149284795270989;
    errBound = 11.8441022121010149284795270989 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -13.342441880580632405994285264;
    errBound = 13.342441880580632405994285264 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -15.0781426231572696352219676761;
    errBound = 15.0781426231572696352219676761 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -17.2532323389491693477300844487;
    errBound = 17.2532323389491693477300844487 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -20.517724058116631500217617181;
    errBound = 20.517724058116631500217617181 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -27.3406539710709365601867318856;
    errBound = 27.3406539710709365601867318856 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -37.8675967979137602224618389367;
    errBound = 37.8675967979137602224618389367 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -51.1186164689109434377416379702;
    errBound = 51.1186164689109434377416379702 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -68.4229693296745688338680768043;
    errBound = 68.4229693296745688338680768043 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -91.0011141608012117282328224133;
    errBound = 91.0011141608012117282328224133 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -120.060649227164793888275051521;
    errBound = 120.060649227164793888275051521 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -156.807555763426650029501940281;
    errBound = 156.807555763426650029501940281 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -202.447602254377575998262546993;
    errBound = 202.447602254377575998262546993 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -258.186528602680525890886833807;
    errBound = 258.186528602680525890886833807 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(polAqqQNSOddXspace,FullNormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto& eval = polAqqQNSOdd_plus;
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 19.8478639384626065584352453277;
    errBound = 19.8478639384626065584352453277 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 19.8478639563256841209146687927;
    errBound = 19.8478639563256841209146687927 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 19.8478641349564615141535998134;
    errBound = 19.8478641349564615141535998134 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 19.8478659212644122910302137749;
    errBound = 19.8478659212644122910302137749 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 19.8478837843616045261935108653;
    errBound = 19.8478837843616045261935108653 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 19.8480624171019911845008296801;
    errBound = 19.8480624171019911845008296801 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 19.8498489213699571603050151733;
    errBound = 19.8498489213699571603050151733 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 19.8677316681459661307197043762;
    errBound = 19.8677316681459661307197043762 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 20.0483474105836567319080653251;
    errBound = 20.0483474105836567319080653251 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 20.8924883541871791206199838651;
    errBound = 20.8924883541871791206199838651 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 22.0531821516420224050988718576;
    errBound = 22.0531821516420224050988718576 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 23.3504281605621413701046878492;
    errBound = 23.3504281605621413701046878492 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 24.8098299205972752057362308398;
    errBound = 24.8098299205972752057362308398 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 26.4638185819704268861186462291;
    errBound = 26.4638185819704268861186462291 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 28.3540913378254573779842638169;
    errBound = 28.3540913378254573779842638169 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 30.5351752868889540993676687259;
    errBound = 30.5351752868889540993676687259 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 33.0797732274630336076483077864;
    errBound = 33.0797732274630336076483077864 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 36.0870253390505821174345175851;
    errBound = 36.0870253390505821174345175851 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 39.6957278729556403291779693437;
    errBound = 39.6957278729556403291779693437 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 44.1063643032840448101977437152;
    errBound = 44.1063643032840448101977437152 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 49.6196598411945504114724616796;
    errBound = 49.6196598411945504114724616796 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 56.7081826756509147559685276338;
    errBound = 56.7081826756509147559685276338 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 66.1595464549260672152966155728;
    errBound = 66.1595464549260672152966155728 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 79.3914557459112806583559386873;
    errBound = 79.3914557459112806583559386873 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 99.2393196823891008229449233592;
    errBound = 99.2393196823891008229449233592 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 132.319092909852134430593231146;
    errBound = 132.319092909852134430593231146 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 198.478639364778201645889846718;
    errBound = 198.478639364778201645889846718 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 396.957278729556403291779693437;
    errBound = 396.957278729556403291779693437 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 1984.78639364778201645889846718;
    errBound = 1984.78639364778201645889846718 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 19847.8639364778201645889846718;
    errBound = 19847.8639364778201645889846718 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 198478.639364778201645889846718;
    errBound = 198478.639364778201645889846718 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 1.98478639364778201645889846718e6;
    errBound = 1.98478639364778201645889846718e6 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 1.98478639364778201645889846718e7;
    errBound = 1.98478639364778201645889846718e7 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 1.98478639364778201645889846718e8;
    errBound = 1.98478639364778201645889846718e8 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 1.98478639364778201645889846718e9;
    errBound = 1.98478639364778201645889846718e9 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 1.98478639364778201645889846718e10;
    errBound = 1.98478639364778201645889846718e10 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 1.98478639364778201645889846718e11;
    errBound = 1.98478639364778201645889846718e11 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, FullNormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAqqQNSOddXspace,FullDeltaEvaluation)
{
  auto& eval = polAqqQNSOdd_delta;
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),12.1501748418929015300593526677)
    << "^-- polAqqQNSOdd, Full, delta";
}







TEST(polAqqQNSOddXspace,TruncAs0NormalDoublesDeltaEvaluation)
{
  auto eval = polAqqQNSOdd_delta.truncate(0);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.)
    << "^-- polAqqQNSOdd, TruncAs0NormalDoubles, delta";
}







TEST(polAqqQNSOddXspace,TruncAs1NormalDoublesDeltaEvaluation)
{
  auto eval = polAqqQNSOdd_delta.truncate(1);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.)
    << "^-- polAqqQNSOdd, TruncAs1NormalDoubles, delta";
}



TEST(polAqqQNSOddXspace,TruncAs2PowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAqqQNSOdd_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 24.2945391531051607896541861718;
    errBound = 24.2945391531051607896541861718 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 21.950577165068803555966157488;
    errBound = 21.950577165068803555966157488 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 19.7133826179923339322847932777;
    errBound = 19.7133826179923339322847932777 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 17.5829557667636721009561321108;
    errBound = 17.5829557667636721009561321108 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 15.5592974691149663221180610747;
    errBound = 15.5592974691149663221180610747 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 13.6424105516611732880307771909;
    errBound = 13.6424105516611732880307771909 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 11.8323040755482182127343650263;
    errBound = 11.8323040755482182127343650263 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 10.1290059929594676451689047194;
    errBound = 10.1290059929594676451689047194 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 8.5325977125286692136080901449;
    errBound = 8.5325977125286692136080901449 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 7.04329452172840778557083330018;
    errBound = 7.04329452172840778557083330018 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 5.66156327512726792864800589954;
    errBound = 5.66156327512726792864800589954 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 4.38790550536101365575516619009;
    errBound = 4.38790550536101365575516619009 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 3.21993361190786973785471883912;
    errBound = 3.21993361190786973785471883912 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 2.13659810997390165973939871603;
    errBound = 2.13659810997390165973939871603 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = -0.268362475445021794896393223338;
    errBound = 0.268362475445021794896393223338 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = -0.3266713135058627817810942937;
    errBound = 0.3266713135058627817810942937 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = -0.340946513246320684792526634059;
    errBound = 0.340946513246320684792526634059 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = -0.34449709175903860580951890324;
    errBound = 0.34449709175903860580951890324 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = -0.345383607307621750884392650659;
    errBound = 0.345383607307621750884392650659 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = -0.345605165778065901050331736072;
    errBound = 0.345605165778065901050331736072 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = -0.345660550996982297006902759782;
    errBound = 0.345660550996982297006902759782 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = -0.345674397026829661536539041158;
    errBound = 0.345674397026829661536539041158 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = -0.345677858517111967299608103272;
    errBound = 0.345677858517111967299608103272 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = -0.345678723888608831733060846091;
    errBound = 0.345678723888608831733060846091 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = -0.345678940231415940980860170939;
    errBound = 0.345678940231415940980860170939 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = -0.345678994317113524116210587615;
    errBound = 0.345678994317113524116210587615 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = -0.345679007838537657764044881895;
    errBound = 0.345679007838537657764044881895 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = -0.345679011218893674792503782246;
    errBound = 0.345679011218893674792503782246 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}

TEST(polAqqQNSOddXspace,TruncAs2PowersOf4PlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = polAqqQNSOdd_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = 1.27160493945587932437941415068;
    errBound = 1.27160493945587932437941415068 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = 1.27160494300870249593813948108;
    errBound = 1.27160494300870249593813948108 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = 1.27160495721999538070250915835;
    errBound = 1.27160495721999538070250915835 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = 1.27160501406517009623166793273;
    errBound = 1.27160501406517009623166793273 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = 1.27160524144591978190711202291;
    errBound = 1.27160524144591978190711202291 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = 1.2716061509697317023132216768;
    errBound = 1.2716061509697317023132216768 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = 1.27160978907799027606410091034;
    errBound = 1.27160978907799027606410091034 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = 1.27162434171920197199310141504;
    errBound = 1.27162434171920197199310141504 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = 1.27168255561508730444008883041;
    errBound = 1.27168255561508730444008883041 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = 1.27191546450805710064969324229;
    errBound = 1.27191546450805710064969324229 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = 1.27284795385153808092876193235;
    errBound = 1.27284795385153808092876193235 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = 1.27659162430404260469619946744;
    errBound = 1.27659162430404260469619946744 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = 1.2917891436409954928473446992;
    errBound = 1.2917891436409954928473446992 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = 1.35637860082304526748971193416;
    errBound = 1.35637860082304526748971193416 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 20.3456790123456790123456790123;
    errBound = 20.3456790123456790123456790123 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 81.3827160493827160493827160494;
    errBound = 81.3827160493827160493827160494 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 325.530864197530864197530864198;
    errBound = 325.530864197530864197530864198 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 1302.12345679012345679012345679;
    errBound = 1302.12345679012345679012345679 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 5208.49382716049382716049382716;
    errBound = 5208.49382716049382716049382716 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 20833.9753086419753086419753086;
    errBound = 20833.9753086419753086419753086 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 83335.9012345679012345679012346;
    errBound = 83335.9012345679012345679012346 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 333343.604938271604938271604938;
    errBound = 333343.604938271604938271604938 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 1.33337441975308641975308641975e6;
    errBound = 1.33337441975308641975308641975e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 5.33349767901234567901234567901e6;
    errBound = 5.33349767901234567901234567901e6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 2.1333990716049382716049382716e7;
    errBound = 2.1333990716049382716049382716e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 8.53359628641975308641975308642e7;
    errBound = 8.53359628641975308641975308642e7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 3.41343851456790123456790123457e8;
    errBound = 3.41343851456790123456790123457e8 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 1.36537540582716049382716049383e9;
    errBound = 1.36537540582716049382716049383e9 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2PowersOf4, plus, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAqqQNSOddXspace,TruncAs2NormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto eval = polAqqQNSOdd_reg.truncate(2);

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 28.2917178181689775076785574172;
    errBound = 28.2917178181689775076785574172 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 24.1716394256614835390227244569;
    errBound = 24.1716394256614835390227244569 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 20.346111037991381357292149948;
    errBound = 20.346111037991381357292149948 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 16.8151334041954111521886314814;
    errBound = 16.8151334041954111521886314814 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 13.5787120998985420754244804661;
    errBound = 13.5787120998985420754244804661 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 10.6368858825057398138267022466;
    errBound = 10.6368858825057398138267022466 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 7.9898939049823113326121467344;
    errBound = 7.9898939049823113326121467344 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 5.63886450881613050117252085595;
    errBound = 5.63886450881613050117252085595 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 3.58495886967125887823360267714;
    errBound = 3.58495886967125887823360267714 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 2.30765501352664239775941261023;
    errBound = 2.30765501352664239775941261023 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 1.7757862713462034677321532362;
    errBound = 1.7757862713462034677321532362 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 1.45906048340681841206124818233;
    errBound = 1.45906048340681841206124818233 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 1.2274648222602481873279566035;
    errBound = 1.2274648222602481873279566035 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 1.04173025678408048107677905871;
    errBound = 1.04173025678408048107677905871 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 0.884778325897658307574829223266;
    errBound = 0.884778325897658307574829223266 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 0.747653502481008184131100025705;
    errBound = 0.747653502481008184131100025705 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 0.625077270137432649994133342331;
    errBound = 0.625077270137432649994133342331 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 0.513676531347856933945966319772;
    errBound = 0.513676531347856933945966319772 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 0.411163687571660613135747007949;
    errBound = 0.411163687571660613135747007949 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 0.315914702964704492917679814008;
    errBound = 0.315914702964704492917679814008 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 0.226733973242285389868882142924;
    errBound = 0.226733973242285389868882142924 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 0.142714880971783596565667340925;
    errBound = 0.142714880971783596565667340925 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 0.0631528494682723069688303561007;
    errBound = 0.0631528494682723069688303561007 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = -0.0125111530596244361775344999229;
    errBound = 0.0125111530596244361775344999229 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = -0.0847286161434186074671568335257;
    errBound = 0.0847286161434186074671568335257 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = -0.153869814592880740962972004097;
    errBound = 0.153869814592880740962972004097 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = -0.220242517222626687701579239647;
    errBound = 0.220242517222626687701579239647 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = -0.284105579325413216853924778963;
    errBound = 0.284105579325413216853924778963 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = -0.33353803688462414948726339534;
    errBound = 0.33353803688462414948726339534 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = -0.344468715816189680597257001528;
    errBound = 0.344468715816189680597257001528 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = -0.345558020493594118980140319567;
    errBound = 0.345558020493594118980140319567 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = -0.345666913538271371911898134738;
    errBound = 0.345666913538271371911898134738 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = -0.345677802468716049149691189815;
    errBound = 0.345677802468716049149691189815 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = -0.345678891358020493826927469119;
    errBound = 0.345678891358020493826927469119 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = -0.345679000246913538271604705247;
    errBound = 0.345679000246913538271604705247 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = -0.345679011135802468716049382483;
    errBound = 0.345679011135802468716049382483 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = -0.34567901222469135802049382716;
    errBound = 0.34567901222469135802049382716 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}

TEST(polAqqQNSOddXspace,TruncAs2NormalDoublesPlusEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;
  auto eval = polAqqQNSOdd_plus.truncate(2);
  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = 1.27160493839876543211148148148;
    errBound = 1.27160493839876543211148148148 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = 1.27160493954320987781481481609;
    errBound = 1.27160493954320987781481481609 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = 1.27160495098765444814814941975;
    errBound = 1.27160495098765444814814941975 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = 1.27160506543211148148275308655;
    errBound = 1.27160506543211148148275308655 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = 1.27160620987781481608642102469;
    errBound = 1.27160620987781481608642102469 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = 1.2716176544481494197658025963;
    errBound = 1.2716176544481494197658025963 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = 1.2717321114827532135929642347;
    errBound = 1.2717321114827532135929642347 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = 1.27287781608769263090250744572;
    errBound = 1.27287781608769263090250744572 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = 1.28444943259758074572889387704;
    errBound = 1.28444943259758074572889387704 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = 1.33853151397011046133853151397;
    errBound = 1.33853151397011046133853151397 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = 1.41289437585733882030178326475;
    errBound = 1.41289437585733882030178326475 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = 1.49600580973129992737835875091;
    errBound = 1.49600580973129992737835875091 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = 1.58950617283950617283950617284;
    errBound = 1.58950617283950617283950617284 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = 1.6954732510288065843621399177;
    errBound = 1.6954732510288065843621399177 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = 1.81657848324514991181657848325;
    errBound = 1.81657848324514991181657848325 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = 1.95631528964862298195631528965;
    errBound = 1.95631528964862298195631528965 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 2.11934156378600823045267489712;
    errBound = 2.11934156378600823045267489712 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 2.31200897867564534231200897868;
    errBound = 2.31200897867564534231200897868 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 2.54320987654320987654320987654;
    errBound = 2.54320987654320987654320987654 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 2.82578875171467764060356652949;
    errBound = 2.82578875171467764060356652949 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 3.17901234567901234567901234568;
    errBound = 3.17901234567901234567901234568 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 3.63315696649029982363315696649;
    errBound = 3.63315696649029982363315696649 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 4.23868312757201646090534979424;
    errBound = 4.23868312757201646090534979424 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 5.08641975308641975308641975309;
    errBound = 5.08641975308641975308641975309 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 6.35802469135802469135802469136;
    errBound = 6.35802469135802469135802469136 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 8.47736625514403292181069958848;
    errBound = 8.47736625514403292181069958848 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 12.7160493827160493827160493827;
    errBound = 12.7160493827160493827160493827 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 25.4320987654320987654320987654;
    errBound = 25.4320987654320987654320987654 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 127.160493827160493827160493827;
    errBound = 127.160493827160493827160493827 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 1271.60493827160493827160493827;
    errBound = 1271.60493827160493827160493827 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 12716.0493827160493827160493827;
    errBound = 12716.0493827160493827160493827 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 127160.493827160493827160493827;
    errBound = 127160.493827160493827160493827 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 1.27160493827160493827160493827e6;
    errBound = 1.27160493827160493827160493827e6 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 1.27160493827160493827160493827e7;
    errBound = 1.27160493827160493827160493827e7 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 1.27160493827160493827160493827e8;
    errBound = 1.27160493827160493827160493827e8 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 1.27160493827160493827160493827e9;
    errBound = 1.27160493827160493827160493827e9 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 1.27160493827160493827160493827e10;
    errBound = 1.27160493827160493827160493827e10 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, plus, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAqqQNSOddXspace,TruncAs2NormalDoublesDeltaEvaluation)
{
  auto eval = polAqqQNSOdd_delta.truncate(2);
  EXPECT_DOUBLE_EQ(eval(testAs,testLM,testNF),1.45677694886353911970334838331)
    << "^-- polAqqQNSOdd, TruncAs2NormalDoubles, delta";
}



TEST(polAqqQNSOddNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = polAqqQNSOdd;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAqqQNSOdd Full Mellin moment N=3");
    refVal = -22.0931532003857707128861290183;
    errBound = 22.0931532003857707128861290183 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd Full Mellin moment N=5");
    refVal = -32.4675519992296219908912960781;
    errBound = 32.4675519992296219908912960781 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd Full Mellin moment N=7");
    refVal = -39.0616711789071974294761166602;
    errBound = 39.0616711789071974294761166602 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd Full Mellin moment N=9");
    refVal = -43.9417691634403222575059391201;
    errBound = 43.9417691634403222575059391201 * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAqqQNSOddNspace,TruncAs0Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAqqQNSOdd.truncate(0);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs0 Mellin moment N=3");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs0 Mellin moment N=5");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs0 Mellin moment N=7");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs0 Mellin moment N=9");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAqqQNSOddNspace,TruncAs1Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAqqQNSOdd.truncate(1);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs1 Mellin moment N=3");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs1 Mellin moment N=5");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs1 Mellin moment N=7");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs1 Mellin moment N=9");
    refVal = 1.;
    errBound = 1. * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


TEST(polAqqQNSOddNspace,TruncAs2Moments)
{
  double refVal = 0., errBound = 0.;
  auto rpd = polAqqQNSOdd.truncate(2);
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs2 Mellin moment N=3");
    refVal = -0.443383487654320987654320987654;
    errBound = 0.443383487654320987654320987654 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs2 Mellin moment N=5");
    refVal = -1.21589454732510288065843621399;
    errBound = 1.21589454732510288065843621399 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs2 Mellin moment N=7");
    refVal = -1.6843752520463652833267345739;
    errBound = 1.6843752520463652833267345739 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQNSOdd TruncAs2 Mellin moment N=9");
    refVal = -2.02322586911299564570749587966;
    errBound = 2.02322586911299564570749587966 * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/polAqqQPS.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <limits>
#include <gtest/gtest.h>
#include <ome/integration_engine_gsl.h>
#include <ome/mellin.h>
#include <ome/polAqqQPS.h>

using namespace ome;

const double eps = std::numeric_limits<double>::epsilon();
const double testAs = 0.25;
const double testLM = -5.;
const double testNF = 3.;



TEST(polAqqQPSXspace,FullPowersOf4RegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAqqQPS_reg;

  {
    testVal  = eval(testAs,testLM,testNF,9.31322574615478515625e-10);
    refVal   = -4702.95666659521128536240820155;
    errBound = 4702.95666659521128536240820155 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-15 = 9.31322574615478515625e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.7252902984619140625e-9);
    refVal   = -3884.26933339131506925944643446;
    errBound = 3884.26933339131506925944643446 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-14 = 3.7252902984619140625e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.490116119384765625e-8);
    refVal   = -3172.94134433191067199762700536;
    errBound = 3172.94134433191067199762700536 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-13 = 1.490116119384765625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,5.9604644775390625e-8);
    refVal   = -2559.53508950704257629731663141;
    errBound = 2559.53508950704257629731663141 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-12 = 5.9604644775390625e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,2.384185791015625e-7);
    refVal   = -2035.02345035965887089636906741;
    errBound = 2035.02345035965887089636906741 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-11 = 2.384185791015625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,9.5367431640625e-7);
    refVal   = -1590.79004685727988749594445853;
    errBound = 1590.79004685727988749594445853 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-10 = 9.5367431640625e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,3.814697265625e-6);
    refVal   = -1218.62998120724126895399650187;
    errBound = 1218.62998120724126895399650187 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-9 = 3.814697265625e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0000152587890625);
    refVal   = -910.752020171011256714333243046;
    errBound = 910.752020171011256714333243046 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-8 = 0.0000152587890625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00006103515625);
    refVal   = -659.78480642213907526930562572;
    errBound = 659.78480642213907526930562572 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-7 = 0.00006103515625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.000244140625);
    refVal   = -458.793877029308123685113234067;
    errBound = 458.793877029308123685113234067 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-6 = 0.000244140625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0009765625);
    refVal   = -301.32604528638193839093135071;
    errBound = 301.32604528638193839093135071 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-5 = 0.0009765625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.00390625);
    refVal   = -181.517551201153881062427436742;
    errBound = 181.517551201153881062427436742 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-4 = 0.00390625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.015625);
    refVal   = -94.3319597330301033834260344888;
    errBound = 94.3319597330301033834260344888 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-3 = 0.015625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0625);
    refVal   = -35.9952200343124762861852214318;
    errBound = 35.9952200343124762861852214318 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 4^-2 = 0.0625";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9375);
    refVal   = 1.00541342787457013490216005375;
    errBound = 1.00541342787457013490216005375 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-2 = 0.9375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.984375);
    refVal   = 0.431251498252852453002391146623;
    errBound = 0.431251498252852453002391146623 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-3 = 0.984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99609375);
    refVal   = 0.170743580030682888433255825441;
    errBound = 0.170743580030682888433255825441 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-4 = 0.99609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9990234375);
    refVal   = 0.0636689389160134136082754102319;
    errBound = 0.0636689389160134136082754102319 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-5 = 0.9990234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999755859375);
    refVal   = 0.0226571326542703407590017168651;
    errBound = 0.0226571326542703407590017168651 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-6 = 0.999755859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99993896484375);
    refVal   = 0.00776798067275199002905563220042;
    errBound = 0.00776798067275199002905563220042 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-7 = 0.99993896484375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999847412109375);
    refVal   = 0.00258389306472717252945935894924;
    errBound = 0.00258389306472717252945935894924 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-8 = 0.9999847412109375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999996185302734375);
    refVal   = 0.000838264213990267670007788447864;
    errBound = 0.000838264213990267670007788447864 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-9 = 0.999996185302734375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999904632568359375);
    refVal   = 0.000266298680289548958641089972013;
    errBound = 0.000266298680289548958641089972013 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-10 = 0.99999904632568359375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999997615814208984375);
    refVal   = 0.0000830992420436494315687803599776;
    errBound = 0.0000830992420436494315687803599776 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-11 = 0.9999997615814208984375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999940395355224609375);
    refVal   = 0.0000255354180245240949688184037349;
    errBound = 0.0000255354180245240949688184037349 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-12 = 0.999999940395355224609375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999998509883880615234375);
    refVal   = 7.7424001903362100688097868537e-6;
    errBound = 7.7424001903362100688097868537e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-13 = 0.99999998509883880615234375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999962747097015380859375);
    refVal   = 2.32009183898638998670835048517e-6;
    errBound = 2.32009183898638998670835048517e-6 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-14 = 0.9999999962747097015380859375";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999068677425384521484375);
    refVal   = 6.88048979910055375605364091871e-7;
    errBound = 6.88048979910055375605364091871e-7 * 2048.*eps;
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullPowersOf4, reg, x = 1-4^-15 = 0.999999999068677425384521484375";
  }
}



TEST(polAqqQPSXspace,FullNormalDoublesRegEvaluation)
{
  double testVal = 0., refVal = 0., errBound = 0.;

  auto& eval = polAqqQPS_reg;

  {
    testVal  = eval(testAs,testLM,testNF,1.e-10);
    refVal   = -6271.27983456148402236618070676;
    errBound = 6271.27983456148402236618070676 * std::max(eps/(1.-1.e-10),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 10^-10 = 1.e-10";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-9);
    refVal   = -4658.17104865177990106340178128;
    errBound = 4658.17104865177990106340178128 * std::max(eps/(1.-1.e-9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 10^-9 = 1.e-9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-8);
    refVal   = -3367.15810434698142348009528103;
    errBound = 3367.15810434698142348009528103 * std::max(eps/(1.-1.e-8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 10^-8 = 1.e-8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-7);
    refVal   = -2353.83275606021552993210557187;
    errBound = 2353.83275606021552993210557187 * std::max(eps/(1.-1.e-7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 10^-7 = 1.e-7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-6);
    refVal   = -1576.91103248722437846924384995;
    errBound = 1576.91103248722437846924384995 * std::max(eps/(1.-1.e-6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 10^-6 = 1.e-6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,1.e-5);
    refVal   = -998.238239843366910694548027747;
    errBound = 998.238239843366910694548027747 * std::max(eps/(1.-1.e-5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 10^-5 = 1.e-5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.0001);
    refVal   = -582.81861980160413399954412398;
    errBound = 582.81861980160413399954412398 * std::max(eps/(1.-0.0001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 10^-4 = 0.0001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.001);
    refVal   = -298.975466332338462611522771224;
    errBound = 298.975466332338462611522771224 * std::max(eps/(1.-0.001),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 10^-3 = 0.001";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.01);
    refVal   = -119.10072086554307808924848154;
    errBound = 119.10072086554307808924848154 * std::max(eps/(1.-0.01),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 10^-2 = 0.01";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.05);
    refVal   = -43.5438238758275180349162540923;
    errBound = 43.5438238758275180349162540923 * std::max(eps/(1.-0.05),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.05 = 0.05";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.1);
    refVal   = -22.3526618903710881531332699834;
    errBound = 22.3526618903710881531332699834 * std::max(eps/(1.-0.1),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.1 = 0.1";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.15);
    refVal   = -13.0243730243280827491558464665;
    errBound = 13.0243730243280827491558464665 * std::max(eps/(1.-0.15),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.15 = 0.15";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.2);
    refVal   = -7.76963741786407613440845112337;
    errBound = 7.76963741786407613440845112337 * std::max(eps/(1.-0.2),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.2 = 0.2";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.25);
    refVal   = -4.47006755344809194513646571131;
    errBound = 4.47006755344809194513646571131 * std::max(eps/(1.-0.25),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.25 = 0.25";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.3);
    refVal   = -2.27530153879249694231025562235;
    errBound = 2.27530153879249694231025562235 * std::max(eps/(1.-0.3),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.3 = 0.3";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.35);
    refVal   = -0.769472784276148984905030377773;
    errBound = 0.769472784276148984905030377773 * std::max(eps/(1.-0.35),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.35 = 0.35";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.4);
    refVal   = 0.277223932671857719614091676307;
    errBound = 0.277223932671857719614091676307 * std::max(eps/(1.-0.4),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.4 = 0.4";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.45);
    refVal   = 1.00279838897181238814020387219;
    errBound = 1.00279838897181238814020387219 * std::max(eps/(1.-0.45),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.45 = 0.45";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.5);
    refVal   = 1.49522532309716582590719811747;
    errBound = 1.49522532309716582590719811747 * std::max(eps/(1.-0.5),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.5 = 0.5";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.55);
    refVal   = 1.81306355169848553838464284782;
    errBound = 1.81306355169848553838464284782 * std::max(eps/(1.-0.55),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.55 = 0.55";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.6);
    refVal   = 1.99646858288444395175817873164;
    errBound = 1.99646858288444395175817873164 * std::max(eps/(1.-0.6),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.6 = 0.6";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.65);
    refVal   = 2.07340045614604552185322686773;
    errBound = 2.07340045614604552185322686773 * std::max(eps/(1.-0.65),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.65 = 0.65";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.7);
    refVal   = 2.0632007078016893221571502742;
    errBound = 2.0632007078016893221571502742 * std::max(eps/(1.-0.7),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.7 = 0.7";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.75);
    refVal   = 1.97854185796427831873526697426;
    errBound = 1.97854185796427831873526697426 * std::max(eps/(1.-0.75),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.75 = 0.75";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.8);
    refVal   = 1.82609717925190692031805219242;
    errBound = 1.82609717925190692031805219242 * std::max(eps/(1.-0.8),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.8 = 0.8";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.85);
    refVal   = 1.60561248273470638937616889201;
    errBound = 1.60561248273470638937616889201 * std::max(eps/(1.-0.85),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.85 = 0.85";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9);
    refVal   = 1.3053817757742156115518444699;
    errBound = 1.3053817757742156115518444699 * std::max(eps/(1.-0.9),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.9 = 0.9";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.95);
    refVal   = 0.883320850776577964034150143304;
    errBound = 0.883320850776577964034150143304 * std::max(eps/(1.-0.95),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 0.95 = 0.95";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99);
    refVal   = 0.322455509688682580710251884004;
    errBound = 0.322455509688682580710251884004 * std::max(eps/(1.-0.99),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 1-10^-2 = 0.99";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999);
    refVal   = 0.0647800603558420821469480042175;
    errBound = 0.0647800603558420821469480042175 * std::max(eps/(1.-0.999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 1-10^-3 = 0.999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999);
    refVal   = 0.0114162339022702941123185548191;
    errBound = 0.0114162339022702941123185548191 * std::max(eps/(1.-0.9999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 1-10^-4 = 0.9999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999);
    refVal   = 0.00183785569552584311290593502414;
    errBound = 0.00183785569552584311290593502414 * std::max(eps/(1.-0.99999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 1-10^-5 = 0.99999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999);
    refVal   = 0.000277040918720688364130162289562;
    errBound = 0.000277040918720688364130162289562 * std::max(eps/(1.-0.999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 1-10^-6 = 0.999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999);
    refVal   = 0.0000397319518090177418495575895881;
    errBound = 0.0000397319518090177418495575895881 * std::max(eps/(1.-0.9999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 1-10^-7 = 0.9999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.99999999);
    refVal   = 5.48012498656899546661620642735e-6;
    errBound = 5.48012498656899546661620642735e-6 * std::max(eps/(1.-0.99999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 1-10^-8 = 0.99999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.999999999);
    refVal   = 7.32510991408135370431506142263e-7;
    errBound = 7.32510991408135370431506142263e-7 * std::max(eps/(1.-0.999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 1-10^-9 = 0.999999999";
  }
  {
    testVal  = eval(testAs,testLM,testNF,0.9999999999);
    refVal   = 9.54206127331042407563686953315e-8;
    errBound = 9.54206127331042407563686953315e-8 * std::max(eps/(1.-0.9999999999),2048.*eps);
    EXPECT_NEAR(testVal,refVal,errBound)
      << "^-- polAqqQPS, FullNormalDoubles, reg, x = 1-10^-10 = 0.9999999999";
  }
}



TEST(polAqqQPSNspace,FullMoments)
{
  double refVal = 0., errBound = 0.;
  auto& rpd = polAqqQPS;
  integration_engine_gsl engine;
  auto mom = make_mellin_moment(rpd, engine, testAs, testLM, testNF);
  std::tuple<integration_status, double, double> res;

  {
    SCOPED_TRACE("polAqqQPS Full Mellin moment N=3");
    refVal = 0.384961282733549434963183505214;
    errBound = 0.384961282733549434963183505214 * 3.e-11;
    res = mom.integrate(3, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQPS Full Mellin moment N=5");
    refVal = 0.264771441815979026607447682672;
    errBound = 0.264771441815979026607447682672 * 3.e-11;
    res = mom.integrate(5, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQPS Full Mellin moment N=7");
    refVal = 0.174637951875937731531411329203;
    errBound = 0.174637951875937731531411329203 * 3.e-11;
    res = mom.integrate(7, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQPS Full Mellin moment N=9");
    refVal = 0.12360315529395906598053582999;
    errBound = 0.12360315529395906598053582999 * 3.e-11;
    res = mom.integrate(9, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

  {
    SCOPED_TRACE("polAqqQPS Full Mellin moment N=11");
    refVal = 0.0925816953054485219376788338187;
    errBound = 0.0925816953054485219376788338187 * 3.e-11;
    res = mom.integrate(11, 0., 3.e-11);
    EXPECT_EQ(std::get<0>(res),integration_status::success)
      << "Status code from gsl_integrate_mellin_moment didn't indicate success.";
    EXPECT_NEAR(std::get<1>(res),refVal,errBound)
      << "Integration result from gsl_integrate_mellin_moment didn't match the reference value.";
    EXPECT_LE(std::get<2>(res),errBound)
      << "Absolute integration error from gsl_integrate_mellin_moment didn't reach the target.";
  }

}


==> anc/libome/tests/rpd_distribution.test.cpp <==
/******************************************************************************
 * This file is part of libome                                                *
 * Copyright (C) 2025 Arnd Behring, Kay Schoenwald                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 ******************************************************************************/

#include <gtest/gtest.h>
#include <vector>
#include <ome/rpd_distribution.h>
#include <ome/laurent_polynomial.h>

using namespace ome;

// Test cases for basic functionality

TEST(RPDDistributionTest, HasRegular)
{
  double d = 1.;
  rpd_distribution<double,double,double> empty(std::nullopt, std::nullopt, std::nullopt);
  rpd_distribution<double,double,double> with_reg(std::make_optional(d), std::nullopt, std::nullopt);

  EXPECT_FALSE(empty.has_regular());
  EXPECT_FALSE(empty.get_regular().has_value());

  EXPECT_TRUE(with_reg.has_regular());
  EXPECT_EQ(*with_reg.get_regular(), d);
}

TEST(RPDDistributionTest, HasPlus)
{
  double d = 1.;
  rpd_distribution<double,double,double> empty(std::nullopt, std::nullopt, std::nullopt);
  rpd_distribution<double,double,double> with_plus(std::nullopt, std::make_optional(d), std::nullopt);

  EXPECT_FALSE(empty.has_plus());
  EXPECT_FALSE(empty.get_plus().has_value());

  EXPECT_TRUE(with_plus.has_plus());
  EXPECT_EQ(*with_plus.get_plus(), d);
}

TEST(RPDDistributionTest, HasDelta)
{
  double d = 1.;
  rpd_distribution<double,double,double> empty(std::nullopt, std::nullopt, std::nullopt);
  rpd_distribution<double,double,double> with_delta(std::nullopt, std::nullopt, std::make_optional(d));

  EXPECT_FALSE(empty.has_delta());
  EXPECT_FALSE(empty.get_delta().has_value());

  EXPECT_TRUE(with_delta.has_delta());
  EXPECT_EQ(*with_delta.get_delta(), d);
}

// Test cases for get_coefficient on data type without a view

template<typename T>
class vec
{
  public:
    using coefficient_type = T;
    using coefficient_has_view = std::false_type;
    using coefficient_view_type = void;

    vec(std::vector<coefficient_type> coefficients)
      : coefficients_(coefficients) {};

    const coefficient_type& operator[](size_t pos) const
    {
      return(coefficients_[pos]);
    };

  private:
    std::vector<coefficient_type> coefficients_;
};

TEST(RPDDistributionTest, GetRPDCoefficientOnNonNested)
{
  vec<int> reg({1, 2, 3}),
           plus({11, 12, 13}),
           delta({21, 22, 23});

  rpd_distribution<vec<int>,vec<int>,vec<int>> rpd(reg, plus, delta);

  auto rpd_coeff0 = rpd.get_coefficient(0);
  ASSERT_TRUE(rpd_coeff0.has_regular());
  ASSERT_TRUE(rpd_coeff0.has_plus());
  ASSERT_TRUE(rpd_coeff0.has_delta());
  EXPECT_EQ(*(rpd_coeff0.get_regular()), 1);
  EXPECT_EQ(*(rpd_coeff0.get_plus()), 11);
  EXPECT_EQ(*(rpd_coeff0.get_delta()), 21);
}

TEST(RPDDistributionTest, GetRPDCoefficientOnPartiallyMissing)
{
  vec<int> reg({1, 2, 3}),
           plus({11, 12, 13}),
           delta({21, 22, 23});

  rpd_distribution<vec<int>, vec<int>, vec<int>>
    missing_reg{std::nullopt, plus, delta},
    missing_plus{reg, std::nullopt, delta},
    missing_delta{reg, plus, std::nullopt};

  auto missing_reg_coeff0 = missing_reg.get_coefficient(0);
  EXPECT_FALSE(missing_reg_coeff0.has_regular());
  ASSERT_TRUE (missing_reg_coeff0.has_plus());
  ASSERT_TRUE (missing_reg_coeff0.has_delta());
  EXPECT_FALSE(missing_reg_coeff0.get_regular().has_value());
  EXPECT_EQ(*(missing_reg_coeff0.get_plus()),    11);
  EXPECT_EQ(*(missing_reg_coeff0.get_delta()),   21);

  auto missing_plus_coeff0 = missing_plus.get_coefficient(0);
  ASSERT_TRUE (missing_plus_coeff0.has_regular());
  EXPECT_FALSE(missing_plus_coeff0.has_plus());
  ASSERT_TRUE (missing_plus_coeff0.has_delta());
  EXPECT_EQ(*(missing_plus_coeff0.get_regular()), 1);
  EXPECT_FALSE(missing_plus_coeff0.get_plus().has_value());
  EXPECT_EQ(*(missing_plus_coeff0.get_delta()),   21);

  auto missing_delta_coeff0 = missing_delta.get_coefficient(0);
  ASSERT_TRUE (missing_delta_coeff0.has_regular());
  ASSERT_TRUE (missing_delta_coeff0.has_plus());
  EXPECT_FALSE(missing_delta_coeff0.has_delta());
  EXPECT_EQ(*(missing_delta_coeff0.get_regular()), 1);
  EXPECT_EQ(*(missing_delta_coeff0.get_plus()),    11);
  EXPECT_FALSE(missing_delta_coeff0.get_delta().has_value());
}

TEST(RPDDistributionTest, GetRPDCoefficientOnNested)
{
  vec<vec<int>> reg  ({vec<int>({ 1,  2,  3}), vec<int>({11, 12, 13})}),
                plus ({vec<int>({21, 22, 23}), vec<int>({31, 32, 33})}),
                delta({vec<int>({41, 42, 43}), vec<int>({51, 52, 53})});

  rpd_distribution rpd(std::make_optional(reg),
                       std::make_optional(plus),
                       std::make_optional(delta));

  auto rpd_coeff1 = rpd.get_coefficient(1);
  EXPECT_TRUE(rpd_coeff1.has_regular());
  EXPECT_TRUE(rpd_coeff1.has_plus());
  EXPECT_TRUE(rpd_coeff1.has_delta());

  auto rpd_coeff1_coeff2 = rpd_coeff1.get_coefficient(2);
  ASSERT_TRUE(rpd_coeff1_coeff2.has_regular());
  ASSERT_TRUE(rpd_coeff1_coeff2.has_plus());
  ASSERT_TRUE(rpd_coeff1_coeff2.has_delta());
  EXPECT_EQ(*(rpd_coeff1_coeff2.get_regular()), 13);
  EXPECT_EQ(*(rpd_coeff1_coeff2.get_plus()),    33);
  EXPECT_EQ(*(rpd_coeff1_coeff2.get_delta()),   53);
}

// Test cases for get_coefficient on data type with a view

TEST(RPDDistributionTest, GetRPDCoefficientOnNestedWithView)
{
  using poly = laurent_polynomial<double, double>;
  using ppoly = laurent_polynomial<double, poly, double>;
  ppoly reg  ({poly({1., 2., 3.}), poly({9., 8., 7.})}),
        plus ({poly({4., 5., 6.}), poly({6., 5., 4.})}),
        delta({poly({7., 8., 9.}), poly({3., 2., 1.})});

  rpd_distribution<ppoly, ppoly, ppoly> rpd(reg, plus, delta);

  auto rpd_coeff1 = rpd.get_coefficient(1);
  EXPECT_TRUE(rpd_coeff1.has_regular());
  EXPECT_TRUE(rpd_coeff1.has_plus());
  EXPECT_TRUE(rpd_coeff1.has_delta());

  auto rpd_coeff1_coeff2 = rpd_coeff1.get_coefficient(2);
  ASSERT_TRUE(rpd_coeff1_coeff2.has_regular());
  ASSERT_TRUE(rpd_coeff1_coeff2.has_plus());
  ASSERT_TRUE(rpd_coeff1_coeff2.has_delta());
  EXPECT_EQ(*(rpd_coeff1_coeff2.get_regular()), 7.);
  EXPECT_EQ(*(rpd_coeff1_coeff2.get_plus()),    4.);
  EXPECT_EQ(*(rpd_coeff1_coeff2.get_delta()),   1.);
}

// Test cases for truncate operation

TEST(RPDDistributionTest, Truncate)
{
  using poly = laurent_polynomial<double, double>;
  poly reg  ({ 1.,  2.,  3.}),
       plus ({11., 12., 13.}),
       delta({21., 22., 23.});

  rpd_distribution<poly, poly, poly> rpd(reg, plus, delta);

  auto rpd_trunc0 = rpd.truncate(0);
  ASSERT_TRUE(rpd_trunc0.has_regular());
  ASSERT_TRUE(rpd_trunc0.has_plus());
  ASSERT_TRUE(rpd_trunc0.has_delta());
  EXPECT_EQ((*rpd_trunc0.get_regular())(10.),  1.);
  EXPECT_EQ((*rpd_trunc0.get_plus())(10.),    11.);
  EXPECT_EQ((*rpd_trunc0.get_delta())(10.),   21.);
}


==> anc/polAQg110.dat <==
# polAQg110
2.
1.999996
1.99999567446937279882678941929
1.99999532244619828615627589048
1.99999494177444257637134137944
1.99999453012260801809188710837
1.99999408496945348674485783991
1.99999360358855255660528384905
1.99999308303159497585216984042
1.99999252011032917129978613627
1.99999191137703518618883361522
1.99999125310340845377554904988
1.99999054125772507631389531504
1.99998977148014875377402873724
1.99998893905602812481531629408
1.99998803888702097442410461831
1.99998706545986845285183702608
1.99998601281262805752969022527
1.99998487449815856533920060588
1.99998364354463327165783144463
1.99998231241283969188963028332
1.9999808729500041992602857072
1.99997931633985878895722999455
1.99997763304864414287282764169
1.99997581276671828029729114245
1.99997384434541316547083228838
1.99997171572875253809902396623
1.99996941387961275950341418426
1.99996692469987443225599146392
1.99996423294407574647830265007
1.99996132212603870605657805045
1.99995817441789634907077388059
1.99995477054090253515761980309
1.99995108964735554327268231615
1.99994710919291229813288476267
1.99994280479851118917131897966
1.9999381501010578016551044204
1.99993311659195905590342529164
1.99992767344251682577258526913
1.99992178731511162591909034447
1.99991542215901992588496629427
1.99990853898961453473071945954
1.99990109564959572634924500497
1.99989304655079071939656473492
1.99988434239494011291211090179
1.9998749298717611802551089728
1.99986475133243875171597399752
1.99985374443654391768510356786
1.99984184177021803781905416826
1.99982897043328355046382452233
1.99981505159275276278488311258
1.9998
1.9997837234686399413394709643
1.99976612230991430781379452415
1.99974708872212881856706897184
1.99972650613040090459435541867
1.99970424847267433724289199541
1.99968017942762783026419245271
1.99965415157974879260849202116
1.9996260055164585649893068136
1.99959556885175930944168076082
1.99956265517042268877745249422
1.99952706288625381569476575197
1.99948857400743768870143686188
1.99944695280140624076581470412
1.99940194435104872120523091525
1.99935327299342264259185130384
1.99930064063140287648451126347
1.99924372490792826696003029424
1.99918217723166358289157223175
1.99911562064198459448151416603
1.99904364750020996301428536017
1.99896581699293944786149972765
1.99888165243220714364138208441
1.99879063833591401486455712228
1.99869221727065827354161441916
1.99858578643762690495119831128
1.99847069398063797517070921286
1.99834623499372161279957319587
1.99821164720378732391513250337
1.99806610630193530282890252269
1.99790872089481745353869402942
1.99773852704512675788099015458
1.99755448236777716363411580763
1.99735545964561490664423813356
1.99714023992555945856594898286
1.99690750505289008275522101985
1.99665582959795279517126458205
1.99638367212584128862926345667
1.99608936575558129595451722353
1.99577110795099629424831471354
1.99542694948072673653597297676
1.99505478247978631746225024865
1.99465232753953596982823674588
1.99421711974700564560554508964
1.99374649358805901275544864012
1.99323756662193758579869987616
1.99268722182719588425517839303
1.99209208851090189095270841281
1.99144852166417752319122611672
1.99075257963763813924415562922
1.99
1.98
1.97
1.96
1.95
1.94
1.93
1.92
1.91
1.9
1.89
1.88
1.86999999999999999999999999987
1.86
1.85
1.84
1.83
1.82
1.81
1.8
1.79
1.78
1.77
1.76
1.75
1.74
1.73
1.72
1.71
1.7
1.69
1.68
1.67
1.66
1.65
1.64
1.63
1.62
1.61
1.6
1.59
1.58
1.57
1.56
1.55000000000000000000000000001
1.54000000000000000000000000006
1.53000000000000000000000000035
1.52000000000000000000000000176
1.51000000000000000000000000805
1.50000000000000000000000003402
1.49000000000000000000000013359
1.48000000000000000000000049034
1.47000000000000000000000169105
1.46000000000000000000000550564
1.45000000000000000000001699389
1.44000000000000000000004991868
1.43000000000000000000014002635
1.42000000000000000000037625452
1.41000000000000000000097118741
1.40000000000000000000241428084
1.39000000000000000000579365324
1.3800000000000000000134501471
1.37000000000000000003026662195
1.36000000000000000006613733111
1.35000000000000000014057126687
1.34000000000000000029105778598
1.33000000000000000058790874818
1.32000000000000000116000119918
1.31000000000000000223848051005
1.30000000000000000422946724954
1.29000000000000000783271837114
1.28
1.27
1.26
1.25
1.24
1.23
1.22
1.21
1.2
1.19
1.18
1.17
1.16
1.15
1.14
1.13
1.12
1.11
1.1
1.09
1.08
1.07
1.06
1.05
1.04
1.03
1.02
1.01
1.
0.99
0.98
0.97
0.96
0.95
0.94
0.93
0.92
0.91
0.9
0.89
0.88
0.87
0.86
0.85
0.84
0.83
0.82
0.81
0.8
0.79
0.78
0.77
0.76
0.75
0.74
0.73
0.72
0.71
0.7
0.69
0.68
0.67
0.66
0.65
0.64
0.63
0.62
0.61
0.6
0.59
0.58
0.57
0.56
0.55
0.54
0.53
0.52
0.51
0.5
0.49
0.48
0.47
0.46
0.45
0.44
0.43
0.42
0.41
0.4
0.39
0.38
0.37
0.36
0.35
0.34
0.33
0.32
0.31
0.3
0.29
0.28
0.27
0.26
0.25
0.24
0.23
0.22
0.21
0.2
0.19
0.18
0.17
0.16
0.15
0.14
0.13
0.12
0.11
0.1
0.09
0.08
0.07
0.06
0.05
0.04
0.03
0.02
0.01
0
-0.01
-0.02
-0.03
-0.04
-0.05
-0.06
-0.07
-0.08
-0.09
-0.1
-0.11
-0.12
-0.13
-0.14
-0.15
-0.16
-0.17
-0.18
-0.19
-0.2
-0.21
-0.22
-0.23
-0.24
-0.25
-0.26
-0.27
-0.28
-0.29
-0.3
-0.31
-0.32
-0.33
-0.34
-0.35
-0.360000000000000000000000000046
-0.370000000000000000000000000022
-0.380000000000000000000000000011
-0.390000000000000000000000000005
-0.400000000000000000000000000002
-0.410000000000000000000000000001
-0.42
-0.43
-0.44
-0.45
-0.46
-0.47
-0.48
-0.49
-0.5
-0.51
-0.52
-0.53
-0.54
-0.55
-0.56
-0.57
-0.58
-0.59
-0.6
-0.61
-0.62
-0.63
-0.64
-0.65
-0.66
-0.67
-0.68
-0.69
-0.7
-0.71
-0.72
-0.73
-0.74
-0.75
-0.76
-0.77
-0.78
-0.79
-0.8
-0.81
-0.82
-0.83
-0.84
-0.85
-0.86
-0.87
-0.88
-0.89
-0.9
-0.91
-0.92
-0.93
-0.94
-0.95
-0.96
-0.97
-0.98
-0.99
-1.
-1.01
-1.02
-1.03
-1.04
-1.05
-1.06
-1.07
-1.08
-1.09
-1.1
-1.11
-1.12
-1.13
-1.14
-1.15
-1.16
-1.17
-1.18
-1.19
-1.2
-1.21
-1.22
-1.23
-1.24
-1.25
-1.26
-1.27
-1.28
-1.29
-1.3
-1.31
-1.32
-1.33
-1.34
-1.35
-1.36
-1.37
-1.38
-1.39
-1.4
-1.41
-1.42
-1.43
-1.44
-1.45
-1.46
-1.47
-1.48
-1.49
-1.5
-1.51
-1.52
-1.53
-1.54
-1.55
-1.56
-1.57
-1.58
-1.59
-1.6
-1.61
-1.62
-1.63
-1.64
-1.65
-1.66
-1.67
-1.68
-1.69
-1.7
-1.71
-1.72
-1.73
-1.74
-1.75
-1.76
-1.77
-1.78
-1.79
-1.8
-1.81
-1.82
-1.83
-1.84
-1.85
-1.86
-1.87
-1.88
-1.89
-1.9
-1.91
-1.92
-1.93
-1.94
-1.95
-1.96
-1.97
-1.98
-1.99
-2.


==> anc/polAQg200.dat <==
# polAQg200
-252.761334255433678312961354904
-252.750339139686010785610393602
-252.749619817911501604187077672
-252.748854277916220171850019683
-252.748039612958962746104508325
-252.74717273815173327686272035
-252.746250379883637870329770623
-252.745269064641647661519308223
-252.744225107195590367012366684
-252.743114598113085385993683884
-252.741933390568416901070243929
-252.740677086407541051885871974
-252.739341021429543870102019435
-252.737920249842903131645876544
-252.736409527852856357006843649
-252.734803296334035522504198612
-252.733095662540293173885802718
-252.731280380801310981488883632
-252.729350832153146644836073198
-252.7273000028473346167754236
-252.725120461680506409768423944
-252.722804336083733161481348409
-252.720343286907912410421670838
-252.717728481838518235782789728
-252.714950567369904440556381284
-252.71199963926608950098978248
-252.708865211431554555321008687
-252.705536183112046516859440969
-252.702000804341691975002497461
-252.698246639548888119304260743
-252.694260529229438406717582193
-252.690028549591236672352209286
-252.685535970070467065463629952
-252.680767208614771362964218522
-252.675705784624132194967476655
-252.670334269435322313474068747
-252.664634234230667468107114558
-252.658586195246554293508848029
-252.652169556151574705060529126
-252.645362547458423670002598295
-252.638142162827645981083627439
-252.630484092115046893273746898
-252.622362651008027121299633565
-252.613750707089259372796969786
-252.604619602158974491853340052
-252.594939070639651963286870532
-252.584677153879091702512544274
-252.573800110159659400851938823
-252.562272320212921582804972303
-252.550056188029891753277152205
-252.537112036747665474505429632
-252.523397999383296587076599956
-252.508869904175322132449992631
-252.493481154282338856515148134
-252.477182601576423965672818291
-252.459922414256926511644796914
-252.441645937997177208118553845
-252.42229555032291115801736283
-252.401810507906600419162170186
-252.380126786446374284698827004
-252.357176912781678650761736133
-252.332889788880196284166109648
-252.307190507311710859356193142
-252.280000157804431069170125889
-252.251235624457665476861970956
-252.220809373161507964945725085
-252.188629228749195316089867628
-252.154598141380852330575821282
-252.118613941628245766818282521
-252.080569083698704142893296184
-252.040350376202279657060216803
-251.997838699829258007634075672
-251.952908711264959044049321844
-251.905428532625080787734083481
-251.855259425647250484172436685
-251.802255449822548725389107624
-251.746263103594112864694267262
-251.687120947688003092125216912
-251.624659209573775862950454621
-251.558699367978045208472929043
-251.489053716293050936460429687
-251.415524903633154020382948938
-251.337905452194429611908229423
-251.255977249465232332302477921
-251.169511013717784143339781276
-251.07826573108140399641477115
-250.981988062355778831630242374
-250.880411717566373362909690133
-250.773256796092276156814857009
-250.660229090007935627907363675
-250.541019348072664643703818598
-250.415302497573647967594171521
-250.282736820977472015083366665
-250.142963084069737156959173951
-249.995603611959750003748354273
-249.840261308995071259432508169
-249.676518618266050377473463571
-249.503936415980428570036753326
-249.322052835549423512917311837
-249.130382015745968350185257807
-248.928412766769259976654906793
-248.715607147473514003173744984
-246.257486440552666330750169158
-244.199556700156361742723838232
-242.364687571057644631304021261
-240.678558701129441106496490655
-239.101133385552144889168171047
-237.607783827532064597535997819
-236.182032844768548175597274991
-234.812192802238553674536968108
-233.489607529955995523354951457
-232.20764906486536338331856548
-230.961106266916422761518506837
-229.745792556211526227956411194
-228.558283565826591391017682888
-227.395735569344379669727193535
-226.255756147060085361030232187
-225.136309776646226809834915985
-224.035647445349195663279002252
-222.952253195677282539882975586
-221.884802867332395247558721244
-220.832131791530750293763831587
-219.79320916830605926255306449
-218.767117508484679961953093628
-217.75303596637369170602672694
-216.750226698281536492707417649
-215.758023600704037253419550185
-214.775822939210731626723437565
-213.803075493677122854428810964
-212.839279930164103442233487645
-211.883977173030070091550143237
-210.936745598695839519896749039
-209.997196909011492542442522578
-209.064972570336382134969977561
-208.139740726348299224444075506
-207.221193509776932892279595173
-206.309044691834356751385998422
-205.403027618924458037890940095
-204.502893394877283021927250242
-203.608409273943583183346743379
-202.719357235457332625280801921
-201.835532715704116654403058942
-200.956743476333083741119680265
-200.082808591784525276867701376
-199.213557540803222654552463954
-198.348829389271207763641156122
-197.488472053403142023769584433
-196.632341633867383714590435379
-195.780301812677466704761450407
-194.932223305783617851119676236
-194.087983365215650040949056714
-193.247465325414365136692779022
-192.410558189060766924704039606
-191.577156248289192945276186739
-190.747158737666975405202010246
-189.92046951575187781888313976
-189.096996772409651515029798295
-188.276652759396215067537669042
-187.459353541989368201114369623
-186.645018769699637713748116237
-185.83357146430388774578675997
-185.024937823632990059262043142
-184.219047039709764453592972114
-183.415831129978640233285411108
-182.615224780496674579970278872
-181.817165200068927249855052449
-181.021591984411645478437124191
-180.228446989515898960289159192
-179.43767421346363331138818563
-178.649219686018797942624549126
-177.863031365379301844628542216
-177.07905904153196861201756163
-176.297254245703237328587344742
-175.517570165443385704312710108
-174.739961564923576348025682645
-173.964384710060439146642642861
-173.190797298117052020536626512
-172.419158391458341122278387801
-171.649428355166038962601969138
-170.881568798242670489259029168
-170.115542518156105780186422869
-169.351313448496237933108776397
-168.588846609533528689713912964
-167.828108061485700688648160402
-167.069064860313911029007615946
-166.311685015883464381050388475
-165.555937452336647130248992932
-164.801791970536704484596684118
-164.049219212452444910133166807
-163.298190627362534280140777708
-162.548678439767319429447803916
-161.800655618904072345730866197
-161.054095849768939202487093695
-160.308973505555673166378557179
-159.565263621427480611822832744
-158.82294186954406583456520583
-158.081984535271263524410360946
-157.342368494505540774643050957
-156.604071192050167062226722128
-155.867070620984023778651303002
-155.131345302967883797728607213
-154.396874269436562747000405627
-153.663637043628651143192250526
-152.931613623408602177465456491
-152.200784464838793514495323235
-151.471130466461821025241457932
-150.742632954255734312712136821
-150.015273667227203159579137944
-149.289034743609724255274893512
-148.563898707635951186974925286
-147.839848456855069065870644763
-147.11686724996784869505258169
-146.394938695153613372782581561
-145.674046738864842968694102894
-144.954175655066532787288481284
-144.235310034898726259248010073
-143.517434776741857392193783156
-142.800535076665677337571524792
-142.084596419243605060432436805
-141.369604568715340151162675833
-140.655545560481511095757364878
-139.942405692915009248963249988
-139.230171519474481411936438716
-138.518829841106226066412825731
-137.808367698921463435034378754
-137.098772367136630831845623503
-136.390031346264995204778823973
-135.682132356548477097272545361
-134.97506333161914700878356841
-134.268812412380388665964343873
-133.563367941098226207322402357
-132.858718455693785755267768056
-132.154852684228308175623582339
-131.451759539572550746526050404
-130.749428114252812592897470351
-130.047847675466193591842188911
-129.347007660258050415504382071
-128.646897670854947750958939307
-127.947507470146718731525900257
-127.248826977311547357373763478
-126.550846263578268225444440052
-125.853555548120346208529625677
-125.156945194076251733859039505
-124.461005704691186864938939963
-123.765727719575344282182495964
-123.07110201107409623124474928
-122.377119480745714257398446139
-121.683771155942413719069430297
-120.991048186490700281129417073
-120.298941841467169397049827418
-119.607443506066074730608258051
-118.916544678555138040813950294
-118.226236967316221724967298251
-117.536512087967626421916774377
-116.847361860564910230984104219
-116.158778206877253586634515635
-115.470753147736515006002358565
-114.783278800456238134945497093
-114.096347376317980076837815915
-113.409951178122435195963246531
-112.724082597802927725256890144
-112.038734114098940840495586952
-111.353898290287439638342663272
-110.669567771969830907605726564
-109.98573528491248393155268998
-109.302393632938814011077410792
-108.61953569587100414869934464
-107.937154427519510565222909141
-107.255242853718564607090758331
-106.573794070405947305731737815
-105.892801241745373523801100567
-105.212257598289880411558847543
-104.532156435184669935831098796
-103.852491110407907662319583709
-103.173255043048029890366802969
-102.494441711616158771609662403
-101.816044652392270297682005885
-101.138057457803803118508023656
-100.460473774835437147195293068
-99.7832873034688099100237901957
-99.1064917951509756952781567323
-98.4300810512904478225168069757
-97.754048921779697869497995869
-97.0783893035430175281732537956
-96.4030961391086789805239264658
-95.7281634152043583522096518524
-95.0535851613748139759116603426
-94.3793554486208369322079032604
-93.7054683880585156857288004872
-93.0319181295978796468884827222
-92.3586988606400082102516303919
-91.6858048047917122922119054518
-91.0132302205969146529311110045
-90.3409694002838733775190327434
-89.6690166685274098437264656166
-88.9973663812253183499870344619
-88.3260129242881493480836710807
-87.6549507124415719463225753904
-86.9841741880405340469214650299
-86.3136778198944501782415871314
-85.643456102102657799291195623
-84.9735035528993926093312630954
-84.3038147135075422061546437042
-83.6343841470004453174682491432
-82.9652064371710107936512404113
-82.2962761874074366079775168098
-81.6275880195748142713113302219
-80.9591365729019083396122975291
-80.2909165028724040798062161416
-79.6229224801199188663713077895
-78.955149189326074509235809205
-78.2875913281209284633612610769
-77.6202436059850617399685640367
-76.9531007431526203252045548664
-76.2861574695146050087635760028
-75.6194085235217017253308694916
-74.9528486510859408065750912286
-74.2864726044804689197365186949
-73.6202751412367119176238034505
-72.9542510230382003290239885877
-72.2883950146103217610633351729
-71.6227018826052560467219862387
-70.9571663944813395301041676412
-70.2917833173760944155318949057
-69.6265474169721475880496262925
-68.9614534563552507140459095653
-68.2964961948635997204226320574
-67.6316703869276368954321862821
-66.9669707808995028175511521976
-66.3023921178712880612654097618
-65.6379291304812161080723073958
-64.9735765417068690618434178824
-64.3093290636445465810729982364
-63.6451813962738258440769651301
-62.9811282262063663008077374392
-62.3171642254179773765982250366
-61.6532840499629401146935163206
-60.9894823386695449073473894592
-60.3257537118157768963989121388
-59.662092769784048245543406011
-58.9984940916938422147119425163
-58.3349522340110977132940472463
-57.6714617291331246787355666287
-57.0080170839478001194406860481
-56.3446127783657518683958945329
-55.6812432638241919019469870248
-55.017902961761013364610195853
-54.3545862620577150755802191942
-53.6912875214496641370538607098
-53.0280010619021511708317835301
-52.3647211689506335203554987545
-51.7014420900034993024243563476
-51.0381580326056192972165244535
-50.3748631626608841358836187705
-49.7115516026118508781100773802
-49.0482174295745456501601203959
-48.3848546734263873049548219995
-47.721457314845110821788670172
-47.0580192832964781197020383312
-46.3945344549684678324585176909
-45.7309966506495340822678217083
-45.067399633548417070673210275
-44.4037371070528750327315116792
-43.7400027124245874049068985222
-43.076190026427352542085400619
-42.4122925588855695608497660255
-41.7483037501698524304503056648
-41.0842169686064747929749125428
-40.4200255078071856480831988044
-39.7557225839157684253602931479
-39.0913013327675384878622950442
-38.4267548069577861184065611239
-37.7620759728149728422689951646
-37.0972577072742777909307992827
-36.4322927946468669098903863843
-35.7671739232800202969260833095
-35.1018936821030008971181526866
-34.4364445570532801773167245639
-33.7708189273774521776912534984
-33.1050090618008653291345944574
-32.4390071145596803783884593819
-31.7728051212887213236671772505
-31.1063949947581229693980187441
-30.4397685204513919781364847074
-29.7729173519770864203174251093
-29.1058330063058799470114018558
-28.438506858824308832304786423
-27.7709301381960010774446767737
-27.103093921020654182078311363
-26.4349891262804595115757332507
-25.7666065095630636465332666226
-25.0979366570495076732374700156
-24.4289699792548907801400742956
-23.7596967045087611934296629046
-23.090106872161441524420680094
-22.4201903255016427726130328078
-21.7499367043698069058066753286
-21.0793354374506370735463732473
-20.4083757342272215861505691085
-19.7370465765780267769610745532
-19.065336709996818159472084432
-18.3932346344142616639657494472
-17.7207285945985492647764572464
-17.0478065701108772935320246137
-16.3744562647899716260083215639
-15.7006650957380912335352514388
-15.0264201817790387549473035538
-14.3517083313566510527536029548
-13.6765160298400201463042812741
-13.000829426199289993228040218
-12.3246343190132702279311121665
-11.6479161417672852648023966158
-10.9706599473966152156295511004
-10.2928503920275606753724564667
-9.61447171786455088263565706705
-8.93550773516778550107301786219
-8.25594180326162253956022678175
-7.57575681050926338056905186603
-6.89493515318420111538891385661
-6.21345871316334641991242568989
-5.53130883436067691220804686232
-4.84846629781361634057086743255
-4.16491129532707747074040807757
-3.48062340157212808090875983011
-2.79558154452748541222512859449
-2.10976397414242343407308430337
-1.42314822908909097686086884245
-0.735711101460576137028474446704
-0.0474285992581878975249471008143
0.641724093502782393640750009824
1.33177265925527020958253618652
2.02274369211446912092240144951
2.71466474610683226815344196052
3.40756438663862168373994840615
4.10147224547241621996220115868
4.79641907950653511601454609362
5.49243683368194852657896623699
6.18955870837433609201175699584
6.88781923166598869400339079734
7.58725433693376750294951621073
8.28790144623596296352356274924
8.98979956003335793716125715587
9.69298935383893359872676572504
10.3975132824574409807884524271
11.1034156925516349680907425455
11.8107429443576637665049287293
12.5195435434694878741586740546
13.2298682837231051826889614707
13.9417704023379484192846550144
14.6553057486176578479690305214
15.3705329676785519534222679288
16.0875137008651332044171284313
16.806312804732184908712968069
17.5269985907275994890560974144
18.2496430880052295573983447398
18.9743223321402495698658387231
19.7011166829198107309495272478
20.4301111748501674469512974709
21.161395904571375972729537099
21.8950664600185687457746904115
22.6312243969349459636592544871
23.3699777692510495583261712592
24.1114417209287269597742409555
24.8557391481653443871775712889
25.6030014424131165420017393109
26.3533693265515734000873101924
27.106993798836566589312374822
27.864037202037036363929019162
28.6246744385899754264566488082
29.389094356821754247417193237
30.1575013385183721762447674596
30.9301171246652812739398580404
31.7071829243999191984941927498
32.48896186263646408785837249
33.2757418351207645124970183774
34.0678388567927576381906602032
34.8656010115685441215058628735
35.6694131408102266919546893062
36.4797024463780846544932678114
37.2969452359043941840448367546
38.121675108085703208267125159
38.954492972165625829128105821
39.796079430075521411771168614
40.6472102397890316506514525891
41.5087758521870371983893090161
42.3818064155293639669871563674
43.2675042440571490121980323085
44.1672866722331525114158057107
45.0828436750216582305751305991
46.0162170069749594082299239772
46.9699116084861964162330885274
47.947057037096962333258622429
48.9516495834507882388595994058
49.9889308827165674845636178386
51.0660114277672589160696175044
52.192967490372298470785398802
53.3849473850922954217572724806
54.6667428005671761894358701434
56.0847475574763435370287139315
57.7507185267432801237797206884
60.434485251985803823253664213


==> anc/polAQg210.dat <==
# polAQg210
-127.400879108690314180367797778
-127.395770995120261528323680429
-127.395407597914349242100608587
-127.395018616735107717480136037
-127.394602272479313993398395108
-127.394156664143627799801886213
-127.393679760622683780738115645
-127.393169391967837080876515619
-127.392623240072143904630007127
-127.392038828745051097913940404
-127.391413513138039850966515925
-127.390744468480111963480716385
-127.390028678079516172236611027
-127.389262920545479968165217533
-127.388443756180932001999215824
-127.387567512494264195846502963
-127.386630268775083363216637212
-127.385627839675631532793103492
-127.384555757736104031849377812
-127.383409254788456195356325406
-127.382183242169454533066332681
-127.380872289669687245915734135
-127.379470603140992809409450217
-127.37797200068028435740521365
-127.376369887303031987556196345
-127.374657228014704828638813147
-127.372826519183259514883911431
-127.370869758110281177071673168
-127.368778410692626605015410309
-127.366543377060376160711204404
-127.364154955070560542341679455
-127.361602801529479793646162803
-127.358875891009464209108079494
-127.355962472118629259879795447
-127.352850021074538749721655931
-127.349525192424701704892792171
-127.345973766748478900798113455
-127.342180595166254713872617021
-127.338129540472629938066653915
-127.333803414700902715708749482
-127.329183912916219947180688954
-127.324251543024493508023465624
-127.318985551373478429050740351
-127.313363843911299252265303954
-127.307362902656182891502509486
-127.300957697219210021090026163
-127.29412159110953275263504139
-127.286826242538726829636787162
-127.279041499427756999032462526
-127.270735288306442714643328817
-127.261873496781329253880112562
-127.252419849233511723677009098
-127.242335775393245463556171233
-127.231580271423129826736783619
-127.220109753126302225390449443
-127.207877900880460448467333462
-127.194835495882684843919704796
-127.180930247274006433435393863
-127.166106609696518814852392611
-127.150305590819626082877353864
-127.133464548355831055578747635
-127.115516976070383785564681304
-127.09639227827322761589140621
-127.076015532266110115651453413
-127.054307238202594913428479236
-127.031183055804159649392748729
-127.006553527361754617359010963
-126.980323786439305280939036466
-126.952393251683870250766423967
-126.922655305136738545234896746
-126.890996954430915872657392155
-126.857298478253487415464388594
-126.821433054446563332116583306
-126.783266370118256063170261916
-126.742656213135785880025925913
-126.699452044376784006881989232
-126.653494550122626672345797522
-126.604615173989702898293552844
-126.552635627811461229263174939
-126.497367380906521625769370126
-126.438611127196767599257323063
-126.376156229674908939667782315
-126.309780141764361400733781406
-126.239247805166343447665503187
-126.164311023850848821440049161
-126.084707813920722821715747511
-126.000161729162662775414812206
-125.91038116219690910336787737
-125.815058621250150297069873722
-125.713869982705329648591611433
-125.606473719729362013607009149
-125.492510107447158680927778585
-125.371600405319910947050277305
-125.243346017599587559497157885
-125.107327632972560402232808104
-124.963104344775921360871936066
-124.810212753473378397906917682
-124.648166053416882118566046901
-124.47645310629889532468754603
-124.294537504122360754407647059
-124.1018566249851810200612173
-123.897820685498014754218628339
-121.487241014133855355799047214
-119.427477972461698237148806804
-117.581789312790587365033988716
-115.888457547850526942117948249
-114.312429684176764105150893867
-112.831203331620341847501361557
-111.429167183162211257214364293
-110.094889996067708476071395569
-108.819661004531584237513965038
-107.596635606422490713772377437
-106.420302771754387410710893204
-105.286136188336603810378833737
-104.190356461225984046786243359
-103.129763594091863979716267017
-102.101615677592786175513320403
-101.103538948874146518823087175
-100.133459743237952787208606286
-99.1895520909040497739927342348
-98.270196729378421839095868075
-97.3739485995298485723775350545
-96.499510750106550561012870712
-95.6457131542046977963471083797
-94.8114953404239468358128355145
-93.9958920219799086252576906569
-93.1980211075122736786717373285
-92.4170736227814970619113329642
-91.6523051794617128760186891289
-90.9030287069805156687913483192
-90.1686082234773669978092603647
-89.448453467772339493738035796
-88.7420152495086009038701294321
-88.0487814020371057465925716675
-87.3682732440897597983740429093
-86.7000424732561747380628373178
-86.0436684277871872536770898089
-85.3987556640777622928278228964
-84.7649318059217984705786497843
-84.1418456287291542193320524524
-83.5291653476935502353099816767
-82.9265770836632530444005169358
-82.3337834844000687142952390583
-81.7505024821769408899848331799
-81.1764661713869581995755379453
-80.6114197921171455265155547224
-80.055120807558984758355695194
-79.5073380647482453082835441555
-78.9678510295010088488383485756
-78.4364490875825267154798916491
-77.9129309051447400156470577586
-77.3971038423246965687937414122
-76.8887834146325126172139218473
-76.3877927973927407587019817167
-75.8939623690525680603363335172
-75.4071292896470969127825836316
-74.9271371111268260182850154828
-74.4538354166143619020757788025
-73.9870794859739189908619205911
-73.5267299853546823848489396542
-73.0726526786129980111933538086
-72.6247181587331851574308486607
-72.1828015975564173913419862185
-71.7467825122948981434728010836
-71.3165445474572950865899785418
-70.8919752709435170868773780954
-70.472965983184502048187575707
-70.0594115383075278927159060255
-69.6512101764012117351233917315
-69.2482633660381651152064006294
-68.8504756562883892861084688221
-68.4577545375239353295944809883
-68.0700103103760204048520433951
-67.6871559622602867063343162285
-67.3091070509355018573507516604
-66.9357815946049796291351819663
-66.5670999681107467052946590851
-66.2029848048066798776669892341
-65.8433609037300045766533422887
-65.4881551417205813567164073469
-65.1372963901647326297470729802
-64.790715436065243502724185465
-64.4483449071618540348318153281
-64.1101192008472641347185858863
-63.7759744166425911275267674809
-63.4458482920135270062616580802
-63.1196801413242921608361214158
-62.7974107977410131152565455144
-62.4789825579094871295942113167
-62.1643391292445472116944936331
-61.8534255796795065158176001608
-61.5461882897345305567872211398
-61.2425749067723394346687979892
-60.9425343013184526538435964924
-60.6460165253313213222800558251
-60.3529727723152053744009869875
-60.0633553391756001469858151697
-59.7771175897234452545745791662
-59.4942139197403028217962794847
-59.2145997235222112285321680736
-58.9382313618250404514108442831
-58.6650661311389284021152203629
-58.3950622342237939782295533432
-58.1281787518420288070840528076
-57.8643756156282904328035109442
-57.603613582039877365280039515
-57.3458542073344814180651166269
-57.0910598235252037855139708577
-56.8391935152656054250791621444
-56.590219097620255147721129838
-56.3441010946787546942627126581
-56.1008047189735721126508253219
-55.8602958516642149922265631691
-55.62254102345233461337821875
-55.3875073961942809953838575296
-55.1551627451794365165812184396
-54.9254754420443508397724790547
-54.6984144382942902234717218407
-54.4739492494053072376190864235
-54.2520499394813391653661447326
-54.0326871064421611767609484781
-53.8158318677192594474090478005
-53.6014558464378550725675504452
-53.3895311580644068032656135324
-53.1800303974999538489763975678
-52.9729266266006334584927278076
-52.7681933621076256060133151719
-52.5658045639696424885482411537
-52.3657346240418970382823945102
-52.1679583551462553840323985752
-51.9724509804780060526997027264
-51.7791881233453663740122118921
-51.5881457972284965410723323558
-51.3993003961454064128403537679
-51.2126286853127215898260209527
-51.0281077920898255698398162698
-50.8457151971954157784772244543
-50.6654287261860047240259256353
-50.487226541186365086195918614
-50.3110871328623607411637598843
-50.1369893126270259797203012488
-49.9649122050711538250955176491
-49.7948352406100326497725085811
-49.6267381483383293931595087872
-49.4606009490854586863455339307
-49.2964039486641011187001059547
-49.134127731304841691436572555
-48.9737531532701920928557266253
-48.8152613366415386401608938029
-48.658633663272822352595718931
-48.5038517689050093906348163317
-48.3508975374356497111044269751
-48.1997530953380499011377885865
-48.050400806224803377977414801
-47.9028232655506280531272293454
-47.7570032954496587000660446595
-47.6129239397025291442780643937
-47.4705684588287584922277530544
-47.3299203253001263834130329473
-47.1909632188708851116996158583
-47.0536810220208118189945419494
-46.9180578155072521930394889567
-46.7840778740224485570827132144
-46.6517256619525802574696694514
-46.520985829235073151739763752
-46.3918432073108580726815775378
-46.2642828051683756742123183902
-46.1382898054762373183379932183
-46.0138495608015588893946958439
-45.8909475899110868588769870288
-45.7695695741523337948943788416
-45.6497013539120340257600048255
-45.5313289251493195268566278957
-45.4144384360011014922186172708
-45.2990161834572246553421458726
-45.1850486101030394059584193913
-45.0725223009271112700355341513
-44.9614239801918585295770471857
-44.8517405083649767991075756278
-44.7434588791095743815596393312
-44.6365662163310043247375693949
-44.5310497712784384108169462528
-44.4268969196992849490400705627
-44.3240951590446063132468637082
-44.222632105723743772574708458
-44.1224954924064064013903499317
-44.0236731653705278137657384456
-43.9261530818942392339877859345
-43.8299233076903500682820444404
-43.7349720143817677601170833324
-43.6412874770163273637412737112
-43.5488580716195380254049769826
-43.4576722727837884824602910849
-43.3677186512925868368061112925
-43.2789858717784412868955925722
-43.1914626904130182641722899025
-43.1051379526282425644045451365
-43.0200005908670306377563377339
-42.9360396223623732462541214985
-42.8532441469435072532560960141
-42.7716033448679384133621577571
-42.6911064746780977168569560372
-42.6117428710814331414545112054
-42.5335019428527566043478527082
-42.4563731707576825153038339744
-42.3803461054960096301905067804
-42.3054103656639119148103109315
-42.2315556357338168697303662123
-42.1587716640508612540493818314
-42.087048260844824393453997541
-42.0163752962564482768930125041
-41.9467426983770614458145034601
-41.8781404513004302669403860407
-41.8105585931857665584668092681
-41.743987214330824712546338005
-41.6784164552540244237890986872
-41.6138365047845368918509168468
-41.5502375981592729111477091201
-41.4876100151257105851642789117
-41.4259440780494984971206231993
-41.3652301500257670208767694843
-41.3054586329930760513531539677
-41.2466199658489217553130021201
-41.1887046225657179713656470989
-41.1317031103061596000745260755
-41.0756059675368656958765790675
-41.0204037621391889740509869086
-40.9660870895160660471469313512
-40.9126465706937688719348844314
-40.8600728504174025827139702419
-40.8083565952389780689730532828
-40.7574884915968692807572600647
-40.7074592438854452657762056221
-40.6582595725136453066249036317
-40.6098802119512421787850388113
-40.5623119087615134304360971799
-40.5155454196190136292101198109
-40.4695715093111116598878544305
-40.4243809487219263167624105273
-40.3799645127972605359087321424
-40.3363129784890995713344068567
-40.2934171226782011445962030239
-40.2512677200732659934592288084
-40.2098555410851352085626496555
-40.1691713496744161679530025373
-40.1292059011708916405489235875
-40.0899499400630166061283070644
-40.0513941977557543980304489362
-40.0135293902949477733929714669
-39.9763462160563613029786833491
-39.9398353533974688870900313086
-39.9039874582699940736721471122
-39.8687931617911409960647205356
-39.8342430677713799654454274048
-39.8003277501965738383239750928
-39.7670377506621490101552856584
-39.7343635757569280250857532993
-39.7022956943941490860123443754
-39.6708245350871009285214129636
-39.6399404831666992986840473294
-39.6096338779382233404057900289
-39.5798950097743162244146609341
-39.5507141171412339869049454946
-39.5220813835551994160819795116
-39.4939869344655835281843092865
-39.4664208340614952819130876002
-39.4393730819982102324864374336
-39.4128336100397103323680095348
-39.3867922786134395189088087624
-39.3612388732732025260041544913
-39.3361631010659469132781444941
-39.3115545867979699745053593718
-39.2874028691958822720909656688
-39.2636973969574373006872879781
-39.2404275246871014096420181842
-39.2175825087109887506573933341
-39.1951515027655217390924369397
-39.1731235535538973303136434066
-39.1514875961641422463599663559
-39.1302324493422249909405844858
-39.1093468106133578214995835579
-39.0888192512442664682682459004
-39.0686382110388278594741486511
-39.0487919929590748727072896226
-39.029268757563140504269171893
-39.0100565172512600154394205071
-38.9911431303104666140525678805
-38.9725162947481019381332379334
-38.9541635419037147269949821995
-38.9360722298283371043253388537
-38.9182295364195051585320534137
-38.9006224522997260606431783549
-38.8832377734253846318361710414
-38.8660620934123246097424879999
-38.8490817955635301132242493627
-38.8322830445834668880360202496
-38.8156517779627163875498721892
-38.7991736970155437628026036622
-38.7828342575519781264376414228
-38.7666186601648442560970464837
-38.750511840110962924363526015
-38.7344984567644254092064090186
-38.7185628826184389298284890009
-38.7026891918107255328247597168
-38.6868611481458282981157941581
-38.6710621925859257445398789037
-38.6552754301798671238083063634
-38.6394836163981059564432353918
-38.6236691428390135482965119541
-38.607814022269683868061960944
-38.5918998729617801243993641659
-38.5759079022802040694091385311
-38.5598188894793720505104150829
-38.5436131676586356617225380783
-38.5272706048248657411256709017
-38.5107705840064000896325501761
-38.4940919823584084348773160469
-38.4772131491952203904759432705
-38.460111882880257392194598195
-38.4427654064988676702021557249
-38.4251503422335394780877345756
-38.4072426843546120866313385495
-38.3890177707326606338311680996
-38.3704502527711373276344108314
-38.3515140636495377173140125553
-38.3321823847582482260673456267
-38.3124276101962315917352265822
-38.2922213091917209431543697522
-38.2715341862940089649034383695
-38.2503360391711095589441902136
-38.2285957138333926630270418691
-38.2062810570870865527250877738
-38.1833588660036223911492269893
-38.1597948341709542993123579223
-38.1355534944709872088192495256
-38.1105981581028132456818430519
-38.0848908495442857335754849961
-38.0583922371141935823858925327
-38.0310615587635311477879398138
-38.0028565426866220913730451201
-37.9737333223006117600649215068
-37.9436463450944693409968277454
-37.9125482747954190377925984369
-37.8803898862408142703452931389
-37.8471199522759102389346715826
-37.8126851219216473613089136694
-37.7770297889701098005819889942
-37.7400959500672215182444393628
-37.7018230512306683233319734788
-37.662147821623845493085570573
-37.6210040932612946884658775282
-37.5783226051546098966933860795
-37.5340307902165914165053764044
-37.4880525430212521837544591562
-37.4403079662630357090873385002
-37.3907130934641670959802429744
-37.3391795851370454437945358536
-37.285614395210060914967317578
-37.2299194040593217113507933438
-37.1719910139422492778870785799
-37.1117197019855944440482394674
-37.0489895251201314392794368871
-36.9836775704523381754598113366
-36.9156533434889736184478530301
-36.844778085345113785314651909
-36.7709040085215018985376934967
-36.6938734389717959351154288888
-36.6135178499165807889266053838
-36.5296567700991257566975921333
-36.4420965457892302760966957507
-36.3506289316591277816954829317
-36.2550294804607880491248277667
-36.1550556949387793241844450041
-36.0504448972334871205123308804
-35.9409117606507184991151554591
-35.8261454353968030384931464578
-35.7058061827456004667097547117
-35.5795214097880634353671159633
-35.4468809675542177324858248802
-35.30743153624530897454940135
-35.1606698687560224678995791375
-35.0060345920203036094685714804
-34.8428961666711528648212732473
-34.6705444664735647090608344062
-34.4881732405029806790073544739
-34.2948604323289606862567085636
-34.0895429016851010045993259141
-33.8709834422973009976144097295
-33.6377269722941411664167070247
-33.38804113783464124328492432
-33.1198338481761524284047038463
-32.8305355449713868976752353559
-32.5169254479471442593928244473
-32.1748645783746038987020696298
-31.7988645422400609118812889453
-31.3813452334047827989259514003
-30.9112445437926148711416465287
-30.3710882758079751647341309457
-29.7295997674303441831141622728
-28.9159970327367279401942791097
-27.5265787557976352486298868889


==> anc/polAQg220.dat <==
# polAQg220
-66.6666666666666666666666666667
-66.6662054116836330457373895002
-66.6661703553581122530278903699
-66.6661326480335879212282329072
-66.6660920904022077450362942073
-66.6660484682736419851202649499
-66.6660015514727752871541837748
-66.665951092656549605969676954
-66.6658968260440995698025037015
-66.6658384660539035042365441099
-66.6657757058412259679250780411
-66.6657082157286490404650862097
-66.6656356415219776243812782531
-66.6655576027032564169617475548
-66.6654736904920505655543746457
-66.6653834657655157777596780626
-66.6652864568271140861748439246
-66.6651821570131156609961018035
-66.6650700221252619320495919454
-66.6649494676771475369929051211
-66.6648198659410047583533985456
-66.6646805427806404319743653145
-66.6645307742552778531848339941
-66.6643697829779907777086379223
-66.664196734211278754351094476
-66.664010731681118002816363935
-66.6638108130895248388765313257
-66.6635959453042839201092675502
-66.6633650192030156847770141044
-66.6631168441471802896902418411
-66.6628501420599327669350653565
-66.662563541079949283608868623
-66.66225556876143017588799542
-66.6619246447884442947487906986
-66.6615690731696031639246515775
-66.6611870338767340709341555566
-66.6607765738887495684276696905
-66.6603355975992775319229356208
-66.6598618565438109517427564471
-66.6593529383991495331802721767
-66.6588062552047248686676958871
-66.6582190307520157618712963123
-66.6575882870846579390155946977
-66.6569108300480199464132837724
-66.6561832338229409068942082295
-66.6554018243739917029047315585
-66.6545626617380140688825795326
-66.6536615210737962739642521102
-66.6526938723885430670434176108
-66.6516548588512740746471851941
-66.6505392735974208320250058009
-66.6493415349226692274775186139
-66.6480556597574916697348242886
-66.6466752353068112420812257605
-66.6451933887318171475840052256
-66.6436027547430847083858430079
-66.641895440965821063371925886
-66.6400629909292357024097618423
-66.6380963445226984750368188882
-66.6359857957514713403635200143
-66.6337209476143577727574205968
-66.6312906639145786073350411573
-66.6286830178035277751973209397
-66.6258852368447578602637072359
-66.6228836443725652601376383958
-66.619663596905859144273738699
-66.6162094173635783299663405662
-66.6125043238127365087875724422
-66.6085303534641999063607475196
-66.6042682816145036851611571872
-66.5996975352143659581011079956
-66.594796100726033706647076155
-66.5895404259121668137143206573
-66.5839053151786098835553024032
-66.5778638180720934092568735435
-66.5713871105116253159733254559
-66.5644443683090628824186490789
-66.5570026325100787941730376133
-66.5490266660614428586312604533
-66.5404788012842266542068463029
-66.5313187776052015279129960621
-66.5215035689703467096211435496
-66.510987200335027065890489805
-66.4997205525950608353619200313
-66.4876511552916079347797721582
-66.4747229663906115165607412627
-66.4608761384044743617400523436
-66.4460467700898165717438596298
-66.4301666429206270598095491182
-66.4131629415009917292415477743
-66.394957957045979349149721338
-66.3754687730233379756712381518
-66.3546069320125714937892575161
-66.3322780828019266887102647525
-66.3083816067080565408385309582
-66.2828102220678999892324952057
-66.2554495658179351186992577815
-66.22617775104276645213814966
-66.1948648993433887567690589876
-66.1613726468458710594142124445
-66.1255536226441222717662861274
-66.0872508984463911080950963513
-65.6094131744319754290785720657
-65.1698632287783699214436223612
-64.7551478453763788889989565997
-64.3588775330099016304415544544
-63.9772888756381314343120457725
-63.6078950606268719190616087484
-63.2489285457644084381421248045
-62.8990676854487346940851100495
-62.5572865707788817581565984036
-62.2227655906378929352841628286
-61.8948348004939799851119301687
-61.5729363034791711907196046028
-61.2565982757160151537541152285
-60.9454164505861888468521373795
-60.639040562013910112568804532
-60.337164189734454729880641427
-60.0395170018249811496601122526
-59.7458587261637211240723212567
-59.4559743943631199663601565822
-59.1696705391372987282026591256
-58.8867721175043067949715435881
-58.6071199944720079043025774042
-58.3305688651023656402190583776
-58.056985523446707376851846722
-57.7862474088534174408981719393
-57.5182413762192367056991973491
-57.25286264864998838493928224
-56.990013919911689087973673415
-56.7296045808122943761012439809
-56.4715500488337807915490946947
-56.215771184342320217615335146
-55.9621937798343024114840009307
-55.7107481111411059727791079275
-55.4613685414724755569387506723
-55.2139931707434527250612316925
-54.9685635238902254769611949033
-54.7250242729019637701326749968
-54.4833229881290098045110171433
-54.2434099151113816082772368363
-54.005237773735400218509763495
-53.7687615769937512592191726542
-53.5339384670138109405179632317
-53.3007275663451256272993525324
-53.0690898427710812355114093176
-52.8389879861412701499272500032
-52.6103862959172867636486902195
-52.383250578291662252997408271
-52.1575480518822622797879821601
-51.9332472611266988664511214346
-51.7103179966064135370949023252
-51.4887312216207604037466811526
-51.2684590044098771963156729031
-51.049474455493223716388187774
-50.8317516696499276706740715958
-50.6152656721187925085789961982
-50.3999923686410692791934141568
-50.1859084990087827759157285841
-49.9729915938162984977038828073
-49.7612199341435712872322403039
-49.550572513926681412320491413
-49.3410290047953102856318347351
-49.1325697231781385211077189645
-48.9251755994961086226645631199
-48.7188281492803797705197817379
-48.5135094460668683239300689688
-48.3092020959327353638295985702
-48.1058892135522427822558608491
-47.9035543996602177353896600141
-47.7021817198210857470325270339
-47.5017556844101808876140220864
-47.3022612297219254035818479443
-47.1036837001265986279269138766
-46.9060088312038268132774238973
-46.7092227337867885963286867772
-46.5133118788563803791104559916
-46.3182630832294004909575045788
-46.1240634959891652851822691011
-45.930700585610939719533400487
-45.7381621277381818638493595417
-45.5464361935689011183555328075
-45.3555111388144449837832443062
-45.1653755931957868386894905857
-44.9760184504449121693660224458
-44.7874288587812152229997466979
-44.5995962118349419278649078381
-44.4125101399916658839640345754
-44.2261605021335781768949258098
-44.0405373777550229831716391319
-43.8556310594312322491317070448
-43.6714320456206156867625187216
-43.4879310337822573446786433798
-43.3051189137914664692459992171
-43.12298676163733674892279505
-42.9415258333872920016867695783
-42.7607275594045448618250603681
-42.5805835388052743384209692418
-42.4010855341431439598974173064
-42.2222254663095397691348189087
-42.0439954096386114029394522786
-41.8663875872068541648969118155
-41.6893943663175792867300533235
-41.5130082541611870304094671786
-41.3372218936426861605087220317
-41.1620280593683965815054431212
-40.9874196537842323013165388099
-40.8133897034583918333073346832
-40.6399313555016849584264162925
-40.4670378741191005215421674525
-40.2947026372865715438919776656
-40.1229191335472231526990957671
-39.9516809589216972729639328354
-39.7809818139274371790115244844
-39.6108155007020862301843827612
-39.4411759202264096738840255349
-39.2720570696423874493014081072
-39.1034530396623505359836333327
-38.9353580120652445499303816007
-38.7677662572763029079618909093
-38.6006721320265988014377945886
-38.4340700770891212225912265236
-38.2679546150881860923313830736
-38.102320348379149815668242347
-37.9371619569955399593146568692
-37.7724741966608567799391444232
-37.6082518968624305640171785556
-37.4444899589848436662072926571
-37.2811833545005432125156566983
-37.1183271232153810947123263379
-36.955916371566922521183649174
-36.7939462709734633767594669714
-36.6324120562317903247060773216
-36.4713090239618062791732321529
-36.3106325310962278853219835001
-36.1503779934136412464083058015
-35.9905408841132775928860961224
-35.8311167324299421414858175608
-35.6721011222875972695774592542
-35.5134896909901655444460793908
-35.3552781279481792971217059517
-35.1974621734399615020424645575
-35.0400376174060778911300019572
-34.8830002982758526568055234627
-34.7263461018247899357776451607
-34.5700709600617906572261631644
-34.4141708501450994195159783259
-34.2586417933259589547301597629
-34.1034798539189905683017039201
-33.9486811382983578128267584098
-33.7942417939188076750035128576
-33.6401580083607188205226616008
-33.4864260083983200457308650887
-33.3330420590902741136079735762
-33.1800024628918526865255840261
-33.0273035587879571860777386584
-32.8749417214462681831965536471
-32.7229133603898324177882211133
-32.5712149191884218303158557076
-32.4198428746680231184960770243
-32.268793736137839367490726819
-32.1180640446342072953465394594
-31.9676503721808546576045919371
-31.817549321064942413752571943
-31.6677575231283554186283223235
-31.5182716390737237065838697189
-31.3690883577846739253963270565
-31.2202043956598271885475314104
-31.0716164959600755844720597873
-30.9233214281686848436022400844
-30.7753159873637852505673058438
-30.6275969936028268300268620673
-30.4801612913185881589779202997
-30.3330057487263408930517315769
-30.1861272572417842649210192097
-30.0395227309093754436890630626
-29.8931891058406927579345899095
-29.7471233396624794036034880959
-29.6013224109740254016576538311
-29.4557833188135552586879413831
-29.3105030821332980348935763696
-29.1654787392829253552469927476
-29.0207073475010513276759400624
-28.8761859824144963721796596736
-28.7319117375450246315744828011
-28.587881723823271941845791216
-28.4440930691095883009046490564
-28.3005429177215254012094787955
-28.1572284299677060958154528338
-28.0141467816878186598871410154
-27.871295163798484400844570185
-27.7286707818447525697892530098
-27.586270855556981643769943145
-27.4440926184128708913321686886
-27.3021333172044107106471610812
-27.1603902116095245478136585376
-27.0188605737681792696515266186
-26.8775416878627446869607436361
-26.7364308497023865068413730617
-26.5955253663112803418500150676
-26.4548225555204375246621430283
-26.3143197455629363742525465347
-26.1740142746723552377227861321
-26.0339034906842060947205380606
-25.8939847506401697624460814638
-25.7542554203949357816789109085
-25.614712874225451900860441286
-25.4753544944423897084459191778
-25.3361776710036343955349425107
-25.1971798011296078628905278309
-25.0583582889202354201897701708
-24.9197105449733671616884441423
-24.7812339860044657420474679519
-24.6429260344673727191276657084
-24.5047841181759658770231714614
-24.3668056699265199920295572594
-24.2289881271205833558279619755
-24.0913289313881820227461574113
-23.9538255282111631999991754545
-23.8164753665464884494100648421
-23.6792758984492864139794813099
-23.5422245786954736201366989048
-23.4053188644037505334922195879
-23.2685562146567784589433888617
-23.1319340901213410711595546056
-22.9954499526672923344599646328
-22.8591012649850903171164891936
-22.7228854902017139189224413922
-22.5868000914947568067464763817
-22.4508425317044898845164041033
-22.3150102729436804049123644488
-22.179300776204952352711639688
-22.0437115009654689863727104945
-21.9082399047887144066371851736
-21.7728834429231467196090013011
-21.6376395678974907672355076502
-21.5025057291124334999774343816
-21.3674793724284798536100812268
-21.2325579397497214526872517904
-21.0977388686032645845681099698
-20.9630195917140576565617637012
-20.8283975365748517503055570825
-20.6938701250110209066449472907
-20.5594347727399613947190590492
-20.4250888889247814233213693662
-20.2908298757219845224329888203
-20.1566551278228411384716855426
-20.0225620319881338273674724983
-19.8885479665759517728413191901
-19.7546103010622001795917971152
-19.6207463955534793673484100662
-19.4869536002919770951955554729
-19.3532292551520057477717955328
-19.2195706891278034856568837235
-19.0859752198122052692924955147
-18.9524401528657757748985640373
-18.8189627814759815956011090003
-18.6855403858059647225840330883
-18.5521702324324630882085248772
-18.4188495737724068817146514941
-18.2855756474977013714609615867
-18.1523456759376880357224908889
-18.0191568654687558636120932346
-17.8860064058905536819382142162
-17.7528914697882322321992735064
-17.6198092118801213998110348054
-17.4867567683502234160751669727
-17.353731256164876938643605048
-17.2207297723729195895953248721
-17.0877493933886477075830566327
-16.9547871742568416618611400369
-16.8218401478990929851299236104
-16.6889053243406357060236666665
-16.555979689916848490437165017
-16.423060206458556415580914569
-16.2901438104552212750431758272
-16.1572274121950671114283303095
-16.0243078948811430496466104261
-15.8913821137222783022632435558
-15.7584468949978342705125804246
-15.6254990350951057901514700002
-15.4925352995181675761988332636
-15.3595524218669025960046254976
-15.2265471027848862212716033765
-15.0935160088747333345558510624
-14.9604557715794448335207408109
-14.8273629860282149054881909787
-14.6942342098450807320524484474
-14.5610659619187116009167130899
-14.4278547211315443955322237928
-14.2945969250463767196672384913
-14.1612889685484270794550720769
-14.027927202440763141276066883
-13.8945079319908836241232656973
-13.7610274154261163430905503584
-13.6274818623753637247514577013
-13.4938674322545871448920258636
-13.360180232593272020012449873
-13.2264163172989559829589530301
-13.0925716848567318919965684159
-12.9586422764604549924520626779
-12.8246239740721883233551363917
-12.6905125984062114047356422067
-12.5563039068336932258916114803
-12.4219935912038903477803275966
-12.2875772755774731847994766197
-12.1530505138673067658824460977
-12.0184087873817148738627702412
-11.8836475022649366506555711711
-11.7487619868291405854736608577
-11.6137474887719901327964051237
-11.4785991722733556807108145903
-11.3433121149643366148632868056
-11.2078813047612919395801927571
-11.0723016365570751708812620839
-10.9365679087611255210212904358
-10.8006748196794788966462918627
-10.6646169637251246653749070657
-10.5283888274484427785134659263
-10.3919847853767054212886422142
-10.255399095650812063619633436
-10.1186258954465401148693826402
-9.98165919616662811655425617181
-9.84449287838895647469123533746
-9.70712068655494313267077393347
-9.56953622338101824384952990057
-9.43173294397467153900741684992
-9.29370414963506604347999644438
-9.15544298131656786768668746801
-9.0169424127317379810946412555
-8.87819524306835016377778166471
-8.73919408929281937448071176836
-8.59993137801002358874938262369
-8.46039933684685371058385871397
-8.32058998532390091311933987841
-8.18049512517645515627120544036
-8.04010633008240445156569706503
-7.89941493475064811058528642723
-7.75841202331921890863423233209
-7.61708841700739177028035401473
-7.47543466096057476865011198559
-7.33344101022065663133763682507
-7.19109741474763677740716589967
-7.04839350341068891422100216835
-6.90531856685819130394423027665
-6.76186153916656120433498042542
-6.6180109781568008701612365833
-6.4737550442553148920124794393
-6.32908147776157948128180234257
-6.18397757436938244539805405406
-6.03843015877031255299667433672
-5.89242555614761006205653896138
-5.74594956134498358424395769834
-5.59898740546806194527511064072
-5.45152371964519909278568055716
-5.30354249563868684007472279141
-5.15502704295621593931963491389
-5.00595994206465065392006495755
-4.8563229932526240809165508975
-4.7060971606236374068751878375
-4.55526251062544655961796271207
-4.40379814443232731744256363127
-4.25168212339159570405958652429
-4.09889138662114822939423458497
-3.94540165969657789685406104184
-3.79118735318936775863852674504
-3.6362214496051636208555412282
-3.48047537701483129676556888365
-3.32391886736028123988982499045
-3.16651979703827003853698141114
-3.0082440069009781845815750731
-2.84905509823924646009912444188
-2.68891420060294897559020055738
-2.52777970642345478122340309008
-2.3656069662826098250457283164
-2.20234793724994381038536605688
-2.03795077488796387140746251665
-1.87235935717110033092281363136
-1.70551272549146521943278369497
-1.53734442387224823183999534951
-1.3677817121029191308134831642
-1.19674462120598453371392047528
-1.02414480964101442384483566499
-0.849884164743556981455483185809
-0.673853074239322617983919800667
-0.4959282643793024488463680074
-0.315970059677806378493577279269
-0.133818856774138483057449202606
0.050709491370247822566419436043
0.237829837631297369099531255521
0.427796156979378335595659780761
0.620913353164286846887352202402
0.817554358240120127938275376666
1.01818587403430936079706383678
1.2234090262156730807790215013
1.43402761881306781882402000398
1.65117239505393633623212776892
1.87655437055332478863844673011
2.11307822958664333340088159234
2.36685943861188213212862920825
2.66666666666666666666666666667


==> anc/polAQg300.dat <==
# polAQg300
26888.4313658427176984024192943
26878.029827924358957155405293
26877.429882510705590003835419
26876.7963688482388530365609982
26876.1274773677457711282648441
26875.4213054314188712725660309
26874.6758528334327652160222074
26873.8890171010336386600279455
26873.0585885884040656842473441
26872.1822453553317776032225633
26871.2575478224740864297024828
26870.2819331947697991820658581
26869.2527096443078822470384037
26868.1670502437170840365100601
26867.0219866408934558870586624
26865.8144024656334997184719154
26864.5410264584898080825167673
26863.1984253119138569581732563
26861.7829962134973901625372873
26860.2909590808699394536065319
26858.718348477555815407870951
26857.0610051988397555858026867
26855.3145675164367176465102264
26853.4744620705084588785077435
26851.5358943973179654442535071
26849.4938390805629108663203915
26847.3430295141815696566914216
26845.0779472641794317547041712
26842.6928110167826052368127253
26840.181565099985410273849072
26837.5378675653248086387678043
26834.7550778164839298395289705
26831.8262437711013911617009103
26828.7440885419427994654771047
26825.5009966233761895929398532
26822.0889995688846029825234764
26818.4997611451469247282756079
26814.7245619480228363669554058
26810.754283465589633159605871
26806.5793915731979910777178679
26802.1899194453408018734107129
26797.5754498689641301056574275
26792.7250969426923377034436899
26787.627487146290566156931339
26782.2707397645470974138853225
26776.6424466496255972658504255
26770.7296513058127709143842288
26764.5188272804703421821001654
26757.9958558448912347334600228
26751.146002948658027529617894
26743.9538954310067287400230302
26736.4034964726101207638524493
26728.4780802711117382946518727
26720.1602059236632225784892429
26711.4316904996435283281511963
26702.2735812866673390323013608
26692.666127192921086519001979
26682.5887492887971179391294713
26672.0200104707286997834449837
26660.937584230059550191847554
26649.3182225097102913297421331
26637.1377226313294736548789055
26624.3708932755375572363458185
26610.9915194977874526519823011
26596.972326762274085896002912
26582.2849439762273314808384276
26566.8998655068172162934801918
26550.7864121627875699983243508
26533.9126911228148006696869188
26516.245554792463320577011066
26497.7505585714801890218564825
26478.3919175130415298222535015
26458.132461856436060915644067
26436.9335914145517856366468356
26414.755228797427232062535929
26391.555771453047113298944084
26367.2920425065145982049807434
26341.9192403787317336989177085
26315.3908871657820955655914019
26287.6587757603550353184521758
26258.672915696802470274778483
26228.3814777018051442515424823
26196.7307369331790515939138822
26163.6650148901137107336122449
26129.1266199791485845311120516
26093.0557867215165100774532505
26055.3906135891769326481798868
26016.0669994590007944575080179
25975.0185786772386388376605718
25932.1766547297027608546773725
25887.4701325171371481853629793
25840.8254492401667858071100597
25792.1665039041613698317866773
25741.414585461490290956628763
25688.4882996171834050882236993
25633.3034943341710507778419379
25575.7731840863138938619117136
25515.8074729216407235141876975
25453.3134764149222169932527637
25388.1952426082973416925756308
25320.3536720615626753379417298
25249.6864371604153563248687017
24482.4417094740715391414386106
23892.7678219927177238137698009
23397.2802467321856083733082041
22962.7787330832182966203555998
22571.9715195376761455127586189
22214.4809462851130055397736954
21883.4954219200909218124098016
21574.2570972590041972577432174
21283.2865500188322208908902563
21007.9477345884874663558062548
20746.1866624559996167491842426
20496.3659026651552293682191467
20257.1547874102665652362698657
20027.4548336613677862816413919
19806.3464182048708774168548748
19593.0505106633938889812573446
19386.9002781251362185966223898
19187.3196645869276199992508172
18993.8069587133803187188534414
18805.92199942708084606607268
18623.2760808315126260943202798
18445.5238913833016130375495972
18272.3570076479452849844736438
18103.4985911807545104750321578
17938.6990272932373053982267882
17777.7323089705170968916539548
17620.3930160011924830036874194
17466.4937737842762964325747122
17315.8631018818184076212898003
17168.3435816575299341542482523
17023.7902869996995599437939051
16882.0694333842196935605648042
16743.0572092579584061716086961
16606.6387605412722267497948671
16472.7073044197025042621494344
16341.1633528574552063767653331
16211.9140296715674446932556961
16084.872467745580609440211956
15959.9572751790741283181867436
15837.0920609746492447259712279
15716.2050123416702186907409034
15597.2285169120265641275081587
15480.0988241687146039431102329
15364.7557412234890171937682626
15251.142358777091531766076403
15139.2048036799735217012779017
15028.8920150032538646191593051
14920.155540945172788141048967
14812.9493542506617794854694604
14707.2296841215134087115393166
14602.9548628506942259724469596
14500.0851856337123718666513239
14398.5827821984758859206365761
14298.4114990575824821002696728
14199.5367913274631592859306846
14101.9256231805829603755293641
14005.5463761027545633610926499
13910.3687642198648726981559194
13816.3637560389005540268328912
13723.5035020187278246202850556
13631.7612674480227383226872233
13541.1113701622371450680851995
13451.5291226795224748835391438
13362.9907783779708576412445724
13275.4734813740992815602071076
13188.9552197958216435981662983
13103.4147821727617347322016714
13018.8317166931189946253151231
12935.1862930998065897664782198
12852.4594670195825469966625033
12770.6328465367725619707599363
12689.688660846450167744687878
12609.6097308177535690105825879
12530.3794413438631845798784017
12451.9817153350939842048442198
12374.4009892420218667878075341
12297.622189999046167036467469
12221.6307132887336437549218176
12146.4124030354522148780423161
12071.9535320442035700868614389
11998.2407837072822546749563686
11925.2612347074953272478325787
11853.0023386522336656657840197
11781.4519105777488160514211829
11710.5981122676071685499674134
11640.42943833351000486056501
11570.9347030105226356184716948
11502.1030276222832713790758454
11433.9238286749935851643988236
11366.3868065419559888881499678
11299.481934703142424169461133
11233.1994495067783553873903928
11167.529840422223765173592955
11102.4638407555483800001332595
11037.9924188011473835659745133
10974.1067694045411896277895658
10910.7983059131616921645454514
10848.0586524934597578145493333
10785.8796367940853972673416836
10724.2532829362028477873605774
10663.1718048132165987043138596
10602.6275996833092515516738547
10542.6132420392353419736812163
10483.1214777407835108696986907
10424.1452183962187471294013695
10365.677535979852342885677637
10307.7116576736647260243303187
10250.2409609216300449476195468
10193.2589686860654604446273212
10136.7593448959563719538191605
10080.7358900777947672848169881
10025.1825371600147370550769483
9970.09334744261987043251535799
9915.46250672407443631979494176
9861.28432157797642143985025842
9807.55321577244790995362795337
9754.26372682556903085859394427
9701.41050269054768488875703019
9648.98829856466025489265037848
9596.9919738163201264589784889
9545.41648902493259551350224837
9494.25690312847799712872405159
9443.5083706740309289481944007
9393.16613916667344016152840819
9343.22554651249510041491889616
9293.68201855159395816690752222
9244.53106667720047552694628247
9195.76828553724244837502871742
9147.38935081485348508137579751
9099.39001708450156474933963288
9051.76611574057821336592084212
9004.51355299544356103654939013
8957.62830794406856766579349998
8911.10643069255357823837760377
8864.94404054799049303632357802
8819.137324266854520536663266
8773.68253436043853539986718155
8728.57598745393929813983207792
8683.81406269791878584509486117
8639.39320022975882159758419561
8595.30989968322097873255430463
8551.56071874425503716783277992
8508.14227175128305064389782655
8465.05122833826551042668010397
8422.28431211893141721976269312
8379.83829941062553656047103779
8337.71001799629393633252874147
8295.89634592319329645349569528
8254.39421033697063526940673542
8213.20058634981819736409760322
8172.312495941463464545294274
8131.7270068918067461993864138
8091.44123174406872755588319491
8051.4523267973578459396640619
8011.7574911276125584343547726
7972.35396563591658408512386177
7933.23903212322616685499386708
7894.4100123905874220046982095
7855.8642673639590018124529327
7817.59919624279074386750589703
7779.61223567154273810009869153
7741.90085893336145342061836082
7704.46257516516028247675351154
7667.29492859338117003869788048
7630.39549778974195892094535695
7593.76189494630078504723769506
7557.39176516919434429344239434
7521.28278579043119850126667064
7485.43266569714454353670842703
7449.83914467773108226623131262
7414.49999278432388063327603605
7379.41300971106738360944954898
7344.57602418768217498902627455
7309.98689338782562362012552828
7275.64350235177230920445476376
7241.54376342295510152702307648
7207.68561569792401409808002289
7174.06702448929550094613214208
7140.68598080127974609479718906
7107.54050081738773975199343841
7074.6286253999335724640195838
7041.94841960096043592061167703
7009.49797218423132276266904105
6977.27539515793739228735675717
6945.27882331778843770993210821
6913.50641380016087574234280264
6881.95634564498920163692322234
6850.62681936809693237063275334
6819.51605654267271612098166766
6788.62229938960653543236642166
6757.94381037640979137944881549
6727.47887182445154260448948639
6697.22578552425130149914893486
6667.18287235857657438062697142
6637.34847193310078688087760299
6607.72094221438437280844059736
6578.29865917494863665126872455
6549.08001644521853820832771581
6520.06342497211680348733071605
6491.24731268409774931115542029
6462.63012416241492979430205614
6434.21032031842218019886095572
6405.98637807671285635357308756
6377.95679006390705401919512965
6350.12006430290135003110519242
6322.47472391240014301038890653
6295.01930681155199273136395473
6267.75236542951847026596234372
6240.67246641980694178329545757
6213.77819037920242295982516452
6187.06813157113716356215828365
6160.5408976533399577388157784
6134.19510940961032937588468825
6108.02940048556571765820124958
6082.04241712821258951228755893
6056.23281792919503633221130999
6030.59927357157687541650029644
6005.14046658001557465920002565
5979.8550910741884547057012736
5954.7418525253335981505899658
5929.79946751576971225125939529
5905.02666350126085157381058709
5880.42217857609341117937199413
5855.98476124073415028744758589
5831.71317017193920139029011226
5807.60617399518506079205538966
5783.66255105929344343991144781
5759.88108921312261730580152698
5736.26058558419840973903356041
5712.79984635915849907361544431
5689.49768656588386792498459416
5666.35292985719139827624781822
5643.36440829596153049441778547
5620.5309621415746863129758782
5597.8514395196313213438669672
5575.3246966823055532129849632
5552.94959709029405113103736293
5530.7250116750695706340946151
5508.64981851196102973413512188
5486.72290261175627553489075405
5464.94315571270878970870358352
5443.30947607281390715508421201
5421.82076826221823879266310484
5400.47594295562389206461697738
5379.27391672454676339405486298
5358.21361182928562687499541606
5337.29395601045595358516682939
5316.51388227993935596806567847
5295.87232871109625086590581276
5275.36823822808576125669713904
5255.00055839413301791867419444
5234.76824119857986451095725165
5214.67024284255049828909279925
5194.70552352305877813676451895
5174.87304721537878488291075222
5155.17178145349470781958185656
5135.60069710844023642313445844
5116.15876816433133654501065117
5096.84497149188956325949314239
5077.6582866192458839460016829
5058.59769549980732905927521422
5039.66218227696062648750972731
5020.8507330453782784221694842
5002.16233560868327502925986741
4983.59597923321877227006739493
4965.1506543976585547128424565
4946.82535253818291803424885794
4928.61906578893269701825273116
4910.53078671744148682009188987
4892.55950805473260811620048209
4874.70422241975299669796516751
4856.96392203780089710549893204
4839.33759845258794553062439682
4821.82424223155887203110799323
4804.42284266407356334745534792
4787.13238745203652676696516578
4769.95186239253779771164573407
4752.8802510520469473649867684
4735.91653443167797257197005326
4719.05969062301738120159193007
4702.30869445398060605348488227
4685.6625171241328634636773563
4669.12012582881208145587987506
4652.68048337183085259185670406
4636.34254776508185516005983091
4620.10527181569485893547292774
4603.9676026989917667318156329
4587.92848151685929163258592881
4571.986842840640358575700767
4556.14161423766301364994032599
4540.39171578047230309209108209
4524.73605953777338825663449266
4509.17354904603277639371037694
4493.7030787606186243682183072
4478.32353348529023577041707998
4463.03378777877070800130679356
4447.83270533705474246078915007
4432.71913835001541218676660407
4417.69192683077864350465847235
4402.74989791623171465905359288
4387.89186513692154934567065247
4373.1166276544792655363699399
4358.42296946457853640093265733
4343.80965856329595616563823644
4329.27544607459081523963489736
4314.81906533645841157191951175
4300.43923094313408293410436181
4286.13463774053323682663543976
4271.90395977190434060703655904
4257.74584917044551764715112674
4243.65893499538930415127224808
4229.64182200779228751458787679
4215.69308938197458177995746755
4201.81128934823596145608604761
4187.9949457621343272740842072
4174.2425525951903566121225712
4160.55257234159470167796168513
4146.92343433482782343909838624
4133.35353296781683584184176323
4119.84122580958060271085097492
4106.38483161075697619882610708
4092.98262818974061935951513429
4079.63285019043395993623274749
4066.33368670181376983930573865
4053.0832787286329956576337538
4039.87971650160197892768776751
4026.72103661431399000011782658
4013.60521897298444002790198088
4000.5301835437468822742156359
3987.49378688077561734331289278
3974.4938184168657165003003133
3961.52799649627523559165756796
3948.59396412759686543977995685
3935.68928443214919671511040464
3922.81143576082890188123716212
3909.95780644950727018404580208
3897.12568917984473352171825716
3884.31227490878559615988192906
3871.51464632592448884028683851
3858.72977079333909764752331395
3845.95449271728238295881852707
3833.18552529523058655688720251
3820.41944157508400117002824923
3807.65266475569031842297371655
3794.88145764915771022221035128
3782.10191121547229814579112425
3769.30993206852590981855355582
3756.50122883954988305349806229
3743.6712972688471568352165495
3730.8154038792690286123616612
3717.92856806467635395390882417
3705.00554240315420156639011041
3692.04079097740617865320967893
3679.02846545280305412750091978
3665.96237862610349762635738235
3652.83597511380758184020453496
3639.64229879710262058381160435
3626.37395657876037431395998859
3613.02307793409521048086460842
3599.58126965064518390673351965
3586.03956504640491861833258102
3572.38836683021249415432201193
3558.61738261518925077828590687
3544.71555191037114810859926358
3530.67096318767761062780976913
3516.47075933470473647673697162
3502.10102961091148535380521544
3487.54668514611493474507101018
3472.79131592726310356465458149
3457.81702463717466342314134604
3442.60423344419855599474090688
3427.13145793958259510020052455
3411.3750412556459006595973143
3395.30883954910478400594343852
3378.90384765032258588038817853
3362.12775052437621123652571184
3344.94438196935682476614213687
3327.31306626599988013392053344
3309.1878106669885766954030441
3290.51630574495568901790948904
3271.23867529660696883484916398
3251.28589554967398267147475333
3230.57777140481540070780170566
3209.0203098201632090100569162
3186.50225802519942645167189717
3162.8904613747446974005201907
3138.0235147640153667183388376
3111.70288232112740674367189148
3083.6801468663311809299410086
3053.63813230475789215629312382
3021.1619151453132739937070078
2985.69229432991592061595976567
2946.44688899693314437572716744
2902.27663080992953474788781065
2851.37932875203010518328558527
2790.6483970442451396411028904
2713.86536116427122664919295913
2604.50032683599548771926877638
2298.24591419974187869296005934


==> anc/polAQg301.dat <==
# polAQg301
603.693338520912253955661052799
604.125167517043747766733132926
604.147730470657798281651741867
604.171402074982476081735211137
604.196232182308853712438821779
604.222272583394218723201610226
604.249577062687511539518295123
604.278201453705484114567249238
604.308203694433014331577348934
604.339643882609803964929771092
604.372584330753906860738672274
604.407089620760168148108752551
604.443226657898695459223294771
604.481064724024921674003445754
604.52067552979864981399390858
604.562133265694690661896073949
604.605514651572311057448102478
604.650898984554706755191333886
604.69836818495310218445490627
604.748006839952867482634733542
604.79990224476124121914902466
604.854144440897869410505006586
604.910826251290435857385014533
604.970043311818187929313707977
605.031894098926182727850581466
605.096479952912623080615146561
605.163905096470758351597732584
605.234276648045534516573923487
605.307704629543540216265511305
605.384301967912865708793498651
605.464184490087331527679013755
605.547470910767221825021218564
605.634282812486249611211673654
605.724744617392070566231912411
605.818983550145339582957243546
605.917129591320168285089115431
606.019315420666998919079167094
606.125676349577474685852961403
606.236350242069981127995125049
606.35147742359428782815496262
606.471200576934272238645854848
606.595664624469203088976371484
606.725016596036651494123700417
606.859405481623941837664099515
606.998982068100315412322423443
607.143898759188825823626100286
607.294309377865587730348037818
607.450368950364532857848310189
607.61223347095846271218171799
607.780059646682097416491337979
607.954004621160171599684776219
608.13422567670358115814743793
608.320879913839288489737305601
608.514123907445283916183238448
608.71411333867049464296581629
608.921002601831223863131531899
609.13494438549055710088202208
609.356089226945221591904720768
609.584585039365616874149043856
609.820576610859091045083419962
610.064205074753899703524516565
610.315607350431468350058501289
610.574915554067320754834429313
610.842256378675982349097642093
611.117750442891862873830708143
611.401511607955992716690658351
611.693646262416825703165261987
611.994252574091270022458897962
612.303419708868641178041254102
612.62122701597412851935284372
612.947743179338198933734759917
613.283025334742458576136930586
613.627118152428922188436823012
613.9800528848661718017482386
614.341846379359969249369393119
614.712500055174607456710852227
615.091998844791335559439369188
615.480310098867829025231908391
615.877382454373677352714827467
616.283144665256485529652706203
616.697504394836117829333652566
617.120346968924918774850890946
617.551534088422815451509267378
617.990902499830693727923434625
618.438262621755210273833165182
618.893397125034256563812618337
619.356059463584709463276910113
619.825972352451969714406801968
620.302826188812121050053934035
620.786277410829211727316253818
621.275946788287818568776472599
621.771417637789051310330755679
622.272233953999459357540952991
622.777898446958415470551488571
623.287870473760424278373104616
623.80156385101275945686688263
624.318344532302481049909554374
624.83752813246504188248824858
625.358377277702311676006299841
625.880098757521946768228228001
626.401840451031632965060483211
626.922687996287800722189444527
631.319241313928859825449187558
633.436187696289464634294078661
634.534487322697614247297269654
635.046932068398469719392198023
635.17567950744750467311305974
635.031854847832948503763065635
634.683203259375505209135680747
634.174126804443949039416253851
633.535339431170758508253023876
632.788994716657357360331621709
631.951616786012117424820685184
631.03587501904886986485700938
630.051709922243985075991787165
629.007075430190077528912816657
627.908444440407151583671378512
626.761162769081053389168984806
625.569702985006934430299949257
624.337850294590041245544158621
623.068841205212648779587299589
621.765468676268631901392865408
620.430163038901117926080693394
619.065055099398463129974594642
617.672025943619829249772072117
616.252746677557841346579692942
614.80871045653504117798011095
613.341258537732534622696072763
611.851601651635326117013763731
610.340837671453568816684103545
608.809966328449528614439661172
607.25990155029946416448115531
605.691481871996193859092801544
604.105479272450930224835503955
602.502606716516575267806246117
600.883524625677401277563634844
599.248846456849519844985583679
597.599143534498860935848727095
595.934949254321796858591178289
594.256762755353081084614160186
592.565052140299062012773873655
590.860257310185695529335817948
589.142792468334738225510855504
587.413048339681972333782258893
585.671394144100078255438119465
583.918179356353492714977068793
582.153735280333772022539478599
580.378376461097778847140843775
578.59240195479638676710869498
576.796096473710427442180490884
574.989731421201144976820939009
573.173565829352500591675307228
571.347847210366193671005990207
569.512812331313695216650484038
567.668687920609370248325207654
565.815691313509311111672811532
563.954031043032622805827041595
562.083907381921555340711883053
560.205512840584196496412892625
558.319032625381937444010671595
556.424645061119881600500129827
554.522521981160322741319085712
552.61282908819776805414664035
550.695726288400652986893846362
548.771368001333081534030208791
546.839903447813873267487268711
544.901476917645027261435719937
542.956228018943274092471693166
541.004291910633143275879313244
539.045799519504901744305179382
537.080877743103229065473429461
535.109649639590362339288286559
533.132234605618834359743908928
531.148748543151519320071299395
529.159304016081539430720675842
527.164010397425060969481815661
525.162974007792580438140296603
523.156298245780955558303280954
521.144083710872807174307237329
519.126428319379488450747970469
517.103427413918391838076951772
515.075173866874349901650233153
513.04175817825780290994515739
511.003268568338831416236644226
508.959791065405713460955211512
506.911409588969034650201947135
504.858206028707264491535602749
502.800260319426856522127746868
500.737650512289104591578107032
498.670452842536990326882810025
496.598741793937906880668712921
494.522590160142280818618687243
492.442069103143594062676729655
490.357248209012003102607211052
488.268195541061548668330550575
486.174977690599743126566565485
484.077659825398023028663120332
481.976305736012077890121849915
479.870977880072339171236725894
477.761737424656868721331625882
475.648644286851463426700914209
473.531757172594938140304337314
471.411133613901213108707224749
469.28683000454397069266625013
467.158901634284219056637718815
465.027402721716071306373336339
462.892386445801384293698879034
460.753904976159572033421697248
458.612009502174887170863560756
456.466750260979725440152241743
454.318176564369030018501997922
452.166336824697634563219823124
450.01127857980936677237897672
447.853048517043921422903971438
445.691692496364887371177729054
443.52725557264986264582753643
441.35978201718130242424906207
439.189315338374604365079662729
437.015898301777933465837827604
434.839572949376414231225665725
432.660380618231562199505845668
430.478361958485181257888612729
428.293556950755409841964205265
426.106004922951150840664744954
423.915744566529760167206395331
421.72281395222159137727245812
419.527250545243792762236260207
417.329091220024623795508356653
415.128372274458494839602526551
412.925129443710933169881409297
410.719397913591735511689735408
408.511212333513678600603932629
406.300606829053321222031455892
404.087615014129640486089072308
401.872270002815498703979519728
399.654604420796232329091432987
397.434650416488988387281439562
395.212439671835804209337536942
392.988003412782830828632489758
390.761372419457537010482338395
388.532577036055197574456698943
386.301647180445464629222476643
384.068612353509341858229258158
381.833501648216428485559087443
379.596343758451869532972410237
377.357166987602041068631064203
375.115999256907612053608353201
372.872868113592256907278733588
370.627800738774943908790792003
368.380823955173392973798087031
366.131964234605981205936882513
363.881247705299074996637050879
361.628700159006482468701241138
359.374347057947448917100561645
357.118213541569359833695789052
354.860324433141070397367976499
352.600704246182546297556503696
350.339377190736277808656830394
348.076367179485716554539370967
345.811697833725781841686605916
343.545392489190290274466337107
341.277474201740978106313373102
339.007965752922609964580484588
336.736889655388499780203700332
334.464268158200609547173438272
332.190123252008238545952025395
329.914476674109169526528358016
327.637349913396998718698932888
325.358764215198243096895964011
323.078740586002690770250003327
320.797299798090338408560170037
318.514462394058142980557040759
316.230248691249703516526364522
313.944678786090881871479537559
311.65777255833426932943424043
309.369549675215308138392829548
307.080029595522783495479807188
304.789231573586311919744940832
302.497174663183366174145878621
300.203877721368294755844650695
297.909359412225715302130195499
295.613638210550585903719656452
293.316732405457186131865507737
291.01866010391917043237524439
288.719439234242790287473414873
286.419087549475318071499996537
284.117622630750644711421649424
281.815061890573964996933524755
279.511422576047408562339067787
277.20672177203842108378119213
274.900976404292649006413089497
272.594203242493032047405071343
270.286418903266760727704764736
267.977639853141711188136579846
265.667882411453926467968249611
263.357162753207672194793595233
261.045496911889555185671601004
258.732900782238155726812524477
256.419390122970588222130395416
254.1049805594673704224737043
251.789687586416948513305860684
249.473526570421193898115521279
247.156512752563157519923236842
244.83866125093833896877067457
242.519987063150700386601580618
240.200505068774629262648984562
237.880230031784029575023420169
235.559176602949697342768786926
233.237359322206114474674793511
230.914792620988773806333818741
228.591490824543128377230413469
226.267468154206239289115228163
223.942738729662178881684461706
221.617316571172229439834586752
219.291215601780902188650706693
216.964449649498786919924701659
214.637032449463229211411546578
212.308977646077819833132821919
209.980298795131669571606518391
207.651009365899432332553536066
205.321122743223029996875432002
202.990652229576024096821014161
200.659611047111571944401744188
198.328012339694898379257931806
195.995869174921208807150718002
193.663194546119964673757997041
191.330001374346438964075298832
188.996302510361466739973880597
186.662110736600304133810351047
184.327438769131508612872604671
181.992299259606753728386083201
179.656704797202492976390429951
177.320667910554389840787088216
174.984201069685434578240117607
172.647316687928672859678985661
170.310027123845477025589544592
167.972344683140277835294748895
165.63428162057281989287331591
163.295850141868600781756966896
160.95706240562885118514252527
158.617930525240737812697532027
156.278466570788895874997018366
153.938682570969274554396559747
151.598590515006313990635737341
149.258202354574489153916248638
146.917530005725274294529754947
144.576585350820601492999338691
142.23538024047390824913573385
139.893926495499892107960880716
137.552235908874115095540627138
135.210320247703627303983915907
132.868191255209807403291975856
130.525860652724648255316955157
128.18334014170174825499685457
125.840641405743303626116814754
123.497776112644433760066972754
121.154755916456210920994192841
118.811592459568807372090318268
116.468297374816217336952697132
114.124882287604058337766286134
111.781358818062006499283848898
109.437738583222473535769859907
107.094033199227189520324612521
104.750254283563415357833895585
102.406413457331572343067603052
100.062522347546143497423562909
97.7185925894717727702093166899
95.3746358289965639085909830925
93.0306637250446611078300050197
90.6866879520302787330168809278
88.3427202023554377590178984247
85.9987721889537624332732737244
83.6548556478827923774423609196
81.3109823409673732862419396806
78.9671640584968039614656459534
76.6234126219785390735510194555
74.279739886951376243396304473
71.9361577458611932912970516477
69.5926781310024473555527531751
67.2493130175288026314236641157
64.9060744265364183596779846748
62.5629744282236040921367010572
60.2200251451307359243324836913
57.8772387554645261183554666667
55.5346274965110288801927577396
53.1922036681414400180401824477
50.8499796364166402902065510539
48.5079678372939363730740096098
46.166180780442479149782641409
43.8246310531724802241016968171
41.4833313244842100491804896316
39.1422943492430161572072238918
36.8015329724869568565309422648
34.4610601338740276567940373043
32.1208888722763665874182352315
29.7810323305292626693264547801
27.4415037603432614630588162733
25.1023165273881654480223589539
22.7634841165582678305046793506
20.4250201374287393442032482007
18.0869383299137121056515672615
15.7492525701372763564625907942
13.411976876529329067815983092
11.0751254161589924075801805309
8.73871251131915993339551668494
6.4027526463766345315176301042
4.06726047490330058206151789657
1.73225082710483022581434382093
-0.602261282435432744993582311059
-2.93626064667852986067691787443
-5.26973185769766302140600764643
-7.60265929787001034232905552144
-9.93502713066932684128540331425
-12.2668192910343589363184310512
-14.5980194752862366828105199212
-16.9286111305659775915850187983
-19.2585774437610239160516944856
-21.5879013298873227228089749697
-23.9165654198908239144213281069
-26.2445520478293922291204307038
-28.5718432373929788527472640819
-30.898420687716447222187894092
-33.2242657584356628238643549934
-35.549359453933301129098386944
-37.8736824067162593966183468581
-40.197214859861529688611626803
-42.5199366484618487400526653155
-44.8418271799963249222151683662
-47.1628654135444850273955404464
-49.4830298377547062924485031086
-51.8022984474697136318861004693
-54.1206487189026278235771613612
-56.4380575832468325161528577883
-58.7545013985915550665298695093
-61.0699559200023779029420589405
-63.3843962676117406296395381955
-65.6977968925486597917036340823
-68.0101315405191541413516306592
-70.3213732128289539324550911576
-72.6314941246176870859412985638
-74.9404656600485178385329098797
-77.2482583241687516676801655577
-79.5548416911247323800708833185
-81.8601843483778805679060670587
-84.1642538365272979067933660552
-86.4670165842972145180569882187
-88.7684378381937745413111575734
-91.0684815862741604451973479758
-93.3671104754005725930004600466
-95.6642857212705897931884724774
-97.9599670104221301038666173306
-100.25411239330344556700716947
-102.546678167373723552072782881
-104.837618749054804370891468188
-107.126886533185480742339127488
-109.414431738432234595392698405
-111.700202236878505943364145685
-113.984143365741846819260464419
-116.26619771884620091474639039
-118.546304915094715677498083456
-120.824401340734107838756524612
-123.100419861658684428133230497
-125.37428950135066182007794864
-127.645935079268243365452252225
-129.915276803542139599118383799
-132.182229810684266891123647628
-134.446703643597262002067166815
-136.708601657433183847801496914
-138.967820340697339988313515618
-141.22424853631481649107026346
-143.477766544023120549199985146
-145.728245081225286516320617914
-147.975544074067138899779395651
-150.219511243629598373216900697
-152.459980443259775218735701797
-154.696769691524291908743395396
-156.929678830108156116573337404
-159.158486715866692033585064936
-161.382947829257273006541370946
-163.602788144765462038164633105
-165.817700058628399099062150312
-168.027336099067190735777015521
-170.231301045123657375045381278
-172.42914193772218817172200845
-174.620335258054732642970093424
-176.804270237054742441518170885
-178.980226784474562542365429306
-181.147345782370837556398443393
-183.304588290942389295505552742
-185.450678226225442743610885641
-187.584019642562135040445311327
-189.70257359169700441042041497
-191.803667884780067065750494893
-193.883689714118668758190862968
-195.937560640541662194859699575
-197.957774084529019352285725854
-199.932457319351662529952718293
-201.840922056802870152942443158
-203.641180766411792308420958067
-205.219594363614446402537114121
-205.426364466646251313667307444


==> anc/polAQg310.dat <==
# polAQg310
25886.7540056328581079381246057
25882.7368697906796492070212263
25882.4871018049610368832696083
25882.2221511092892911804359653
25881.9411196769870751611071544
25881.6430581389968730502086181
25881.3269629740854888696939672
25880.9917735541075766203469594
25880.6363690374693879814874029
25880.2595651036526042729799663
25879.8601105213683354046629093
25879.4366835426130969707357567
25878.9878881145918167316995435
25878.5122499011576966534366725
25878.0082121050951157540291514
25877.4741310822397799157354542
25876.908271738090115922706366
25876.3088026972156097937066712
25875.6737912354115811799601898
25875.0011979641859816900314427
25874.2888712567924620238904417
25873.5345414046454711364116509
25872.7358144925678774412657543
25871.890165980929934154977797
25870.9949339823407978520791458
25870.0473122201507565577255177
25869.0443426556143955801639784
25867.9829077701527521912050948
25866.8597224887367758230974809
25865.6713257299958786310701505
25864.4140715682348634657353833
25863.0841199921209583483286783
25861.6774272443810516529562163
25860.1897357264285737429839625
25858.6165634514209549377192211
25856.9531930288334377541333825
25855.1946601632245520874038278
25853.335741649464183282139373
25851.3709428462983735158801243
25849.2944846097373869339951532
25847.1002896673768212249806308
25844.7819684143974378056100037
25842.3328041116397761527404619
25839.7457374658164719923138221
25837.0133505716105589884503506
25834.1278501951140290818791983
25831.0810503777897681647336149
25827.8643543398939570545112852
25824.4687356620774870049405122
25820.8847187236962989469037354
25817.102358376204281667381037
25813.1112188298809608172205996
25808.9003517320622084473341401
25804.4582734149981425452244719
25799.7729412914608012517155147
25794.8317293762675729718663348
25789.6214029119771968711462895
25784.1280920771557974301106349
25778.3372647558031558340109189
25772.2336983467763866379772501
25765.8014505923513438350158556
25759.0238294054231768317848681
25751.8833616752679881145979801
25744.3617610322687003506319714
25736.4398945525508541782124217
25728.0977483840785476578401276
25719.3143922764270364671570812
25710.0679429971760386342160609
25700.3355266186553102142478978
25690.0932396596196646845859862
25679.3161090673316050777801605
25667.9780510264825601785469262
25656.0518285823838345591064757
25643.509008066900198615614648
25630.3199143166757844155431412
25616.4535846743055508003664812
25601.8777217642265610559286913
25586.558645036230666894937716
25570.4612410706212352580282195
25553.5489126401368092993110043
25535.7835265248276399770549905
25517.1253600770783531112297896
25497.5330465349008908878177093
25476.9635190824531701780214635
25455.3719536574449890970389072
25432.7117105056452692187165844
25408.9342744830726039614943801
25383.9891941066001905195261665
25357.8240193535993492713726054
25330.3842382108425459423330672
25301.6132119721433409460507305
25271.4521092830797478854687468
25239.8398389295782796965460072
25206.7129813650740436848791707
25172.0057189683494525759553603
25135.6497650209285237713708339
25097.5742913889996257482691921
25057.7058548901873718262571884
25015.9683223200208198350076413
24972.2827941065730747012107897
24926.5675265543958908961363117
24878.7378526304572479779936816
24347.8104332494602771187030768
23928.2759551098589849007155792
23569.7493786678082936859168249
23251.4958748874257703475192637
22962.4814591093353694022027014
22695.9780251917528753030116232
22447.5139708860785785793022383
22213.9339794517918410869762952
21992.9108765535040205444059756
21782.6687939329791760427141291
21581.815354779730621706260246
21389.2344947401829879659322816
21204.0150658860364094853909383
21025.4015969115604717151638403
20852.7593294779264409851986624
20685.5487673576969567492288463
20523.3067490153841700457575027
20365.6321062248318826658570566
20212.1746175355013791098834177
20062.6263747393444491256099451
19916.7149468767040295770713844
19774.197903872170419919217348
19634.8583827869934984540983988
19498.5014635862859048207883249
19364.9511805786400201634858675
19234.0480381990208075109129162
19105.6469307460558448478470813
18979.6153885005234739008333235
18855.8320896810051872635339382
18734.1855905454851123259400712
18614.5732357490860093134075265
18496.9002186145815168866202785
18381.0787668347027746555640759
18267.0274337174846031377243659
18154.6704787113134378652619965
18043.9373238294838095634708886
17934.7620749027129570508672508
17827.0830984486671715197158135
17720.842646456236940791366013
17615.9865226126877366636508892
17512.4637845107247072239107152
17410.2264772040915556146167275
17309.2293941691100369824656654
17209.4298623027386888075731511
17110.7875480668105318674648616
17013.2642822902382429311301534
16916.8239014798729649661598978
16821.4321037774112909429803188
16727.0563179431932809340436259
16633.6655839551774215296858664
16541.230443988736984946101608
16449.7228426950491336664894931
16359.1160358267372631816167625
16269.3845063723784879133497349
16180.5038874592388549119395013
16092.4508913684271376988544315
16005.2032440804670739896424509
15918.7396248336727941142040015
15833.0396102340142388569346403
15748.0836225045099737110558503
15663.8528815055411795088874852
15580.3293601956549397554353948
15497.4957432361083543035209951
15415.3353884721871417004240971
15333.832291050717668730105094
15252.9710499566123679932494249
15172.7368367721171952568144026
15093.1153664809866528017949227
15014.0928701563738134408236529
14935.6560693860293911678825675
14857.7921523016552319077156562
14780.4887510911996572003777409
14703.7339208834313233225653596
14627.5161199039452179334725768
14551.824190810225525701799785
14476.647343121310198859505176
14401.9751366646300049750385862
14327.7974659689878477961465084
14254.1045455384321374649812602
14180.8868959470285504259754231
14108.1353306993035307552507058
14035.8409438054697948402190387
13963.9950980244927532439734448
13892.5894137316560864625892314
13821.6157583705693223715212896
13751.0662364525609895676719115
13680.9331800691452529923444547
13611.2091398857624246660202763
13541.8868765872963337682497646
13472.9593527479838900636521997
13404.419725100271901797101172
13336.2613371789591284977580958
13268.4777123186018733600785525
13201.0625469836719371127866568
13134.0097044123479852223758505
13067.3132085561057117874701808
13000.9672382984579960872770339
12934.966121937292018913733216
12869.304331916263705874409518
12803.9764797916478410986955052
12738.9773114219110460684665148
12674.3017023680802612859488156
12609.9446534937265965544479848
12545.9012867540781512987183392
12482.1668411644199479936840417
12418.7366689385383853955331754
12355.6062317885251747143813461
12292.7710973777748301286412565
12230.2269359194934220986965731
12167.969516913487189486317608
12105.994706014420234914727428
12044.2984620251231777281553685
11982.8768340089014005301775775
11921.7259585151343158016985373
11860.8420569127776584182850251
11800.2214328266807947338966036
11739.8604696719119156023955555
11679.7556282815471167222686529
11619.9034446236260240108043208
11560.3005276032079543110013407
11500.9435569456796820873918179
11441.8292811576696976037292277
11382.9545155621153023916948617
11324.3161404042088352509436873
11265.9110990251185346322112408
11207.7363961005387408064659939
11149.789095941273989959048481
11092.0663208532026693614663216
11034.5652495540988599827816185
10977.2831156449163206765932045
10920.2172061332567585495461544
10863.3648600068560401995905629
10806.7234668550272526725053773
10750.2904655360989157662103987
10694.0633428889805456477042162
10638.0396324870765150808540985
10582.2169134328530657910671523
10526.5928091914426997454587554
10471.1649864617452844037833977
10415.9311540835563096656398745
10360.8890619793200714226545239
10306.0365001291693524580945776
10251.3712975779736352435322007
10196.8913214731752085451771834
10142.5944761322469035028180723
10088.4787021386567859745483192
10034.5419754652741004453228116
9980.78230662419725644975213604
9927.19773984202881152683107238
9873.78635225966436663029980787
9820.54625315570217385481782783
9767.47558319261817783042094603
9714.5725136848872795680007788
9661.83524588826592663018977396
9609.26201030948379176829574043
9556.85106603562339332559494579
9504.60070008249611907008334025
9452.50922676135131994381918028
9400.57498706328201603950308404
9348.79634806071637406426708967
9297.17170232540853962628649404
9245.69946736236570102230714161
9194.37808505917048234119508327
9143.20602115017896777493789291
9092.18176469509489801993360008
9041.30382757143990256383262886
8990.57074398045808470823880743
8939.98106996601090298529393877
8889.53338294603513434621031181
8839.22628125615279999162536901
8789.05838370503732067663157021
8739.02832914115487942762389282
8689.13477603051403861670111969
8639.37640204507011622214759305
8589.7519036614437021438561535
8540.25999576962501733682365968
8490.8994112913476124766141832
8441.66890080782619367375366083
8392.56723219656417387994567425
8343.59319027694690229933623317
8294.74557646434644137676146674
8246.0232084324732617152045615
8197.42491978371932846168257891
8148.94955972724577619018062694
8100.59599276457673006334170341
8052.36309838246884514985382702
8004.24977075283381845580995989
7956.25491843949849395056710251
7908.37746411159424333901224502
7860.61634426337407755417435879
7812.97050894026243824907660646
7765.43892147094884665276871815
7718.02055820534256011965531076
7670.71440825821111507040261599
7623.51947325833112878259138056
7576.43476710298500111173914886
7529.45931571764220969189158975
7482.59215682066873699892391368
7435.83233969291281293644116515
7389.1789249520196099804599917
7342.63098433133179665070913374
7296.18760046323694603681745114
7249.84786666682671580522845041
7203.61088673973647070692138976
7157.47577475403761392279883158
7111.44165485605833512927983633
7065.50766107001177614127152338
7019.67293710531376429931712597
6973.93663616747527403577606566
6928.29792077245765263281159159
6882.75596256438139116195668334
6837.30994213648183980711992007
6791.95904885520776181119843655
6746.70248068736099550477973144
6701.53944403017775239709868159
6656.46915354425422403361787898
6611.49083198922120393182059909
6566.60371006207435586383428069
6521.80702623806857831871644576
6477.10002661408662920028999145
6432.48196475439378654732001139
6387.95210153869183195041218166
6343.50970501238705483480237603
6299.15405023898828913366046719
6254.88441915455221014969752267
6210.70010042409423945440754525
6166.60038929988443016786636596
6122.58458748154863436309271777
6078.65200297789608891285844308
6034.80194997039529590611523153
5991.03374867822071866249850002
5947.3467252247933640133046368
5903.74021150573877532780648017
5860.21354505818631795638256556
5816.76606893133389832164648124
5773.39713155820241856664247798
5730.10608662850432897424650428
5686.89229296255059856203238887
5643.75511438612027832856139629
5600.6939196062165793042888767
5557.70808208763302628202911896
5514.79697993025277500851271469
5471.95999574700359253671488523
5429.19651654239029386499049297
5386.50593359152559907229569459
5343.88764231957941968000123006
5301.3410421815654963221577621
5258.86553654238308696748946982
5216.46053255703004045024020564
5174.12544105090207801052265966
5131.85967640009143950016380429
5089.66265641159622393163701232
5047.53380220334975862683186372
5005.47253808397715924881540336
4963.47829143218388571958922077
4921.55049257567854699740437561
4879.68857466952945072734843441
4837.89197357385142091545337714
4796.16012773071620618575940422
4754.49247804017636012382527658
4712.88846773528877996814839072
4671.34754225602012570350704443
4629.86914912191209251774835004
4588.45273780337995845694597739
4547.09775959151295747744326736
4505.80366746623981603883184926
4464.56991596271721745308168752
4423.39596103579299927141469168
4382.28125992238952010996732802
4341.22527100164582658366655096
4300.22745365264997940460521154
4259.28726810958512887017133871
4218.40417531410463007838085099
4177.57763676474262070668012606
4136.8071143631570095657961887
4096.09207025699169966986448413
4055.43196667913404903028965384
4014.82626578313200575889509786
3974.27442947452298718226891269
3933.77591923781334682530642339
3893.33019595883312468078262833
3852.93671974217563611252344946
3812.5949497234152481160227985
3772.30434387577933710713092329
3732.06435881093183149259832327
3691.87444957350581882851121924
3651.73406942900133674850890501
3611.64266964464155509530866863
3571.59969926275596965394029671
3531.60460486623283017498679411
3491.65683033555466925596437432
3451.75581659690032279232360856
3411.90100136076406081598692978
3372.0918188505071867968828966
3332.32769952021950285666840818
3292.60806976122714666910821646
3252.93235159653922967757658911
3213.29996236247816759595624487
3173.71031437668728764110735218
3134.16281459165388698906457678
3094.65686423282603439594783222
3055.19185842033664532266326171
3015.76718577327827231547234588
2976.38222799539614271260208787
2937.03635944098469940227063583
2897.728946659683654374906109
2858.45934791877268210341582809
2819.22691270145862157758162303
2780.03098117953460309960987353
2740.87088365866595978347714344
2701.74593999442211426520054641
2662.65545897702572526100069458
2623.59873768262898566463930844
2584.57506078875068965008341667
2545.58369985131497464878166217
2506.62391254052175621481715397
2467.69494183254786410664648833
2428.79601515382457681702535558
2389.92634347435919435072754247
2351.08512034626273906830209819
2312.27152088330974304187428762
2273.48470067698588853776970288
2234.72379464407109174951075976
2195.98791580035502597536980099
2157.27615395458405427219522016
2118.58757431618740124531986163
2079.92121600971969094997866493
2041.27609048827938347718334855
2002.65117983740981163628025948
1964.04543496015193356312192226
1925.45777363298470293976144494
1886.88707842134766943841377827
1848.33219444227678563095789643
1809.79192696038201543681045489
1771.26503880193533716097298866
1732.75024757019833812097595876
1694.24622264327464054691950182
1655.75158193369472714273048506
1617.26488838659550544940633759
1578.78464619070478330716896588
1540.30929667333579482737718668
1501.83721384718532112473517901
1463.36669957284785762296960628
1424.89597829653373579552141934
1386.42319131742397645609448051
1347.94639053330598450788186582
1309.4635316064900088725953456
1270.97246648436162349109587928
1232.47093520010753449974519023
1193.95655686895414256833899376
1155.42681978343256026781091374
1116.87907049743171980560122307
1078.31050177276217913768875535
1039.71813924318991720037613016
1001.09882662887941502946684881
962.44920930825793415394263532
923.765716023679451351398779076
885.044538460942622760502674095
846.28160839948316261388010201
807.472572078400006029397978171
768.612761361489398546753828994
729.6971612097667501522671744
690.720372879538333211436751569
651.676572154111676645849774484
612.559461782803843326498677026
573.362217135712557036033490139
534.077423878582458432534749462
494.697006218360806785942755205
455.212143952669131445523749942
415.613176156833621965886032951
375.889488835478299726378993485
336.029383218497262241461254159
296.019920547889187353989658502
255.846738119753562389182869694
215.493829927538066073253242896
174.943283375774854671795682703
134.174961023415228478014569113
93.1661129203637584784501716721
51.8909004506369879669398356526
10.3198061411541026986275184299
-31.5811051955922561332773253213
-73.8511216276742826268690098784
-116.536082174718730549446634725
-159.689932534467270327586424741
-203.376775958234277077803808274
-247.673623257981146780685267321
-292.674152239736608883755632497
-338.493962244289514540887494716
-385.278109400720332401804223481
-433.212242956217389910476879747
-482.539664541166793581974495589
-533.588621490666032461005266651
-586.818391036760734318014184447
-642.902628513461531264793447881
-702.894491236367522043610731009
-768.598296573269413453256264689
-843.586110208241656324317091857
-937.152073547802110052846227366
-1130.54558514130975189229975528


==> anc/polAQg311.dat <==
# polAQg311
-820.208908256194178647271790107
-820.017926826795816010095399966
-820.006860473264909895875768471
-819.995178577736517711860241429
-819.982848731604732741897750124
-819.96983694986396916938361253
-819.956107603684133660533576802
-819.9416233507722875511147652
-819.926345063499534095121824753
-819.910231754776445129587333563
-819.89324050166542310196057287
-819.875326366724008672661666876
-819.856442317079322848021822678
-819.836539141240608353308797051
-819.815565363664240879274564031
-819.7934671570936505758837293
-819.770188252705361705332479219
-819.745669848101857838220850062
-819.719850513202245460459785074
-819.692666094092754135207345432
-819.664049614911009641327237079
-819.633931177850780107493855318
-819.6022378613875551557176198
-819.568893616839903891356881184
-819.533819163397096563613690734
-819.496931881759991603123797991
-819.45814570655970608473858653
-819.417371017737121227558600964
-819.374514531085838593515739461
-819.329479188181805164638406438
-819.282164045944468312877590988
-819.232464166096999581104650488
-819.180270504816825789378956815
-819.125469802892404598637904075
-819.067944476727846084163742495
-819.007572510563566935403027384
-818.944227350308610995424011591
-818.877777799408505262163929611
-818.808087917201453560453535436
-818.73501692024519134542159118
-818.658419087126803985967721611
-818.578143667298093539676720605
-818.494034794509485759852161964
-818.405931405445791598335946273
-818.313667164197136008818185601
-818.217070393227766966523061754
-818.115964011533946766662140117
-818.010165480709351550943468582
-817.899486759661963638240434643
-817.783734268749884664844673974
-817.662708864124321366061415352
-817.536205823085636336187733689
-817.404014841272185086265480112
-817.265920042510979981784781816
-817.121700002163257131309198416
-816.971127784795917872900102494
-816.813970997000627343947963825
-816.649991856165038227512819713
-816.478947275974024605188113044
-816.300588969381704555825161584
-816.114663569746027373899277043
-815.920912770755301129758590925
-815.719073485698601309703845984
-815.50887802653774811054737595
-815.290054303125529630180911832
-815.06232604278097594680358491
-814.82541303027547395919550383
-814.579031368100886933010984331
-814.322893756679939996872116083
-814.056709793937078072542979737
-813.78018629337169983358073794
-813.493027619461791818997942769
-813.194936038870958329658963963
-812.885612085531837165153216476
-812.564754937229813561309972742
-812.232062800808421636288135341
-811.887233302557192108923967761
-811.529963879719005804853467481
-811.159952168361974822058752687
-810.776896382094910578146473415
-810.380495675259639544105072959
-809.970450483301552601902222625
-809.546462831995248047772522565
-809.108236606078040889559744315
-808.655477766613216615900826171
-808.187894505059628655138091464
-807.705197320556672980218324056
-807.207099005335604222496648389
-806.693314521431069623671356761
-806.163560749981835693618608197
-805.617556092367920134006212847
-805.055019900223450531570423315
-804.475671708981102908923767142
-803.879230247035346118712915156
-803.265412189848275436516147652
-802.63393062535389565156214466
-801.984493193834716393475060384
-801.316799862039018635238879881
-800.630540287668977406725883159
-799.92539072649020666700056964
-799.201010430183979631328954358
-798.457037478676806402754235649
-790.936260423101289010555147052
-785.628979385436691857509179177
-781.334562501997287275653318017
-777.618105347044527500371732855
-774.270556415718007945514777797
-771.175262713320370215581608821
-768.260699381667417823349153998
-765.48004687106371170047061419
-762.801143707838179864916996359
-760.201063756166870724554571899
-757.662977677096034505224895883
-755.17423423891055161582950061
-752.725134448797526150990847879
-750.308119321783866390434144867
-747.917215035368278930504885807
-745.547643926134572159664840942
-743.195545578041345108093916577
-740.857772903558638671765049474
-738.531740474011556699201398324
-736.21530998428441006336719032
-733.906702579970812304399380736
-731.604430925955021166851549224
-729.30724599090869293866765629
-727.014094943525585016969796154
-724.72408753769802194610606334
-722.436469052486163534504740344
-720.150598343139365545317990638
-717.865929913411835589335399313
-715.581999178115452910800118097
-713.298410276095771048008658758
-711.014825936698904382980635131
-708.730959010601975709538206565
-706.446565357967170717674430119
-704.161437849920371090836046166
-701.875401288157253025856678694
-699.588308085542569659863455962
-697.300034580464605988740758286
-695.010477881344418743744990418
-692.719553156505463240790072968
-690.427191299659417832301362468
-688.133336913375669925931809527
-685.83794656270022199462991608
-683.540987259056229998934535034
-681.242435141066233385001938111
-678.94227432427643296738946332
-676.640495896164406830974475159
-674.337097036453462213304968699
-672.032080245782133258062110428
-669.72545266829987003748848941
-667.41722549587076144259896278
-665.107413443339406744584668379
-662.796034285805933601092923022
-660.483108450118618972371307135
-658.168658653861664231116340966
-655.852709586024338098438093068
-653.535287624312130929555295817
-651.216420584722335018512511122
-648.896137499573402976361849033
-646.574468420664315924790726659
-644.251444244659302662336915787
-641.927096558154839204204737983
-639.601457500198499221588591562
-637.274559640300113028788404352
-634.946435870210877010484650257
-632.617119307950640652058840641
-630.286643212741900598952168811
-627.955040909664709118170319943
-625.622345722982866895381034993
-623.288590917211065163864272883
-620.953809645097329999731426916
-618.618034901787077195099331895
-616.281299484516450447920622112
-613.94363595725302543333337169
-611.605076619766523250258808248
-609.26565348066650041823636947
-606.925398233994100274832507609
-604.58434223899843277119986318
-602.242516502766988204660172821
-599.89995166541397025580911373
-597.556677987561105410266204561
-595.212725339872800606280925862
-592.868123194431872504492835426
-590.522900617763804282742671491
-588.177086265336900577125598704
-585.830708377383072210324992209
-583.483794775899521500110730203
-581.136372862705520014224275332
-578.788469618440953011065375323
-576.440111602404506574368109149
-574.091324953139434128278520541
-571.742135389683881874160688346
-569.392568213410886764923368311
-567.042648310390482499024240421
-564.692400154212944299742095261
-562.341847809218147948794342708
-559.991014934081380201819129069
-557.639924785710776400074613116
-555.28860022341593029906473802
-552.937063713311168538352359167
-550.585337332920550315005169562
-548.233442775954879683382912406
-545.881401357233937441882157528
-543.529234017729782161839122376
-541.176961329709362768196081535
-538.824603501956852575943576127
-536.472180385058078689208123868
-534.119711476731200812647447655
-531.767215927189407444894098736
-529.414712544522860979209089042
-527.062219800088450696290677615
-524.70975583389711684698453273
-522.357338459989601566421283483
-520.00498517179247367607782695
-517.652713147447173937079317073
-515.300539255105643523020045154
-512.948480058186839069291552761
-510.596551820589109576812058976
-508.24477051185401998696118881
-505.893151812277759091159713681
-503.541711117966770746012186168
-501.190463545834701802969474232
-498.839423938538171964020741775
-496.488606869349243782851714669
-494.138026646962808730241398406
-491.787697320237410798751295159
-489.437632682868305410863257251
-487.087846277991801030557280073
-484.738351402720156237753765062
-482.389161112606508270311714865
-480.040288226039492137168969967
-477.691745328567374150276381038
-475.34354477715167174391017575
-472.995698704350364234392703137
-470.648219022430918076171263336
-468.301117427413456426941656095
-465.954405403044497571696146961
-463.608094224701771001027334429
-461.26219496323069463062766234
-458.916718488713162642769524449
-456.571675474169351508223596665
-454.227076399193302622316323458
-451.882931553523084313561700945
-449.539251040546374353092441474
-447.196044780742337052134471444
-444.853322515060697080307308293
-442.511093808238935724097736462
-440.16936805205855484789400412
-437.828154468541369699263103067
-435.487462113086804262902331557
-433.147299877551172431322325124
-430.807676493269935115031345095
-428.468600534023927826116319514
-426.130080418950555479224695523
-423.792124415400951384794740888
-421.454740641744095863664386508
-419.117937070118886775180597113
-416.781721529135149691944564156
-414.446101706524569628063193096
-412.111085151742519275554310299
-409.776679278521750754436314032
-407.442891367378909053860802951
-405.109728568074815741971963745
-402.777197902029461249128064389
-400.445306264692633172191334917
-398.114060427871096688361729029
-395.783467042013231379823229638
-393.453532638452016622966412616
-391.124263631607245249732878678
-388.795666321147832499696416664
-386.467746894115074400734630085
-384.140511427007696689744748762
-381.81396588782952225471132435
-379.488116138100571883495425493
-377.162967934832399877329930215
-374.8385269324684528592128008
-372.514798684790226907201261539
-370.191788646789984995263533775
-367.8695021765107836525421131
-365.547944536854544776001643756
-363.227120897358895669728397796
-360.907036335943487652927000432
-358.587695840626490992456702658
-356.269104311211951487474413289
-353.951266560948681774832864303
-351.634187318161348344394936307
-349.317871227854403362210769971
-347.002322853289498704279834975
-344.687546677537008111078638678
-342.373547105002272088937595044
-340.060328462927169113612286428
-337.74789500286760583816061844
-335.436250902147508374956624605
-333.125400265289886313160895085
-330.815347125425530950472712972
-328.506095445679899263240351322
-326.197649120538725413269348922
-323.890011977192892093791778439
-321.583187776863084751515352776
-319.277180216104742686596765328
-316.971992928093812227616298862
-314.667629483893798603741108712
-312.364093393704604790586776574
-310.061388108093637488945856959
-307.759517019209652505489525128
-305.458483461979804140544580102
-303.158290715290355748743528353
-300.858942003151501422259901632
-298.560440495846741751890243684
-296.26278931106724984675605308
-293.965991515031657237126936233
-291.670050123591682945002231515
-289.374968103324022881773919098
-287.080748372608910819629739972
-284.787393802695756481411332966
-282.494907218756260800462861128
-280.203291400925403115618291528
-277.912549085330689984895148538
-275.622682965110050422696212299
-273.333695691418757687370855315
-271.045589874425753266855106194
-268.758368084299744427794289303
-266.472032852185442606054611028
-264.186586671170306021850656821
-261.902031997242146198853420348
-259.618371250237954551593712717
-257.335606814784301877227485493
-255.053741041229660444260901818
-252.772776246568995410106186918
-250.492714715360969519294582911
-248.213558700638102432720916469
-245.935310424810223613308242268
-243.657972080561555442785959841
-241.381545831741761165637162948
-239.106033814251290347385931787
-236.831438136921352792872644037
-234.557760882388850293513939941
-232.285004107966594158153966889
-230.013169846509135227237214287
-227.742260107274531971763383323
-225.472276876782381333730735151
-223.203222119668436170235981724
-220.935097779536132515537074364
-218.66790577980534937039051809
-216.401648024558723361731381203
-214.136326399385840383811378852
-211.871942772225626229400018632
-209.608498994207258241302792194
-207.345996900489920154489219024
-205.084438311101722551239098936
-202.823825031778111708988275464
-200.564158854800090075391008407
-198.305441559832572149169053455
-196.047674914763200169407496554
-193.790860676541944709977533122
-191.535000592021816028582306349
-189.280096398801012819260202672
-187.026149826066835849505591056
-184.773162595441694813548136551
-182.521136421831537585291272972
-180.270073014277031889761455903
-178.01997407680783021058544429
-175.770841309300249490826466654
-173.522676408338697840995572723
-171.275481068081181014183393597
-169.029256981129221814181453577
-166.784005839402525835216630609
-164.539729335018726955100032025
-162.296429161178545776980989092
-160.054107013056693694083023455
-157.812764588698854387720933904
-155.572403589925073307361443982
-153.333025723239883962622891294
-151.094632700749497614764998239
-148.857226241086380116309766402
-146.620808070341536131192799804
-144.385379923004816685008619793
-142.150943542913560846817428866
-139.917500684209876221545349486
-137.685053112306855714623064608
-135.453602604864019584777037417
-133.223150952772261979254848502
-130.993699961148569784963429074
-128.76525145034076854832814527
-126.537807256942535216097134773
-124.311369234818900307289289211
-122.085939256142442597614211195
-119.861519212440357210038848624
-117.638111015652552857280923542
-115.415716599200905539565095339
-113.194337919069763893092800964
-110.973976954897765199697010311
-108.754635711080980348975807303
-106.536316217887360283013644933
-104.319020532582405086184486048
-102.102750740565919280817397549
-99.8875089565196523553113534227
-97.6732973255655513071160425813
-95.4601180244342711627699734497
-93.2479732626434990755643614769
-91.0368652836855466217218284222
-88.8267963662235521166440000884
-86.6177688252955088118461660793
-84.4097850135251942109242377448
-82.2028473223389187819927793103
-79.9969581831868371672061304917
-77.7921200687673694944760340262
-75.5883354942530622251479415774
-73.3856070185159744796148970125
-71.1839372453504040010833901309
-68.9833288246904635085751879381
-66.7837844538196793995676864487
-64.5853068785694063634556268461
-62.387898894502428695340246603
-60.1915633480776465811347576837
-57.9963031377912172903432766725
-55.8021212152889302008935901773
-53.6090205864439331261441127136
-51.4170043123931867201521600352
-49.2260755105251938246757042835
-47.0362373554106201580284616385
-44.8474930796663788470825826996
-42.6598459747425793009944082803
-40.4732993916204240980062754843
-38.2878567414076568196698280248
-36.1035214958164973058152664358
-33.9202971875071236499805341481
-31.7381874102776437882169420173
-29.5571958190791108982817807678
-27.3773261298314382450088542292
-25.19858211901301707872180916
-23.0209676229933855382380107037
-20.8444865370743792509088972814
-18.6691428142007483543584113684
-16.4949404632961731791559358455
-14.3218835471748614408547914554
-12.1499761799723582926822993558
-9.9792225240317243029668677344
-7.80962678617269198045553150256
-5.64119321326163099348928397908
-3.47392608698893869277464321498
-1.30782971774759421066738155603
0.857091562508201940405464340351
3.02083340856245809298725026848
5.18339147155276746665399051383
7.34476141008232448704933961069
9.50493890303573324710530560245
11.6639196643365025954815569216
13.8216994599199242239070894597
15.9782741272368211368997866964
18.1336395976525545112860327751
20.2877919221630417318733121581
22.4407273009170102941164288061
24.5924421171132910479866688074
26.7429329759360827571327159985
28.892196749302793530442218437
31.0402306273319706820125370227
33.1870321775975267957955279836
35.3325994134256141655440655136
37.4769308727191475131462727329
39.6200257090709646730032300293
41.761883797261074363627418439
43.9025058556404506887349495624
46.0418935884013114333299233066
48.1800498513446854620958950629
50.3169788455098410459019183924
52.4526863439650328773272060752
54.5871799582248680962522685141
56.720469452221830926080527794
58.8525671136047080761619110537
60.9834881944802383356358853652
63.1132514367114349758994199878
65.2418797007471591056129493121
67.3694007219708225225123151072
69.495848025120127132997822544
71.6212620360017135793727933598
73.7456914412925650293227446753
75.8691948628125158773069298143
77.9918429339071081128948269432
80.1137208949091065364241771124
82.2349318656579578431041956523
84.3556010112393448103998063348
86.4758809009740362053880637048
88.595958483709312332690409469
90.7160642864614143851484613513
92.836484724644646571846430273
94.9575788523610048084216119175
97.079801589553496690687166719
99.2037366384683910359047954067
101.330144324047330118227497082
103.460033218464928796766354706
105.594771235911889646405892623
107.736265508861013879983846563
109.887269568790735021502793264
112.051944855200138293901597301
114.236984046328618080573713484
116.454161201131359340650322552
118.727354413309093239860226681
121.119949210424963382947029987
124.174563000674547149098419385


==> anc/polAQg320.dat <==
# polAQg320
3002.60864734602055420091798143
3002.10054799377473921609875574
3002.06665294337742019323121045
3002.03053319674224117561883739
3001.99204556108525003742250119
3001.9510378461701643538699212
3001.9073483159922566246336433
3001.86080510837659254939320385
3001.81122562071767080581702509
3001.75841585999790200326561981
3001.70216975512891230459133416
3001.64226842956225907682459298
3001.57847943201470049040549046
3001.51055592304757090575143455
3001.4382358151299867949307295
3001.36124086370145746303435649
3001.27927570663092169899347978
3001.19202684934620481000238743
3001.09916159278032912949333082
3001.00032690114896513219583264
3000.89514820643654272753505577
3000.78322814632713080959177469
3000.6641452321701320454839969
3000.53745244342014230439772046
3000.40267574483502430920877886
3000.25931252255640092993949083
3000.10682993503246933757001254
2999.9446631745743866915858654
2999.7722136351646274594597917
2999.58884698195884429289296102
2999.39389111774210094291886397
2999.18663404141615329045230268
2998.96632159340704788607084207
2998.73215508269205423927312673
2998.48328878995227350458128643
2998.21882734116266192368712613
2997.93782294573523175053757635
2997.63927249313448069304689187
2997.32211450168737114638768801
2996.98522591311424063665572487
2996.62741872611278064827673867
2996.24743646213568412301804989
2995.84395045631485904538902262
2995.41555596630248767615177531
2994.96076809162306359525272337
2994.47801749596239234266537696
2993.96564592466108321155588953
2993.42190150953314540024401927
2992.84493385299696848686356127
2992.23278888338844734478529933
2991.58340347322674692493749707
2990.89459981212485923122848243
2990.16407952598259048972482693
2989.38941753407209582510224137
2988.56805563562899209012128549
2987.69729581759916149843069216
2986.77429327526665800705286809
2985.79604913760602821774438709
2984.75940288936759838583236336
2983.66102448212197724120844151
2982.49740612676570144681409099
2981.26485376032955431891771865
2979.95947818034101908188914564
2978.57718584047946458769393052
2977.11366930183438967459661625
2975.56439733474129250406715686
2973.92460466693496759632040902
2972.18928137463534417085672004
2970.35316191417606785508830076
2968.41071379291125317244699797
2966.356125879402244115481279
2964.18329635430558312009146121
2961.88582030496822734557121281
2959.45697696849967491993393854
2956.88971663004720280078659479
2954.17664718516485599065203197
2951.31002037755503577611081085
2948.28171772609030273283077994
2945.08323615791008035801559262
2941.70567336755104206097254626
2938.13971292553082546196166223
2934.37560916358312276713668953
2930.40317186785999243330402712
2926.21175081589736747003172025
2921.79022019800625872113462679
2917.12696296903026425395189745
2912.20985518212605119270752059
2907.02625036240499727267347878
2901.56296398494987185624310323
2895.80625812892019683403595247
2889.74182638721484922885384919
2883.35477911950283901523542294
2876.62962914539650201647986981
2869.55027798416026200559177029
2862.10000275765849128881103633
2854.26144388428485556669070077
2846.01659370342103999010568729
2837.34678618258422844280007927
2828.23268787288057504962657159
2818.65429029272769439449172042
2808.59090393508551797381945584
2798.02115410968540270884193308
2678.56918258701460689099776061
2582.44995711365860381217278159
2499.7600762351077593728632921
2426.23686220040857109131188372
2359.54026121161569585208200893
2298.20841575614892828088763872
2241.25018469361241363975712289
2187.95420579596787687520702347
2137.78799774364933762904738192
2090.33985900575099584291519763
2045.2831703019660956900482278
2002.35331868547994206685390548
1961.33215661240575052592053555
1922.03717585451007117684551493
1884.31374883037791121523884048
1848.02943220769663502686084589
1813.06969650625426214367280545
1779.33466600833779674907834038
1746.73658984184020252547065054
1715.197852238653480406297855
1684.64938706938471285381909687
1655.02940006146329053528875825
1626.28232835197018016334862753
1598.35798534959448763213270715
1571.21085189283164245295215371
1544.79948407713125825199670114
1519.08601498949083431161988126
1494.03573267689361086934012566
1469.61672049051738021869539769
1445.79954884057846942796191364
1422.55700961251029027393169362
1399.8638862084781621006193646
1377.69675351466058128951558475
1356.03380314576449583036484006
1334.85469015119742221618558975
1314.14039803220691569858177129
1293.87311945362716395899684194
1274.03615046601942498455665119
1254.61379640560069230010565754
1235.59128792705857543584745158
1216.95470586102942793204322812
1198.69091378371176914063632472
1180.78749734867654124115291106
1163.23270956664008641706055324
1146.01542133272504233580512161
1129.12507659649397612144626431
1112.55165165096818257984759856
1096.28561808549588471429463015
1080.31790900578290015851861179
1064.63988817433327758687934184
1049.24332176734917161065448487
1034.12035248094370414741011582
1019.26347575126453349280382329
1004.66551788058524384427750098
990.319615885241575148913320376
976.219198902008194200366556397
962.357971007579830273895326156
948.729895321616748524759207055
935.329179277657765427550737378
922.150260958364035689804969658
909.18779640226234132930369722
896.436647798602041299577427992
883.89187249529099595423806194
871.548712752274417893017710249
859.40258617928822612434193282
847.449076802759507372031398275
835.683926711831059100092014567
824.103028238132362422828559781
812.70241662807291532533944544
801.478263170153935562176648567
790.426868743130234764001113055
779.544657753861600510098200415
768.828172436366832761023567128
758.274067486062754187053210877
747.879105005330717651481765222
737.640149738555997247716492022
727.554164576574670050462032162
717.618206312090304739059689998
707.829421629099050675642880349
698.185043310703010174359952415
688.682386650911920322847813627
679.31884605714444175424957431
670.091891831153648024259900824
660.999067117026321906011249189
652.037985005751024667543282214
643.206325786623308392501133387
634.501834336464763730945208322
625.922317638281983449312711728
617.465642421587480437358466894
609.129732917152062937477700686
600.912568719461570472906971073
592.812182750614193827870175594
584.826659319821425456825283866
576.954132273069241951791247618
569.192783227859320339630123992
561.540839888285565218204796307
553.996574436011351816421197214
546.558301992999822808516737009
539.224379152115263557493180186
531.993202571959789293521016409
524.863207632537913419143948439
517.83286714855348699635723935
510.90069013734033195159354403
504.065220638610842263352523491
497.32503658337699885755407001
490.678748709556638886029531457
484.124999521925354856481596326
477.662462294211911008912528226
471.289840111263319102643755554
465.005864949325414226178045927
458.809296792596555360545085281
452.69892278431653377983929254
446.673556410750444974263969594
440.732036716518662487050822218
434.873227549809600525776678881
429.096016836092085476795353673
423.399315879019260161028078287
417.782058687286373988389104204
412.243201326270894432795372352
406.781721293345412357128884644
401.396616915812084295086096924
396.086906770462116170417086023
390.851629123815282915091611759
385.689841392142916957593479486
380.600619620423389098798715878
375.583057979422036314948116655
370.636268280127937120213775623
365.759379504818058152742635009
360.951537354055245776096731981
356.211903808960453091567663304
351.539656708131605284881270676
346.933989338611734979024249178
342.394110040337576086302788126
337.919241823526793608089480688
333.508621998487544784636904483
329.161501817358204164621685707
324.877146127307925610923552267
320.654833034750336363242982642
316.493853580143135151359480534
312.393511422965766229558343726
308.353122536485727797272106441
304.372014911941506106159694802
300.449528271786661263874362261
296.585013791655279354087631712
292.777833830723896672752965354
289.027361670159141188479651895
285.332981259353766430077715384
281.694086969666513852274997469
278.110083355393368789137066536
274.580384921709307496742254483
271.104415899330601459858787007
267.681610025658181012004315843
264.311410332172492424049144658
260.993268937859738219391256555
257.726646848458395193365198056
254.511013761323482533346366514
251.345847875714226200197027679
248.230635708318556645159499165
245.164871913835305047747600833
242.148059110442047444130242879
239.179707709983304147518838143
236.259335752720250488805227606
233.386468746489249909978206124
230.560639510122396704305688529
227.781388020988867248782454148
225.048261266521238654612909628
222.360813099596054864056801419
219.718604097642814140863333561
217.121201425360229773937178135
214.568178700923088159893347205
212.059115865567305189850594289
209.593599056444872433935339624
207.17122048264429787531192587
204.791578304275890293206548384
202.454276514524819776011955072
200.158924824578316777827030728
197.905138551336655728133165924
195.692538507820713198070770532
193.520750896191901392849561823
191.389407203303161314943981021
189.298144098702462044465346337
187.246603335012898627667482623
185.234431650616016183430886267
183.261280674567416893196865661
181.326806833676034140160173306
179.430671261680688575832223523
177.572539710459678455764753904
175.752082463211205124902034379
173.96897424954439776586893842
172.222894162422582975808594034
170.51352557690224775056017415
168.84055607061287219584651484
167.203677345924463754732664303
165.602585153751210782310776874
164.036979218941192605822981571
162.506563167203538331982546049
161.011044453525820017843380017
159.550134292035799692280706064
158.123547587262926263305541865
156.731002866756199615131970625
155.372222215016187118163143178
154.046931208700094166611848274
152.754858853059856940300143581
151.495737519574243977662539201
150.269302884736924868753623263
149.07529386996339086064305973
147.913452582580494754661983063
146.783524257863217421481935673
145.685257202084066738950080079
144.618402736541272861581844214
143.58271514253266247418786404
142.577951607242775003911480688
141.603872170511426529551406097
140.660239672452533126639842839
139.746819701892575342623707691
138.863380545598620060282341175
138.009693138266315762230480503
137.185531013238742670266483115
136.390670253927430848593015195
135.624889445907257511063242121
134.887969629657299774681702636
134.179694253920051203340056756
133.499849129651709869389232104
132.84822238453651244143671436
132.224604418038323032522416329
131.628787856962887193093680724
131.060567511504330418180333714
130.51974033174961669750110728
130.006105364614785738475245516
129.519463711186857229003661882
129.059618484445326497319468078
128.626374767337177709958734176
128.219539571179307785038564478
127.838921794362185862041341264
127.484332181328468749903972637
127.155583281800151470796633916
126.85248941022765293173166508
126.574866605434018895762179894
126.322532590427166691523320861
126.095306732352797288445258684
125.893010002560259155442399188
125.71546493675326327359551169
125.562495595196918222030187623
125.433927522952076700798081353
125.329587710107458353420121869
125.24930455197943631310048475
125.192907809248744369433498367
125.160228568002675716422357808
125.151099199650600397478568644
125.165353320679824116690175692
125.202825752217943141514886303
125.263352479366915465475613489
125.346770610273063882653590426
125.452918334896148551839166118
125.581634883439491133491446672
125.732760484401895517933592201
125.906136322210787073065771639
126.101604494394578440464796451
126.319007968250760063598656523
126.558190536964602325715252435
126.818996775131637485152171225
127.101271993635257161503219194
127.404862193828808114572472901
127.729614020969488128289235516
128.07537471684912707460557875
128.441992071564577207409816556
128.829314374367922304875446323
129.237190363534037632048871747
129.665469175180181280054201177
130.114000290969260893935532059
130.582633484625185894995211689
131.071218767185270857384555632
131.579606330910986510048437604
132.107646491774445590249228006
132.655189630433844954387366725
133.222086131606645126913982847
133.808186321744534587161121341
134.413340404909177758049589314
135.03739839674236038743733509
135.68021005641839948666411874
136.341624816460550898364990143
137.021491710296597415403393323
137.719659297421803296526288656
138.435975586029943558340776414
139.170287952965122267493697237
139.922443060838543809877649151
140.692286772145251979175517526
141.479664060206057191183194798
142.284418916749381604157651453
143.106394255936510349809411318
143.945431814621684487884427869
144.801372048625542330946293626
145.674054024786539157113211084
146.563315308540073223754087806
147.468991846759033413255041164
148.390917845572267857303154237
149.328925642858951828978633602
150.282845575096895735271455581
151.25250583822135818370899203
152.237732342127781020307947946
153.238348558426896043821428532
154.254175361033705390977490676
155.285030859142731861393655854
156.33073022211047633187975645
157.391085495731991638864687147
158.465905409361648494044194354
159.554995173288267088968989907
160.65815626573152847336819575
161.775186208779642266960617854
162.90587833253727713734488287
164.050021526697364641887786486
165.207399978690129283585505264
166.377792897497093401228940028
167.560974222146315899522044515
168.756712313827148799486399488
169.964769630477666281148502495
171.184902382604890776144918625
172.416860168996175525180330138
173.660385590868669435708613939
174.915213842881642312816369754
176.181072279302413427186313377
177.457679953469386025622759396
178.744747128533762213804702728
180.041974757283226450025886759
181.34905392865435734534583134
182.66566527832362743427684973
183.991478360527169606139771487
185.326150977994295964606573506
186.6693284665859495010796684
188.020642930903325229968500009
189.379712426769798806563436808
190.746140086086463606570774292
192.119513179112761741103391077
193.499402108722898714472607591
194.885359330629067916596931252
196.276918192936060366918275261
197.673591687689472377552919863
199.074871106290913694211495601
200.48022458976617075632898682
201.889095563872057028363217761
203.300901047898252887295205255
204.715029824742656326941347829
206.130840458390272186411582871
207.547659143280279305282006583
208.964777368172894147165226932
210.381449374990812481140731196
211.796889390666644144948267523
213.210268607227291323382502208
214.620711882128610173457850519
216.027294127147411851532313145
217.429036349857425316523779701
218.824901306758770336130856213
220.213788721373454935835853249
221.594530013913494858768550857
222.965882481292933308244744309
224.326522857070632581465685543
225.675040170108770464048734965
227.009927807983069881568506329
228.32957467607883116947361333
229.632255325348897042688826651
230.916118900269855458847474658
232.179176732828117901734705703
233.419288377413309359905011688
234.634145844047265051973246003
235.821255741848328969092180357
236.977918988993999227467043868
238.101207677086000742831087961
239.187938593348074691868981793
240.234642799063261343634482305
241.23753053124138005812349545
242.192450528937222890355862854
243.09484267551447694343859319
243.939682579400175589275620241
244.721416369277575399729073568
245.433883528678622811513513142
246.070225002486292791325318482
246.62277302151766495010718855
247.08291803601165741833264164
247.440946715298844919134931475
247.685842997977023825800556528
247.805041422488336153651627783
247.784118061816072894968899021
247.606398750069272060870267074
247.25245600020168203288792587
246.699453560661745339756492224
245.920278402723428625698985137
244.882369656721996410941704883
243.54610468672829958781950494
241.862519241826594608569850848
239.769992267535500203338444735
237.189256006734731311460985983
234.015564608696931585539307947
230.105749087381092768763564454
225.255356528830995596791679427
219.15457972998140809447482317
211.292211356832884931266529175
200.703263823247934556551030136
185.040763416159414331719085026
147.898837064119337976069437058


==> anc/polAQg321.dat <==
# polAQg321
263.977484741547673050988511852
264.001271052196997457295600305
264.00279469743118520209007839
264.00441345317292406861933152
264.006133061708142774972965957
264.007959596655114229925821818
264.009899480856952032076231241
264.011959505140356733984911675
264.01414684797404893261300865
264.016469096060829908306005051
264.018934265897632194903945792
264.021550826338249507101485622
264.024327722193654032551785454
264.027274398904904043133210361
264.030400828323599488870478412
264.033717535634639563533383339
264.037235627455654366540685185
264.040966821146901138343102094
264.044923475364610602011869262
264.049118621889715125124616133
264.053565998762559931531086066
264.05828008475256127560501792
264.063276135189798630666804913
264.068570219183176102085993359
264.07417925824702310270841646
264.080121066354784356105388429
264.086414391434729725815498539
264.093078958318346858433854759
264.100135513147212039957955134
264.107605869238610828207979789
264.115512954403939474560431869
264.12388085970689585339152632
264.132734889640594692341173899
264.14210161369394130421784132
264.152008919267790262546408576
264.16248606589051425024114458
264.173563740670521232104156771
264.185274114909886268251681555
264.19765090178850196940407219
264.210729415011885853901054152
264.224546628297893156375138396
264.239141235557941415747138337
264.254553711606821484636463403
264.270826373211602678141574236
264.28800344026438259331583832
264.306131096835519978669797523
264.325257551833347099567305867
264.34543309896300096505254024
264.366710175640744204535586442
264.389143420480758543074139265
264.412789728928667115954910505
264.437708306569744428365032079
264.463960719589660095790939559
264.491610941811417061015877066
264.520725397673615864256601323
264.551373000452019142111559123
264.583625184958306278545457284
264.617555933876584261509976028
264.653241796819330181009759184
264.690761901099641840054223228
264.730197953125609550173638706
264.771634229224923837368482227
264.815157554603115733929850871
264.860857269026689864537279259
264.908825177702443417937066393
264.959155485696041161139177416
265.011944714096000564443283905
265.067291595983183318149681168
265.125296950110231468265423467
265.186063530029660922905937891
265.249695846233058150716311206
265.316299958676538619447471822
265.385983236868836528295313777
265.458854084487623548029582491
265.535021625266421895050585163
265.614595346658313475658616275
265.697684697533092580006472715
265.784398635901121104020224498
265.874845122379500154558710515
265.969130554823874953874046904
266.067359139241879907936310011
266.169632191781587654018523402
266.276047366250079760532389559
266.386697801263196529917548268
266.501671180757507512942891737
266.621048701209512222385643667
266.744903938505064983151538072
266.873301606984159124997467431
267.00629620275276673400472912
267.143930522904813255113313375
267.286234051834131411365691516
267.433221205339123884737284297
267.584889422732806123338000484
267.741217096669059693226232765
267.902161329883711654843144817
268.067655507528151794457868178
268.237606673245598796274782859
268.411892696608158794837981333
268.590359218999188624970840497
268.772816364493295304075213024
268.959035201759136802168289656
269.148743942492093516404771435
270.913363613111465405920871013
271.883007799173734978123239851
272.427929155674290329884447016
272.699704891267846530990449314
272.77834976400171384082667445
272.712203391338936112388835899
272.533075270108473468685170494
272.263180204249898569231491582
271.918729454782552075447476778
271.511960848648706752500494303
271.052365011794253191115084891
270.54746552249087345793650857
270.003336494479627712820345186
269.424958033595046568466372361
268.816467538752962871710834612
268.181341814628533567431097031
267.522531890635443285767785063
266.842564701986719593516089995
266.143621043428166455891042273
265.427596206222365089362031623
264.696147760577409731622238029
263.950733649793538072240644129
263.192642881911424774086781887
262.423020494866969908842035653
261.642888041499828724030703692
260.853160533234472953281997619
260.054660557965461227530711084
259.248130123416893474324766248
258.434240654940628588624691427
257.613601484633161775673464929
256.786767098601896447451700297
255.954243355412775150375792918
255.116492847063422330165064142
254.273939541253119576586920857
253.426972818071425869089704999
252.575950993881726084332371617
251.721204408926717909822077281
250.863038142121156741595200502
250.001734405933726367723754515
249.137554665667648452881540675
248.270741520422659995531613397
247.40152037724445071763137107
246.530100945195779959936873342
245.656678572123201955826090618
244.781435443592032799000277174
243.904541660698625869284579825
243.026156211146290809604942145
242.146427846011476123752509721
241.265495872967332683947352437
240.383490875321560104261222629
239.500535365023032727994947426
238.616744376763179397233708879
237.732226009415585183070742709
236.847081920297816063045029702
235.961407777084020352391165713
235.075293671629634351414528595
234.188824499477343647811170716
233.302080308385309640478572441
232.415136618845319041597089571
231.528064719232171064815387141
230.640931937939712999932815386
229.753801894607906997884106489
228.866734732324435526601049861
227.979787332489608279541211023
227.093013513861286041266280554
226.206464217144248841881758985
225.320187676353385818702347637
224.434229578060104706020820922
223.548633209524581226930167321
222.663439596621278666130661832
221.778687632380189328131105896
220.894414196890095010098324265
220.010654269242405668929119011
219.127441032132493119304640185
218.244805969681056589317066766
217.362778958988389815924105709
216.48138835589001419649314873
215.600661075341989159913012841
214.720622666827948052606229489
213.841297385147106876996486046
212.962708256912786656434223641
212.084877143064053401441352287
211.207824797668625425672288871
210.331570923272971651753167178
209.456134223035300776640574061
208.581532449858719108152296655
207.707782452725036016805833978
206.834900220414361198988177082
205.962900922781625390374164786
205.091798949748339004343211498
204.221607948156167974097243041
203.352340856618151261112743042
202.484009938493518959228821653
201.616626813103011886352061573
200.750202485293279501388583318
199.884747373451276761180323331
199.020271336062532547813870955
198.156783696900668807308934956
197.294293268929562026938610869
196.432808376994013291368556556
195.57233687936969022901686673
194.712886188238387767203697451
193.854463289150292195931376227
192.997074759530895051465257764
192.140726786286462941143481565
191.285425182558502250248466597
190.431175403674441509725587591
189.577982562338768852437192933
188.725851443106089027702303545
187.874786516174987078277900516
187.024791950539188672067782722
186.1758716265302762075287663
185.32802914778414236075417778
184.481267852661426984435428733
183.635590825150378461784339154
182.791000905278896915574924585
181.947500699060945041845780703
181.10509258800104448870239566
180.263778738179204017070506055
179.423561108937343161074739047
178.584441461187075310612513696
177.746421365357591139107945029
176.909502209001331634247285373
176.073685204074154624846337856
175.238971393905774989808840268
174.405361659875392400044029994
173.572856727806607523523304103
172.741457174094964460012975642
171.911163431580740383552292151
171.081975795178929828441651369
170.253894427277737861596540173
169.426919362916300857285382606
168.601050514751793242477606846
167.776287677825551105893118394
166.952630534137346821309023174
166.130078657036480838939012235
165.308631515437915702236344578
164.488288477871261436095098168
163.669048816370029131244588023
162.850911710208199334854235324
162.033876249490802367856604605
161.217941438604877639037492495
160.403106199536867216122251207
159.589369375062204227766814233
158.776729731812578065663686399
157.965185963226094860757751636
157.154736692385302414343732709
156.345380474747812826059833313
155.537115800774032684619720578
154.729941098456299133321519447
153.923854735753519698713884064
153.118855022935223829663569123
152.314940214838754029305807283
151.512108513043153706396631808
150.71035806796314689375828247
149.909686980866451281579716307
149.110093305817520125211519518
148.311575051550670072709521759
147.514130183275420405726589226
146.717756624416744212662064483
145.922452258292813253043595471
145.128214929732705386718681827
144.33504244663643611089512041
143.542932581479573671904813261
142.751883072764600114228664634
141.961891626421088231043262619
141.172955917156676438260232977
140.385073589760739872344169158
139.598242260362576289486838577
138.81245951764584941123927641
138.027722924020960022787091274
137.244030016756946199342354912
136.461378309074448338875148666
135.679765291201212050832931013
134.899188431391542235154396563
134.119645176911064737107636941
133.341132954988097642841612372
132.563649173732882457349222065
131.787191223025875957391512348
131.011756475376256320261371482
130.237342286751752084944962741
129.463945997380859501202311624
128.691564932528472765970993668
127.920196403245912442307025464
127.149837707096299915884827237
126.380486128856189984724680747
125.612138941194339520641857273
124.844793405328457511501511938
124.078446771660750621308580481
123.313096280393048623835989958
122.548739162122265611844588786
121.785372638416925698298642617
121.02299392237545595184931303
120.261600219166924492784220098
119.501188726554877967022725632
118.741756635404909966681130565
117.983301130176570330913326664
117.225819389400204597258023587
116.469308586139293141010042805
115.713765888438840699789290492
114.959188459760348996198939607
114.205573459403888008916837191
113.452918042917765069308887459
112.701219362496275346043102184
111.950474567366002395282591
111.200680804161123271542608336
110.451835217288159188468624013
109.703934949280599865378981643
108.95697714114381747159536313
108.2109589326906744649049039
107.465877462868218592822210107
106.721729870075847866774762068
105.978513292475318412265758666
105.236224868292958725993288804
104.494861736114445018477666432
103.754421035172483973722597452
103.014899905627741402629523893
102.276295488843347892153705768
101.538604927653305646401440714
100.801825366625114268873497201
100.065953952316927237680416316
99.3309878335295452695604277479
98.5969241615535476466250740757
97.8637600904118578855696176853
97.1314927770980358571582836645
96.4001193818105846095809747559
95.6696370681835567091372587736
94.9400430035137418829005788147
94.2113343589847151287256122287
93.4835083098880222472748023185
92.7565620358417779486711591401
92.0304927210069502938851393049
91.3052975543016042499377694443
90.5809737296133765713253994807
89.857518446010454071612408685
89.134928907951327623785365053
88.4132023254935949316536381268
87.6923359145020862543388200606
86.9723268968565888498616292987
86.253172500659447941317533878
85.5348699604433245106499043477
84.8174165173793932023646865921
84.1008094194862670857874802662
83.3850459218399399941315128717
82.6701232867850416476666499577
81.9560387841477057941289266355
81.2427896914503571812740293883
80.5303732941287293349473008412
79.8187868857514318738099771617
79.1080277682423934734286571624
78.3980932521065146243304961471
77.6889806566588730395308866123
76.9806873102578339879240588664
76.2732105505424279942001339316
75.566547724674369289626243272
74.8606961895851001598934641746
74.1556533122282589580431129335
73.4514164698379830771788862611
72.7479830501934726575799277082
72.0453504518902562879339933354
71.3435160846186165066001808141
70.64247736944965057617697325
69.9422317391294608577958414763
69.2427766383819892199384788583
68.5441095242210313548652350439
67.8462278662719897242477593429
67.1491291471039482006888380336
66.452810862572677406397004098
65.7572705221752073743341499883
65.0625056494166335782703955907
64.3685137821898537122067830925
63.6752924731689659713274882813
62.9828392902170951304389230089
62.2911518168094505766219579346
61.6002276524724607867811710054
60.9100644132398717164346300413
60.220659732126742365310743072
59.5320112596223196044658045167
58.8441166642028264008277259144
58.1569736328652530875713334696
57.4705798716833005504613021743
56.7849331063866873995081102503
56.1000310829651006623733652579
55.4158715682981415855041073613
54.7324523508126951019239998392
54.0497712411692337907363789543
53.3678260729786551139825249589
52.6866147035513448073045068845
52.0061350146802599953884746492
51.3263849134599334162769882222
50.6473623331434156305648474766
49.9690652340392958722454814988
49.2914916044510749322563264507
48.6146394616613058784069666212
47.9385068529630712973422958935
47.2630918567415299593262855098
46.5883925836084422990617086767
45.9144071775927739082066026603
45.2411338173906804782483024889
44.5685707176783975546035658165
43.8967161304917954224861846496
43.2255683466766149329226832445
42.5551256974136757308080048455
41.8853865558236459664678231447
41.2163493386562841391358227128
40.5480125080694114175093442477
39.8803745735032490154345181816
39.2134340936561626255532094468
38.5471896785682974644167998807
37.8816399918200664038414259122
37.216783752852973547217586382
36.5526197394208204369736468644
35.8891467901799562670237258436
35.2263638074279019272862539883
34.5642697600004058809499916655
33.9028636863377838416146263526
33.2421446977322607451474158334
32.5821119817689801533396219113
31.9227648059743814229163267424
31.2641025216867781664171383815
30.6061245681652132987363810251
29.9488304769540281705660532061
29.2922198765220792667739143507
28.636292497197180687918445208
27.9810481764181610280043040131
27.3264868643289183682518129465
26.6726086297410584582814370963
26.0194136664941331218766678445
25.3669023002451861273939027942
24.7150749957222935659260748442
24.0639323644800908532390686965
23.4134751731989494528970409179
22.7637043525735496905086770931
22.1146210068411446287875239578
21.4662264240048846591999574252
20.8185220868132429808897705169
20.1715096845629286964701554931
19.525191125799789308651715031
18.8795685520001947334457627226
18.2346443523243841600275534429
17.5904211795433885881966673687
16.9469019672525824258334879598
16.3040899484978615300202472543
15.6619886759551197074088847105
15.0206020438203671292322988962
14.3799343115868150661877282531
13.739990129906910184806878646
13.1007745687620735781644212829
12.4622931481913004232821831082
11.8245518718624186122952889718
11.1875572638074197664667745916
10.5513164086867380918057539092
9.91583699599771125075741557891
9.28112736870097745169947269612
8.64719657680677362775762974599
8.01405443654285750313825056328
7.38171159581934461579640396283
6.75017960681590021439819164861
6.11947100664686141052349016729
5.4895994072141941764812324019
4.86057959554193454361089726797
4.23242764610543775949297078153
3.60516104693253261529964757134
2.9787988415718532938569014056
2.35336178940926716940007003164
1.7288725472831153988327830332
1.10535587592436464715864853694
0.482838875456454903500309163828
-0.138648744932258523317156557689
-0.759074356935602129818466309285
-1.37840205511374333747152117679
-1.9965922415938420538479380748
-2.61360114195205818103371436551
-3.22938023789694742779356664969
-3.84387559868764698915952004432
-4.45702708839755069143774207345
-5.06876741976102737035169699216
-5.67902101682596074688590242956
-6.28770263712300349115183506999
-6.89471568829633516009421935044
-7.49995015224192104557490781339
-8.1032799989089749337479814265
-8.70455992759943761925778085004
-9.3036212088013006459758758755
-9.90026630284724625361156080101
-10.4942617838218407312144165865
-11.0853288650675998980023004449
-11.6731304472707752992468153012
-12.2572529815797517670515578447
-12.8371803446085046976388879196
-13.4122549198336254667714830469
-13.9816172070818621533202205486
-14.5441072548054253310275451874
-15.098093066187481711690021748
-15.6411452368343794072350871784
-16.1693417402672317454344386874
-16.675486021065200513934921825
-17.1427806123173188306945802419
-17.4686251562817946347785495555


==> anc/polAQg330.dat <==
# polAQg330
1489.8136588469829749122450805
1489.79075014047717019310285623
1489.78909635220873296791888371
1489.78732413639816116115011823
1489.78542509101267476501674211
1489.78339022435983450728702937
1489.78120991423332750348339664
1489.77887386427170316160008159
1489.77637105734352453174206165
1489.77368970576021448686505994
1489.77081719810491927124287237
1489.76774004245193739321856493
1489.76444380573662025932488801
1489.76091304902009026410775144
1489.75713125837658726657457082
1489.75308077111368744547244944
1489.74874269701697817062789233
1489.7440968342909541347644405
1489.73912157984685541775160087
1489.7337938335658255763113331
1489.72808889614205158508407211
1489.72198036008537778809268199
1489.71543999343617903198290739
1489.70843761571694552909501742
1489.70094096561498084214745104
1489.69291555985874702080828621
1489.68432454271660471028314373
1489.6751285255108831795141925
1489.66528541550226249589087091
1489.65475023345923874320145576
1489.64347491918484869848900117
1489.63140812422772222530098645
1489.61849499095677209071363722
1489.60467691712827886627614117
1489.58989130502063333472768721
1489.57407129415540391885163622
1489.55714547656353863091339472
1489.53903759349221931807551244
1489.51966621238098264307911212
1489.4989443828650219125031533
1489.47677927048889356035471102
1489.45307176673497109672825117
1489.42771607388770909648401973
1489.40059926316688388800095148
1489.37160080447024162089792877
1489.34059206596817600668136191
1489.30743578168993697946589055
1489.27198548513218971207025598
1489.23408490680624502408681494
1489.1935673335197038763980404
1489.1502549270613297185890817
1489.10395799982440533518582141
1489.05447424476336135655891396
1489.00158791693079152833934135
1488.94506896368679946914199533
1488.88467210050965253369350085
1488.82013582916564616210931831
1488.75118139481659942135760019
1488.67751167845520021207641431
1488.59881002086118720514034327
1488.5147389740647863699537371
1488.42493897608760705110779159
1488.32902694450504468164204847
1488.22659478413783997507662472
1488.11720780393352272323754943
1488.00040303784074916146645976
1487.87568746421076750255824305
1487.74253611798017767693762278
1487.6003900895975721836512325
1487.44865440435336588732140888
1487.28669577545698606558554504
1487.11384022387847971796719605
1486.92937055763242597754773853
1486.73252370283079010238628485
1486.52248787846805174365613836
1486.29839960652667893545365995
1486.05934054860396953237576141
1485.80433415986269650579847909
1485.5323421506982201254808803
1485.24226074609422265039097829
1484.93291673220855334396717324
1484.60306327929055090154598199
1484.25137552958249379322770072
1483.87644593840154042915130156
1483.47677935613586992360493271
1483.05078783842113631218957523
1482.59678517129244894065639016
1482.1129810976347874856741071
1481.59747523078323025396119917
1481.04825064065610752987808914
1480.46316709734201836811599903
1479.83995395660877707111597983
1479.17620267136240776677716027
1478.46935891266136223470324663
1477.7167142834897801970318461
1476.91539760811897753224767398
1476.06236577954417709630023119
1475.15439414718019450330535156
1474.18806642674249128621926651
1473.15976411403664223378198641
1472.06565538423863775243240681
1470.90168345818031672928493519
1456.77640331575518519148761115
1444.23104548229961748771903963
1432.6604833482390007918430882
1421.78917277771090653333930893
1411.45960346025974961475359838
1401.57013480590469147308383871
1392.0499428890244449872968194
1382.84697002089378879420194184
1373.92141395039455253383958964
1365.24190512192023770271836035
1356.78311683453492315477059815
1348.52419586375068653052524218
1340.447690160035994608259129
1332.53879181700365859153075721
1324.78478773585200166817161313
1317.17465156841118434788485663
1309.69873442720803779255918602
1302.34852629810115037822342696
1295.11646912456941984241984109
1287.99580835132638152994500142
1280.9804735617447056709956532
1274.06498144623907806484513625
1267.2443561363474764417950848
1260.51406320401368833651873451
1253.86995453046245148336548784
1247.30822190638426730913674429
1240.82535770930394495819754714
1234.41812136517251677932913183
1228.08351057380408967439336738
1221.81873648573272968658354467
1215.62120217830273297093530488
1209.48848390342529092861571309
1203.41831467719191942255994747
1197.40856985883959371572992519
1191.45725442815508012273023695
1185.56249171982726725431398857
1179.72251341317513838027638978
1173.93565060812418944849111356
1168.20032584483034989932307505
1162.51504594615837522540727881
1156.87839558024498306812522399
1151.28903145534683792662798447
1145.74567707166604351780854469
1140.24711796531792872340679827
1134.7921973884219448094746187
1129.37981237674857920842311846
1124.00891016267883535494157546
1118.67848489661881460141406541
1113.38757464461556442482288206
1108.13525863386861744116148004
1102.92065472122883341717626776
1097.74291706270828553887429194
1092.60123396456322395290262984
1087.49482589871580317986597583
1082.42294366719866316938690183
1077.38486670198095495683550043
1072.37990148799973674365485126
1067.40738009850611083711422442
1062.46665883296577873901806956
1057.55711694874985227011754807
1052.67815547873162714027248998
1047.82919612768383054941832605
1043.00968024106162106144009495
1038.2190678403705164181620697
1033.45683671986505567968404653
1028.72248159981164200636170618
1024.01551333198481115323445238
1019.33545815345631921345525433
1014.68185698508631404746603486
1010.05426477144012098443549215
1005.4522498591367607922459805
1000.87539341089098970138724086
996.323288852738068362659185845
991.795541352142008254623519535
987.291767324872580784576075346
982.81159396870871603340023344
978.354658822179941682399519443
973.920609346698097112796098473
969.509102530559387449761129163
965.119804513413285544058960376
960.752390229900988521502063006
956.406543071263104526296132391
952.081954563804888037644375808
947.778324063188463942710259379
943.495358463595800271379421367
939.232771920874349753068979852
934.990285588839856373342175982
930.767627367968330484753610793
926.564531665762097506442054285
922.380739168123536666298606089
918.215996621115021742809784207
914.070056622524992391389153161
909.942677422698326366728678493
905.833622734124524247661319784
901.742661549309907241946493579
897.669567966490289821084054774
893.614121022768625714581448939
889.576104534288122644602027183
885.55530694307544556846882514
881.551521170211032299459497574
877.56454447500436762727279658
873.594178319871428504911615397
869.640228240629538387131850163
865.702503721941658194983396517
861.780818077657790330540624006
857.874988335815768126179599235
853.984835128077326075027757071
850.110182583388069384898486594
846.250858225661851926536725491
842.406692875301191040163881332
838.577520554375752394210602969
834.76317839529068002653698311
830.963506552785673521206065268
827.178348119114269845062141688
823.407549042260812068404154822
819.650958047060118225654183647
815.908426559091935235120690497
812.179808631228906738156994384
808.464960872723029155824439531
804.763742380721444191260578098
801.076014674107943387099693668
797.40164162957176427044077116
793.740489419810159459898686732
790.092426453775839673027487581
786.457323318884747214137947135
782.835052725103725268221719137
779.225489450841525978102032684
775.628510290570261513455351278
772.043994004107860787528563612
768.471821267495362817816147401
764.911874625405967754382741363
761.364038445025689291567042941
757.828198871348217759194574245
754.304243783829221184910867424
750.792062754347790911893570445
747.291547006425087231403606072
743.802589375652466680207336507
740.325084271283483379628951235
736.858927638946158801929385628
733.404016924433813946512910828
729.960251038534560990020306717
726.527530322861263557935942912
723.105756516645401015421657724
719.69483272445981742824709921
716.294663384836804632410534933
712.905154239749365420923630379
709.526212304924831191494212477
706.157745840961272236423165903
702.799664325218341703316113795
699.451878424455339405501982954
696.114299968190372207918870656
692.786841922755526564798599587
689.469418366023958672759351999
686.161944462785751197214931026
682.864336440750285049562597854
679.576511567153732513422333539
676.298388125951096283193831243
673.029885395572999705726124024
669.770923627228178607647628694
666.521424023733336339264699731
663.281308718852702760829148744
660.050500757130286432241127879
656.828924074198428746590326087
653.616503477546860590432003918
650.413164627737027658979694994
647.218834020046991067467605035
644.033438966532726575635149071
640.856907578492139709493434706
637.689168749318586390077366075
634.530152137731140371197851593
631.379788151369280800731766416
628.238007930740086454373091139
625.104743333506418499854241587
621.979926919104951840245017683
618.863491933683276920445317899
615.755372295345640083829654226
612.655502579697221819909219599
609.563818005677169196031700314
606.480254421670902029171511839
603.404748291892502507730356785
600.337236683028275567008044497
597.277657251132832875380698839
594.225948228769307293269196544
591.182048412385547589436785624
588.145897149918375479825857713
585.117434328618209110163621782
582.096600363086569329584477652
579.083336183519187871809477212
576.07758322414763022593361026
573.079283411872530874183568887
570.088379155081715014257454414
567.104813332646649166582280752
564.128529283090823472763252253
561.15947079392382128533173892
558.19758209113497707994433797
555.242807828840662024044260362
552.295093079079367931154386462
549.354383321748885024358978835
546.420624434679987120041930174
543.493762683841149704921223883
540.573744713668932085077391888
537.660517537518754492539915258
534.754028528230894889262711143
531.854225408806618345194769522
528.961056243189434411166248083
526.074469427146554972601435566
523.194413679245696760633149716
520.320838031922439107104473479
517.453691822633408743555808434
514.592924685090619536405335249
511.738486540572346086522766927
508.890327589305956157355043716
506.048398301918167978564485328
503.212649410948234639515205505
500.383031902419589067514305433
497.55949700746550949900580267
494.74199619400438690834164316
491.930481158460192559577962221
489.124903817523755684009444322
486.325216299950468242590185047
483.531370938390035781290364658
480.743320261243890492512779369
477.961016984545874710884607801
475.18441400386179014101487218
472.413464386203390071917261862
469.648121361952368601001228915
466.888338316789872382293394291
464.134068783627026530187081427
461.385266434531926941329697291
458.641885072648506321104642769
455.903878624102630483004445971
453.171201129890724881578080724
450.443806737746168681666583839
447.721649693978624783362654969
445.004684335281398923884131704
442.292865080501839059271750647
439.586146422369697469269732004
436.884482919178282189686072244
434.187829186413121201828851422
431.496139888322752023290004538
428.809369729426130653516423882
426.127473445951026915367612243
423.450405797197637762076464133
420.778121556821505726036494145
418.110575504029675985024073951
415.44772241468386209975907343
412.789517052304216892951458994
410.13591415896712072316320998
407.486868446090204054174581754
404.842334585097614195529141663
402.20226719795831681999510297
399.5666208475899907379015692
396.935350028120828774833897734
394.308409155001297762451523275
391.685752554957635869993642263
389.067334455778574984234045315
386.453108975926468742732893542
383.8430301139636822365788273
381.237051737784756360602779956
378.63512757364449727188777398
376.037211194971758321595401376
373.443256010958276975532141068
370.853215254911501379337853167
368.267041972359889011526501484
365.684689008898681865138094195
363.106108997763657269155710927
360.531254347119819158511110142
357.960077227051429564257465745
355.392529556239182435503413414
352.828562988309689598698735378
350.268128897841779538427525235
347.711178366013401419843623888
345.157662165872176868733237439
342.607530747211847799213366954
340.060734221036027150412700949
337.5172223435897676657472671
334.976944499938518491822607966
332.439849687073036805903307049
329.905886496517758044422045574
327.375003096418999445777621757
324.847147213088173061305153579
322.322266111973911300460616222
319.800306578035655250065197496
317.281214895489817817905235401
314.764936826898104121124910387
312.251417591565943900300666826
309.74060184321725798455985016
307.23243364690993526946733729
304.726856455154429965792406542
302.223813083195792002722246928
299.723245683417206628063787503
297.22509571882073180806382132
294.729303935538372441552637129
292.235810334323906113034041386
289.74455414097296246021330764
287.255473775615742355372812598
284.768506820823427798015494473
282.283589988465761025046336194
279.800659085253442588877847465
277.319648976894891980712679133
274.840493550792507773163622288
272.363125677198832046193771138
269.887477168747938473747430934
267.413478738271894669410890137
264.941059954806264070950452276
262.470149197682274389193642545
260.000673608596448453938278755
257.532559041541125149662131568
255.065730010471344582395367005
252.600109634574979230831523075
250.135619581003702654201399208
247.672180004912334229761890433
245.209709486643210351564318657
242.748124965880429803122474397
240.287341672586015243119102431
237.827273054516125848708023669
235.367830701100339196980698263
232.908924263450572247453633033
230.450461370248296854972401376
227.992347539239174095889548778
225.534486084042915791276637658
223.076778015962893082561872079
220.619121940454540414408382247
218.161413947883712981203145184
215.703547498175581821771082333
213.245413298921095584750941996
210.786899176471166271246382598
208.327889939508169861779313497
205.868267234539664493990430898
203.407909392709935445652093056
200.946691267270529785034512616
198.484484060990722214995167981
196.021155142722149951325585075
193.556567852257862380817958395
191.090581292543830545734180687
188.62305010820949967604504066
186.153824249282038760539504538
183.682748718835159180781310258
181.209663303196145399915910061
178.734402283192225745743674647
176.256794124757484794426234893
173.776661147041717844204372031
171.293819165960091970668852167
168.808077110893876667223576912
166.319236611993952410058365492
163.827091555245747540741674087
161.331427602121352626978322916
158.832021670265532104911586419
156.328641371229776895794539635
153.821044400773635126932172165
151.308977876684888162812792098
148.79217761841727331476526883
146.270367362091526713063311794
143.743257903534690594235131228
141.210546161022412333311039107
138.671914148213379136866535279
136.12702784639254554561114764
133.575535963531976068218541428
131.017068565787871306305417496
128.451235564821775635794854924
125.877625041691522997956883868
123.295801384914285779056313927
120.705303216549171000795861751
118.105641075640816016437700779
115.496294822932400112673553392
112.876710724172813993241672344
110.246298161322474446221433085
107.604425911137267266630244491
104.95041791850288212070414312
102.283548476878424364468017262
99.6030367094666726947959773465
96.9080402211664860791345103686
94.1976477615160174228316231805
91.4708707007202481355120969734
88.7266330717590161263046891469
85.9637598677367174790506516733
83.180963199802502185984107502
80.3768258096772317876726701343
77.5497812813322029295204694338
74.6980900929853297985483699747
71.8198103700068428602241367489
68.9127618063034762712509396892
65.9744806618741663036523928679
63.0021629316830539934907764183
59.9925915770595991955695749585
56.9420418850958729310050488069
53.8461561793407883644841149523
50.6997745467660675661528089384
47.4967006806024546707124484664
44.2293688729859139916549979108
40.8883545445745213428323749075
37.4616254344168896500993985677
33.9333377944290715161737354035
30.2817747353922634070616934875
26.47550670226808126189004601
22.465351703590484419203197285
18.1642527881528485683239348038
13.3780001175663877182696620521
7.03606024960335461440615061698


==> anc/polAQg331.dat <==
# polAQg331
-52.4444444444444444444444444444
-52.4433306435611332410746618409
-52.4432506446200756214672634943
-52.4431649505770891546861593955
-52.4430731601682822434625442219
-52.4429748442002094277574625056
-52.4428695436340962552335799351
-52.4427567675409906706846216915
-52.4426359909193389514704238322
-52.4425066523659404713773365201
-52.442368151590658434015053585
-52.4422198467646512463858004845
-52.4420610516912393698103387739
-52.4418910327878331494918941856
-52.4417090058666160360723327629
-52.4415141327009024084084127854
-52.4413055173632674031135266471
-52.4410822023206751460082352804
-52.4408431642709088278659246509
-52.4405873097036283029404615326
-52.4403134701683453071040932641
-52.4400203972305098439128923797
-52.4397067570957404753944564664
-52.4393711248810027320926887847
-52.4390119785102400202411834987
-52.4386276922105864890560827005
-52.4382165295838374000849166862
-52.4377766362263155174907582006
-52.4373060318686476459804777933
-52.4368026020052492403873171989
-52.436264088981502379407240999
-52.4356880825046985384832587427
-52.4350720095427975358476788803
-52.4344131235729226028006718471
-52.4337084931392634051203021882
-52.4329549896776884980209762196
-52.4321492745618704356982178605
-52.4312877853230947074502423806
-52.4303667209931517955049740134
-52.4293820265167937418208160982
-52.4283293761771663141364181177
-52.4272041559743986723798030836
-52.4260014448941377194979010097
-52.4247159949992473221154782067
-52.4233422102741464518314488746
-52.4218741241473280928224904554
-52.4203053756134754946381009027
-52.4186291838722670004112974406
-52.4168383213964282323121499714
-52.4149250853368438884083250063
-52.4128812671675738978889331793
-52.4106981204684234201813537641
-52.408366326737286561104590272
-52.4058759591188133559295349182
-52.4032164439300324780001283581
-52.4003765198573925921380822946
-52.3973441946932580634190193797
-52.3941066994732051842369152785
-52.3906504398685091792863983032
-52.3869609446809867390963001623
-52.3830228112798613597962272945
-52.3788196478125480020284436792
-52.3743340120132093807055534134
-52.3695473464246197666596722485
-52.3644399098402862649753504367
-52.3589907047649266170863625773
-52.3531774006822931021498094258
-52.3469762529099727433337247778
-52.340362016811195887424560632
-52.333307857123862220223689069
-52.3257852521569623908728931405
-52.3177638925943550652330856195
-52.3092115746354776444333288514
-52.3000940871920525271377119414
-52.2903750928492327923825694521
-52.280016002288949820770834664
-52.268975841862524625422091529
-52.2572111139889347530933118959
-52.2446756500445466313700928452
-52.2313204553996938040788749334
-52.2170935462472774888215444438
-52.201939777858669205618366319
-52.1858006638926976163383277983
-52.1686141863745056809083771498
-52.1503145959526839845098322238
-52.1308322020354485597171488577
-52.1100931523998774906035855362
-52.0880192018625058199071591626
-52.0645274695950748205640118673
-52.0395301846661291640787550958
-52.0129344193876625499949936108
-51.984641810046358087966168125
-51.9545482646014053732856026099
-51.9225436569356767607433636226
-51.8885115072545113398345734359
-51.8523286482368144401873675897
-51.8138648765569903476907298755
-51.7729825894137748016112048629
-51.7295364057237436807637614405
-51.6833727716636025273628250265
-51.6343295502768034014415819296
-51.5822355948971261933041060021
-50.9556549967012791173644781642
-50.4061205665076835860747100954
-49.9039191872862895812425807077
-49.435558685778440630039033889
-48.9933425419874363212938521648
-48.5723127622302519728082714759
-48.1690197104317038599584044818
-47.780931151715145653947985533
-47.4061133103952284938325472157
-47.043043788796709214480609382
-46.6904947137027429184968241515
-46.347456062024992233352794841
-46.0130833110839943236694589383
-45.6866605061699637124608247692
-45.3675734783549520983645337215
-45.0552899625356132636924568098
-44.7493445366458140249790934232
-44.4493270102517685370519888144
-44.1548733327674649016998199904
-43.8656583761063926559897332399
-43.5813901346424184102561651145
-43.3018050125326717616448282586
-43.0266639562588615076990028967
-42.7557492519963252939625115672
-42.4888618515849470051784708665
-42.225819122946235892431502057
-41.9664529444038533119443676276
-41.7106080799732867307115150571
-41.4581407859714594128102596034
-41.2089176094289753816808248238
-40.9628143465923376660898874257
-40.7197151358713750863454568151
-40.4795116643456077004272127729
-40.2421024707050915557142741772
-40.0073923304976468470251651027
-39.7752917119579500708649476385
-39.5457162926348637039955018988
-39.3185865286104657155549017246
-39.0938272693932828647716709592
-38.8713674126277104568777736299
-38.6511395936369916301795423397
-38.4330799055440308700587843835
-38.2171276463207777846699922494
-38.003225089625172391406599976
-37.7913172767124196595836099929
-37.5813518270688709944626228592
-37.3732787657234875779599498102
-37.1670503654530221169488194141
-36.9626210023202315740939890045
-36.7599470231757963298624002311
-36.5589866239192392672473764583
-36.3596997374561905776925041714
-36.1620479304122903507385064152
-35.9659943077707363717463108487
-35.7715034246933671830337612006
-35.5785412048662277836904256506
-35.3870748647814834159955633025
-35.1970728434297465083279654076
-35.0085047369315640607302628984
-34.8213412376849959417839820488
-34.6355540776487647307698895416
-34.4511159754181134273943526886
-34.2680005867839001127887705974
-34.0861824584951299660327233849
-33.9056369849715403713615293299
-33.7263403677364152738744424259
-33.5482695773608568956516894233
-33.3714023177295863444682007376
-33.1957169924552397884902867002
-33.0211926732833000474515208812
-32.8478090703434495613461073769
-32.6755465041154410256714190533
-32.504385878988636815046737583
-32.3343086583044523229960907109
-32.1652968407799536602688058944
-31.9973329382191096522516325921
-31.8303999544256455107800658728
-31.6644813652382215376236436449
-31.4995610996148228548751629173
-31.3356235216988589685753611605
-31.1726534138045901731971700017
-31.0106359602641704638284345803
-30.849556732082867408952652552
-30.6894016723529272708305692517
-30.5301570823801332819414435288
-30.3718096084803874447942679514
-30.2143462294066593090465577782
-30.057754244369413800263745828
-29.9020212616161766787667998868
-29.7471351875382406765025079388
-29.593084216274675860635885042
-29.4398568197858005767638485985
-29.2874417383701091061199088312
-29.1358279716003521776856845625
-28.9850047696560386816219298916
-28.8349616250310821692922765327
-28.6856882645966638113635227168
-28.5371746420006333181025634424
-28.3894109303859289828678525987
-28.2423875154115748306951262942
-28.096094988560813514605378048
-27.9505241407218641806111448419
-27.805665956027660556990291398
-27.6615116059417310662340606002
-27.5180524435781344215030886134
-27.3752799982440651681697860059
-27.2331859701943978198639019992
-27.0917622255880491459749756978
-26.951000791636609026565054451
-26.8108938519362240652921550882
-26.6714337419742175613706997064
-26.5326129448023969859654824183
-26.3944240868694380828427912923
-26.2568599340051452296113348712
-26.1199133875497726986419938874
-25.9835774806219527367341520483
-25.8478453745191155908554051571
-25.7127103552446052669824100883
-25.5781658301559943263746253333
-25.444205324729382697565054201
-25.3108224794347305138573944334
-25.1780110467175244860967547707
-25.0457648880823123172831336758
-24.9140779712738611117584155243
-24.7829443675519045100870612461
-24.6523582490556402101754667552
-24.5223138862543253754962839019
-24.3928056454804928880860747505
-24.263827986542477132841097349
-24.1353754604130946100105315914
-24.0074427069914727316020243491
-23.8800244529351601923212303252
-23.7531155095597848080366644559
-23.6267107708036501424320891656
-23.5008052112547810223049118762
-23.3753938842380405720129245637
-23.2504719199600480494081227286
-23.1260345237097278861459339672
-23.0020769741124162486137868914
-22.8785946214355424448030998486
-22.755582885943988890520620215
-22.6330372563033153804177815631
-22.5109532880291113334756562934
-22.3893266019808137311235157322
-22.2681528828983988567385959043
-22.1474278779804228818814120522
-22.0271473955019500185741880814
-21.9073073034709675477103947232
-21.7879035283219447097481804987
-21.6689320536452473633684443259
-21.5503889189511726293601288094
-21.4322702184674175802732000482
-21.3145720999688435426404456774
-21.1972907636384428712940348525
-21.080422460958458250678309842
-20.9639634936306457854523643235
-20.8479102125247124650701493215
-20.7322590166539961214367144913
-20.61700635217749183659100272
-20.5021487114273629848464324033
-20.3876826319611077922117797109
-20.2736046956375835418983658166
-20.1599115277161204206632182132
-20.0465997959779855549623320379
-19.9336662098694850929151378107
-19.8211075196660183088653738968
-19.7089205156564226994684710718
-19.5971020273469729581960003659
-19.4856489226844196104180007111
-19.3745581072974750125141183158
-19.2638265237561754118648909023
-19.1534511508485678737100096804
-19.0434290028741901470342030926
-18.9337571289538300039698913891
-18.8244326123550682827446680192
-18.7154525698331268280641417851
-18.6068141509865587882880162608
-18.4985145376273343273826074236
-18.3905509431648897713384535222
-18.28292061200372256190957737
-18.1756208189541281620893178666
-18.0686488686556882732403418369
-17.9620020950131324074985432392
-17.8556778606442070339989547277
-17.7496735563391982054916853137
-17.6439866005317647937929782173
-17.5386144387807502379756208229
-17.4335545432626510569831887387
-17.3288044122744303162589496375
-17.2243615697463737829322374494
-17.120223564764695672182582535
-17.0163879711036096938880094276
-16.9128523867665895680856163142
-16.8096144335365513039385722755
-16.7066717565346973429403646822
-16.6040220237877701654721424839
-16.5016629258034701624229402315
-16.3995921751537994916588086719
-16.2978075060661002833995957751
-16.1963066740215619392126552237
-16.0950874553609783960343995148
-15.9941476468975421085719127364
-15.893485065536467149343505477
-15.7930975479012392437725779811
-15.6929829499662957560139568995
-15.5931391466959436270216638679
-15.4935640316893280468297133461
-15.3942555168312692248089719673
-15.2952115319487890111222883323
-15.1964300244731533257228909087
-15.0979089591072603736932447189
-14.9996463174982084728509793858
-14.9016400979148809963962687576
-14.803888314930389444686009106
-14.7063889991092190104525581425
-14.609140196698924195119209523
-14.5121399693262250742120078485
-14.4153863936973577008769149854
-14.3188775613025348815763913099
-14.2226115781243761603046476161
-14.1265865643501683100269199827
-14.0308006540878199551769680647
-13.9352519950853761393657032351
-13.8399387484539607101583342875
-13.7448590883940163198353368172
-13.6500112019247136392056304242
-13.5553932886164030523060691361
-13.4610035603259836444940419155
-13.366840240935065716091271818
-13.2729015660908043492155571611
-13.1791857829492827273683019153
-13.0856911499213249561291825466
-12.992415936420619059117873501
-12.899358422614031626158998434
-12.806516899173996270039377396
-12.7138896670328586038473277362
-12.621475037139060881860496817
-12.5292713302150497522810195926
-12.4372768765167907485289419789
-12.3454900155947731957582405291
-12.2539090960563891289445603911
-12.1625324753295696062195163415
-12.0713585194275614537115552302
-11.9803856027147269933139546066
-11.8896121076732486795373956559
-11.7990364246706198025895971149
-11.7086569517278014983855290311
-11.6184720942879252382959217747
-11.528480264985418747677711814
-11.4386798834154319177880888627
-11.3490693759034377253348171557
-11.259647175274881451987799091
-11.1704117206247495965310804373
-11.0813614570869277883364762491
-10.9924948356032147353312479022
-10.9038103126918567648981031495
-10.8153063502154648338807742017
-10.726981415148172985138906609
-10.6388339793418941032995863063
-10.5508625192915254611745431717
-10.4630655158989529396767412097
-10.3754414542356989360909047761
-10.2879888233040548354753355418
-10.2007061157965344941151059589
-10.1135918278534804576339958297
-10.0266444588186495938646458648
-9.93986251099259944499224841542
-9.85324448938369087672066685246
-9.7667889014565165048395290798
-9.68049425687755789076081220683
-9.5943590672578675949868290443
-9.50838184589256483707400421067
-9.42256110749692570671011321034
-9.33689536793884057536690203101
-9.25138314396740254191393376937
-9.16602295293738137665718719448
-9.08081331252932747217883512594
-8.99575274046503972919758387973
-8.91083975421812006173834765859
-8.82607287071932525546253041662
-8.74145060605641421004999187173
-8.65697147516817509146623131397
-8.5726339915323025593574818803
-8.48843666684677996106381966916
-8.40437801070440513464215566231
-8.32045653026008117170969651005
-8.23667072989047508432637685492
-8.15301911084562772013393082568
-8.06950017089207739176408585616
-7.9861124039470374383453186469
-7.90285429970314421938640238279
-7.8197243432432667466844653486
-7.73672101464484217138705733505
-7.6538427885731725341689763555
-7.57108813386308741900119116763
-7.48845551308834427557842179589
-7.40594338211810302941351467272
-7.32355018965977400478861359576
-7.24127437678749795124738827509
-7.15911437645547387879471381735
-7.0770686129953042409625291909
-6.99513550159647750781858059684
-6.9133134477690550689715341269
-6.83160084678757240008765407917
-6.74999608311510318739440175082
-6.66849752980636927368349737329
-6.58710354788870847220395911142
-6.50581248571963605871917293923
-6.42462267831965362121527307112
-6.3435324466788703980141936147
-6.26254009703590669213710985415
-6.18164392012744577748870537616
-6.10084219040668920984987107059
-6.02013316522884984844422648918
-5.93951508400168632562278991706
-5.85898616729894122483723314225
-5.77854461593439178953527453182
-5.69818860999405542149954028677
-5.61791630782391124039884209658
-5.53772584497030212500070134685
-5.45761533306996733434763065002
-5.37758285868642222256438464485
-5.29762648208914671268713492753
-5.21774423597176584477512236272
-5.13793412410510135468913633964
-5.05819411992064006041028762363
-4.97852216501959967394751249948
-4.89891616760237196509223367736
-4.81937400081268297425321810909
-4.73989350099032568605773947497
-4.66047246582578712436839669344
-4.58110865240950342743842305293
-4.50179977516782654628253110359
-4.42254350367706732187811592005
-4.34333746034618334637953299549
-4.26417921795779651443467669572
-4.18506629705624345301855511668
-4.10599616317026940443422790087
-4.02696622385675807852039695311
-3.94797382555052975462070525208
-3.86901625020371821599111528798
-3.79009071169653165955358335642
-3.71119435199928774324642332515
-3.63232423706345846434789155177
-3.55347735241703175474599160669
-3.47465059843675287140899631989
-3.39584078526670228186086563254
-3.31704462734914198682791235978
-3.23825873752955342256115021054
-3.15947962069321975424055427798
-3.0807036668854817780797804068
-3.00192714386181085098172842252
-2.92314618900696444483667918531
-2.84435680055456484231494051885
-2.76555482802928284636148828683
-2.68673596182319172269944828009
-2.60789572180551047451008160901
-2.52902944485055028243686737818
-2.4501322711518114190624514278
-2.37119912917035749256360953412
-2.29222471904221301096309822236
-2.21320349424183871919642715054
-2.13412964126580398239783601353
-2.05499705706143019752481119515
-1.97579932387795702476095057428
-1.89652968116082858835097834328
-1.81718099404064740599292218072
-1.73774571788417201768064870663
-1.65821585827153211344326348158
-1.57858292563652011991264302606
-1.49883788364872842251044982736
-1.41897109021862899291125344796
-1.33897222975768777528125153001
-1.25883023500944463984698475814
-1.17853319636263585257478590544
-1.09806825603425903293021622594
-1.01742148382772405371531283645
-0.936577730270714280722733363491
-0.855520451735903567100993026506
-0.774231500524469787971177044963
-0.692690870669227398458512638889
-0.610876387123513384002850571922
-0.528763321633685975079128888545
-0.446323912305380959391081480726
-0.363526754637297126072891237079
-0.280336017916000759928520589379
-0.196710419463266884105644486568
-0.112601855248802768151005021828
-0.0279535295926232120428241875164
0.0573026685608144411778231782625
0.143249965554915809510790920075
0.229992423365096158644894183993
0.317663973853628826528989017573
0.406443586457770538111185732046
0.496582881726566197647119306267
0.588462427602018148847050696136
0.682728049718683338197267044344
0.780739078869636764836624061689
0.888888888888888888888888888889


==> anc/polAQqPS200.dat <==
# polAQqPS200
-22.3561193992619885781389192211
-22.3529494909576689530703948009
-22.3527438862326694174920728596
-22.3525252291885201147254936354
-22.3522927129954557799163788726
-22.3520454826199436646834227621
-22.3517826320731469622754429028
-22.3515032015122396522656517412
-22.3512061741874776067185997091
-22.3508904732276507173514069099
-22.3505549582562549400591639249
-22.3501984218304319150380135913
-22.3498195856944276825459546141
-22.3494170968390215264097207066
-22.3489895233580717720467600764
-22.3485353500930181644058930834
-22.3480529740558710717443307679
-22.3475406996209071259035576026
-22.3469967334749800539014512815
-22.3464191793160455360863004489
-22.345806032289191230686796182
-22.3451551731491590620816607042
-22.3444643621380480604273079411
-22.3437312325665942053579428765
-22.3429532840871407815877467604
-22.3421278756461407998449182852
-22.3412522181037743705792142653
-22.340323366508021048503575922
-22.3393382120103028249613229703
-22.3382934734096106012359665535
-22.3371856883118488493623715171
-22.3360112038909832435260170323
-22.3347661672384580908762509905
-22.3334465152872684669456676972
-22.3320479642970304396579831072
-22.3305659988863963444498519361
-22.3289958605992157892925666923
-22.3273325359909523159085312978
-22.3255707442220361859433169177
-22.3237049241450717462856050746
-22.3217292208731298018736099739
-22.31963747181674834321425341
-22.3174231921777462171553676444
-22.3150795598885317024735509937
-22.3125993999862697056229031667
-22.3099751684120661213959198393
-22.3071989352262449524507590957
-22.3042623672318426446375931037
-22.3011567099996348125690957013
-22.2978727692893535823402583466
-22.2944008918632600739141623271
-22.2907309456899174031206338354
-22.2868522995378767080141613832
-22.282753801961054158218131159
-22.2784237596798530678791034722
-22.2738499153645847512858742657
-22.2690194248304774942419805886
-22.2639188336565479637917518165
-22.2585340532438566011661753223
-22.2528503363321910544603221048
-22.2468522519980323699967125075
-22.2405236601607700478119907637
-22.2338476856285563088190110994
-22.2268066917199385326062246483
-22.2193822535024924997020807465
-22.2115551306951074555175258032
-22.2033052402863554404716377295
-22.1946116289275185329324324073
-22.1854524451653534225589573484
-22.1758049115865455545107045718
-22.1656452969530447124740833855
-22.1549488884150768932842857581
-22.143689963896586496632109993
-22.1318417647561667301332650442
-22.1193764688351682752365191432
-22.1062651640136145567421381947
-22.0924778224037678147621661984
-22.0779832753206476397560286059
-22.0627491891784584119585147883
-22.0467420424716804921681220801
-22.0299271040094577601774043033
-22.0122684125817950254632703896
-21.9937287582458734736588549948
-21.9742696654303963351683382887
-21.9538513780651694862686360571
-21.9324328469519634274938732905
-21.9099717196009343145937705197
-21.8864243327643201150129529564
-21.8617457079055662079335425851
-21.835889549847237954918820738
-21.8088082488447807132957112556
-21.7804528863350918750235122391
-21.7507732446086396496325916553
-21.7197178206511242960708910306
-21.6872338443950104241628150137
-21.6532673016121971995246849604
-21.6177629616661182269285927491
-21.5806644103240995611628578384
-21.5419140878082165270478239044
-21.5014533322344754522233100352
-21.4592224285551311922209817235
-21.4151606630764846398762513626
-20.9348664484058908922859956036
-20.5670574936338491211818782607
-20.2608398297643141422246116657
-19.9950774755825946760781321573
-19.7584803840163482835553741871
-19.5441555449446308064337217651
-19.3475226968067793110143646876
-19.165353657691330353663601756
-18.9952719548018696178197105525
-18.8354684079064929992910150068
-18.6845284462518110566677468055
-18.5413217030522591319630126318
-18.404928422254550195291666501
-18.2745886871399931294780106434
-18.1496663674074245141376132157
-18.0296228801392609428753224397
-17.9139976835018399898494159824
-17.8023935047017267217093898743
-17.6944649694930250042805151704
-17.5899097226272298107599540107
-17.4884614035195490591396794855
-17.3898840247241340569086799891
-17.2939674256874620341825839225
-17.2005235609526668796342551316
-17.1093834432329296897898470315
-17.0203946057163409353711710613
-16.9334189799484631571960742595
-16.848331109223845669653859022
-16.765016635019828406973769292
-16.6833710072894180551421310771
-16.6032983795578972089298378471
-16.5247106575637619382898258601
-16.4475266762390272442306007615
-16.3716714845650469275940541791
-16.2970757215815545992522740071
-16.2236750698009214337931231845
-16.1514097746601916156981275477
-16.0802242205611077414364474157
-16.0100665556024877035134131674
-15.9408883583761016319902392542
-15.8726443412353672809821322975
-15.8052920853013744686281030722
-15.7387918031786555374434411203
-15.6731061259418259510877646761
-15.6081999114459603841402407799
-15.5440400714260442023317607231
-15.4805954151982136134889918074
-15.4178365080691654991172062517
-15.355735542809292016367074004
-15.2942662227572571945202753272
-15.2334036553049865235558896566
-15.1731242546673865775317767526
-15.1134056529746638340362585375
-15.0542266188402676069405231102
-14.9955669826570580331625824209
-14.9374075679606398491766374634
-14.8797301282738629177924066775
-14.822517288911910277665204395
-14.7657524932845515055531685532
-14.7094199532821948238099166993
-14.653504603376307746330310266
-14.5979920581034260000433972607
-14.5428685726360422761655553036
-14.4881210061737640344241975926
-14.4337367879147694812263198263
-14.3797038853912155675962117588
-14.3260107749732416948986736256
-14.27264641436489530471182422
-14.2196002169319633994395919982
-14.1668620277165719045876968461
-14.1144221010067247284593762732
-14.0622710793408806712499362737
-14.0103999738383694123054624025
-13.9588001457560676098080326183
-13.907463289180414997501613551
-13.8563814147716553633118871037
-13.8055468344842324005231766959
-13.754952147193638199672920502
-13.7045902251657752803105448096
-13.6544542013101156339546766137
-13.6045374571626788647519561332
-13.5548336115491562420135641197
-13.5053365098824226785412900286
-13.4560402140522436804056944537
-13.406938992868234152723313793
-13.3580273130200917152857066026
-13.3092998305218366159895556992
-13.2607513826092681770757447082
-13.2123769800621160821180734664
-13.1641717999244434944676794306
-13.1161311785987657132372925495
-13.0682506052910987169521940767
-13.0205257157857607926095429609
-12.9729522865302303333732666826
-12.9255262290117253639466636452
-12.8782435844084258292504053595
-12.8311005184994175511203018467
-12.7840933168185055012355126086
-12.7372183800380323748229306323
-12.6904722195697434411840390412
-12.6438514533706079729015558174
-12.5973528019422454784812805976
-12.550973084513376938322078991
-12.5047092153953625725136133681
-12.4585582005015224580293481199
-12.412517134021513709081383007
-12.3665831952425761594494130148
-12.3207536455099590129914681348
-12.2750258253193067108853881018
-12.2293971515342159986121940776
-12.1838651147225803281904865901
-12.1384272766057145580415024198
-12.0930812676146044803433344332
-12.0478247845479539074689028468
-12.0026555883270086219214498489
-11.9575715018424230322890219578
-11.9125704078887033455281158406
-11.8676502471820118094962429305
-11.8228090164573513374145512478
-11.7780447666413697378202419421
-11.7333556010972288897104593494
-11.6887396739381774910523347025
-11.644195188406647362644494952
-11.5997203953158635327755298648
-11.5553135915511182226326527223
-11.5109731186280091017062222194
-11.4666973613050834373663762242
-11.4224847462484626256743733771
-11.3783337407461466190751133297
-11.3342428514698154776740895675
-11.2902106232820561434330486908
-11.2462356380870470152564021942
-11.2023165137228314000937745837
-11.1584519028934038139473312055
-11.1146404921389207630208247189
-11.0708810008424303801373611807
-11.0271721802715934328472972089
-10.9835128126539420438784869196
-10.9399017102842922385672584376
-10.8963377146629924062402080372
-10.8528196956637521649186036267
-10.8093465507298551672999874093
-10.7659172040976152823846596286
-10.7225306060459885196046848153
-10.6791857321713032066988873571
-10.6358815826861184531484649464
-10.5926171817412659813318871864
-10.5493915767701731313233804532
-10.5062038378546053768604582128
-10.4630530571110051552716688103
-10.4199383480966403309303676431
-10.3768588452348102904982532959
-10.3338137032583906123408579715
-10.2908020966710285590906195271
-10.2478232192253314024523771941
-10.2048762834174178884448252842
-10.1619605199972300695829227645
-10.1190751774940283433925380315
-10.0762195217565169149243065285
-10.0333928355070701111663729387
-9.99059441790955208004481254098
-9.94782358415024346493635356581
-9.90507966503140871272230430425
-9.86236200657705680156222885921
-9.81966996965046641290098408687
-9.77700292958306396703999594275
-9.73436027581425953653671967566
-9.6917414115418614878832758928
-9.64914575338270581815530877821
-9.60657273104315058622068266268
-9.56402178699909962220250191194
-9.52149237618523286681882454574
-9.47898396569313327477618696107
-9.43649603447801224267697252314
-9.39402807307374701941355077321
-9.35157958331595455176356741814
-9.30915007807283673445610362903
-9.26673908098354209560384111197
-9.22434612620379857709761576576
-9.18197075815858128616574575219
-9.13961253130158791853230340488
-9.09727100988130300414371650127
-9.05494576771344022096646207522
-9.01263638795955977765860611317
-8.97034246291166529787981668235
-8.92806359378259176270012045728
-8.88579939050200289729228769967
-8.84354947151782293740867260696
-8.80131346360293399292125074917
-8.75909100166697625216105454701
-8.71688172857309405353099735075
-8.67468529495947640090229558914
-8.63250135906554582710680916683
-8.59032958656265462535258421274
-8.54816965038915238107250336772
-8.50602123058969345555554034599
-8.46388401415865760625559722829
-8.42175769488756128505642799832
-8.37964197321634134273035669634
-8.33753655608839689272746240164
-8.29544115680927895728089755082
-8.25335549490892124028810985997
-8.2112792960073089508843890179
-8.16921229168348604512070636417
-8.12715421934780456646313483377
-8.08510482211732295444636589596
-8.04306384869426325998229010591
-8.00103105324744016054589284287
-7.95900619529657751350315922522
-7.91698903959943092575802960083
-7.87497935604163745701794448045
-7.83297691952921611645237370447
-7.79098150988364526230000572754
-7.74899291173944537484326206484
-7.70701091444419794871885036289
-7.66503531196093344421397267193
-7.62306590277282335229973034254
-7.58110248979011346782025691818
-7.53914488025923743249319156968
-7.49719288567405150705701779687
-7.45524632168913336277036557023
-7.41330500803508944915457338237
-7.37136876843581719988645445889
-7.32943743052766998449742468135
-7.28751082578047430231848570115
-7.2455887894203502491298980304
-7.20367116035428776833756827269
-7.16175778109643262922341252157
-7.1198484976960374568369767913
-7.07794315966703447326162283984
-7.03604161991918790007411026154
-6.99414373469078521852074295754
-6.95224936348282768888494913263
-6.91035836899468169528123442855
-6.868470617061153608175417041
-6.82658597659095194573589067234
-6.78470431950650166804154718861
-6.74282552068507645652895631387
-6.70094945790121581612083266035
-6.65907601177039479045485320574
-6.61720506569391500269266892943
-6.57533650580498662665280818865
-6.53347022091597175655265785195
-6.49160610246676047949558829643
-6.4497440444742517639903797248
-6.40788394348291206119307027593
-6.36602569851638527413037665658
-6.32416921103012848477728094133
-6.28231438486504854036326715544
-6.24046112620211528948321891718
-6.1986093435179279262699008059
-6.15675894754121154779487704008
-6.11490985121022165672446991527
-6.07306196963103494876010269922
-6.03121522003670531320481859178
-5.98936952174726454576127207569
-5.94752479613054782599810231853
-5.90568096656382454841507673988
-5.86383795839621561626416125227
-5.82199569891187881179374454443
-5.78015411729394434590609561066
-5.73831314458918316486355016773
-5.6964727136733910521377932662
-5.65463275921747201024169633401
-5.61279321765420484086984717083
-5.57095402714567726234085763753
-5.52911512755137231160439888726
-5.48727646039689217435596784776
-5.44543796884330497148513093073
-5.40359959765710040354673728584
-5.36176129318074051755403703576
-5.31992300330379221249938644404
-5.27808467743462844195130631131
-5.23624626647268540418303628519
-5.194407722781263332872741241
-5.15256900016085881478336336658
-5.11073005382301686527423585663
-5.068890840364691288300129601
-5.02705131774310213498962526335
-4.98521144525107935422728550437
-4.94337118349288200014756857327
-4.90153049436048262532847271317
-4.85968934101030674498673606274
-4.81784768784041750685306965805
-4.77600550046813594386653053005
-4.73416274570808742258532173994
-4.69231939155066512947329592314
-4.65047540714090166018643452376
-4.60863076275773999384393718115
-4.56678542979369534521000931031
-4.52493938073489959291422935381
-4.48309258914152018147338868344
-4.44124502962854558911246233488
-4.39939667784692964237699448096
-4.35754751046508714243709183496
-4.31569750515073344695064436598
-4.27384664055306082551849917522
-4.23199489628524457625575510913
-4.19014225290727241114898221616
-4.14828869190908852474852154453
-4.10643419569405012684934774386
-4.06457874756268478405747801326
-4.02272233169674600641518002329
-3.98086493314355962785903797044
-3.93900653780065525011075606513
-3.89714713240067694322870389408
-3.85528670449656752958902595109
-3.81342524244702090815897187156
-3.77156273540219700267093592113
-3.72969917328969404079937143716
-3.68783454680077299177709007848
-3.64596884737682910715236774294
-3.60410206719610562367083921207
-3.56223419916064479865072860808
-3.52036523688347155678825869538
-3.47849517467600513316129419068
-3.43662400753569420037013339416
-3.39475173113387106833922821147
-3.3528783418038206433745535006
-3.31100383652905992869821724439
-3.26912821293182394193241838772
-3.22725146926175401594466648942
-3.18537360438478453815892500932
-3.14349461777222426994474420248
-3.10161450949002847207835822785
-3.05973328018825814458417590814
-3.01785093109072276956839063643
-2.97596746398480302400317803798
-2.93408288121145000586311220606
-2.89219718565535759160640433947
-2.8503103807353046157822143276
-2.80842247039466363457999009815
-2.76653345909207310446450410002
-2.72464335179226987470654905395
-2.6827521539570789586683538057
-2.640859871536557613177615419
-2.59896651096029081826629070919
-2.55707207912883531100040904449
-2.51517658340530938712444161752
-2.47328003160712574282633449323
-2.43138243199786468613422444998
-2.38948379327928510331908060357
-2.34758412458347062023398913987
-2.30568343546510845180445925097
-2.26378173589389848492794102302
-2.2218790362470901908767357342
-2.17997534730214501295775999905
-2.1380706802295219236954290068
-2.09616504658558389319962703664
-2.05425845830562305668788294749
-2.0123509276970024143772086143
-1.9704424674324119411735549222
-1.92853309054323702679170384089
-1.88662281041303720916112557605
-1.8447116407711332052386568239
-1.80279959568630028368088200785
-1.76088668956056606325123946343
-1.71897293712311085937189758955
-1.67705835342426873890049356463
-1.63514295382962748003843261179
-1.59322675401422567028155223049
-1.55130976995684521052593417379
-1.50939201793439752786131284115
-1.46747351451640183324115904264
-1.42555427655955379313086689715
-1.38363432120238301642178583209
-1.34171366585999778937687386987
-1.29979232821891552216077947731
-1.25787032623197740062000036835
-1.21594767811334576643378182359
-1.17402440233358277756953040676
-1.13210051761480892916323329599
-1.09017604292594004252077882316
-1.04825099747800135691486032949
-1.00632540071951738524861487043
-0.964399272331976220485225282696
-0.922472632225367005015957045982
-0.880545500533789299870712876788
-0.838617897611133114878025180748
-0.796689844026828384567990793652
-0.754761360561662697794179191729
-0.71283246820366611174089305717
-0.67090318814406190319189941803
-0.628973541773282131677152091517
-0.587043550677046910396072715623
-0.545113236632506301650346631394
-0.503182621604443773916345093623
-0.461251727741540177657363693305
-0.419320577372697216528766017551
-0.377389193003419409774486827163
-0.335457597312253560360580617132
-0.293525813147284761749761205675
-0.251593863522687994199096082415
-0.209661771615334379069900389863
-0.167729560761451176882905221575
-0.125797254453334631741225878227
-0.0838648763361147812865930317707
-0.0419324502045713675585969989316
0


==> anc/polAQqPS210.dat <==
# polAQqPS210
-5.33333333333333333333333333333
-5.33208898739386071919630643287
-5.33200150591344069081445024226
-5.33190795059858780167276885751
-5.3318079060273941651515551083
-5.33170092888378674274250956288
-5.33158654612756373465829196116
-5.3314642530479737592449556667
-5.33133351119373013625039552987
-5.33119374617194483239314294173
-5.33104434530803777220499626326
-5.33088465515822638232477236528
-5.33071397886572652730995258535
-5.33053157335129850042484233976
-5.33033664632824953411470672654
-5.3301283531314564650629476275
-5.32990579334939779732724102472
-5.3296680072475825241537988615
-5.32941397197113277021302842017
-5.3291425975136176876533899892
-5.32885272243854618515328499448
-5.32854310933920511685735391356
-5.32821244002177666758527799954
-5.32785931039588304281726178736
-5.32748222505588745838556335244
-5.32707959153542713919146105629
-5.32664971421676596658891483136
-5.32619078787563103633933975381
-5.32570089084123828253532761643
-5.32517797775021718706128388721
-5.32461987187211326727387997785
-5.32402425698307951434140482914
-5.32338866876326442092086832501
-5.32271048569226507657230933363
-5.32198691941583964415791889996
-5.3212150045558652469337045268
-5.32039158793428607854040054229
-5.31951331718052391526779678358
-5.31857662869052105430590718463
-5.31757773490425633293893287135
-5.31651261086722107607286562044
-5.31537698003996686357620542525
-5.31416629931844476752015492113
-5.31287574322645067899628833744
-5.31150018724007872137517252507
-5.31003419020267050067969465855
-5.30847197578733889407301163522
-5.30680741296274898009657759597
-5.30503399541646435305098318464
-5.30314481988882435030920413455
-5.30113256336901780239089398478
-5.29898945910377429021591579995
-5.29670727136791853854852749695
-5.29427726894494307869873379047
-5.29169019726476602543932083115
-5.28893624914497399713757299479
-5.28600503408112621334776458976
-5.28288554603113824567592151634
-5.27956612963839885131102505163
-5.27603444483812952901389424297
-5.2722774297916055417184079027
-5.26828126209325391652234967006
-5.26403131819636651627010792123
-5.25951213100425649018279809341
-5.25470734557519001573739202645
-5.24959967289139225940751157971
-5.24417084164491151499538341665
-5.23840154799618806461660242891
-5.23227140326487929247804569091
-5.2257588795169105041334678319
-5.21884125301692841119059771845
-5.21149454552141452540649597963
-5.20369346339475896252784850022
-5.19541133453869906734308000095
-5.18662004313479751199553283341
-5.17728996221018528651829488204
-5.16738988404874956537692146311
-5.1568869484834377180739340767
-5.14574656912051990394319732275
-5.13393235756365778367564350379
-5.1214060457246314256692191598
-5.10812740632875816975539505686
-5.09405417174658653954598339902
-5.07914195130956926952379291673
-5.06334414729633031610113743415
-5.04661186980807440011800211093
-5.02889385078689277369215398675
-5.01013635746946032267603348575
-4.99028310561117847510431240667
-4.96927517286249483467205001856
-4.94705091273024120348475298814
-4.92354586961271248824969850816
-4.89869269545821472105990171901
-4.87242106866331529178961454783
-4.84465761589942636256416866164
-4.81532583763505697732114110216
-4.78434603820651400340153656468
-4.75163526138246968964898551494
-4.71710723246811632480473870776
-4.68067230810308663817213521424
-4.6422374350244399730081725952
-4.60170611919232264451038921658
-4.13421015956510313388345042685
-3.74859093340374230297677080807
-3.41210117333984713886108723827
-3.1101175112658033906986369125
-2.83440229534851536937956462917
-2.57970379903561232819720850992
-2.34240074546309304931489870671
-2.11985611042986367591794824278
-1.91007066808990112028204807913
-1.71148096701199521146193470285
-1.52283381665860114305103580931
-1.34310433493836059465858769966
-1.1714402498499115227676195461
-1.00712277221856799448741246546
-0.849538335887884367290615462543
-0.69815769863380246874735859574
-0.55252016814845799529465328723
-0.412221482736428435746332901297
-0.276904353206683491844523319126
-0.146250978552407848716609011264
-0.0199770497396759922224964654181
0.10217310800713594658835130533
0.220430510333972483767727562966
0.335004796470188835893475292908
0.446086962790425366809300987154
0.553851656506224361997435451798
0.658459113801726952136459074923
0.760056808149683700020162080182
0.858780860556361516847483813505
0.95475725283770309478349251169
1.04810287684436661047972713247
1.13892644620203364022209185998
1.22732929216196998364410034373
1.31340606123385888871143651914
1.39724532915376275684026491413
1.47893014324234444534171887335
1.55853850319499945020247366695
1.63614378871221233325122299293
1.71181514104561870006167506808
1.78561780444154206072721932219
1.85761343256152310158112517487
1.9278603642113112482628200786
1.99641387208663321523381991395
2.06332638772258758944245903502
2.12864770539526406072640014205
2.1924251673543597707625758438
2.25470383245225899751561138946
2.31552662996862660180856264592
2.37493450020221373783934122004
2.43296652320689578295548994999
2.48966003688171648807660358378
2.54505074548058300845454486149
2.59917281948267506740987054415
2.65205898765663587144175833015
2.70374062205773469378585425675
2.75424781661536794381429489394
2.80360945989676600833949447697
2.85185330257014015143175358909
2.89900602003550699147361582466
2.94509327064302551408185138659
2.9901397498759880654968345443
3.03416924083786825091943811643
3.07720466134940100917989202499
3.1192681079320016623982473868
3.16038089692744772199689185576
3.20056360298024188074414277282
3.23983609508809505962884833894
3.27821757040721027551488247267
3.31572658598224764355696040709
3.352381088555778849930655745
3.38819844259849641056717632266
3.42319545668925492164465044691
3.45738840836303617192374828635
3.49079306753501418657215422378
3.52342471859993309778722072633
3.55529818129789742114934807899
3.58642783043032035998778372966
3.61682761450310133204045182699
3.64651107336803847358127893832
3.67549135492796299405537646997
3.70378123096605458499065388417
3.73139311215521149334919489381
3.75833906229916165911191307018
3.78463081185317358144109635996
3.81027977076872261935032252607
3.83529704070325926491847138296
3.85969342663328283971073277923
3.88347944790622224514755909799
3.90666534876414259711507215707
3.92926110837001282066571719366
3.95127645036516661840215354479
3.97272085198465149806941144789
3.99360355275537319190597666125
4.01393356280029268877655354441
4.03371967077040836880598444002
4.05297045142484565517967544506
4.07169427287807147266321761475
4.08989930353204183266420703914
4.1075935187099692248638719251
4.12478470700736292676344407163
4.14148047637500980863251313534
4.15768825994770171000038374967
4.17341532163164300094685772363
4.18866876146272046020109325154
4.20345552074708572060552248088
4.21778238699482835716008413944
4.23165599865688958015230188101
4.24508284967478040830371579234
4.25806929385212096585013679221
4.27062154905650626981205818421
4.28274570125972588714931779084
4.294447708423917702772156979
4.30573340424081750445084411284
4.31660850173087409685083512625
4.3270785967086323068132496623
4.33714917112044178891951535716
4.34682559626022637521543268581
4.35611313586874535228420283162
4.36501694912149312409780882499
4.3735420935101159668007952304
4.38169352762197283459059704577
4.38947611382223035514074772046
4.39689462084265926041867939157
4.40395372628108961033428905152
4.41065801901528442661694635251
4.41701200153480496947384212253
4.42302009219426512433100085652
4.4286866273912065376872493989
4.43401586367166961600048271849
4.4390119797663876907125264018
4.44367907856039200859406568399
4.44802118899868322038917693471
4.45204226793050023840135075184
4.45574620189459927394573772973
4.45913680884784413739835039435
4.4622178398393031036864104751
4.46499298063194745707136245479
4.46746585327395189745530570975
4.46964001762150700480594498044
4.47151897281496862777730583088
4.47310615871008811536833292113
4.47440495726599049233647653001
4.47541869389149475229598600179
4.47615063875130118444445811577
4.47660400803350485230190553294
4.47678196517983181051047395437
4.47668762207993519568094895587
4.47632404023103178794366821043
4.47569423186410585035130455092
4.47480116103785586257554271605
4.47364774470151103165631047758
4.47223685372759805272845255356
4.47057131391569438152882246482
4.46865390696816215044028160811
4.4664873714388167002280561231
4.46407440365544540638552407629
4.46141765861705595416875808088
4.45851975086669836772460459145
4.45538325534067183932471959328
4.45201070819489565274081145882
4.44840460760919317306289533167
4.44456741457020891100024107259
4.44050155363365099426453329641
4.43620941366652492723307619977
4.43169334856999923156941228303
4.42695567798351937708499783633
4.42199868797076327929843756585
4.4168246316880095063278958287
4.41143573003546815419557087244
4.40583417229210407023706494672
4.40002211673446268548978671065
4.39400169123999011742189106594
4.38777499387532138509891645517
4.38134409346999350288537596271
4.37471103017602385101191931805
4.3678778160137785286132682172
4.3608464354045403456987047382
4.35361884569017167512941410085
4.34619697764025353575921128122
4.3385827359470689866131398603
4.33077799970878615386828767667
4.32278462290118396329217513029
4.31460443483825188773626334016
4.30623924062198372047838308512
4.29769082158167452995015346736
4.28896093570301951999482670056
4.28005131804730349357134393512
4.27096368116095997896542325082
4.26169971547576980917193300829
4.25226108969996003108146288718
4.24264945120045544612372380373
4.2328664263765268335144800268
4.22291362102507196734277370091
4.21279262069775789620435544729
4.2025049910502455963453424129
4.19205227818371102433104688006
4.18143600897886977166563976393
4.17065769142270595065982038794
4.15971881492809960778346370854
4.14862085064654085783639923837
4.13736525177411305006722954156
4.12595345385092160684457921862
4.11438687505413970802566312484
4.10266691648483672155234509602
4.09079496244875019518466963481
4.07877238073115731815846051836
4.06660052286599702776434658231
4.05428072439938936754643077532
4.04181430514769429446866384478
4.02920256945024787574290415506
4.01644680641690970607591879985
4.0035482901705514071554295667
3.99050828008461223778834278286
3.97732802101584413999463579835
3.96400874353236496854034428931
3.95055166413713519406958727652
3.93695798548697002857987777312
3.923228896607195692083198393
3.90936557310205541669926504331
3.89536917736096776510589038996
3.88124085876073692036205545529
3.86698175386381177992090295145
3.85259298661268795461471648739
3.83807566852054413012098911628
3.82343089885820169064678488462
3.808659764837494029170212736
3.79376334179112957255296880705
3.77874269334913023030838293386
3.76359887161192473001341405726
3.74833291732017412763994091071
3.73294586002140467490609666265
3.71743871823352118566945627722
3.70181249960527206705484189304
3.68606820107373526617743125137
3.67020680901889252782258223009
3.65422929941535756019808949128
3.63813663798132196288448151307
3.62192978032478108145420978637
3.6056096720871003150653507186
3.58917724908398081488514168703
3.5726334374438819707569146813
3.55597915374395658944969514285
3.53921530514355321854437695299
3.52234278951533866399537084158
3.50536249557409238520077496011
3.48827530300322312761127980119
3.47108208257905686815478180015
3.45378369629294390174718642109
3.43638099747123168664575421185
3.41887483089314889117169158757
3.40126603290664494322020912571
3.38355543154222827586843397929
3.36574384662484538620487840875
3.34783208988384177919852351445
3.3298209650610448529986632529
3.31171126801700779554243846892
3.29350378683545260381427789926
3.27519930192594940565250588379
3.25679858612486835876755193809
3.23830240479463952178873894848
3.21971151592135523688741160846
3.2010266702107487320565545178
3.18224861118258184271177124151
3.16337807526347396619259030444
3.14441579187820359828885925406
3.1253624835395130574211246181
3.10621886593644627891639382823
3.08698564802124885831403873792
3.06766353209485883820495901003
3.04825321389101606716541119059
3.02875538265901731133007570752
3.00917072124514366851119026507
2.98949990617278622098467191942
2.96974360772129526562067178981
2.94990249000357787844272273641
2.92997721104246800448085612713
2.90996842284589271248000882265
2.88987677148085771719128275551
2.86970289714627474918049712718
2.84944743424465284292055934782
2.82911101145267511798976000615
2.80869425179068214508866833824
2.78819777269108251793810341142
2.76762218606571079356619689398
2.74696809837215251668220090803
2.72623611067905560842820664591
2.70542681873044697546812864622
2.68454081300907278179762772923
2.66357867879878042253084327922
2.64254099624595984594161158444
2.62142834042006148691968483819
2.60024128137320770146721996324
2.57898038419891422763765888603
2.55764620908993784314748292992
2.5362393113952660435199086827
2.51476024167626422680670411132
2.49320954576199554144842522245
2.47158776480372823245421892836
2.44989543532864471912008818583
2.42813308929276816197648413831
2.40630125413311693502511720795
2.38440045281910491490414649009
2.36243120390319795144433681843
2.34039402157084069321176675709
2.31828941568966638756287899609
2.29611789185800218373792887218
2.2738799514526822094503662929
2.25157609167618043948333426169
2.2292068056030751288159679642
2.20677258222585634261213670094
2.18427390650008788085804925949
2.16171125938893466638270506896
2.13908511790706644129093213745
2.11639595516394839834142620696
2.09364424040652916037467563744
2.07083043906133631240483372426
2.04795501277598948730629295879
2.02501841946014080702450472141
2.00202111332585228679970417783
1.97896354492741961989340818823
1.95584616120065157463603851668
1.93266940550161405415827928727
1.90943371764484769182050794095
1.88613953394106768200864840285
1.86278728723435437651889515941
1.83937740693884301110866996575
1.8159103190749207648504410792
1.79238644630493919659493162963
1.76880620796844994803968831723
1.74517002011697145151945692562
1.72147829554829423260028392329
1.69773144384033225278610748437
1.67392987138452759605352309177
1.65007398141881566443837590926
1.62616417406015791243000328522
1.60220084633664901741060953158
1.57818439221920525373574463883
1.55411520265284071121651901249
1.52999366558753787466629428862
1.50582016600871895974730036327
1.48159508596732428153091680775
1.45731880460950381590596523447
1.43299169820592800017074391315
1.40861414018072370776681537076
1.38418650114004122309746302267
1.35970914890025793566456015405
1.33518244851582436829915839985
1.31060676230675805199969150875
1.2859824498857906597750221034
1.26130986818517371386674105527
1.23658937148314808474661520237
1.21182131143008240630263184422
1.18700603707428543959374019571
1.16214389488749732742340637213
1.13723522879006459371094254411
1.11228038017580365518386851171
1.08727968793655752823207030433
1.06223348848645033081408760903
1.03714211578584409804740741601
1.01200590136500235050911781868
0.986825174347464776282641513809
0.961600261473137311373458269716
0.936331487121101828245623787575
0.911019173332149568866305739721
0.885663639831042386753189536725
0.860265204048505792066031009425
0.834824181142957724736271973134
0.809340884021976912955732000466
0.783815623363514608015990297655
0.758248707636853421473997937515
0.732640443123316926887291805718
0.706991133936733625885231876331
0.681301082043658817092982425697
0.655570587283357846375230590942
0.629799947387554157990283759476
0.603989457999945508516270015245
0.578139412695491648804382582992
0.552250102999476723704781739704
0.526321818406349584874823455636
0.500354846398345158593239754898
0.474349472463889958144841417502
0.448305980115794778985897006888
0.422224650909237564528753991064
0.39610576445953938097422693978
0.369949598459736391151017625738
0.34375642869795066977268601892
0.317526529074562655874680495799
0.291260171619187992427355194511
0.264957626507461458216909138089
0.238619162077630653026381840124
0.212245044846962053915277601165
0.185835539527962017971535787593
0.159390909044415265276302269922
0.132911414547243334963577277684
0.106397315430185467157000243812
0.0798488693453043242088492173111
0.0532663322183189260362210448511
0.0266499582637671364311224966588
0


==> anc/polAQqPS220.dat <==
# polAQqPS220
-13.3333333333333333333333333333
-13.3332463172770241905381114243
-13.3332396869211861164406595919
-13.3332325536926479322022355647
-13.3332248796549308362820960198
-13.3332166240274078579367888182
-13.3332077429736336784036980116
-13.3331981893740590715330141073
-13.3331879125819902421123420374
-13.3331768581615712557611735064
-13.3331649676064798579508647744
-13.3331521780379328691009563454
-13.3331384218804965884942550826
-13.3331236265140897839002592821
-13.3331077139004513977067697843
-13.333090600182221542949677396
-13.3330721952526521382746350393
-13.333052402293822047220990195
-13.3330311172810802129372124228
-13.3330082284512783417308662172
-13.3329836157321814709383374486
-13.3329571501302594949784199101
-13.332928693073864605078339943
-13.3328980957085877574102411132
-13.3328651981413607998890019974
-13.3328298286296287792164161351
-13.3327918027116581738756268401
-13.3327509222737702463575780179
-13.3327069745499931994419141217
-13.3326597310493111031174308435
-13.3326089464053502984539484557
-13.3325543571429837671772082519
-13.332495680355949277921990697
-13.3324326122891663866415619858
-13.3323648268189988862397722548
-13.332291973824241272949002892
-13.3322136774401083195091337865
-13.3321295341869738986633420978
-13.3320391109650366453795740067
-13.3319419429054836164701279999
-13.3318375310680764028582830627
-13.3317253399743946339381073302
-13.3316047949652368001264116711
-13.3314752793698949701496972714
-13.3313361314741852944796481091
-13.3311866412732269982088644909
-13.3310260469940155325812664791
-13.3308535313718271482584395552
-13.3306682176634186583085005461
-13.3304691653788436594343910078
-13.3302553657124908545000212492
-13.3300257366526570325212028805
-13.3297791177475921571831297505
-13.3295142645044921061984363842
-13.3292298423963608703167420892
-13.3289244204500131990746364487
-13.328596464386735258429478177
-13.328244329285259077111732345
-13.327866251734730378727255645
-13.3274603414432525372541654373
-13.3270245722653653006676828067
-13.3265567726094587795727390488
-13.3260546151836239059051158304
-13.325515606035792775971552311
-13.3249370728412183850076520431
-13.3243161523873753634015211364
-13.323649777203223316547289663
-13.322934661276453894018364906
-13.3221672847988331921439306335
-13.321343877876043749079786754
-13.3204604031345162683424439121
-13.3195125371536112034694646006
-13.3184956506471552389465684482
-13.317404787313748226849242585
-13.3162346412704229805539180108
-13.3149795329791542200644319541
-13.313633383570364747363660709
-13.3121896874619576284124722789
-13.3106414831665040696046219649
-13.3089813221730294784285198545
-13.3072012357833570670658305103
-13.3052926997761821047103671993
-13.303246596764954150447272639
-13.3010531761082338705917105252
-13.2987020112234610951438144506
-13.2961819541470187215823182681
-13.293481087175101700854189456
-13.2905866714112023435176996038
-13.28748509203700552288466116
-13.2841618001141556044619500923
-13.2806012507147196998394181588
-13.2767868371682412117165544912
-13.2727008212030696783122311389
-13.2683242587491882726764417898
-13.2636369211590647932010910454
-13.2586172115921573276777793438
-13.2532420762976504102350760782
-13.2474869105188274173281966228
-13.2413254587312547159996494586
-13.2347297089157268738753483171
-13.2276697805557751009904036278
-13.2201138060385602401750607046
-13.1253782035587190219345809325
-13.0376192429957384415143252567
-12.9543909234139684603714142448
-12.8745315576884078925153541454
-12.7973569271029391744486957498
-12.7224149228484175897019245218
-12.6493842127543310870806665826
-12.5780245369607218208437385319
-12.5081494061181418262863392403
-12.4396098397679236550547528091
-12.3722840697621362650708153057
-12.3060707004612828231917269835
-12.2408839860680249704950657064
-12.1766504641321789491584448169
-12.1133064906947838401703426845
-12.0507963939749330611659264922
-11.9890710639224971826142794397
-11.9280868561214761465284403375
-11.867804727052269068417273713
-11.8081895427056568160297755652
-11.7492095191667646008718937072
-11.6908357651051580958738004084
-11.633041903970121695821811557
-11.5758037592534062541103571714
-11.5190990901833466869814277691
-11.4629073681360182847668372144
-11.4072095862117628565058980714
-11.3519880960463502555876256203
-11.2972264671550026887504491491
-11.2429093650492278937442697645
-11.1890224450951443456920377408
-11.1355522596510725627114996649
-11.0824861764703746626009982128
-11.0298123067113347899899769647
-10.9775194411804347804154969643
-10.9255969936645462790321732692
-10.8740349503933245831616116165
-10.822823824824598842434041807
-10.7719546170698423018570712242
-10.7214187773793247799579862007
-10.6712081731915496719998677851
-10.6213150593223994503187066737
-10.5717320509286971166018969256
-10.5224520989307359956458149262
-10.4734684676204159815235031846
-10.4247747142173013359689822043
-10.3763646701652750563373183384
-10.3282324239883944872489687786
-10.2803723055467760478322024238
-10.232778871552447106979879571
-10.1854468922215887884921364757
-10.1383713389538588254069755373
-10.0915473729418638589807482229
-10.0449703346246252166476542232
-9.99863573390828487737666279346
-9.95253924108552513837904072589
-9.90667667839239155045791074785
-9.8610440121475534714798745342
-9.81563734542462829170135066196
-9.77045291121313446632983278693
-9.72548706602801057660678474947
-9.68073628393151592219466602794
-9.63619715093477535542011355858
-9.59186635974930110727929300617
-9.54774070486156366437683026331
-9.50381707790613243836766486071
-9.46009246331509973907362021571
-9.41656393422346853703836017647
-9.37322864861195186876937057612
-9.33008384567022231795452698662
-9.28712684236508372453820343183
-9.24435503019933156509575072635
-9.20176587214823859668934889834
-9.15935689976166178705965008442
-9.11712571042072707986601844949
-9.07506996473892057862476514697
-9.0331873840982074733286716869
-8.99147574831152161435863163662
-8.94993289340362626709252337789
-8.90855670950294665434070983237
-8.86734513883752309821214618748
-8.82629617382873496984289441191
-8.78540785527690475721370221285
-8.74467827063331239704382637199
-8.70410555235353618876917284662
-8.66368787632739134211469466905
-8.623423460381063396253346207
-8.58331056284733398371754382088
-8.54334748120007302925897506483
-8.50353255074942657253658354637
-8.46386414339436487593214443819
-8.42434066642947303189624672072
-8.38496056140306745974089533414
-8.34572230302390787380316350958
-8.306624398113946775395360459
-8.26766538460471841358518164712
-8.22884383057511751213645419592
-8.19015833332845581410955604071
-8.15160751850681259848487058007
-8.11319003924081370508663595264
-8.074904575333086533038642549
-8.03674983247373788177654245171
-7.99872454148630175021341973644
-7.96082745760269127755135639087
-7.92305735976577369175960786634
-7.88541304995826517473406284665
-7.84789335255671563138141777835
-7.81049711370942169097351188604
-7.77322320073717022082245857028
-7.73607050155577451390892981267
-7.6990379241194214169356818989
-7.66212439588390026317829986774
-7.62532886328883381377524618203
-7.58865029125807772044332598644
-7.55208766271749851282522559167
-7.51563997812938097921783037724
-7.47930625504275422977928848791
-7.44308552765896187226361991822
-7.40697684641183574513780347548
-7.37097927756186468335600116426
-7.33509190280377996931193028585
-7.29931381888700756709561423902
-7.26364413724846406478345445909
-7.22808198365719856155308230804
-7.19262649787040663087696414741
-7.15727683330036505792638358883
-7.12203215669185737224564036916
-7.08689164780968035348927699278
-7.05185449913584075088178923773
-7.01691991557606949338061333357
-6.98208711417529773999465592508
-6.94735532384175528675257465321
-6.912723785079367162894117821
-6.87819174972813876478221955781
-6.84375848071223363922382135374
-6.80942325179546108262573050615
-6.77518534734390311007109412479
-6.74104406209542210765665266149
-6.70699870093580164845090777928
-6.67304857868128356106334099176
-6.63919301986727442173901345658
-6.60543135854300422578710257357
-6.57176293807192910982415920354
-6.53818711093767866883292947906
-6.50470323855535666585704664914
-6.47131069108801179021492033352
-6.43800884726810260396203584968
-6.40479709422378794618900249733
-6.37167482730988085962043107843
-6.33864144994331058174392214969
-6.30569637344294332015096066513
-6.27283901687361842471927232978
-6.24006880689426219258624691666
-6.20738517760994690956291811133
-6.1747875704277678569118528531
-6.14227543391641590769303598942
-6.10984822366932801388956560911
-6.07750540217130235531217984751
-6.04524643866846919427514194823
-6.01307080904151256607609341464
-5.98097799568204184368930771376
-5.94896748737201595456934786474
-5.91703877916612660634997328056
-5.88519137227705030434583552416
-5.85342477396348222452926258599
-5.8217384974208681480668494038
-5.79013206167475367418867104443
-5.75860499147667281339964248684
-5.72715681720250082876671221928
-5.69578707475319884485161465119
-5.66449530545788028713519802512
-5.63328105597913165454544279807
-5.60214387822052246874403452655
-5.57108332923624149068498993442
-5.54009897114279845193913045902
-5.50919037103273261946573569506
-5.47835710089027150178531854336
-5.44759873750888491554689270286
-5.41691486241068146778597388782
-5.38630506176759627405765092572
-5.35576892632432042925898370748
-5.32530605132292437932723007221
-5.2949160364291289109678983477
-5.2645984856601789858427393682
-5.23435300731427709781389576932
-5.20417921390153422935297073526
-5.17407672207639782842098585274
-5.14404515257151752223334941419
-5.11408413013301053146331506019
-5.08419328345708994962780046379
-5.0543722451280202095655018156
-5.02462065155736517389340523883
-4.9949381429244953608629370484
-4.96532436311832185279884996785
-4.93577895968022543288327500258
-4.90630158374815045896189313127
-4.87689189000183391174727154873
-4.84754953660914095065860205036
-4.81827418517347917488738100944
-4.78906550068226462137558515042
-4.75992315145641333644078151586
-4.73084680910083313493186743433
-4.70183614845589091114926102489
-4.67289084754983159036533984754
-4.64401058755212550963959707401
-4.61519505272772169269929071663
-4.58644393039218513686946006965
-4.55775691086769686126545981642
-4.52913368743989607554813172508
-4.50057395631554441829184563838
-4.47207741658099278419998774251
-4.44364377016143181075941076604
-4.41527272178090762816204440328
-4.38696397892308499211571012362
-4.35871725179274041816624991116
-4.33053225327796841898137562276
-4.30240869891308441329938813148
-4.2743463068422083274947016042
-4.24634479778351334850504533868
-4.21840389499412471072798739308
-4.19052332423565380993130592963
-4.16270281374035333471655662412
-4.13494209417787949109225104603
-4.10724089862264776869801929737
-4.07959896252176905860180160787
-4.05201602366355328277928152497
-4.02449182214656803477293420204
-3.99702610034924005999614073903
-3.96961860289998772305984454491
-3.94226907664787291870498410395
-3.91497727063376118275958571617
-3.88774293606197905032805612421
-3.86056582627245799047251353323
-3.8334456967133545202606235989
-3.80638230491413636651861228782
-3.77937541045912480121820319187
-3.75242477496148352640797352875
-3.72553016203764472722878972843
-3.69869133728216314707568822516
-3.67190806824298926762169818811
-3.645180124397152898430702057
-3.61850727712684869647605739807
-3.59188929969591534526078815133
-3.56532596722670032660732438157
-3.53881705667730241574617627289
-3.51236234681918422227254302838
-3.4859616182151472860397674278
-3.45961465319766241829423075566
-3.43332123584754815449687656284
-3.40708115197299035648510213023
-3.38089418908889616806246396794
-3.35476013639657568991409416193
-3.32867878476374489707911129773
-3.30264992670484347520864625484
-3.27667335636166140063542551681
-3.25074886948426823400941627674
-3.22487626341223923804049548818
-3.19905533705617256685569769202
-3.17328589087949190774331473329
-3.14756772688052908573287076458
-3.12190064857488126765875670375
-3.09628446097803752518228008375
-3.07071897058826963580463518373
-3.04520398536978211729089398721
-3.01973931473611660423826569076
-2.99432476953380578585303779277
-2.96896016202627223143914490523
-2.94364530587796753473356141357
-2.91838001613874731013314094985
-2.89316410922847767312480726924
-2.86799740292186893393413605096
-2.84287971633353232762177301163
-2.81781086990325569565574179588
-2.79279068538149412344104106112
-2.7678189858150716254642411659
-2.74289559553309005467606921368
-2.71802034013304149555307465616
-2.69319304646712048101218657143
-2.66841354262873245205910511421
-2.64368165793919495579088831975
-2.61899722293462815220082242568
-2.59436006935303127320393195039
-2.56977003012154174846680254416
-2.54522693934387378203659800392
-2.5207306322879332314704889527
-2.49628094537360570721585935805
-2.47187771616071487442980470015
-2.44752078333714800229832032708
-2.42320998670714586726453735055
-2.39894516717975417644337584391
-2.3747261667574337359277124125
-2.35055282852482664571797820531
-2.32642499663767585867113242814
-2.30234251631189549520307050776
-2.27830523381278935852635698232
-2.25431299644441514699708657701
-2.23036565253909191071371625595
-2.20646305144704834888849246259
-2.18260504352620962357645730936
-2.15879148013212021672042905941
-2.13502221360800094274123230846
-2.1112970972749374411856785936
-2.0876159854221982944731021959
-2.06397873329768052169225188976
-2.04038519709848037852751838177
-2.01683523396158741580667643206
-1.99332870195469978917926041211
-1.96986546006715885154214298006
-1.94644536820100109805039565803
-1.92306828716212557090994075319
-1.89973407865157486766605799813
-1.8764426052569279324000477751
-1.85319373044380284414621712735
-1.8299873185474678509631860059
-1.8068232347645589314570692233
-1.78370134514490219817857147191
-1.76062151658343948922009055666
-1.73758361681225552554068184154
-1.71458751439270504206380761468
-1.69163307870763833044229607244
-1.66872017995372366058350340407
-1.6458486891338650765914814918
-1.62301847804971409072772485888
-1.60022941929427382633308880817
-1.57748138624459418740559801741
-1.55477425305455665870655271398
-1.53210789464774736588464170562
-1.50948218671041705017835613128
-1.4868970056845266367941590494
-1.46435222876087710007453555325
-1.44184773387232235207880602963
-1.41938339968706390421267046044
-1.39695910560202607407177252182
-1.37457473173631053172171599196
-1.35223015892472900123320865967
-1.32992526871141295443732451462
-1.30765994334349915457294440105
-1.28543406576488992777665502704
-1.26324751961008706022487672251
-1.24110018919809823818860421101
-1.2189919595264149673124744429
-1.19692271626506092609126133026
-1.17489234575070972679743404733
-1.15290073498087107502196048183
-1.13094777160814433653571644979
-1.10903334393453853736907605137
-1.08715734090585783985069276334
-1.06531965210615155385110660273
-1.04352016775222775865039643565
-1.02175877868822962669920501356
-1.00003537638027355607647034141
-0.97834985291114823367228475481
-0.956702100975073766047473670062
-0.935092013872520029549562443683
-0.913519485505083405604432223243
-0.891984410370421081160636056073
-0.870486683557242108045373398822
-0.84902620074035442850366424349
-0.827602858175767087441328625305
-0.806216552695846864883818451308
-0.784867181704528574902475557677
-0.763554643172578289752969897681
-0.742278835632908760222933977772
-0.721039658175946315202449053448
-0.699837010445048535277219563797
-0.678670792631972006705032223767
-0.657540905472389473476348971356
-0.636447250241455716284422270752
-0.615389728749421498143823868925
-0.594368243337294927103306998659
-0.57338269687254959700392952773
-0.552432992744878877540696265341
-0.53151903486199573499987231619
-0.510640727645477474968713754913
-0.489797976026654808053695407733
-0.468990685442544649201329936788
-0.448218761831826070596215387188
-0.427482111630858837317775926516
-0.406780641769743963973939535776
-0.38611425966842573940030690649
-0.365482873232834675220703199539
-0.344886390851070842612781712056
-0.324324721389627070013898759738
-0.303797774189651482741056978727
-0.283305459063248873587498462756
-0.262847686289820401400624241447
-0.242424366612441122444354938481
-0.222035411234274867006791048587
-0.201680731815025981233973633946
-0.181360240467427461555514083769
-0.16107384975376501632061655998
-0.140821472682436596386257115362
-0.120603022704546943395645673925
-0.100418413710536711357157338092
-0.0802675600268457238841953654242
-0.0601503764126099360873999536405
-0.0400667780563916766246492252609
-0.0200166805729427518137616763656
0


==> anc/polAQqPS300.dat <==
# polAQqPS300
2889.74345965316393123944426069
2887.61714673938760528410762295
2887.49398009652985076603654462
2887.3639036205789164683934247
2887.22654495932447714583057295
2887.08151272920452776631211025
2886.92839561194498927845526237
2886.76676141295842318129562676
2886.5961560801957125862837866
2886.41610268212184141384063598
2886.22610034346553604387860583
2886.02562313737270762157842678
2885.81411893257554269311260975
2885.59100819417294162308270663
2885.3556827366040177702936894
2885.10750442738477823752854777
2884.84580384016915522299749026
2884.5698788556895054826251943
2884.27899320912881821318436567
2883.97237498247745727032877259
2883.64921504043161520031189509
2883.30866540839909211312666964
2882.94983759119086498575902816
2882.57180083099453066586924389
2882.17358030324845184497556646
2881.75415524906368779908835277
2881.31245704287494382436107349
2880.84736719404223269772312227
2880.35771528117213007687188963
2879.84227681798185918348511192
2879.29977104959140719051899581
2878.72885867819891764277067274
2878.12813951717319262970566976
2877.4961500726847583317902646
2876.83136105209409011679575907
2876.1321747984227583494300258
2875.39692265035094922514394801
2874.62386222731354600588384829
2873.8111746394072366409532011
2872.95696162197345494318636024
2872.05924259488687200681074246
2871.11595164675713382938119377
2870.12493444444308191008633945
2869.08394506848427438216054549
2867.99064277527470707854673558
2866.84258868703865614898779522
2865.63724241091893922439763393
2864.37195858875400172132034888
2863.04398337940242244603256036
2861.65045087577199862513641831
2860.18837945902576553178986948
2858.6546680927693240449925787
2857.04609256037282090356807654
2855.35930164894690958308749501
2853.59081328387499333924693312
2851.73701061820390641843182201
2849.79413808161171791242468871
2847.75829739410423195164465434
2845.62544355004057862924768261
2843.39138077855248722401540774
2841.05175848690071628040137986
2838.60206719380484759922432471
2836.03763446028824128559490924
2833.35362082609723940660369615
2830.54501576028136440535756472
2827.60663363505776927632907944
2824.53310973262685166114386533
2821.31889629515483617610597396
2817.958258628691145769596809
2814.44527127234120124343535165
2810.7738142445663734544093225
2806.93756937902941792403614659
2802.93001676294288979971061557
2798.74443129140660816566201454
2794.37387935173485948969985314
2789.81121565227116970418748718
2785.04908021066444548026864893
2780.07989551703127086982178167
2774.89586388785123488169919898
2769.48896502683139806025999991
2763.85095380932842547801584822
2757.97335830722863384226808663
2751.8474780714534854248309647
2745.46438268947741919581416701
2738.81491063541320370671845335
2731.88966843033457787303515867
2724.67903013056480616838311587
2717.17313716166172358477893133
2709.36189851577471704558202204
2701.23499132993797912998940705
2692.78186186269990556637358913
2683.99172688627516250653286886
2674.85357551115039343062310265
2665.35617145978603844581311072
2655.4880558057476245111102175
2645.2375501942860442799924163
2634.59276056008780783707937653
2623.54158135765784995570232638
2612.07170031960954349133727854
2600.17060375805576482016857761
2587.82558242436505340305101964
2575.02373794282018689887174915
2439.54108558847333039645482906
2339.35998181453478893450633114
2257.53177898115676576381918672
2187.39241498735931153172880325
2125.50771118905479449218678875
2069.83610203645104642286388748
2019.04914812662814914662174864
1972.22639758567228161563301417
1928.69979732846813629114445781
1887.96683085420851169041653212
1849.6385938988546729714356146
1813.40704717588160638480304392
1779.02345186616556655637298649
1746.28365410140238445884037202
1715.01773828002894735174122385
1685.08256437518028422761800212
1656.35626569898171394812149094
1628.73411358445005432953635941
1602.1253565301286227608416098
1576.45076776338488635120983224
1551.64071685347694089270684594
1527.63363507348574331847216809
1504.37478078673089167359398678
1481.81523636344564448089435009
1459.91108584587088663952686633
1438.62273521482427361268325339
1417.91434625605264599377635769
1397.75336173306313188921540806
1378.1101045547756528422437428
1358.95743736786460329914506172
1340.27047184340616017068130565
1322.0263191038591360575645134
1304.20387441962472819326646158
1286.78363061728089327777390014
1269.7475156737048590493519871
1253.07875078775978458208134602
1236.76172587320431605180797915
1220.78188993991112761764967825
1205.12565425331114527077048647
1189.78030650555181466335071911
1174.73393451257719019635389847
1159.97535818190924438672046587
1145.49406868623720089198879102
1131.28017393577415717113343195
1117.32434957384951990272853701
1103.61779483023896157146862756
1090.15219265917518732141066782
1076.91967366694913934880912382
1063.91278340001494246986244561
1051.12445262058831980706531874
1038.54797024453374128515369254
1026.17695865722397676797021566
1014.00535115813808045661509334
1002.02737131515566616003965885
990.237514035563950419614234222
978.630528183348179931815835335
967.201400591909570669997930467
955.94534133838571845791195627
944.857770160603934964749706024
933.934303910687211200912561182
923.170744950716387672305044519
912.563070405851445751549338212
902.10742219911709194688558136
891.800097799822562466097942039
881.637541624449029924362527684
871.61633703491669437544958665
861.733198884537565489847561353
851.984966566755063754152597496
842.368597526041986771022848296
832.881161194138115447645085263
823.519833318213194740349216035
814.281890650588298372994889039
805.164705972380480953124778919
796.16574342588855231533873477
787.282554132743565558625923392
778.512772076833991005676896419
769.854110232806908568643873483
761.304356922564267468675485993
752.861372383636130040059047679
744.52308553463738884173259552
736.28749092421532667597169646
728.152645850985480883324832145
720.116667642943996029318277789
712.177731085746124623959719974
704.334065990061748730572835819
696.583954888967733567141196989
688.925730857020698107662630395
681.357775443278736182165221575
673.878516711112403291981511233
666.486427378168957345682977497
659.180023050333932819971943622
651.957860543974694357760953462
644.81853629115529760502818189
637.760684822884052174081228954
630.782977325797575050124835859
623.884120268000490757331064273
617.062854090070664424904064891
610.317951957508099922803077758
603.648218571153357493751388741
597.052489032330175190180821935
590.529627759679049276929786405
584.078527454843962099522879404
577.698108114356641410872587192
571.387316085230674120730473343
565.145123161934122959350816635
558.970525722554276780410267509
552.862543902102891065160199076
546.820220801035538011659755775
540.842621727175230067492516765
534.928833469338986776561864646
529.077963601067103626803956056
523.289139812949121382110570985
517.561509272128405207261403552
511.894238007649301130596551845
506.286510320387479761051923766
500.737528216375704365673537987
495.246510862404240313677161906
489.812694062837793543841858043
484.435329756649537952303376694
479.113685533727751460515041907
473.847044169562091401944542319
468.634703177464844476834047638
463.475974377527808682110171413
458.370183481558010853801658214
453.316669693275424460312258056
448.31478532309340425551923685
443.363895416837860247626969468
438.463377397794403875497032299
433.612620721503953826647295423
428.811026542756716814072884319
424.058007394262179632468554445
419.352986876498874021911850694
414.695399358272308357351576543
410.084689687532695661099113699
405.520312912026034813405323013
401.001734009372803756829799766
396.528427626188076814318733615
392.099877825875354490008359748
387.715577844743859883937525149
383.37502985611557315494114508
379.077744742103902119753814418
374.823241872760676986734976156
370.611048892302160680671017514
366.440701512138030162586607641
362.311743310439852422356078148
358.223725537997492379332366799
354.176206930123187051966213617
350.168753524373736854921352314
346.200938483871434249905491415
342.272341926014003570346684228
338.382550756372993023961010491
334.531158507588768161529663107
330.717765183078531269960463585
326.941977105381657381455953897
323.203406768974117569964719329
319.501672697390875217371289578
315.836399304501910960192336288
312.207216759793975843989946391
308.61376085751630745521324315
305.05567288955438704848295354
301.532599521901382532596651403
298.044192674602227287939697501
294.590109405050341964772882891
291.170011794521828651099198284
287.783566837836566339252495877
284.430446336040024992704271626
281.11032679200380358639229015
277.822889308846895511312754281
274.567819491083502360930312819
271.344807348406863470736793136
268.153547202022052268283123675
264.993737593444019633674995073
261.865081195680346742944756658
258.767284726721212518065536252
255.700058865261990688571217027
252.663118168586675057392073651
249.656180992542994982291817696
246.678969413542632127882044787
243.731209152522389693852511494
240.812629500804501771930230444
237.922963247796508140323864188
235.061946610473263323238150588
232.229319164585702532755501504
229.424823777542955348437939009
226.648206542916284636214559937
223.899216716515137017022057397
221.177606653987325728115176618
218.483131749897030354022780988
215.81555037823589384527552816
213.174623834324028533763434849
210.560116278059212382399270724
207.971794678473967216641969178
205.409428759561564781768458922
202.872790947333306627859117669
200.361656318070672396483664919
197.875802547737130304764916707
195.415009862515555619318343865
192.979060990438309705561559994
190.567741114078095749194702886
188.180837824268729304676594552
185.818141074825944169820484546
183.479443138239298371513030214
181.16453856230715285040532786
178.873224127687568251778680436
176.605298806338804493198637243
174.360563720823914846217067033
172.138822104454702433490030453
169.939879262251053536746208275
167.763542532692380108873858357
165.609621250238594502977386501
163.477926708598703737451321706
161.368272124725749623223679993
159.280472603517435753461972217
157.214345103202373617447743241
155.169708401392448825488641637
153.14638306178235545539298586
151.144191401477872648089607004
149.162957458934963547305543753
147.202506962492263216338713774
145.262667299479989959651283852
143.343267485888764180779261654
141.444138136582251141583334584
139.565111436037959341325065623
137.706021109600925268353146336
135.866702395235398525155558919
134.046992015760009295024436871
132.246728151552253285494782786
130.465750413708468104982556716
128.703899817645799935516969124
126.961018757132970763764611083
125.236950978736954709868433897
123.531541556672957512453402312
121.844636868045366330932706723
120.17608456846759803502755635
118.525733568049023368402079453
116.893434007737382081418767556
115.27903723600533059131634518
113.682395785869979192279609106
112.103363352234480530574403015
110.541794769540925191150541684
108.997545989723984004481178184
107.470474060454910251389127218
105.960437103665678477766004612
104.46729429434319027221484438
102.990905839583621232894850789
101.531132957897117563803718245
100.0878378587531753874455041
98.6608837223571510157930825682
97.2501346796484561435404277271
95.8554557925110882590032603366
94.4767130341872335339370800742
93.1137732698847570621811320252
91.7665042375694635592412669679
90.4347745289330704838730967528
89.1184535705278849535760143185
87.817411605059215735369649569
86.5315196728265819190795781923
85.2606495933048005209163449765
84.0046739468560460986122030328
82.7634660565639763432362830993
81.5368999701810083829708577459
80.3248504421798110041727301535
79.1271929159000479552674269361
77.9438035057813667154593198066
76.7745589796735753235487308526
75.6193367412148867864248109957
74.4780148122690359082842090585
73.3504718154119867572671217724
72.2365869564588500421502347588
71.136240007021518001662091561
70.0493112870873995722859925211
68.9756816476095001202567994139
67.9152324530979373846711223993
66.8678455642028179254246996243
65.8334033202782157031874892164
64.8117885219167957941923329056
63.8028844134444109669772865739
62.8065746653637661763668040837
61.8227433567359951617748189238
60.8512749574887234134943253153
59.8920543106389018704716452044
58.944966614418384847719238466
58.0098974042898928010953677193
57.0867325348406444853534117906
56.1753581615405626300648774646
55.2756607223515511416518764815
54.3875269191739086389742345588
53.5108436991154813448575699441
52.6454982355686663790009688043
51.7913779090798526055990866995
50.948370287995328534328703274
50.1163631088670933752975104581
49.2952442566013760830309219239
48.4849017443319958133951598058
47.6852236929999832166034801581
46.8960983106201227768719404444
46.117413871214269170649635532
45.3490586933904323296745824989
44.5909211185457181316356322725
43.8428894886702107394857006612
43.1048521237279349764383171019
42.3766972985898095868973879386
41.6583132194924564481906163258
40.949587999995420636409066267
40.2504096364080564978594872945
39.5606659826559258476020977603
38.8802447245550576474924960904
38.2090333534608248821646292196
37.546919139256497161455140865
36.8937891026447196302810143797
36.2495299867032423098173196181
35.6140282276641706814344012226
34.9871699248738191723188135168
34.3688408098879145355789308421
33.7589262146544055235728582872
33.1573110387334775202364548264
32.5638797155015338597963180382
31.978516177282876431150441496
31.4011038193495828822302115972
30.8315254627266212789960488488
30.2696633157355493009625442444
29.7153989342061966390384800181
29.1686131802815076082977249625
28.6291861797362061704653312426
28.096997277725116249542610929
27.5719249928718036272902344761
27.0538469696026775158824093872
26.5426399286257742609991051461
26.0381796154471150937271239102
25.5403407468107554205776958643
25.04899695494139429096931851
24.564020729460657453205517041
24.0852833568398725727482150712
23.6126548572432864799494919029
23.1460039186061968028292269057
22.685197827782348913818528435
22.2301023985841491819268186931
21.7805818965277339254261725128
21.3364989600826797526435754119
20.8977145182131190581593998512
20.4640877039832147361545134447
20.0354757639853404922966295525
19.6117339633339103980227416961
19.1927154859516244082853791688
18.7782713298579905794525430281
18.3682501971524272264407436068
17.9624983783661598228533121486
17.5608596308386854334699006163
17.1631750507560338743574906973
16.7692829384697594696441279823
16.3790186566980281133294995568
15.9922144811939666742308439774
15.6086994434524798038928154917
15.2282991650161633912686024073
14.8508356829352795161369510085
14.476127265938021484579640717
14.1039882208781517535721039553
13.7342286890510530092009503244
13.3666544320109292647584321448
13.0010666065874538191914835487
12.6372615288976878928556259684
12.2750304272893345812939608494
11.914159184348639683645353393
11.554428068379574901457246893
11.19561145513588585743600266
10.8374775410985272077197390377
10.4797880502844086747786456116
10.1222979375114081913979004391
9.76475509231565699727578302718
9.40690004943907563160208409801
9.04846571414288793540721493667
8.68917711378667784016171497328
8.3287511914669843769278935979
7.96689666349586463498945062879
7.60331397078091649108717894548
7.23769536570584099803500789742
6.86972519231753779357428829822
6.49908044060367239792807014524
6.1254316885639691055871413612
5.74844459349476529731738369917
5.3677821639812866709506158358
4.98310814851932684342947629673
4.5940920348794672509071546859
4.20041639841340212402632620213
3.80178772201095528751301544736
3.39795243050897830083682759176
2.98872090942416951289208672906
2.57400403189133218303571076982
2.15386982098305273525198973558
1.7286335966621868105784397421
1.29900603572266807935033039928
0.86634632168332607111579798997
0.433117756604602228588676500724
0.00376445672586879796575914736021
-0.413442692879187697234639141696
-0.801989727415927411336951003758
-1.12425248091407589690803208972
-1.26779707062864390434334534836
0


==> anc/polAQqPS301.dat <==
# polAQqPS301
28.0351644144731054403872779658
28.0554054070485085167788957573
28.0565838436714980881825775126
28.0578283196135422238671844955
28.0591423539406712198187680414
28.0605296404244405693102599199
28.0619940553095991858486341646
28.0635396653621510532368916447
28.0651707362030402103472107767
28.0668917409323593422978864842
28.0687073690486034464034225395
28.0706225356670583169093148481
28.0726423910409249996867384199
28.074772330388231761162545996
28.0770180040269701472161047957
28.0793853278202068246881755437
28.0818804939321633395931896844
28.084509981895416721144343935
28.0872805699884498270796880635
28.090199346921766069733271592
28.0932737238296730791508909426
28.0965114465636281355251558908
28.0999206082817188184621447523
28.1035096623274190535417896496
28.1072874353892071699311635486
28.1112631409309521107835624963
28.1154463928811597761181046346
28.1198472195672166733329467955
28.1244760778786654964640823682
28.1293438676412897058015356906
28.1344619461813642675386862243
28.1398421430568399712790580415
28.1454967749294616267246418633
28.1514386605488683538774715747
28.1576811358165795058490693653
28.1642380688944248926376733487
28.1711238753184253470111824613
28.1783535330753618144480152614
28.1859425975952807108292389453
28.1939072166089631020560453676
28.2022641448149283720495290318
28.2110307582958427921298557269
28.2202250686192534553787903588
28.2298657365523624631688915179
28.2399720853150895810266247016
28.2505641132899388843095415786
28.2616625061011818635130843975
28.2732886479695924081243713362
28.2854646322424151494850076657
28.2982132709914157686926701502
28.3115581035647489370671253739
28.3255234039709864284515515677
28.340134186965975583168256624
28.355416212705248836001182848
28.371395989816481810667071688
28.3881007767380052121020024282
28.4055585811606204797271303241
28.4237981574009584058223662382
28.4428490015253626696507513653
28.4627413440337870115326929696
28.4835061399034776363296180139
28.5051750557822849983227778352
28.5277804541113264989484963031
28.5513553739464204031045029183
28.5759335082372493942866274304
28.6015491773126088259691302326
28.6282372983093701275730500541
28.6560333502719650556285230358
28.6849733346382931430094963862
28.7150937308169945539481069835
28.7464314465500350768568801106
28.7790237627435398291484566371
28.812908272438806579074715213
28.8481228135844453338357081423
28.8847053952596417761838175847
28.9226941169876378250351521151
28.9621270807676671934769999298
29.0030422954427746248837334253
29.045477573010173348086212692
29.0894704164700347330047073722
29.1350578987978232477939493939
29.1822765326144398916194465288
29.2311621301174520444839482869
29.2817496528254802928563051779
29.3340730506762724016440596925
29.3881650900069825072321909293
29.4440571699325189750256720069
29.501779126624319484078556026
29.5613590249773068908871218713
29.6228229371367764002306051879
29.6861947073392112094644423378
29.7514957025011062583843599086
29.8187445479673149148944927638
29.8879568478046605445684807644
29.9591448889969262161758330423
30.0323173288631066545376659934
30.1074788649811246668414014903
30.1846298868531080886477554899
30.263766108494689627249848549
30.3448781810683827904806708459
30.4279512846084955422106303525
30.5129646978006890966545190059
31.3442237774010756402292371186
31.8812361789436706356898058203
32.2720794792033715741722236546
32.5730575365460858299327611005
32.8124233172482584479832360502
33.0065940457215151741954620657
33.1660382988550176416623640777
33.297877769373702145744196312
33.4071949776703506786101688333
33.4977537999435393539075224549
33.572424954524159362856307497
33.6334512888516301225931372057
33.6826205958114706561818295547
33.7213823383738349786739864708
33.7509289207964580144500443044
33.7722537599414590021478902634
33.7861937177542139547155780118
33.7934607172926103762155693446
33.7946657075791122582189210858
33.7903371078377598790840961587
33.7809351975015077819636142674
33.7668634814738618741142599096
33.7484777663786356345916982019
33.7260934821109611654869457388
33.6999916424174846246860796255
33.6704237385147073003799844142
33.6376157879740578810439503812
33.6017717087315467807681435198
33.5630761493935738352146128378
33.5216968781039343167458159204
33.4777868104078905958323851082
33.4314857399015214526849545882
33.3829218226416163710645314564
33.3322128563451052535934286255
33.2794673876239762429691567883
33.2247856743654487847050001241
33.1682605254951153543072772167
33.1099780364666324820855389512
33.0500182356894764643580471651
32.9884556545721887274152392364
32.9253598317967347321078208246
32.8607957607531337414935445418
32.7948242876770873651203601319
32.7275024668880899075667122677
32.6588838785751636193171657841
32.5890189137853235776006484347
32.5179550306070300599157275757
32.4457369849839584033409810121
32.3724070391247084505955383222
32.298005150076491371439075901
32.2225691406931270999157617309
32.1461348549398869480640759937
32.0687362992316641154227621535
31.9904057712899484405837667465
31.9111739778225953503404819519
31.8310701421738396352362021434
31.7501221029566142793600710145
31.6683564045618275842365292754
31.5857983803371812248201802523
31.5024722291391571052775147027
31.4184010858840933956807469917
31.3336070866562328984062674406
31.2481114288709250906278354563
31.1619344269386638557635775126
31.0750955638293818400400969585
30.9876135388955768176367844141
30.8995063122767116378986289079
30.8107911461753037643641309302
30.7214846432666843728631913332
30.6316027824791135718808257249
30.5411609523584016964482340113
30.4501739822110729421589674695
30.3586561712021273572688438774
30.2666213155673588724793213867
30.1740827340857516488548352106
30.0810532919445135683304461629
29.9875454231176472722273726929
29.893571151368459651347689627
29.7991421099769419582932692751
29.7042695602844021680398174933
29.6089644091399997865341291758
29.5132372253268336760526684773
29.4170982550388885386130589995
29.3205574364743873102551980556
29.2236244136058645069725720056
29.1263085491825159950728742008
29.028618937016046191256013555
28.9305644135972820466832798198
28.8321535690872166767537016447
28.7333947577228505811083067024
28.6342961076751850681920191412
28.5348655303939639428202301814
28.4351107294712317302867452778
28.3350392090534581819779656917
28.2346582818298502281767158001
28.1339750766225165674796881993
28.0329965456023511065369731559
27.9317294711528454389244983275
27.8301804724025112990550451258
27.7283560114452130668415530882
27.6262623992663291104759694215
27.523905801391609113078471334
27.4212922432743277871153240966
27.3184276154354126988347485658
27.2153176783702374007061700838
27.1119680672348975815997550884
27.0083842963239726588174701668
26.9045717633510188339071935141
26.8005357535423373695571061285
26.6962814435539093935253261955
26.5918139052207819540177326836
26.4871381091476257398643955902
26.3822589281486595503302428085
26.2771811405446472474851469831
26.1719094333242167984025588973
26.0664484051763255965777360378
25.9608025694002992339170107934
25.8549763566995001598348407756
25.7489741178643362698048547165
25.6428001263499956279400035087
25.5364585807539906069171309309
25.429953607198311215460894306
25.3232892616207218903429852938
25.2164695319794872777214342026
25.1094983403755793390841585304
25.0023795450961994031038702576
24.8951169425832435432088084478
24.7877142693301469652360660187
24.6801752037103620841175740428
24.5725033677405548616210370604
24.4647023287814440363996477437
24.3567756011790574250320279809
24.2487266478490378803527631166
24.1405588818064981791170850101
24.032275667643798535111429641
23.9238803229585020953309666563
23.8153761197336522107634353366
23.7067662856724100476622824021
23.5980540054889918184615868993
23.4892424221577511903156236344
23.3803346381221639262539456812
23.2713337164653882057528301351
23.1622426820439950569560307519
23.0530645225863886311848613475
22.9438021897573654001171087568
22.8344586001901945130434353771
22.7250366364875382881939197977
22.6155391481924719156501012072
22.5059689527308047212270268264
22.3963288363258515953479503752
22.2866215548867522548489435743
22.1768498348713877165761938182
22.0670163741248975677448762189
21.9571238426947581771891552836
21.8471748836233407707509183358
21.7371721137188291684377275923
21.6271181243053398337629927496
21.5170154819530516072914966036
21.4068667291891189840778793665
21.2966743851901109519720376671
21.186440946456687144157652628
21.0761688874711942897954135927
20.9658606613388385914264924129
20.8555187004130636418398694163
20.74514541690573874591032358
20.634743203482738968177291262
20.5243144338454758223062182601
20.4138614632989161953922152134
20.3033866293066068031261420428
20.1928922520332021491797888441
20.0823806348749755648496545052
19.9718540649787753869452457495
19.8613148137498716497065985023
19.7507651373491227792833873924
19.6402072771798766484562658394
19.5296434603650059384946980367
19.4190759002144640300696504315
19.3085067966837345736760080565
19.1979383368235354416117736181
19.087372695221125909486052219
18.9768120344335546283958656088
18.866258505413175203772818071
18.7557142479257459693563229077
18.6451813909614208120724257269
18.5346620531389286443519560541
18.4241583431032303143970049318
18.3136723599169333730446289059
18.2032061934457371602189360981
18.092761924738173117580584324
17.9823416263998980609307798646
17.8719473629627913411903249915
17.761581191249100372221719447
17.651245160730872894101649846
17.5409413138849085591884240302
17.4306716865434569637298628728
17.3204383082408840888118005253
17.2102432025565242508365037644
17.1000883874539300837848397689
16.9899758756167287742280564397
16.8799076747812887369914745928
16.7698857880663971466902247636
16.6599122143001452207707682817
16.5499889483442148764521251806
16.4401179814157573508354709268
16.3303013014070515747075940001
16.2205408932031275209536451097
16.1108387389975374032375809566
16.0011968186064554753804003446
15.8916171097812852727863857973
15.782101588519951440889390078
15.672652229377051808892513784
15.5632710057730440874497116667
15.4539598903026404941913761619
15.3447208550425827393368556824
15.2355558718589691336747094451
15.1264669127143051119332757599
15.0174559499744481954124716042
14.9085249567156183485002780666
14.7996759070316448145472587847
14.6909107763416208481101160177
14.582231541698138293791286342
14.4736401820962746981907859733
14.3651386787835065826534676383
14.2567290155707236527603726257
14.1484131791445200785219987386
14.040193159380940550062585747
13.932070949660860600760599602
13.8240485471871826973103328455
13.7161279533040318284415578661
13.6083111738181367860119885673
13.5006002193225860293060800525
13.392997105523149961588675812
13.285503853567364633768796551
13.1781224903765753304855484643
13.0708550489811421966794495401
12.9637035688590140360160799358
12.8566700962778806652839330774
12.7497566846411187506660851077
12.6429653948377508928629955333
12.5362982955966428794405172698
12.4297574638451694962931250789
12.3233449850725850983706806345
12.2170629536983412963095166099
12.1109134734456006347445700765
12.0048986577202020352383972151
11.8990206299953410683520361929
11.7932815242022358228971931832
11.6876834851270572744988747014
11.5822286688144116401376122175
11.4769192429776712615080331827
11.3717573874164601103873173958
11.266745294441610077787776239
11.1618851693079148210759234048
11.0571792306550191267513286908
10.9526297109567935302505492139
10.8482388569795563489355078065
10.7440089302495183633347194012
10.6399422075298391598939077966
10.5360409813076986634456727943
10.432307560291802679295974163
10.3287442699207573758779193797
10.2253534528827646148195347798
10.122137469647107924544967618
10.0190986990079177679870147671
9.91623953864072462995809782581
9.81356240567232940430773945822
9.71106973726454265834551791744
9.60876399121236765965012376653
9.50664764655722664053161894448
9.40472320421585572533184383585
9.30299318762552133814596707926
9.20146014340623983200108952039
9.10012664204071262993649344539
8.99899527857272144552248300459
8.89806867332476226423077394163
8.79734947263573283479473034442
8.6968403496195265669507015632
8.59654400494542609372869411545
8.49646316764123247784605639011
8.39660059592011127876498048171
8.29695907803218461746423695293
8.19754143314194916066082060988
8.09835051223265378976325993985
7.99938919903882783206671392053
7.90066041100821133890844721049
7.80216710029440324191283967459
7.70391225478161156780337443805
7.60589889914296252954050640697
7.50813009593390254493421214124
7.4106089467223093968463375329
7.31333859325701620272838221291
7.21632221867654499680799668068
7.11956304875994597003064490224
7.02306435322174422131129679464
6.92682944705310874878080135674
6.83086169191147889496835279845
6.73516449756101214634451731338
6.63974132336635471880628190895
6.54459567984238225535202892535
6.44973113026272284928795730774
6.35515129233002246972201043164
6.26085983991112536109775859691
6.16686050484050585994084996419
6.07315707879551259343093752101
5.97975341524720387294898256961
5.88665343149079355416659619566
5.79386111075998445882929371643
5.70138050442974392853232975328
5.6092157343123749400491763191
5.51737099505205836179812593579
5.42585055662338947224256144249
5.33465876693980710975726318827
5.24380005457821933699008759946
5.15327893162656810731540716217
5.06309999666155024385769376608
4.97326793786422654700011726972
4.88378753628180887639172708255
4.79466366924452087460040643288
4.70590131394708635511005917436
4.61750555120511554777503287191
4.52948156939743926611096550993
4.44183466860629120266403923535
4.3545702649681663141391492798
4.26769389524919684572976051553
4.18121122165999617639423988766
4.09512803692613468469328824887
4.00945026963174286399619266793
3.9241839898551980468088752687
3.83933541511745709385209592334
3.75491091666536494132301282807
3.67091702611421685019015739898
3.58736044247600195432885878009
3.50424803960213154850298556872
3.42158687407208512351781993433
3.33938419356232193655166646072
3.25764744573304186265983427355
3.17638428767397755918878197051
3.09560259595440777164422954914
3.01531047732705313297718096024
2.93551628014051349070164388623
2.85622860652050169493410439722
2.77745632538640625526635807303
2.69920858637677099345157498131
2.62149483476522616245987438121
2.54432482745737345343412421685
2.46770865016926994233203714353
2.39165673589965271727561469359
2.31617988482110748575987939513
2.24128928573025936929474958286
2.1669965392140461367205045645
2.09331368270857176279373629173
2.02025321764934609710683159293
1.94782813893738975832950982824
1.87605196697531553999646212873
1.80493878256180242134578974758
1.73450326497271765848953480385
1.66476073360356143356012265707
1.59572719360217957390456246416
1.52741938598436900901967908818
1.4598548427999997145060598855
1.39305194800595609747084406358
1.32703000480748863362400545648
1.26180931035511610824753711603
1.19741123883461228454607754838
1.13385833416862980788413750186
1.07117441376749863261816787338
1.00938468503306547654956830473
0.948515876645182462969036207856
0.888596387061247173995734593943
0.829656453155469126779021351818
0.771728342543185407605986688221
0.714846573912295120472921154286
0.659048170666619287779578654013
0.604372954439558012588826085398
0.550863886649525000597425612417
0.498567468364058635146071926262
0.447534211489212943625847993287
0.397819197948910683409594044356
0.349482748416799729393368172459
0.302591228824560353375223669191
0.257218032059439143868926381975
0.213444785136832782834489815191
0.171362850478561911755982231874
0.131075216568514084659076148484
0.0926989127691370131270845871611
0.0563681430812397766909695259095
0.0222384271964899586708549626261
-0.00950781240322051899181618106408
-0.0386535282074866202986989341865
-0.0649360673256294456854388811627
-0.0880310213186832674666129594209
-0.107527476488811530127276914195
-0.122888102152038122417428928708
-0.133380458308177969122895085816
-0.137948098700292796882183713975
-0.134937571169143928851710798705
-0.121402826019316331814881694478
-0.0906341665386820998346058031703
0


==> anc/polAQqPS310.dat <==
# polAQqPS310
4960.74591908603897856288603286
4959.89866080328462077419129511
4959.84564428859686455889419459
4959.78938449569210433693050838
4959.72968843065396586009266493
4959.66635200872928638079757647
4959.59915944547266726402532035
4959.52788261652957912239912373
4959.45228038459244299495510106
4959.37209789200665357396890704
4959.2870658174446456389617428
4959.19689959500587085949192712
4959.10129859403899568504183895
4958.99994525791980811431993582
4958.89250419995429771437187395
4958.77862125451122616050634502
4958.65792248142232329101541644
4958.53001312162112728885764738
4958.39447650192355169568655984
4958.25087288678463559478073275
4958.09873827479676103268841935
4957.93758313762506470936714802
4957.76689109900600793792778776
4957.58611755136529744069928555
4957.39468820754178726439262804
4957.19199758503487770232007509
4956.97740742012452176734876639
4956.75024500914553831724025021
4956.5098014741318232263024081
4956.25532994998158214339510484
4955.9860436902322441010160335
4955.70111408847364719408950154
4955.399668612370838621707956
4955.08078864721385601197359778
4954.74350724586164237259693697
4954.38680678190131451446160817
4954.00961650280291088738096902
4953.61080997981408227485105374
4953.18920245130958788106326449
4952.74354805628758840745585169
4952.27253695468929415566840209
4951.77479233121127700755678902
4951.24886727928147732928913113
4950.69324156188145762770917758
4950.10631824591964147214522526
4949.48642020689403584106819951
4948.83178650062921373230464507
4948.14056859893211555599579652
4947.41082648608553280966540646
4946.64052461318802037130673934
4945.82752770745553061145616275
4944.96959643372438792293395006
4944.06438290553846503282499032
4943.1094260433667409610577085
4942.1021467776819869271896903
4941.0398430948383202413205282
4939.91968492391596598416015769
4938.73870886295694121182594325
4937.49381274329667570340587744
4936.18175003100492436290007902
4934.79912406478578161008514536
4933.34238213005218944505878924
4931.80780936928597291077503457
4930.19152252922097730311928676
4928.48946354584504038515426939
4926.69739296870688750505233649
4924.81088322653699634228115482
4922.82531173674725073466287945
4920.73585386196276775215961681
4918.53747571736034896051465429
4916.22492683324097764850811108
4913.79273267794770848479710131
4911.23518704695382385735895154
4908.54634432468745768237965375
4905.72001162642569687944893363
4902.74974082838057239310804589
4899.6288204949078114388489739
4896.35026771259248806239275585
4892.90681984179872816416255823
4889.29092619710745863369777582
4885.49473966889991681627894513
4881.51010829916725044837297845
4877.32856682542883923981883702
4872.9413282074134445913759051
4868.3392751518859913670433006
4863.51295165167517833942757652
4858.45255455555795588254193311
4853.14792518616908178988352159
4847.58854102350831372405169955
4841.76350747189295580778782041
4835.6615497283256918985083563
4829.27100477019057031792191291
4822.57981347992453035708359705
4815.57551292380586005429509229
4808.24522880121911249486398477
4800.57566807965950605198957336
4792.55311182928623618757326492
4784.16340826897705654730373868
4775.39196603352540273385054651
4766.22374766880127469243855845
4756.64326335830843676820380318
4746.63456488054869366086570792
4636.52185099543555789985477722
4550.72141411428347270053573181
4478.1818436033201083536717525
4414.35823405782804182058976189
4356.83517920911947490426238019
4304.14217500610324039093675808
4255.30358195225726440594067831
4209.6321969900859065024926103
4166.62212080254274429010267359
4125.88803081657428119420891886
4087.12839061514416478144425902
4050.10196774243855220001341499
4014.61220202903706244582838324
3980.49643263509736158656075596
3947.61825422758985654225332992
3915.86195714789582379609206894
3885.12839590505052535384759389
3855.33186122829091849141095832
3826.39767270980226427695561167
3798.26029886121929123188183098
3770.86186982257397535692976833
3744.15098688375873858636454338
3718.08175947057721001355553614
3692.61301862821957968969560324
3667.70766901071513272299832727
3643.33215069014368587458836609
3619.45598886881575882634885895
3596.05141456743478513433553234
3573.0930430849936130396963067
3550.55759983472091051856022999
3528.42368530125551849664594453
3506.67157251184092495467968438
3485.2830316937052697799002001
3464.24117779153400577326952963
3443.53033730943509754348555902
3423.13593157016243271416249351
3403.04437398729345212625000795
3383.24297935120054654343322554
3363.71988345802010169718494769
3344.46397167849482102319436486
3325.4648152829535291590934166
3306.71261451943772486321787579
3288.19814759162338327973702986
3269.91272480765093395242491253
3251.84814727496062216116804088
3233.99666960347168472958041481
3216.35096615293282891286384462
3198.90410042241440415690644647
3181.64949723265441295807819219
3164.58091739689084000100936921
3147.69243461420048333922500437
3130.97841435227551320997203591
3114.43349451487212472906648422
3098.05256771357845919472523583
3081.83076498466638149326474867
3065.76344081010877720134247538
3049.84615931777416468661298749
3034.07468154969996616759629797
3018.44495369948588887860664709
3002.95309623048502428115744544
2987.59539379581010273756174103
2972.36828588939195081734399322
2957.26835816457638430700909552
2942.29233436315229341366613248
2927.43706880337679181642119349
2912.69953938059667339660457431
2898.07684103853954769652045296
2883.56617967333225390303498106
2869.16486643585836099002286057
2854.87031240124256573518719365
2840.6800235770925396600735055
2826.59159622467730636591650455
2812.60271246950956441755532432
2798.7111361798571864249668385
2784.91470909356236929085236321
2771.21134717521831082835172387
2757.59903718726278710738200973
2744.07583345991313391258390255
2730.63985484610333177539429177
2717.28928184870477346024419961
2704.02235390832988532326111421
2690.83736684094272466522081014
2677.73267041534241837499020737
2664.70666606135221771636486346
2651.75780470024646370578634893
2638.88458468958651341468635728
2626.08554987522057659364936205
2613.35928774373672707872527493
2600.70442766914779761537105728
2588.1196392480356583364440337
2575.60363071779429843181980793
2563.15514745298956949093312325
2550.77297053520145479364433984
2538.455915392035042237683544
2526.20283050128146763769736747
2514.01259615648218474752945634
2501.8841232904010165760502427
2489.8163523531403636371268814
2477.80825224185231147197098052
2465.85881927919384845310902565
2453.96707623785860693207986101
2442.13207140868845046530331925
2430.35287771002518720414465987
2418.62859183610963008359523764
2406.95833344247099509460102872
2395.34124436637601135118854406
2383.77648788052461893955776547
2372.26324797828847801210644711
2360.80072868889033980568824818
2349.38815342101721713548114424
2338.02476433344876888040654837
2326.70982173136486561237673535
2315.44260348707337670428833968
2304.22240448397122088596706411
2293.04853608261902660291224951
2281.92032560787269939520359463
2270.83711585607410673929009532
2259.79826462135825689919009037
2248.80314424018603469258995572
2237.85114115326000994763216009
2226.94165548402628077079039724
2216.07410063300796289050277875
2205.24790288725598147432071364
2194.46250104424044135477745498
2183.71734604954121042060340149
2173.01190064772960150408015498
2162.34563904586432150366969144
2151.71804658905430334954246697
2141.12861944756876776778229092
2130.57686431500098981409946492
2120.06229811701687389116689181
2109.58444773024266701565308593
2099.14284971086805315062560472
2088.73705003256155480267488092
2078.36660383331469927793412468
2068.03107517084985806642284525
2057.7300367862441058550586759
2047.4630698754379331168267793
2037.22976386831324128090232398
2027.02971621503980640281985683
2016.86253217940336661832237662
2006.72782463884171768877084014
1996.62521389092773370378949075
1986.554327466050107664743387
1976.51479994605386770030878303
1966.50627278861340502922151704
1956.52839415712088312712237558
1946.58081875588251535631932316
1936.66320767042433005360177215
1926.7752282127177153490489195
1916.91655377114327667764150168
1907.0868636650193722974340747
1897.28584300352913888850026009
1887.51318254888690181734289527
1877.7685785835916029446450304
1868.05173278162129174204517471
1858.36235208342883063884032781
1848.70014857460477955150992888
1839.06483936807896307386600587
1829.45614648973750151160554444
1819.87379676733711765272486461
1810.31752172260332788406802664
1800.78705746640370124467689193
1791.28214459689173478869989245
1781.80252810052105908939659597
1772.34795725583366410322899683
1762.91818553992963259733119079
1753.51297053752949504568178
1744.13207385254378492670397224
1734.77526102206768483391186762
1725.44230143272181941582722943
1716.1329682392632781416503588
1706.84703828539384609653712949
1697.58429202669519092187090244
1688.34451345562340475679305894
1679.1274900284978374017885369
1669.93301259442158639645392943
1660.76087532607333647207071835
1651.61087565231246982007649425
1642.4828141925415044653528157
1633.37649469277196515947839039
1624.29172396334175379459454333
1615.22831181823396834723503763
1606.18607101594892455282930509
1597.16481720188286645220928649
1588.16436885216851402605612094
1579.18454721893419155491321289
1570.2251762769398121622883619
1561.28608267154946511467230106
1552.36709566800176561881026062
1543.46804710194048469066866173
1534.58877133116928166075285891
1525.72910518859561639346559611
1516.88888793633012458562255091
1508.0679612209088997137672074
1499.26616902960724136129832032
1490.48335764781450371699012052
1481.71937561744071184644854105
1472.97407369632660866040148814
1464.247304818629754018922584
1455.53892405616022072105230306
1446.84878858064032176314114904
1438.17675762686366066487069138
1429.52269245672962325123306208
1420.88645632413022637084493985
1412.26791444066700789538362449
1403.66693394217638419481067602
1395.08338385604261727811637432
1386.51713506927822503868495023
1377.96806029735233560820533415
1369.4360340537481317190712769
1360.92093262023115417513889898
1352.42263401781083596650070866
1343.94101797837822112896829639
1335.47596591700338600007684038
1327.02736090487662588290591736
1318.59508764287799808641647798
1310.17903243576032362496445215
1301.77908316693124525956165788
1293.39512927382041975109161975
1285.02706172381838784676042213
1276.67477299077411728669470108
1268.33815703203865262575145784
1260.01710926604273152244172933
1251.71152655039664093807304242
1243.42130716050098898124689854
1235.14635076865745947417376457
1226.88655842366899723954055233
1218.64183253091924312586544937
1210.41207683292139940682510507
1202.19719639032705889388708165
1193.99709756338587536725537192
1185.811687993847289221784425
1177.64087658729585099591576554
1169.48457349591200714725218035
1161.34269010165052749414022026
1153.21513899982906258721622434
1145.10183398311962233049372383
1137.00269002593606485498896902
1128.91762326921097737137771216
1120.84655100555561890053497423
1112.78939166479687880830793709
1104.74606479988548535828354798
1096.71649107316997544792563877
1088.70059224303121071411703758
1080.69829115087249669032030127
1072.70951170846063107845867722
1064.73417888561347487726501091
1056.77221869822990650332927191
1048.82355819665828457572524825
1040.88812545439981014176857436
1032.96584955714344424086341013
1025.05666059212930228650054805
1017.16048963783771325596835641
1009.27726875400139958920099562
1001.40693097193850350330739807
993.549410285204457635252767417
985.704641640560973057967027973
977.87256092926069632137968961
970.053104978646369818661762812
962.246211544063617063260720151
954.451819301086767005354548173
946.669867838057429968162039726
938.900297648935842828766710654
931.143050126465313423967758608
923.398067555650414587197096961
915.66529310754990751805022107
907.944670833385713197815284804
900.236145658969600188982949648
892.53966337944961834499556306
884.855170654378681718609666582
877.182615003108091367776126942
869.521944800509190961490633931
861.873109273026766305369522858
854.236058495068235441273552427
846.610743385733130220660814858
838.997115705887844698930274796
831.39512805559112194576870042
823.804733871876270628311439211
816.225887426896647839859113449
808.658543826441517094512542758
801.102659008829992314745448691
793.558189744191412295282565303
786.025093634141158001472386626
778.503329111861629816827343153
770.992855442598846368031891737
763.493632724585913933942755625
756.005621890405449049008690334
748.52878470880392037970322087
741.063083786971813227400986815
733.608482573304515367928433668
726.164945360659881017064935155
718.732437290129555553341535145
711.31092435534234271516567072
703.900373407319174282531254669
696.50075215990060624995326009
689.112029195769222277680237114
681.73417397309088249845920486
674.36715683280041606883426778
667.010949006559177853292195549
659.665522625413698698705541213
652.330850729186870668874322903
645.006907276635162792336501412
637.693667156407814892493449847
630.391106198846478065155891903
623.099201188666516609889463516
615.81792987856414187236823121
608.547271003796736514493511737
601.287204297787169630173721903
594.03771050880662252486210001
586.79877141779446801731188605
579.570369857378101719715504303
572.352489732160343931358121936
565.145116040347151046104560671
557.94823489679393513583278783
550.761833557554833427876204879
543.585900446025844477061847671
536.420425180779909232923139234
529.265398605199823480561828034
522.120812819023390931499266026
514.986661211924539211278114136
507.862938499264308860886551667
500.74964076015678326266050166
493.646765478007261841536076321
486.554311583693410019393384526
479.472279501574882435419287011
472.400671198533163447601165867
465.339490236261273290978258484
458.288741827042744606290191851
451.24843289328110358052050939
444.218572131065243883849430554
437.199170078082845759090712347
430.19023918622369277267816778
423.191793899247746836348264271
416.203850735929583704862610958
409.226428379131754059873833945
402.259547771305379825926707081
395.303232216967466490316007445
388.357507492761753895550128301
381.422401965774300359121193368
374.497946720847394716189554514
367.584175697716975606064697382
360.681125838890854912682856334
353.788837249289266088237543463
346.907353368787429512498294796
340.03672115893410693369550521
333.176991305273048288831345473
326.32821843686881793803611914
319.490461364838276150670288921
312.663783341918204019747365471
305.848252345363221221833916218
299.043941385772262885530623531
292.250928844793659008615208192
285.46929884506697042151787979
278.699141656234659285799005847
271.940554141411122905651534468
265.193640249146083082989502337
258.458511556682743095783742942
251.735287871211777960188535288
245.024097896888846968323308359
238.32507997665155895735307694
231.638382919386130585608572451
224.964166924810079445736785707
218.302604620625437227237342161
211.653882229146243166418751058
205.018200883828173198863410512
198.395778120073111322246516861
191.786849569536169392392302078
185.191670893173235857727660157
178.610519995756784938931232446
172.043699573984334254699659038
165.491540062179177518229580965
158.954403054707442679953510234
152.432685303658466681317260558
145.926823415501119812779870161
139.437299403347509690821325063
132.964647294960798503526986312
126.50946105478197809717176731
120.072404156883228745358459826
113.654221253507994943564011846
107.255752533637506293104717264
100.877951577506671806261967311
94.52190781679046936423090527
88.1888751549980828760825269492
81.8803089678846954444595447045
75.5979147226398754059519344904
69.3437130577334209815967261094
63.1201287657578107739040165435
56.930115490563681551881070965
50.7773355956963044942683286655
44.6664286994572528752372408571
38.6034296727202489641152558537
32.5964538498598801254270875705
26.6568969514108439132823915325
20.8017285864381136399139340413
15.0584474655497799944471164176
9.47798749367033806886017625982
4.18175345455370827980102944761
0


==> anc/polAQqPS311.dat <==
# polAQqPS311
-77.6047206853644253560835928011
-77.5983757890529084927180147379
-77.5979722941731950715093621892
-77.5975437658205926380567011958
-77.597088697989938303302973964
-77.5966054976021782929464506648
-77.5960924797326861744671301746
-77.5955478625975849864863820991
-77.5949697622872452132333596108
-77.594356187235753993099377181
-77.5937050324147696734755374924
-77.5930140732397905203499932295
-77.5922809591764778339466303122
-77.5915032070342827657401896339
-77.5906781939342337172351611595
-77.5898031499373483553269970498
-77.5888751503197421232623461918
-77.5878911074801148756656935271
-77.5868477624649102341060632504
-77.5857416760960598596207510145
-77.5845692196858485856533667117
-77.5833265653230678669640218632
-77.5820096757142659982167107531
-77.5806142935635558634224193448
-77.5791359304741065179462639521
-77.5775698553541256994158559776
-77.5759110823098385263162272622
-77.5741543580076853733615688083
-77.5722941484877014889149034394
-77.5703246254098046871934423993
-77.5682396517145078063945875816
-77.5660327666793920110225914831
-77.5636971703525278892309059939
-77.5612257073439161063377855231
-77.558610849955940544805301144
-77.5558446806337867465659467322
-77.5529188737167793329005527644
-77.5498246764716360240492392056
-77.5465528893887248365586148234
-77.543093845722546672832798614
-77.5394373902578491922242440265
-77.5355728572830105364612980476
-77.5314890477526136735193011552
-77.5271742056214637573142820696
-77.5226159933326812386269432544
-77.5178014664429309775734240315
-77.512717047368319847347696788
-77.5073484982350087562507625059
-77.5016808928191348821795500772
-77.4956985875612200151274735165
-77.4893851916408434084878325181
-77.4827235360979727541361873816
-77.4756956419879630052924202077
-77.4682826875578355601014712608
-77.4604649744320228610188270711
-77.452221892796285779171885721
-77.4435318855689598257814657412
-77.4343724115490340049378813056
-77.4247199075307814326985334137
-77.4145497493747073361274579775
-77.4038362120244160072691399052
-77.39255242845857607567143116
-77.3806703475664288438971878316
-77.3681606909341758717160014291
-77.3549929085280298989616395423
-77.3411351332576390666669837203
-77.3265541344009099282465330146
-77.3112152698678608501864760566
-77.2950824372769231559024658357
-77.278118023811948855181412896
-77.2602828548219429016887243373
-77.2415361411180609777715198711
-77.221835424913530217282435273
-77.2011365243416709784501750844
-77.1793934764749136229931230256
-77.1565584787533842903192808749
-77.1325818287150232804786596296
-77.1074118619000186930369195596
-77.0809948877802785835039141464
-77.0532751235393894538890526161
-77.0241946254996476576275070619
-76.9936932179598990633836515628
-76.9617084191706399159678574005
-76.9281753641306375413309346651
-76.8930267238417004448041046054
-76.8561926206045955855831710193
-76.8176005388788605885940973851
-76.7771752311617242497793032099
-76.7348386182658104179910786431
-76.6905096832909825696635539041
-76.6441043584917546509370038771
-76.5955354041372521219757214815
-76.5447122783447958239476812875
-76.4915409967397745159842371678
-76.43592398065247608231528372
-76.3777598924057996537407074072
-76.3169434560750383261212872529
-76.2533652619109016737062812192
-76.1869115524082661863616842371
-76.1174639877743596039800226667
-76.0448993882996964654031727581
-75.9690894508615211205626159755
-75.1326260873910697919823335294
-74.4736525470474578465628151991
-73.9083479521724868379463744617
-73.4029318586839781512932538742
-72.9397641698893408573236458064
-72.5082757926535203451641545427
-72.1015578626277644380374759307
-71.7148117471290729359510677522
-71.3445516124682861036226394409
-70.9881561358521612057767225705
-70.6435990592920428153772865832
-70.3092785168625391706500429918
-69.9839042544833389241319405004
-69.666420457632210130846118075
-69.3559513735378010047223466743
-69.051762025552704172299231401
-68.7532292123564020099693021945
-68.4598196930918095794011959279
-68.171073504072127046623882723
-67.8865910112758359022530206562
-67.6060227294725991598372832356
-67.3290612218946424331015455312
-67.0554345862542141497496127362
-66.7849011655073603528405164677
-66.5172452150012573326433021859
-66.2522733242445378704269178023
-65.9898114398061704708443172805
-65.7297023712910801093962642957
-65.4718036886845252153916702329
-65.2159859391585955507203050189
-64.9621311264729913166524216944
-64.7101314076344380746609806426
-64.4598879704019369634146019811
-64.2113100621869553133456949689
-63.9643141463722631403237413492
-63.7188231664098707620463384713
-63.474765901517688989964348284
-63.2320764005716756904078731516
-62.9906934830335156141262468836
-62.7505602975764421295896872669
-62.5116239305606821053498413682
-62.2738350577326084324223023325
-62.0371476335305923190878675345
-61.8015186132170146631064659669
-61.5669077037524895042701262369
-61.3332771399109276085161774793
-61.1005914826232619141039229888
-60.8688174369500266253468899063
-60.6379236874318783194263806309
-60.4078807488633851872057848953
-60.1786608307877896416571089477
-59.95023771422616184888030436
-59.7225866393393090317152438303
-59.4956842028798499708961670782
-59.2695082644290271619398398672
-59.0440378605314483017463948107
-58.8192531259438043568977976795
-58.5951352213030270157022633251
-58.3716662665972721996844284182
-58.1488292798911873377538023109
-57.9266081208165209455935099529
-57.7049874383914336441022194002
-57.4839526227778628378880506958
-57.2634897606268235414999950063
-57.0435855936973158884984267205
-56.8242274804661720014038563389
-56.6054033604742395616079431018
-56.3871017211792207455687908425
-56.1693115671076544049135229808
-55.9520223911182842280817438654
-55.7352241476066883799411498851
-55.5189072274968101765104772496
-55.3030624348791448851375880136
-55.0876809651679964236843550914
-54.8727543846615867602362780214
-54.6582746113990263011648432156
-54.444233897217363424083456411
-54.2306248109202377615818624128
-54.0174402224771634475882179953
-53.8046732881792520544381246555
-53.5923174366833268497243518565
-53.3803663558819478088511897334
-53.1688139805419202407443501715
-52.9576544806584518010157490873
-52.7468822504762999817482186305
-52.5364918981330565405856601471
-52.3264782358831838206134488228
-52.1168362708645835233579596248
-51.9075611963723706691287623171
-51.6986483836071705032119371123
-51.4900933738676774934177975574
-51.2818918711594343639869555618
-51.0740397351938241927172912104
-50.8665329747531368982993493333
-50.6593677413992881811979052533
-50.4525403235053478439201839104
-50.2460471405904877342830370839
-50.0398847379402984440746106462
-49.8340497814956606500218216616
-49.6285390529944793885461125018
-49.4233494453516949807136946279
-49.2184779582638616564915409062
-49.0139216940255861919132107524
-48.8096778535458852202546026751
-48.605743732553315004975197767
-48.4021167179794384589859193539
-48.1987942845108572555759739793
-47.9957739913006523761444151551
-47.7930534788306481785172334043
-47.5906304659164465125791083672
-47.3885027468476717205021323014
-47.1866681886563274268549260366
-46.9851247285065944915083600987
-46.7838703711997987831984912059
-46.5829031867886497478509877101
-46.3822213082951981223325986439
-46.1818229295272854420830760827
-45.9817063029885609180912597894
-45.7818697378774243837038402847
-45.5823115981705187767616469143
-45.3830303007866433538752441711
-45.1840243138271907520891567804
-44.9852921548894282431933646436
-44.7868323894491471039135508303
-44.5886436293093949070057147619
-44.390724531112184606049157605
-44.1930737949102423551248879085
-43.9956901627960138263690655898
-43.7985724175852970596499780305
-43.6017193815530092433081456106
-43.4051299152187258791790832103
-43.2088029161797540811999099751
-43.0127373179896178065891214639
-42.8169320890799420965074101774
-42.6213862317238263496480175861
-42.4260987810388936762220031178
-42.2310688040282948610793388472
-42.0362953986580317562078518957
-41.8417776929690463527972768718
-41.6475148442225986568095234672
-41.4535060380775290938064472346
-41.2597504877980697633782209419
-41.0662474334909336975555956228
-40.8729961413704725810311662063
-40.6799959030507513783344864932
-40.4872460348634431844402390313
-40.2947458772004995574817390529
-40.1024947938806007798093898329
-39.9104921715384370896507071135
-39.7187374190359160825494767109
-39.5272299668944333421752026065
-39.3359692667473830574206792858
-39.1449547908121230418413910445
-38.9541860313806443094022366816
-38.7636625003282292867721390469
-38.5733837286394149597620337064
-38.3833492659506078562531103841
-38.1935586801087268504623094207
-38.0040115567452774184326309207
-37.8147074988652872618219052057
-37.6256461264505582211606501843
-37.4368270760767131910047970478
-37.2482500005435393938501831332
-37.0599145685181509293882519193
-36.8718204641905140490669823624
-36.6839673869408981679327386627
-36.4963550510188342680994159947
-36.3089831852331801196366809495
-36.1218515326529086910813213064
-35.934959850318252286402350294
-35.7483079089618503688616739375
-35.5618954927395637532559701134
-35.3757223989706319027730828792
-35.1897884378868634893770198854
-35.004093432390563199563150462
-34.8186372178209100210150022216
-34.6334196417285139589735516963
-34.4484405636578893312409679563
-34.2636998549375935034356081665
-34.0791973984777901757458542275
-33.8949330885750061420330562678
-33.7109068307238598335064979647
-33.5271185414355489529695080551
-33.3435681480628931213533657066
-33.16025558863173571442070551
-32.9771808116785169816676449724
-32.7943437760938381282039100444
-32.6117444509718433195009695665
-32.4293828154652535533154514794
-32.2472588586458930469989978868
-32.065372579370555225254258863
-31.8837239861520615759669163986
-31.7023130970353725821699285204
-31.5211399394786156480066961163
-31.3402045502389004267103344678
-31.1595069752627972395220358103
-30.9790472695813593560376514965
-30.7988254972095747981210362886
-30.6188417310501380402228320984
-30.4390960528014365172312189495
-30.2595885528696512249868325151
-30.0803193302848749160629481602
-29.9012884926211554617257758506
-29.7224961559203758771858177235
-29.5439424446198862980416986435
-29.3656274914838068576066481866
-29.1875514375379239537073221513
-29.0097144320081058153913731871
-28.8321166322621665903493052162
-28.6547582037551113780754417903
-28.4776393199776977369557191859
-28.3007601624082522004478814547
-28.1241209204676832529735380707
-27.9477217914776350445330985528
-27.7715629806217288686564724311
-27.5956447009098420952080553475
-27.4199671731453768416973797557
-27.2445306258954731878691053209
-27.0693352954641241920669435662
-26.8943814258681523576495607804
-26.719669268816009526908419292
-26.5451990836893644516927460518
-26.370971137527444507355587955
-26.1969857050141001826489212063
-26.0232430684675630956539003967
-25.8497435178328703574659635349
-25.6764873506769301337925867577
-25.5034748721862052423951430875
-25.3307063951669935738532431816
-25.1581822400482860367983691094
-24.9859027348871846088160788808
-24.8138682153768649228327641715
-24.6420790248570696380848690636
-24.4705355143271206367401787949
-24.2992380424614398538528824786
-24.1281869756275702914654675961
-23.9573826879066904891301031028
-23.7868255611166174246506778549
-23.616515984837294502117660763
-23.4464543564387629509288307392
-23.2766410811116166110014464128
-23.1070765718999417172619033309
-22.9377612497367449221580444545
-22.7686955434818744097215130158
-22.5998798899624405598900976346
-22.4313147340157442185914539629
-22.2630005285347222186277881085
-22.0949377345159213797508407834
-21.9271268211100137944664753636
-21.7595682656748677799672540951
-21.5922625538311904469844638537
-21.4252101795207594040139949099
-21.2584116450672626809443865312
-21.0918674612397675201399741392
-20.9255781473188402459382694185
-20.7595442311653409856219429803
-20.5937662492919185764084980641
-20.428244746937232553913495802
-20.2629802781429306777845496133
-20.097973405833412009508096877
-19.9332247018984071153150839915
-19.7687347472784085230150780436
-19.6045041320529861146158447594
-19.4405334555320236856457973766
-19.276823326349914445838792156
-19.1133743625627547726272896191
-18.9501871917485770567683440999
-18.7872624511106639960968022496
-18.6246007875839881961770527791
-18.4622028579448224224000495374
-18.3000693289235673132686341649
-18.1382008773208448051353918
-17.9765981901269069298336311888
-17.8152619646444110231687302036
-17.6541929086146137181058157048
-17.4933917403470373849130770789
-17.3328591888526639138467583846
-17.1725959939807119055851560152
-17.0126029065590544308635740786
-16.8528806885383355327801370014
-16.6934301131398445608749686076
-16.5342519650072082317205343981
-16.3753470403619609911722550072
-16.2167161471630547915945018789
-16.0583601052703697742808333627
-15.9002797466122875416918330367
-15.7424759153573886923313435669
-15.5849494680903360466131312574
-15.4277012739920044854108628365
-15.2707322150239175211940827685
-15.1140431861170495879808948955
-14.9576350953650515297820097478
-14.8015088642219548420216197956
-14.645665427704407825546017346
-14.4901057345984938912904452092
-14.3348307476711787418560777312
-14.1798414438864289831160511657
-14.025138814626039805168902772
-13.8707238659152043928235501507
-13.7165976186528462069481452177
-13.5627611088467409239847592617
-13.4092153878534253246867693659
-13.2559615226228994833162366736
-13.1030005959481061532115291604
-12.9503337067191613797000419873
-12.7979619701822948220918383413
-12.6458865182034411307453981349
-12.4941084995364042978507057472
-12.3426290800954949052823061715
-12.1914494432325153189217157279
-12.0405707900179397766078190946
-11.8899943395261045926155838018
-11.7397213291241879115189566006
-11.5897530147647180878600142689
-11.4400906712813042799944571376
-11.2907355926872315880149752977
-11.1416890924765053141202494013
-10.9929525039268638608656911538
-10.844527180404206480745067824
-10.6964144956677994967814463794
-10.5486158441755315322479902983
-10.4011326413883833579381869266
-10.2539663240731596384100931548
-10.1071183506023963680030417505
-9.96059020125020711661298762115
-9.8143833784826610489451622303
-9.66849940724109340031320706909
-9.52293983521653166187354147131
-9.37770623311317467550957256135
-9.23280019489858317032954989022
-9.08822333803792439066067945417
-8.94397730370925506584324429264
-8.80006375699641992757776561514
-8.65648438705568019964608786701
-8.51324090725165974595012211672
-8.37033505525759631665973163573
-8.22776859311420046625283789547
-8.08554330724064227424459493997
-7.94366100839029084093714249399
-7.8021235315428059323042907139
-7.66093273572300431333568580474
-7.520090503735570780887046042
-7.37959874180312685712690970864
-7.23945937909337447022996750249
-7.0996743671189573813964391885
-6.96024567899128169809590853539
-6.82117530850675148094697287669
-6.68246526904063806648568709197
-6.54411759222003068655524057794
-6.40613432634291324397009718583
-6.26851753450525958794358406907
-6.13126929239199453117945013895
-5.99439168568055695783031133985
-5.8578868069974138452420179379
-5.7217567523579522591428957399
-5.58600361700840443678843916735
-5.45062949057444989084968301087
-5.31563645140440695745803676868
-5.18102655997487686594044723542
-5.0468018512025907206823258777
-4.9129643254770991261432096743
-4.77951593819365790673382694863
-4.64645858752270976316405423691
-4.51379410009984071517685838736
-4.38152421425556745695437446774
-4.24965056032464914176785476779
-4.11817463747574282191192422243
-3.98709778637881621939962942166
-3.85642115687279431220747324315
-3.72614566960016398231770886011
-3.59627197032628172103377824903
-3.46680037534218347897099884046
-3.33773080593799697602845253606
-3.20906270939828019703543433864
-3.08079496326723400841907285508
-2.95292575869960529346832117587
-2.82545245746521691031603216621
-2.69837141548604872958398527342
-2.57167776347134237717515204127
-2.445365132006145791443305226
-2.31942530393109573024285974049
-2.19384777039400254672035056753
-2.06861915756498985048772319428
-1.94372247709460432001836332715
-1.81913613233954492630082083237
-1.69483257975431799735081500422
-1.57077649292198050694826576188
-1.44692219150861736170680555855
-1.32320995270010209134409962574
-1.19956056662454447253542693939
-1.07586702206718334016042529407
-0.951981274980977613057977871964
-0.827692084490950456010412199342
-0.702685374705795245943480079323
-0.576466914822299023342211076151
-0.448191992324630876867894712677
-0.316213728302029243574978270545
-0.176411638250428776699742569579
0


==> anc/polAQqPS320.dat <==
# polAQqPS320
300.346975521764727493252106361
300.249108117627508437531120778
300.242545408351167112603611049
300.235549557021365984601156371
300.22809251898672718238405645
300.220144476379671338243099919
300.211673729352091429613806631
300.202646580905393684179241229
300.193027214958932732941973613
300.1827775672828246658942735
300.171857188902310620902726753
300.160223101561245703746264047
300.14782964481188500572823082
300.134628314276912994392985848
300.120567590607598699044986272
300.10559275863904260066729125
300.089645716219699555652749467
300.072664772167705215598324229
300.054584432780993559142641015
300.035335176301765529850278691
300.014843214708551879702905659
299.99303024218090939659238974
299.969813169552705218604237262
299.945103844039990135232140304
299.918808753498655205048207591
299.890828714435429199646932332
299.86105854296333647713765307
299.829386707859532443798875751
299.795694964849511521857314912
299.759857971207094315646972758
299.721742879724410286075312922
299.681208911070374577462941511
299.638106903519999720191023435
299.592278839000385142235734881
299.54355734436250480016573293
299.49176516675109687382609075
299.436714621908198004573895218
299.378207014209325820377105502
299.316032027195186233453388426
299.249967083326277769719920723
299.179776671653120362076214956
299.105211642061313956244247848
299.026008464718525576906771105
298.941888453320136596241337549
298.852556950702013679059211785
298.75770247536309335831751391
298.656995827417627829593369155
298.550089152477508282955961915
298.436614961949588834318115769
298.316185108221956444251865661
298.188389713207262243380356472
298.052796048711238246828465026
297.908947367101124471713762784
297.756361680762746686617704807
297.594530488857308861779598791
297.422917449920569253488696015
297.240956998889010832849887426
297.048052907191040664622843847
296.843576784607399528627233858
296.62686652168517515833308361
296.397224671585541276936492341
296.153916770358157316731044688
295.896169594766750795722215617
295.62316935694258737980912659
295.334059835317273492950677456
295.027940441485741454902412552
294.70386422287660250366590152
294.360835801362749246495763162
293.997809248232751595497414085
293.613685896266009240493674808
293.207312090014783923303504887
292.777476875797325656460871535
292.322909633351733084633127957
291.842277651593579454085975036
291.334183651465558246575468006
290.797163259468569200435688294
290.229682436125146070630714292
289.63013486435255943212371042
288.996839303519226013317515562
288.328036915829422590471556785
287.621888572633235882809257005
286.876472149296983479815367371
286.089779818400130294285327709
285.259715352254434868768718735
284.38409144707644847479452031
283.46062708259264309456956542
282.486944932424776672459138139
281.460568842299358095371522123
280.378921394957317288201517817
279.239321582616602363744345372
278.038982609970107916092574795
276.775009852993070649768335671
275.444399001297107534646022609
274.044034414411921542633468808
272.570687725210079612107776516
271.021016726725070830124094153
269.391564581858100776990965376
267.678759398934860024204061337
265.878914219769909594908643582
263.988227470833359472783980247
262.002783932302003979881740567
259.918556284224553195646878079
236.454557362532636041280076466
217.712320273441627481723781258
201.700807518332465957446429285
187.558948913369951821329671867
174.81247511877434410409440389
163.164333189762394729318855655
152.412687982759233488261647621
142.412413005932741120036286613
133.054702477665224772316152235
124.255311923228774007803696572
115.947322678064416247429455273
108.07645855108083761387762122
100.59792799285238069617415738
93.4742218937294637143465983677
86.6735337509547145791733457096
80.1685986682671752101163972114
73.9358222272848551102152064378
67.9546149039075700503947569948
62.2068753588637879405776464119
56.6765835924743053598028436569
51.3494765350001337405989921461
46.212786419034602144300723743
41.2550276108433380073013373836
36.4658213015096183211602745302
31.8357501050378950668596604938
27.3562365203589936877356014278
23.0194406120209328956009237612
18.8181733007787299419477887588
14.7458224329404677486254776949
10.7962893872320411079232949795
6.96393442999688882051469977291
3.24352937924202773939766998544
-0.369783589062181728416362443581
-3.88052794430732155978521063831
-7.29292439584140971292092531568
-10.6109187245347746459903127993
-13.8382063877274930991682893431
-16.9782543455425408498810992265
-20.0343204845754381713235527978
-23.0094709560570584976858808783
-25.9065956971031719585618119327
-28.7284223635625784899799452026
-31.4775288696465001801421432279
-34.1563547016945761329496718144
-36.7672111500978522268758136262
-39.3122905837501164413738209277
-41.7936748747880892461186584193
-44.2133430672854937875845044792
-46.573178371561806711513079858
-48.8749745555079376586767200983
-51.1204417955353405296683197946
-53.3112120421896193059264774504
-55.4488439489426701856667804149
-57.5348274070298197713728816349
-59.5705877242980655884355068185
-61.5574894817680570437673536066
-63.4968400978934610196305810893
-65.3898931272491863484222347658
-67.2378513175291392758052840513
-69.0418694462294005035189262741
-70.803056956187014848200376679
-72.5224804071980451036465798191
-74.2011657592171142585966161083
-75.8401005011152284940575794823
-77.4402356376182740298746624408
-79.0024875458437576024527725712
-80.5277397117796264705133366429
-82.0168443560903939563106580658
-83.4706239577784912850613710443
-84.8898726834607777617370324906
-86.2753577293310473429849179111
-87.6278205822600915491854458386
-88.9479782059274914918354651614
-90.2365241573768843982342522277
-91.494129638932908868643894473
-92.7214444900080463657140911996
-93.9190981229564549992573384769
-95.0877004067955044679310540508
-96.2278425023104224456226159077
-97.3400976517800302376156188751
-98.4250219263091260673242756402
-99.4831549335231378739158771293
-100.515020488170967071397969649
-101.521127247990481843556882146
-102.501969317016113115346047564
-103.458026818347870514856512036
-104.389766438254411136151792692
-105.297641943348292184296318315
-106.182094672448083516463422221
-107.043554004628588873708547904
-107.882437804856110455068331371
-108.69915284850966805611718453
-109.494095226000611102023896705
-110.267650728621472566576274087
-111.020195216679606264936258998
-111.752094970901579890561834808
-112.463707028029974076035456191
-113.15537950147471795280223115
-113.827451887825975043050365659
-114.480255359984478175685128735
-115.114113047617918203366278249
-115.729340305607845572994876047
-116.326244971110858867203234699
-116.905127609819760100941422136
-117.466281751975064015047320792
-118.009994118644349648335920692
-118.536544838756301210012179578
-119.046207657347721968022662218
-119.539250135455161016242177865
-120.015933842057923293269678973
-120.476514538456005172265682437
-120.921242355444789445236122996
-121.350361963628032746438627306
-121.764112737191682690439142245
-122.16272891144327684730444862
-122.546439734405014322846254259
-122.915469612732973246833476238
-123.270038252220300293244041201
-123.610360793128453620025892522
-123.936647940577675742499895527
-124.249106090215750082022168803
-124.547937449372700907055964017
-124.833340153898381794787820889
-125.105508380869816979622873515
-125.364632457345670810973263768
-125.610898965336283928212580374
-125.84449084314929445452903328
-126.065587483262924929261709928
-126.2743648268715296815944394
-126.470995455240933972119875923
-126.655648678004428625352889736
-126.828490618523987075282020625
-126.989684296435322526875530922
-127.139389707489779693673933894
-127.277763900800738191580191119
-127.404961053597174416755962979
-127.521132543582268151086236262
-127.626427018990432941521426238
-127.720990466431880301343213449
-127.804966276609782805222064675
-127.878495307991266956620322656
-127.941715948509830925893947803
-127.994764175373333327348026075
-128.037773613048426309434589488
-128.070875589489199255821227555
-128.094199190674848864263604347
-128.107871313518388414245628105
-128.112016717205745341560824455
-128.106758073022064017213616449
-128.092216012719622572691228599
-128.068509175479481868798123999
-128.035754253516804836729706884
-127.994066036377709386245905716
-127.943557453973542201219705594
-127.884339618396578693804023516
-127.816521864559361150482358283
-127.74021178969817796003588579
-127.65551529177955732737366655
-127.562536606847094871250368868
-127.461378345344452044955373742
-127.352141527448947702085206493
-127.234925617448814863124107477
-127.109828557195905531471001537
-126.976946798664395155985043665
-126.836375335644862113069213343
-126.688207734601993621607267797
-126.532536164723095200201732092
-126.369451427183553664767865569
-126.199042983654421418543938958
-126.021398984076350206915110961
-125.836606293723203517333908547
-125.644750519577816434338386376
-125.445916036041548151824880511
-125.240186009998483739947890904
-125.027642425254386497036863227
-124.808366106369778711083267187
-124.582436741905835417445670346
-124.349932907101111354834878719
-124.110932085996484449842167122
-123.865510693025088530562237438
-123.613744094083422377397997103
-123.355706627099260521205397917
-123.091471622111452311464939602
-122.821111420876178671425138929
-122.544697396013739656697515095
-122.262299969709469511518554089
-121.973988631981918492423366933
-121.679831958531001466104688247
-121.37989762817839139218329776
-121.074252439912030517379830314
-120.762962329546242717386532902
-120.446092386008556244176606147
-120.123706867263986520621804821
-119.795869215887182953892874743
-119.462642074292511427021876326
-119.124087299631824615529524567
-118.780265978369365031500421727
-118.431238440542950214890802405
-118.077064273720305289467325863
-117.717802336659134719984589087
-117.353510772679262111329270946
-116.984247022754913863545472194
-116.610067838334979042872994858
-116.231029293898843570979275962
-115.847186799255171413168847283
-115.458595111590788519291389631
-115.065308347276616512363718025
-114.667379993437402219070872619
-114.264862919291795797567126211
-113.857809387269144159678896239
-113.446271063909187338464575275
-113.030299030550673162678228103
-112.60994379381473982383210691
-112.18525529588875642778694909
-111.756282924616158190856052041
-111.323075523397665360757549572
-110.885681400909133016141752647
-110.44414834064114243547370997
-109.998523610265313546852286381
-109.548853970832191904083819681
-109.095185685805442518943603114
-108.637564529936966561426780282
-108.176035797987445273416992221
-107.710644313296708288941561338
-107.241434436208220785981033869
-106.768450072351885387952087207
-106.291734680789260371906199823
-105.81133128202520541652475652
-105.327282465889879734223616328
-104.839630399294934882753594566
-104.348416833867665753660888805
-103.853683113466808105197431871
-103.355470181583599469252407579
-102.853818588631652245180278198
-102.348768499129123233570061241
-101.840359698776602701482996564
-101.328631601434088254781000334
-100.813623256000354275991532352
-100.295373353197976426615898607
-99.7739202322672226755894699966
-99.2493018875719774712512528876
-98.7215559751208239990210896182
-98.1907198190063709432463741296
-97.6568304177658747875521086958
-97.1199244506661764377362326329
-96.5800382839159418351742243771
-96.0372079768081702534895217518
-95.4914692877959111499952931862
-94.9428576805041107958078635813
-94.391408329680493461063656541
-93.8371561270883687178566181243
-93.280135687344246484145674392
-92.7203813537031348153134402069
-92.15792720379439221250881132
-91.5928070553110064228114398538
-91.025054471655175428642947494
-90.4547027675430736447566060054
-89.8817850145716973520719944782
-89.3063340467506982000631503377
-88.7283824660021323153579472458
-88.1479626476310752867835544986
-87.565106745770080191194259004
-86.9798466988004870274301700609
-86.3922142347536275983337576165
-85.802240876695010197668597742
-85.2099579480946136098556534613
-84.6153965781864701215298327127
-84.0185877073207726980309806368
-83.4195620923118024364248058652
-82.8183503117850391304849094099
-82.2149827715268905542960468275
-81.6094897098405551943973138531
-81.0019012029116189645869728177
-80.3922471701870792776842630847
-79.7805573797715901078236923428
-79.1668614538448297686699852177
-78.5511888741040095033827316662
-77.9335689872356661125925373891
-77.3140310104210162565456393781
-76.6926040368792943176118650043
-76.0693170414536504048155714911
-75.4441988862443508765428496519
-74.8172783262942013570881429908
-74.1885840153313023900590387849
-73.5581445115744514314181043243
-72.9259882836067227287557716598
-72.2921437163229897258889892761
-71.6566391169574040171478272251
-71.0195027211971116843938605545
-70.3807626993887733069547893585
-69.740447162844759368327067332
-69.0985841702562196342908688446
-68.4552017342205749086185583187
-67.8103278278913540830607177192
-67.1639903917587004333871219258
-66.5162173405693006801286564312
-65.867036570394950615729236938
-65.2164759658594644780959558924
-64.5645634075341655783547102014
-63.911326779512755270198297469
-63.2567939771769885873189478617
-62.6009929151652049899471149028
-61.9439515355564972483580365412
-61.2856978162840391507433083248
-60.6262597797919109834460325243
-59.9656655019506355890335078929
-59.3039431212475797063099385217
-58.6411208482693903176824069197
-57.977226975494730292999154509
-57.3122898874167587895004883026
-56.6463380710160774265582974395
-55.9794001266062417820682801184
-55.3115047790754287262831369764
-54.642680889549463984862264076
-53.9729574675031626842914015809
-53.3023636833488313025639422806
-52.6309288815328366439803588624
-51.9586825941733819623247072062
-51.2856545552750597137129528067
-50.611874715558394150570890493
-49.9373732579454668233292129893
-49.2621806137458583052208794858
-48.5863274795905672111148648907
-47.909844835165313176097242931
-47.2327639617987278754955515714
-46.5551164619654255308786624176
-45.8769342797688644943113418302
-45.19824972247431264207478774
-44.5190954831681657712500356279
-43.8395046646264013126966433032
-43.1595108044821488062301069581
-42.4791479017903022835199728905
-41.798450445095877103805329531
-41.117453442122526202152339118
-40.4361924512083935155328033837
-39.7547036146284271862318378424
-39.0730236939555524908087174435
-38.3911901076278866857202842088
-37.7092409709056629673041336616
-37.0272151384199461298520935887
-36.3451522495358306841959293725
-35.6630927767759163921372428354
-34.9810780775758075819265542564
-34.2991504496725890049353074521
-33.6173531904601670110555046123
-32.9357306606825843733225509485
-32.2543283528785683554063555266
-31.5731929650384151863479724968
-30.8923724799887450905679611697
-30.2119162510827369833348766594
-29.5318750948444219218197321913
-28.8523013912969655047765921738
-28.1732491927983729203615563356
-27.4947743423158248211748065592
-26.8169346021944408411630755051
-26.1397897946207348476371584759
-25.4634019551490792062617915968
-24.7878355008556378117416605926
-24.1131574149139534733879594745
-23.4394374496564173765904677963
-22.7667483505044968771358370178
-22.0951661035281107510587211787
-21.4247702098436769389326262178
-20.7556439905970724835529926187
-20.0878749269221068832486093365
-19.4215550400425113085286336582
-18.756781317628221941431013301
-18.0936561936663376333997832526
-17.4322880905170764875611248675
-16.7727920335649559398003170889
-16.1152903510365516353607399279
-15.4599134742592470699195150489
-14.8068008570414115655018395476
-14.1561020371803947756201709759
-13.5079778686459071254210442836
-12.862601960149177539393944014
-12.2201623651587351911697407403
-11.5808635807601377901170184747
-10.9449289292213573848411664031
-10.3126034183757315976510835614
-9.68415720741714698360756646388
-9.05988984709353956061658690801
-8.44013552321748951215639517253
-7.82526961870610641820571436042
-7.21571703616186313826249888035
-6.61196291361588600084496880956
-6.01456666004488716814603522123
-5.42418070416453361555100765842
-4.84157611680988447354045537078
-4.26767857670427169099342490576
-3.70362049077675859681570426237
-3.15081950303902750050218614058
-2.61110256059831935885629878981
-2.0869143363069940915158296777
-1.58169690595066853391049585612
-1.10066428594742670569917061228
-0.652679020978184825069351636783
-0.256427410698292971083914596697
0


==> anc/polAQqPS321.dat <==
# polAQqPS321
12.8824941049947954001001374813
12.8831419972493433022073836184
12.8831865360702826866694365341
12.8832340840921656718329626238
12.8832848402645932235492074122
12.8833390163260606121261793971
12.883396837595313514048348277
12.8834585438090398295317801886
12.8835243900083795300392234614
12.8835946474768467861197965263
12.8836696047323735444089872397
12.8837495685763014653135149819
12.8838348652022695042999236821
12.8839258413680671823858090586
12.8840228656336484612465075426
12.8841263296686277791387297248
12.8842366496327078216768902194
12.8843542676326175383893203826
12.8844796532592682430241256584
12.8846133052089647454723816737
12.8847557529926366621098397311
12.8849075587371815501357291277
12.8850693190831354159291245516
12.8852416671830064479395217184
12.8854252748047233848061209222
12.8856208545447594738379984404
12.8858291621555950759016525529
12.8860509989922750355969050179
12.8862872145828991834364663435
12.886538709327953793441360946
12.8868064373334462915660165274
12.8870914093828425670472612638
12.8873946960528231912472913404
12.8877174309778687268560247909
12.8880608142686518387762944381
12.8884261160891514888421342279
12.8888146803973081413425971995
12.8892279288539042656354770128
12.8896673649041767125067881134
12.8901345780364415198422116431
12.890631248221731631336497632
12.8911591505381076129840334425
12.8917201599828938693374159167
12.8923162564756106120310717342
12.8929495300538067583586203934
12.8936221862633421512965947131
12.8943365517439093239526160559
12.8950950800097149673381715865
12.8959003574242478804824591144
12.8967551093669310925095021424
12.8976622065881776090340500218
12.8986246717479272918104031727
12.8996456861311209732271603456
12.9007285965317499947534830108
12.9018769222950865276251436327
12.9030943625054324066768117391
12.9043848033042003432476234328
12.9057523253203381742507912859
12.9072012111919993732217401176
12.908735953154924632821086975
12.910361260669201163978774368
12.9120820680518775608847095195
12.9139035420782995240695196016
12.9158310895099599125257024999
12.9178703645010875008687171149
12.9200272758300917988228502067
12.9223079938952929198888819225
12.9247189574070494195771995541
12.9272668797004038612747821993
12.9299587545836430159009322724
12.9328018616286611357005829325
12.9358037707986612749087394383
12.9389723462974681813093233056
12.9423157495124901619966477984
12.9458424409100860211326009984
12.9495611807276922451227063372
12.9534810282914666389486546751
12.9576113397713251024448536998
12.9619617641670015850407282116
12.9665422372990567746421906593
12.9713629735575039865471094255
12.9764344551378122400775436431
12.9817674184693839744631182633
12.9873728375150818807503316549
12.9932619035918860653595939453
12.9994460013321862205989793839
13.0059366803724379326293826488
13.0127456223208197666358085723
13.0198846025179988109166516973
13.0273654460650266082055525954
13.0351999775496246491911080021
13.0433999638565598778724757177
13.0519770493993395346005553415
13.0609426830589588041879765795
13.0703080360608077051375613066
13.0800839099629870175380039067
13.0902806338681088143264860336
13.1009079499060906179252701143
13.1119748859674351630145828578
13.1234896145949822851669954571
13.1354592968671122082901150022
13.1478899100268865644577144979
13.278273637699948330565664511
13.3695765996590617414229820419
13.4381947874702693192161648627
13.4912956241199570062627285619
13.5328504295592717771728662767
13.5653557069199252311263910085
13.5905116078703271003734649959
13.609542276572170314202589761
13.6233661485542517021538936442
13.6326944964086283374345185108
13.638092224184467195899206968
13.6400173027944531865795250829
13.6388474074404192923808332611
13.6348985213576901990959521906
13.6284382982319085097641106932
13.6196958920069695234504087385
13.608869338570743094420079322
13.5961311995228126480483660956
13.5816329459426980938735566046
13.5655084115255501561247324855
13.5478765469119238454762588332
13.5288436414778270064859749208
13.5085051338567775393826378776
13.486947101001463911712433163
13.4642474932143323808594675169
13.4404771664136706630405178376
13.4157007510632605747092948426
13.3899773884103457983865055468
13.3633613580825867092826704177
13.3359026160898980702238524036
13.3076472584399955088293326514
13.2786379226069632891131536134
13.248914136773905025375606959
13.2185126249461187847442746071
13.1874675745841551935249468948
13.1558108722502268644271104259
13.1235723118319265826536508072
13.0907797791550072268281787051
13.0574594161846195953328011779
13.0236357675130819039818534084
12.9893319114196426322089339971
12.9545695774463814865896997373
12.9193692521506975410751110827
12.8837502744579563780453475467
12.8477309218392249311111349691
12.8113284883717541759730051928
12.7745593555984654710968383772
12.7374390569827072912639416045
12.6999823366523660401158376612
12.6622032030400959625757341553
12.6241149779515708834830035583
12.5857303415292750302914567783
12.5470613735238076607750806558
12.5081195912366227789753216972
12.4689159844564349297771592047
12.4294610476752551297233503697
12.3897648098383903220152951659
12.3498368618550839373476919937
12.3096863820722366506623269052
12.2693221598923537986450422638
12.2287526176981193379318010856
12.1879858312294556255080142097
12.1470295485443036742816712036
12.1058912076814018767683824104
12.0645779531318398779031106512
12.0230966512159355725925413314
11.9814539044528696639218926177
11.93965606500237788383166785
11.8977092472505281735018882848
11.855619339605096771091546583
11.8133920155602145299146408299
11.7710327440847056012765988619
11.728546799383817404251867402
11.685939270079784576375088729
11.6432150678528286668324169235
11.6003789355807243271648442605
11.5574354550119217778498661286
11.5143890540043692392505320879
11.471244013359596803310537672
11.428004473279277481790996357
11.3846744394693476368785292027
11.341257788914826170531469019
11.2977582753467006197243248769
11.2541795344206316902641520388
11.21052508862575063527103864
11.1667983519404727552318019194
11.1230026342510131169809522485
11.0791411455471565852488046898
11.0352169999087937853809441696
10.9912332192957790200575744614
10.9471927371527876817542268385
10.9030984018400423575170123643
10.8589529799000323333844034234
10.8147591591696649146883071054
10.7705195517466537824602651126
10.7262366968183648974048191085
10.6819130633608000761290566611
10.6375510527148985303381934557
10.5931530010468734776005344411
10.5487211816988758828015540199
10.5042578074358684833043882877
10.4597650325942449361871452447
10.4152449551373646155617469576
10.3706996186228696589289054334
10.3261310140863498653367806242
10.2815410818456465942076235366
10.2369317132298304993306398018
10.1923047522366491087435590126
10.1476619971220175884033031017
10.10300520192491827971653072
10.0583360779308806553058018498
10.0136562950770321645685409682
9.96896748330154109643399262367
9.92427123384011420437376253252
9.87956910047206362171127972448
9.83486260071831881127569711577
9.79015321699362926860077175666
9.74544239771508181167894128373
9.70073155836894197096921215194
9.65602208253772171367860567759
9.61131532288927500977275703077
9.56661260212962812448261833585
9.521915213921162588168957331
9.47722442376768516549366783074
9.43254146986784046684935463856
9.38786756393824778719670083854
9.34320389200767401634582786173
9.29855161518348875804332896642
9.25391187039158586121423648806
9.20928577109089716242606394592
9.16467440796356913851573082743
9.12007884958182116277253600618
9.07550014305245495227770500008
9.03093931463993840675429984663
8.98639737036894320194273798075
8.94187529660717405606422966365
8.89737406062928839008250317388
8.85289461116266801487152802505
8.80843787891576937388533048678
8.76400477708974562986113081957
8.71959620187400239771369470585
8.67521303292631908965585795385
8.63085613383813955605126397367
8.58652635258560888621113028426
8.54222452196690779277558151288
8.49795146002641186239299288733
8.45370797046618004009954465418
8.40949484304525495577465065432
8.365312853967237033345819565
8.32116276625657468614780583869
8.27704533012399423790487987686
8.23296128332147546463315973029
8.18891135148716177807691733982
8.14489624848057801889525216294
8.10091667670851355336700407729
8.0569733274419138292224313382
8.01306688112410970518048320646
7.96919800767070068804753202531
7.92536736676139565617889881752
7.88157560812410268612355534034
7.8378233718115481996824017295
7.79411128847069478251915114928
7.75043997960521666565455153832
7.70681005783128198200511326128
7.66322212712688148742530177554
7.6196767830749344466873115712
7.57617461310039380799119987698
7.53271619670156460466310135024
7.48930210567584171053576778075
7.44593290434006561805247444319
7.4026091497456877883399932556
7.35933139188893032425512094034
7.3161001739161182255108998356
7.27291603232435628506186405486
7.22977949715771676439195806392
7.18669109219909832936881701179
7.14365133515791132577064319772
7.10066073785373931298581451374
7.05771980639612184488405461492
7.0148290413605987782044187414
6.9719889379611518912991156916
6.92919998621917530053885732363
6.8864626711291020594477527987
6.8437774728208104084867585741
6.80114486671892940358242092917
6.75856532369916008166161364731
6.71603931024172491466202628689
6.67356728858205505317978534693
6.63114971685882176088653863578
6.58878704925941548523646578436
6.54647973616297319325099240689
6.50422822428105191808572102324
6.46203295679604390771386306169
6.41989437349742633674635189305
6.37781291091593623176040831496
6.3357890024557590653895371786
6.29382307852481739094570133362
6.25191556666324391383815711777
6.21006689167012152508518688735
6.16827747572857105256025700222
6.1265477385292658142534843717
6.08487809739245048194034942349
6.04326896738854028059982233061
6.00172076145737515626406471578
5.96023389052620224043916326359
5.91880876362645872070975732
5.87744578800942609269487012962
5.83614536926082571638410850653
5.79490791141442462843624006277
5.75373381706471966980301819897
5.71262348747876717373714316689
5.67157732270722472168876837942
5.63059572169467081276904568995
5.58967908238926770548354702274
5.54882780185183217757565561386
5.50804227636437851047252187557
5.46732290153819763853506076883
5.42667007242153610975818065656
5.38608418360693828356565900929
5.34556562933831504285204144327
5.30511480361780222153711847254
5.26473210031247194585279186673
5.22441791326096015775526420093
5.18417263638007373276914247188
5.14399666377144082289219881742
5.1038903898282683487372753763
5.06385420934227093483070418668
5.02388851761083602905042967835
4.98399371054449047285810199092
4.94417018477473439470943790736
4.90441833776230898643851825968
4.8647385679059654933034440666
4.82513127465180360473511938073
4.78559685860324837682041470675
4.74613572163173585154630752611
4.70674826698817866441022023073
4.66743489941528415395710102264
4.62819602526079880715532094779
4.58903205259175429652770261442
4.54994339130979189211631035522
4.5109304532676436674470147593
4.4719936523868506677147573286
4.43313340477680007476573090975
4.39435012885516539174769331542
4.35564424546983578549753047052
4.31701617802242297214173513287
4.27846635259343641666916286985
4.23999519806922014644924302824
4.20160314627074715827363461174
4.16329063208437023538913769886
4.12505809359463099251884006376
4.08690597221923214088096293798
4.04883471284628132007584038731
4.01084476397391838834133585129
3.972936577852441806588117731
3.93511061062905370496244793983
3.89736732249534739426355251699
3.85970717783766548990358372751
3.82213064539046146554899085278
3.78463819839280236025483369088
3.74723031474815554081194952465
3.7099074771876078851290745428
3.6726701734366715187383650377
3.63551889638583632199911202147
3.59845414426503584850150429779
3.56147642082220007501155327218
3.5245862355060755608650775685
3.48778410365350115227300814572
3.45107054668133534835638125165
3.4144460922832398763742136744
3.37791127463153293082965044347
3.341466634584334944169637989
3.30511271989823970695500048731
3.26885008544675417625454434997
3.23267929344476143863138428002
3.19660091367927306710019743657
3.1606155237467495713477807262
3.12472370929728083191537479091
3.08892606428593237986523029403
3.05322319123157818523509376624
3.01761570148355630577892713554
2.98210421549650038180499418062
2.94668936311371760766942769035
2.91137178385950253498891244766
2.87615212724079594166816043346
2.84103105305861911508523024495
2.8060092317297363343738389839
2.77108734461902218983981248216
2.73626608438303574895397068996
2.70154615532533057822893242005
2.66692827376405837787887674636
2.63241316841245461070287767868
2.59800158077282714823574744171
2.56369426554470376790255278135
2.52949199104783147977189892564
2.49539553966076031991250357323
2.4614057082757866143969765408
2.42752330877107600598103314409
2.39374916850083481095090417768
2.3600841308044511631998952606
2.32652905553558004659981558991
2.29308481961221026641479310538
2.25975231758881107430476874483
2.2265324622517269728013587974
2.19342618523906202997625177839
2.16043443768637416210105391937
2.1275581908995848330695368661
2.0947984370566010918589509098
2.06215618993924539332578550674
2.02963248569719485018057620032
1.99722838364574613553337760194
1.96494496709934595707694884605
1.93278334424296069569838223478
1.90074464904350337095673560893
1.86883004220369258961661918165
1.83704071216088768748437328306
1.80537787613362814863078343334
1.77384278121880497749718031607
1.74243670554260856156847159802
1.711160959468633423293426859
1.68001688686677704475594744771
1.64900586644684980451425693602
1.61812931316111839141520264047
1.58738867968033853762867659251
1.55678545794819754729649689009
1.52632118081948625835657667175
1.49599742378775754934774460396
1.46581580680870854991297694153
1.43577799622605113314683475041
1.40588570680721547720277372068
1.37614070389687060702973714975
1.34654480569695080013198980056
1.31709988568265543039103066263
1.28780787516475117228079433742
1.25867076600945967399522311419
1.22969061352827244422005235086
1.20086953955121105552290162941
1.17220973569836004736678145145
1.14371346686595955730055979222
1.11538307494497478186687107341
1.08722098279188299334428475394
1.05922969847346272929256590618
1.03141181980966486454577830671
1.00377003924122748043238754082
0.976307149051607554489365921135
0.949026046976091266626635850313
0.921929742234668201411326944382
0.895021362029479848295087367749
0.868304158552458309038651486264
0.841781516554249946260980058649
0.81545696153178086327438003616
0.789334168598997251575462420982
0.763416972113559477129538946821
0.737709376141770486945531254256
0.71221556585500016021167900216
0.686939919963596808410596138793
0.661887024309080748909599839678
0.637061686752688178247452771535
0.612468953518558787451986877499
0.588114127173628662544020820262
0.564002786454328494447654283609
0.540140808183395975202120093967
0.51653439155960964764757318277
0.493190085150438705909035558454
0.470114816974238901711132199688
0.447315928126934789678711063048
0.424801210490946991977605724407
0.402578949165082175788059187284
0.38065797037789139976868417661
0.359047695799716666960540381742
0.337758204358278832085898360411
0.316800302899779403188733933613
0.296185607336190676749347376666
0.27592663629867961586472738092
0.256036919802788592207336270296
0.236531126058631684019871546066
0.217425210378458797439755565411
0.198736591214301159246234811828
0.180484359799864503403173418791
0.162689531818281917200327418746
0.145375352184578775192097481878
0.128567667739892323027670588335
0.112295387895603443382383770029
0.0965910608097369042439037550235
0.0814916037602392896165240931699
0.0670392430342136660700919006652
0.0532827443320095112381911330388
0.0402790554559277580085946476491
0.0280955499945399282899350170535
0.0168131749968158166634800429887
0.00653100990743746991894721047611
-0.00262687019825324974386771034797
-0.0105005549899778990822828408149
-0.0168760995771120982847708897736
-0.0214523908533290677558060073065
-0.0237735956412475027553537405447
-0.023065593996462168847812733346
-0.0176980921545143392921835424536
0


==> anc/polAQqPS330.dat <==
# polAQqPS330
337.837818466983982975141746173
337.833062637368270130369731021
337.832717819596626584978276888
337.832348189311450174402183763
337.831951976481316714428209517
337.8315272860755387688186154
337.831072089341175169704063782
337.830584214479939855972020187
337.830061336684441682774972268
337.829500967490504056748317482
337.828900443399458062961545026
337.828256913721264521294662031
337.827567327586087871227308004
337.826828420068506010568776454
337.826036697364882592949443569
337.825188420960538484526610268
337.824279590719222994699256592
337.823305926822988231001288823
337.822262850485895746665479809
337.821145463360016930199528656
337.819948525546909783444227148
337.818666432122146330856716985
337.817293188074507363530884685
337.815822381555133946394175363
337.814247155325206390376452244
337.812560176283588330820845104
337.810753602948302057474932811
337.808819050757665935320465764
337.806747555048398936009610614
337.804529531558952878500514946
337.802154734296740423768901586
337.799612210597755150281743168
337.796890253196296561987358771
337.793976349111083436490279576
337.790857125141927615137972758
337.78751828975830953576084503
337.783944571147607079146854663
337.780119651176339348572636987
337.776026095002553616278395193
337.77164527606136166503137844
337.766957296128573910239327495
337.761940900149336709410179849
337.756573385499598720436787481
337.750830505328062450600065056
337.744686365604961419174807037
337.738113315481483560418039692
337.731081830539877261986233472
337.723560388489165106466030669
337.715515336834886987632025982
337.706910752023331520842144551
337.697708289531222967501951303
337.687867024340738376082910488
337.677343281206962196111553105
337.666090454090366953268118208
337.654058814090560283443277303
337.641195305179280304166022121
337.627443326990370662515296488
337.612742503882139616743944479
337.597028439443018612339473899
337.580232455564698098107916278
337.562281315157843814001575249
337.543096927533996712363227315
337.52259603542324485939687327
337.500689882540636882920937373
337.477283860554994989094883232
337.452277134251693413376647615
337.425562243616009084825098497
337.397024681495741159522154623
337.366542445430853770884909391
337.333985562163844514319765087
337.299215583267307255069146126
337.262085050244675071741783364
337.222436927376337789401690998
337.180104000496177219450931223
337.134908239793010323413695324
337.086660124637445911916877139
337.035157928337227288737961625
336.980186960623249815962047023
336.921518765564124536184996743
336.858910272499442467467676994
336.792102897470837296769297951
336.72082159251563078512368503
336.644773840070387890989333462
336.563648589611252385932254767
336.477115133534659791177924182
336.384821919156154532933133236
336.286395293576839217535071234
336.18143817803677308157176275
336.069528668242787068911698406
335.950218557025129674410645003
335.823031775543604305011725399
335.68746274912998487363706232
335.542974663720164736244687102
335.388997638697460158130004073
335.224926801838609935633068946
335.050120261927255765395208732
334.863896974477143971700467035
334.665534495890182954618801131
334.45426662126419380017897143
334.229280900963236191978752952
333.989716030971485968865732879
333.734659111971683937354218119
330.626294674765357086090506711
327.849854253528792365439554215
325.279086669873819942993867078
322.85630287074443226732200638
320.54844217908045258291073154
318.33412714412667178268836553
316.198436083801799754731001631
314.130384632435842181800374147
312.121563151791171398810942721
310.16533573083248081523983444
308.256338883937471815835937484
306.390152026422707783651258829
304.563072117084191802388403251
302.771954424422279549217790314
301.014096888716522103221711593
299.287154160563423245587099128
297.589072400384604813941274335
295.918038949410566811371856149
294.272442875922345304319620638
292.650843620729169752086965086
291.051945773011784044645680986
289.474578554051382559776619655
287.917678963933193917164746408
286.380277812095745958818269321
284.861488042842266989439261679
283.360494905190070253297767475
281.876547618313572086287667738
280.408952259867388214086409033
278.957065661881711985686829439
277.520290142734307059693535844
276.0980689374755946295389954
274.689882215058063118367688001
273.29524359163969994938959201
271.913697065441479873584513943
270.544814311638621225873370409
269.188192286199578565855697987
267.843451096017456270439990658
266.510232099532974988164941954
265.18819620765383885705989227
263.877022359385330218852158646
262.57640615039802036346654862
261.28605859592478862445974296
260.005705012022409482605911444
258.735084001449176559702886671
257.473946532276263727525387551
256.222055098928441676845969651
254.979182956689093120586831461
253.745113421845490794440197315
252.519639230625823067044981475
251.302561950916302546497069005
250.093691441466913987137420778
248.89284535391613032706577436
247.699848673503307659874905439
246.514533294804980212195418515
245.336737629238361273463014317
244.166306241430763244309239258
243.003089511864729814385758243
241.846943323481622035945710998
240.697728770166457665369223088
239.555311885248414259823127713
238.419563388338352265382281657
237.290358448990220457695772793
236.167576465820032041967331618
235.051100859846612264424245162
233.940818880934552695271791648
232.836621426323517738178595011
231.738402870320751252288319392
230.646060904316638255645884644
229.559496386357628036062240888
228.478613199577711876134750325
227.403318118849835086730626239
226.333520685072863906361243637
225.269133086558683651848661355
224.210070047028254572330000246
223.156248719765505081128612833
222.107588587514246336196748781
221.064011367736242435840205147
220.025440922878515594038336615
218.991803175325214138094037907
217.96302602673419646967572625
216.939039281481128932970808163
215.919774573954575561839943305
214.905165299464464973508698513
213.895146548543625451961769489
212.88965504443793638019952173
211.888629083595189302498803406
210.892008478976107378548590927
209.89973450602324751504419971
208.911749851134803481840359417
207.927998562500729325954047909
206.948426003168190013970013776
205.972978806212192201405412264
205.001604831895417056704919999
204.034253126708827594925925685
203.070873884191607833460833707
202.11141840743545808582502329
201.155839073184263183761247245
200.204089297445707657988852812
199.256123502536569068589887819
198.311897085488215105916791357
197.371366387743270655986112936
196.434488666078585155385280437
195.501222064693462862838316778
194.571525588405725911410934254
193.645359076901522859038210534
192.722683179987919858448513801
191.803459333800227265978242776
190.887649737918737999628378244
189.975217333352099553286536159
189.066125781346922403543617682
188.160339442985455657186068515
187.257823359535247249795891042
186.358543233516660994602484375
185.462465410455955657788578762
184.569556861293350621727081969
183.679785165417116533576890626
182.793118494296244946904125409
181.90952559568567510632650032
181.028975778379394939694876937
180.151438897487992775043984215
179.276885340218421622034345988
178.405286012134853983014012443
177.536612323880556654635161668
176.670836178341706078818118007
175.807929958234999424759122387
174.947866514101798370747178656
174.090619152692374883642862104
173.236161625724614302213545229
172.384468119002273633601193689
171.535513241878594881012953353
170.689272017051736957560948005
169.845719870679117654085034235
169.004832622798351404832091166
168.166586478043031272265327882
167.330958016642136551583970026
166.497924185692352449855351539
165.667462290693067079077248986
164.839549987334265062701790957
164.014165273527967835451846435
163.191286481674279566848300296
162.370892271153485822608220797
161.552961621036020776722437291
160.737473823002469106954619973
159.924408474466101684021689899
159.113745471890760770926988471
158.305465004297211594260728191
157.49954754695136368769808135
156.695973855228038140720747717
155.894724958644216565009411614
155.0957821550559549234971004
154.299127005013381016545897558
153.504741326268419010075542273
152.712607188430098508485619635
151.922706907762509872860872692
151.135023042120662281722408759
150.349538386019686916587543577
149.566235965833005088497703198
148.785099035115250538526111131
148.006111070045896954225786529
147.229255764989696330821769633
146.454517028170181534611310949
145.681878977452627639923396932
144.911325936233001634277988268
144.142842429429559225197734437
143.376413179573871025637509458
142.612023102998178616473673833
141.849657306116094142249688529
141.089301081793765434671781718
140.330939905808732408242383416
139.574559433393799852540342563
138.820145495863346962945880638
138.067684097319585202001910597
137.317161411436363552678132452
136.568563778318204088377275662
135.821877701432331209214902655
135.077089844611535037867568616
134.334187029125783480896740629
133.593156230820568484984592148
132.853984577320040186752963251
132.116659345293048097699821717
131.381167957780271303713388855
130.64749798158068000692012814
129.915637124695628705806060589
129.185573233828937001664632878
128.457294291941367534335627876
127.730788415857961981878732339
127.006043853926745496608955763
126.283048983727357478759169075
125.561792309828212289723642956
124.84226246159083745623646884
124.124448191020079188081755269
123.408338370658905694614758099
122.693921991526577905738070686
121.98118816109899484408725367
121.27012610133005711707952039
120.560725146712926857344738865
119.852974742380095992345039008
119.146864442241207020565801721
118.442383907157601561935715271
117.739522903152601881177222373
117.038271299656559399446283869
116.338619067785731954619205889
115.640556278654078284634568438
114.944073101717083930188517457
114.24915980314675751976828746
113.555806744236960246700877003
112.864004379838254308132778137
112.173743256821478181591633234
111.485014012569277896439172261
110.797807373494843944079461884
110.112114153587123189818074208
109.427925252981794127024093548
108.745231656557312075698507029
108.064024432555348496445061876
107.384294731224965489742798103
106.706033783489882800772981612
106.029232899638210272210126881
105.353883468034033700653878032
104.67997695385025647505368369
104.007504897822113224885866326
103.33645891502078499836638109
102.666830693646558242095237054
101.998611993840982077820609463
101.331794646517490083215731555
100.666370552209963994580214006
100.002331679938727472298395548
99.3396700660934683160074554736
98.678377813332597296269434432
98.0184470894985610928669509904
97.3598701265486357056695453628
96.7026392195007351406294253823
96.0467467253937781784206972885
95.3921850622621636133769842589
94.7389467081239115118397854991
94.0870241999820347872280258005
93.4364101328387117287967709249
92.7870971587218360561834434093
92.1390779857235266057489162735
91.4923453770501838900026138456
90.8468921500836855099309936308
90.2027111754533167429764319287
89.5597953761180365771497002924
88.9181377264586830139639004098
88.2777312513797246184440119728
87.6385690254201680515018798787
87.0006441718732336757728553144
86.3639498619144132770582835928
85.7284793137375254854209671674
85.0942257916983856074642220066
84.4611826054657072881933409571
83.8293431091788536999565810759
83.1987007006120557991366845673
82.5692488203447145893136833879
81.9409809509374032722506390972
81.3138906161131836438219403801
80.6879713799438490882557772835
80.0632168460407040268714214887
79.4396206567494866715860782473
78.8171764923490384021513159035
78.1958780702533190111551499517
77.5757191442163624224947053332
76.9566935035397622657906124729
76.3387949722822708577769361778
75.7220174084710886768352612482
75.1063547033144142912731657025
74.4918007804148168862101012083
73.8783495949829849962207354232
73.2659951330513957568845177552
72.6547314106874389011037361547
72.0445524732055188056051556326
71.4354523943776460964669780462
70.8274252756420176035277716132
70.220465245309069762281072874
69.614566457764475844639092555
69.0097230926685415989212688895
68.405929354151436932283526563
67.8031794700036831084290734453
67.2014676908612954875045445058
66.60078828938496102563429925
66.0011355594326074945433757453
65.4025038152246975865402227781
64.8048873905015556390092511379
64.2082806376720075399945196345
63.6126779269525853485322733029
63.0180736454965171570796524917
62.4244621965116896057395167985
61.8318379983667350852574396376
61.2401954836843578824806458668
60.6495290984209731598356372016
60.0598333009316895371610283248
59.4711025610196199624534014747
58.8833313589684563036397646026
58.2965141845571904340881772029
57.7106455360558082680201010112
57.1257199192007229543198925502
56.5417318461486489605982960107
55.9586758344075497497178350616
55.3765464057432178155358032845
54.7953380850599664444638924453
54.2150453992538287416412226123
53.6356628760365653079353995233
53.0571850427286888962240362485
52.4796064250196050012178377969
51.9029215456928570185403297635
51.3271249233143425777996755182
50.752211070881237323442953992
50.1781744944292220137409816988
49.6050096915954575735427553139
49.0327111501345897212483761808
48.4612733463848889504778151554
47.8906907436814418320890227198
47.3209577907131045446588541576
46.7520689198197078420848774137
46.1840185452257627797851488054
45.6168010612066567363917051886
45.0504108401830476927984365205
44.4848422307388592664016088351
43.920089555557947316280023672
43.3561471092741484467982249126
42.7930091562290285631642111392
42.2306699281312225650008168421
41.6691236216107907247394108716
41.1083643956615092898033244156
40.5483863689634579006511994008
39.9891836170776595234960075862
39.4307501695038641401866328346
38.8730800065918391086802612741
38.3161670562957298068628051498
37.7600051907601759008666917386
37.2045882227259023080237563232
36.6499099017414394473378994481
36.0959639101664531282773914965
35.5427438589508673095651121181
34.9902432831725280621418324881
34.4384556373145674287034119996
33.887374290261862132966061296
33.336992519994022135425137197
32.7873035079501625262392487677
32.2383003330382801174319635441
31.6899759652593399096346873087
31.1423232589131378231482811543
30.595334945349600174995896194
30.0490036252253557939158505258
29.5033217602211135431234481938
28.9582816641705267149354407077
28.4138754935457450041856893529
27.8700952372386494809867841017
27.3269327055697246223669334
26.7843795184485127821519153017
26.2424270926004655927988250978
25.7010666277645703447563577536
25.1602890917541696145297461147
24.6200852042596498145464829291
24.0804454192558386046459835114
23.5413599058586498087253396108
23.0028185274542989460330333903
22.4648108188997400440885647978
21.9273259615641859798812096254
21.3903527559478663101542364804
20.8538795915745634498637065524
20.3178944138077376479329834416
19.7823846871847035057693235425
19.247337354797490510185425069
18.7127387931703750380889005868
18.1785747619896788895921541336
17.6448303479275796311166867526
17.1114899016636476330027712554
16.5785369670395600058010581376
16.0459542010761287033172637549
15.5137232833272567535825565279
14.9818248127293813837255215071
14.4502381897097641342393832332
13.9189414808191518696612634667
13.3879112625222146128701613734
12.8571224399697035768805130079
12.32654803553021377501227116
11.7961589404942799193312819538
11.265923621562932464607059482
10.7358077713304196413135803176
10.205773888725058853733920294
9.6757807709267803151026027409
9.14578289209960916348368057893
8.6157296355421409419716974115
8.08556433328540096540729326723
7.55522304869705684348866087266
7.02463300989350391738555389155
6.49371055896164448421664494955
5.96235841404074637171744420339
5.4304619297460347882914115544
4.89788385094367912185397196002
4.36445671442486443956568457313
3.82997141008152175507835551789
3.29415911476754412518887804495
2.75666096002580289970340312145
2.21697280923292677039697905409
1.67433267107841640614023400822
1.12744808831037922229198677019
0.573599659220466924556387856064
0


==> anc/polAQqPS331.dat <==
# polAQqPS331
-5.92592592592592592592592592593
-5.92588725212312186246138285523
-5.92588430529830494064029315195
-5.9258811349745101920898824732
-5.92587772429108037168093156435
-5.92587405512329238130523947478
-5.92587010798828163484608800513
-5.92586586194402625401467293658
-5.92586129448088455204992979441
-5.92585638140514278033829933619
-5.92585109671399104797816212195
-5.9258454124613034973782028202
-5.92583929861355403933078003669
-5.92583272289515101506678190314
-5.92582565062242284342523101526
-5.92581804452543179686652328711
-5.92580986455673428367761557304
-5.92580106768614313209821786444
-5.92579160768048009463876107682
-5.92578143486723481854705165208
-5.92577049588096954263926108826
-5.92575873339122644221263107116
-5.92574608581060649114592886354
-5.92573248698159455884899605031
-5.92571786584060479995066755439
-5.92570214605761279076285161559
-5.92568524564962585505583415116
-5.92566707656612010949225689683
-5.9256475442444414219741840541
-5.9256265471330271569410803749
-5.92560397618015568820175486921
-5.92557971428577056318987033416
-5.92555363571375523463199586533
-5.92552560546185172739624977148
-5.92549547858622172721767655769
-5.92546309947744056575511239643
-5.92542830108449258644850390509
-5.92539090408309951051704093237
-5.92535071598446073127981066964
-5.92530753018021494065339022218
-5.92526112491914506793701469453
-5.92521126221084205952804770233
-5.92515768665121635561173852048
-5.92510012416439776451097656508
-5.9250382806551934642131769374
-5.92497184056587866587060644038
-5.92490046533067357003611843515
-5.9248237917208120658926398023
-5.9247414300726305148037780205
-5.92465296239059718197084044792
-5.92455794031666260200000944407
-5.92445588295673645889831239136
-5.92434627455448540319250211131
-5.92422856200199649164374950407
-5.92410215217616038680744092854
-5.92396640908889475514428286609
-5.92382065083854900374643474535
-5.92366414634900403427188104223
-5.92349611188210239054544695331
-5.92331570730811223877962908325
-5.92312203211794013363008124741
-5.92291412115975945758788402168
-5.92269094008161062484671814683
-5.92245138046035234487624547157
-5.92219425459609706000340090803
-5.92191828994994460595623161618
-5.9216221232014325851321287391
-5.92130429390064617511927329157
-5.92096323768837030761952472599
-5.92059727905601944403546077956
-5.92020462361534056370775284983
-5.91978334984604942376420648917
-5.9193314002876245506429193103
-5.9188465721394436563774411489
-5.91832650723129910246840800481
-5.91776868132406854225085864625
-5.91717039269793988771718253735
-5.91652874998309227929443212394
-5.91584065918511291982427642885
-5.91510280985467976819045326865
-5.914311660348158696473702449
-5.91346342212274760209349653303
-5.91255404300664628908767672843
-5.91157918938143727581853801118
-5.91053422721042715339725086694
-5.90941420184311943181436367471
-5.90821381652226742260186198044
-5.906927409516089930452310935
-5.90554892979422467683762718223
-5.90407191116184693531642226324
-5.90248944476209764437307473723
-5.90079414985255164965180199609
-5.89897814275691985702765828393
-5.89703300388852812118952968434
-5.89494974273736213031159602017
-5.89271876070762547896790193056
-5.89032981168784462677114492366
-5.88777196023058996325697627682
-5.8850335372138909848887330927
-5.88210209285143416616682147425
-5.87896434691367782266240161236
-5.87560613601713788452224920206
-5.83350142380387512085981374778
-5.7944974413314393073397001141
-5.75750707707287487127618410881
-5.72201402563929239667349073129
-5.68771418982352852197719811103
-5.65440663237707448431196645415
-5.62194853900192492759140737005
-5.59023312753809858704166156974
-5.55917751383028525612726188459
-5.52871548434129940224655680404
-5.49879291989428278447591791366
-5.46936475576057014364076754821
-5.44039288269689998688669586949
-5.41184465072541286629264214085
-5.38369177364212615118681897088
-5.35590950843330358274041177431
-5.32847602840999874782856863985
-5.30137193605398939845708459444
-5.27457987868989736374101053912
-5.24808424120251414045767802898
-5.22187089740745093372084164763
-5.19592700671340359816613351484
-5.17024084620894297592080513645
-5.14480167077929166849349207617
-5.11959959563704297199174567514
-5.09462549694934145989637209528
-5.06987092720522793622484358728
-5.04532804268726678026116694235
-5.02098954095777897277797739958
-4.99684860668854573055300878424
-4.97289886448673082030757232925
-4.94913433762269891676066651772
-4.92554941176461096115599920569
-4.90213880298281546221776753987
-4.87889752941352656907355420635
-4.85582088607313167956985478633
-4.83290442239703314807182738513
-4.81014392214426615219290746976
-4.78753538536437435638092054407
-4.76507501216858879109243831141
-4.74275918808513318755549679337
-4.72058447080995531125275852163
-4.69854757819053205182306530026
-4.6766453773025493313981399672
-4.65487487449796265845489030427
-4.6332332063188005937639920908
-4.61171763118456669170547481708
-4.59032552177261977211065279049
-4.56905435802078935459208996611
-4.54790172068997649199105758713
-4.52686528543181723932983843363
-4.50594281731282614462532246102
-4.48513216575193949288033254351
-4.46443125983316676295451298809
-4.4438381039592377232785167971
-4.42335077381578895039068476706
-4.40296741261884068909240477682
-4.38268622762113487621327757075
-4.36250548685539035186726696087
-4.34242351609472642947992568308
-4.32243869601244914515857099977
-4.30254945952511818764207379019
-4.28275428930434460240893935937
-4.2630517154441338254574635583
-4.24344031327180607305636900591
-4.22391870129161441705229549365
-4.20448553925115543958827565143
-4.18513952632154157201704896732
-4.16587939938308971945305358939
-4.14670393140898769686867866072
-4.12761192994003721090586819192
-4.1086022356441473622647781006
-4.08967372095477270963971062148
-4.07082528878296079424873337085
-4.05205587129810092438489708866
-4.03336442877285359049989562087
-4.01474994848809221036829852751
-3.99621144369400960638161406072
-3.97774795262383389648556594573
-3.95935853755686517970698214772
-3.94104228392778804364984274999
-3.92279829947943776437461973863
-3.90462571345640211431720098349
-3.88652367583702773201947838755
-3.86849135660157163945296570961
-3.85052794503439615205097540847
-3.83263264905825039833482053644
-3.81480469459881510387446392039
-3.79704332497781023522621113992
-3.77934780033307847668292602061
-3.76171739706416216708095308364
-3.74415140730198801417610965365
-3.72664913840136331544039792629
-3.70920991245507016613473933759
-3.69183306582842078906460464845
-3.67451794871320818381563628761
-3.65726392470005222761620186485
-3.64007037036820258404869157365
-3.62293667489191671043772025781
-3.60586223966258386892739375673
-3.58884647792581623690606335511
-3.57188881443277239190068553409
-3.5549886851050230000948532162
-3.53814553671230723446726950705
-3.52135882656256608522649238504
-3.50462802220367341099291682073
-3.48795260113631805839174123482
-3.47133205053752075154378306046
-3.4547658669942978759210926979
-3.4382535562470108950706354723
-3.42179463294196507419363639951
-3.405388620392844561412577719
-3.38903505035059280612233163646
-3.37273346278136787575258932731
-3.35648340565222156125565581852
-3.34028443472416932409681350099
-3.32413611335233521323523932796
-3.30803801229287194322827551921
-3.29198970951637144228346821133
-3.27599079002749541482488940634
-3.26004084569056887524974679371
-3.24413947506089225204249521734
-3.22828628322153958434820198182
-3.21248088162542158291248102579
-3.19672288794240294705642850996
-3.18101192591127335907839270614
-3.16534762519638105433139571963
-3.14972962124874682377301199679
-3.13415755517148477816968410566
-3.1186310735893642192802725927
-3.1031498285223545511087359667
-3.08771347726300234966781095698
-3.07232168225749651684183014267
-3.05697411099028389545876424792
-3.04167043587210383965503171277
-3.02641033413131603672254689162
-3.01119348770840138225381961102
-2.99601958315352093673629007177
-2.98088831152702295486707012412
-2.96579936830279269380592932967
-2.95075245327434418743956153626
-2.93574727046355743368315669936
-2.92078352803196849325518186824
-2.90586093819452385281463532402
-2.89097921713571407371424295517
-2.87613808492800524009552014823
-2.86133726545249004620534926653
-2.84657648632168353163955666548
-2.83185547880439149316463603486
-2.81717397775258248077507651098
-2.80253172153019703117820474006
-2.78792845194383041098634325768
-2.77336391417522764114944307407
-2.75883785671553195980574138281
-2.74435003130123015862749015693
-2.72990019285174040341912710641
-2.71548809940859022839536249294
-2.70111351207613438013874659889
-2.68677619496376408634450753255
-2.67247591512956114047826373984
-2.65821244252535193052858120611
-2.64398554994311820203082127322
-2.62979501296272293615554368025
-2.61564060990091124637592689963
-2.60152212176154765534633892711
-2.58743933218705251025193306835
-2.57339202741100163297274268641
-2.55937999621185458373317443859
-2.54540302986777814611853876413
-2.53146092211253281993405095609
-2.51755346909239123872675467783
-2.50368046932405851313130791025
-2.48984172365356554166401534514
-2.47603703521610732919332885974
-2.46226620939679931197294687067
-2.44852905379232560865143808669
-2.43482537817345400079347490816
-2.42115499444839329579861897905
-2.40751771662696954123821061681
-2.39391336078559834402562263365
-2.38034174503303130189288164777
-2.3668026894768552797009911432
-2.35329601619072396043017704342
-2.33982154918230177148566194142
-2.32637911436190093236173145303
-2.312968539511792990823542549
-2.29958965425617681263154926789
-2.28624229003178556543704418408
-2.27292628005911579176147336009
-2.25964145931426219983457798391
-2.24638766450134231536244525138
-2.23316473402549563284151343948
-2.21997250796644238260574979929
-2.20681082805258749013282220793
-2.19367953763565574794812222337
-2.18057848166584464842750805834
-2.16750750666748173855434291055
-2.15446646071517375584826757794
-2.1414551934104351888388360042
-2.12847355585878427616692673352
-2.11552140064729481619590289594
-2.10259858182259250441416330415
-2.08970495486928484939967156662
-2.07684037668881404016237326557
-2.06400470557872244872870981067
-2.05119780121232075231079587406
-2.03841952461874894971976003095
-2.02566973816342082722909325174
-2.01294830552884270024361410003
-2.00025509169579751924082028373
-1.98758996292488568186666121889
-1.9749527867384141381152936738
-1.96234343190262561251646417924
-1.94976176841025999649587116605
-1.93720766746344018585166662718
-1.92468100145687485288061138789
-1.91218164396137085035528361399
-1.89970946970764814555320071298
-1.88726435457045037711335348386
-1.87484617555294431587910550803
-1.86245481077140169330280263539
-1.85009013944015703765180294405
-1.83775204185683532937433379824
-1.82544039938784345275467524328
-1.81315509445411958160080071461
-1.80089601051713479234634734443
-1.78866303206514134878797075646
-1.77645604459966224888717366179
-1.76427493462221676580437535329
-1.75211958962127685275777071287
-1.73998989805944941455981587385
-1.72788574936087957792358049965
-1.71580703389887021798778379255
-1.70375364298371312011583271062
-1.69172546885072727400827212792
-1.67972240464849991165253475194
-1.66774434442732601173687712389
-1.65579118312784210099057321264
-1.64386281656985028758919476674
-1.63195914144132856338742141694
-1.62008005528762351041364535867
-1.60822545650082164287824773248
-1.59639524430929570900479473393
-1.58458931876742236738103305848
-1.57280758074546774033163389906
-1.56104993191963743212113023484
-1.54931627476228768268434107902
-1.53760651253229440813076922474
-1.52592054926557695755416736126
-1.51425828976577349177115650233
-1.50261963959506496358331731909
-1.49100450506514475107293073864
-1.4794127932283310653684939101
-1.46784441186881932231495389104
-1.45629926949407173361574467414
-1.44477727532634143733751834522
-1.43327833929432855024022021697
-1.42180237202496558526919897423
-1.41034928483532973677480654813
-1.39891898972467959365905367315
-1.38751139936661389673722520167
-1.37612642710135001119212448167
-1.36476398692811983813539341499
-1.35342399349768094101817510542
-1.34210636210494071299478475145
-1.3308110086816914603791279079
-1.31953784978945432508406440232
-1.30828680261243001543713840603
-1.29705778495055436005917375549
-1.285850715212656743611025453
-1.27466551240971952619294935598
-1.2635020961482365900541213385
-1.25236038662366919806921857595
-1.24124030461399738819601824939
-1.23014177147336516687299607373
-1.21906470912581780207825298386
-1.20800904005912955357914429163
-1.19697468731872021378319403175
-1.1859615745016588675818244952
-1.17496962575075331368483925322
-1.16399876574872362320036552252
-1.15304891971245834364619197795
-1.1421200133873518882074677974
-1.13121197304172168090515466841
-1.12032472546130365843132842342
-1.10945819794382475876260415913
-1.09861231829365105530213542229
-1.08778701481651022324369792314
-1.0769822163142870521175721558
-1.06619785207989074508594481952
-1.05543385189219277152342773889
-1.04469014601103406476354586903
-1.03396666517230038163161441251
-1.02326334058306466453469800345
-1.01258010391679527045615865881
-1.00191688730862895422092736756
-0.991273623350707515872762780423
-0.980650245087577043950441094486
-0.970046686011648721589536581937
-0.959462880058720096320190693071
-0.948898761603555974551658803761
-0.938354265455527751638079374932
-0.92782932685431035309915653151
-0.91732388146563578741877861767
-0.906837865377102390456674836342
-0.896371215094038851469633969803
-0.885923867535422128524115738715
-0.875495760029848378463174657804
-0.865086830311556043577953625789
-0.85469701651650025373775144586
-0.844326257178477718962692443615
-0.833974491225301303288910122265
-0.823641657975023486287207612154
-0.813327697132207933761416002621
-0.803032548784248413980919654801
-0.792756153397734310301587320849
-0.782498451814861995208929136294
-0.772259385249891344684747485128
-0.76203889528564668536169227319
-0.751836923870061480196576032196
-0.741653413312766071370445957365
-0.731488306281717811818436218576
-0.721341545799872929212322159503
-0.711213075241899478370261692522
-0.701102838330930749958043563294
-0.691010779135358514980690095104
-0.680936842065665495948729646943
-0.670880971871296466745936058347
-0.660843113637567394130737355287
-0.650823212782612044477571356999
-0.640821215054365489812802679836
-0.630837066527583957427853537973
-0.62087071360090047736523223192
-0.61092210299391579187631821865
-0.600991181744324000548092737629
-0.591077897205072424194366450942
-0.581182197041555179810197511577
-0.571304029228839967900735567573
-0.561443342048927582322167432228
-0.551600084088043661417157427116
-0.541774204233962207694433085735
-0.531965651673360411596116146781
-0.522174375889204323021081798813
-0.51240032665816492223198243637
-0.502643454048064149571429533241
-0.492903708415350461052922689499
-0.483181040402603484378085672597
-0.473475400936067357267158490101
-0.463786741223212337177953971402
-0.454115012750324278532980006025
-0.444460167280121580478431262849
-0.434822156849399214965459891026
-0.425200933766699451576654964472
-0.415596450610008902022027752748
-0.406008660224481513601969876997
-0.39643751572018714718250491381
-0.386882970469885381353499288365
-0.377344978106824190446072997107
-0.367823492522563149973923833469
-0.358318467864820828837252645026
-0.348829858535346033289989136746
-0.339357619187812573223542176747
-0.329901704725737226765748434565
-0.320462070300420584534421801532
-0.311038671308910460123208695021
-0.30163146339198755853556987723
-0.292240402432173099322821765047
-0.282865444551758096126409898112
-0.273506546110853999175032830633
-0.264163663705464412045914221626
-0.254836754165577598668413123436
-0.245525774553279501129198340152
-0.236230682160886993333276584973
-0.226951434509101099986095002184
-0.217687989345179914690531292326
-0.208440304641130955200591083017
-0.199208338591922698042762394306
-0.189992049613715038807900411785
-0.180791396342108428432862015901
-0.171606337630411439733469736218
-0.162436832547926522320312533128
-0.153282840378253707827902983136
-0.144144320617612031117288337661
-0.135021232973178436773803101656
-0.125913537361443943816665983447
-0.11682119390658684506694410731
-0.107744162938862721086379972658
-0.0986824049930110520030182438164
-0.0896358808066782138817660595317
-0.0806045513188566495802284816753
-0.0715883776683400072536073599912
-0.0625873211921940428383364957164
-0.0536013434242430859536202995221
-0.0446304060935718717142921502631
-0.0356744711230425439485312735219
-0.0267335006278266382610666460624
-0.0178074569139518562776218778937
-0.00889630247686344525056074505139
0


==> anc/polAggQ200.dat <==
# polAggQ200
74.7777777777777777777777777778
74.7753521169480492624868242981
74.7751967098562684776970142703
74.7750315584385688709719445943
74.7748560672633304639597252045
74.7746696056366677332888980665
74.7744715055932142599369410899
74.7742610597778003853330036633
74.7740375192124425848152144441
74.7738000909427970478476005563
74.7735479355579517616432284988
74.7732801645771406653852570206
74.7729958376966595735398890822
74.7726939598899459150285210988
74.7723734783534522109379170064
74.7720332792905958772986108694
74.7716721845257045957996270085
74.7712889479394962868997545828
74.7708822517172347209016276962
74.7704507024002850114136830478
74.7699928267313565660733207283
74.7695070672832633415313068457
74.7689917778605511794312351658
74.7684452186628381876323610703
74.767865551198185047736427567
74.767250832934256104603524898
74.766599011674447295548417419
74.7659079196455413992202053312
74.7651752672828025234170377349
74.7643986366977377858321034533
74.7635754748130321083120714796
74.7627030861483990110341479228
74.7617786252402830269452590652
74.7607990886774942964873082683
74.7597613067339491182918568774
74.7586619345787273860800412858
74.7574974430426341469767993917
74.7562641089193626833855448702
74.7549580047781947074658038102
74.753574988263933009565153793
74.7521106908584360876542035669
74.7505605060767050229733979137
74.7489195770689514493830287157
74.7471827835984422683133305841
74.7453447283631611574029860392
74.7433997226274371663515721138
74.7413417711276538195805192091
74.7391645562139538325542492097
74.7368614211874789901930269821
74.7344253527901144879743834615
74.7318489628009228550508086433
74.7291244686904332411506052324
74.7262436732806739585118860973
74.7231979433552739434053912246
74.7199781871600838371612490845
74.7165748307305484109154053704
74.712977792977464651802814927
74.709176459457746125161508731
74.7051596547513425897313014525
74.700915613359488507337216903
74.6964319490329247816515308909
74.6916956224315995819775354584
74.6866929070095458784585664673
74.6814093530100888872453318903
74.675829749447183152371830398
74.6699380839384366586987665015
74.6637175002441607703695139605
74.6571502533544942563054669647
74.6502176619531825534371329414
74.6429000580718353285340988545
74.6351767337323113372174047251
74.6270258843571530590008911346
74.6184245487085656674483315972
74.6093485450951431380594388258
74.5997724035622116614668055208
74.5896692937560941795581427355
74.5790109481245898946773169994
74.56776758008528069061576453
74.5559077967596743506337339367
74.5433985058344026515228705567
74.5302048160704181923481389687
74.5162899309370597319920999163
74.5016150347996377817904216904
74.486139171036457574661591153
74.4698191114035420302222622686
74.4526092159023068915139887252
74.4344612823366027077889248604
74.4153243846703652427382552796
74.3951446992150587675892368457
74.3738653175865646571179008856
74.3514260452735247194173633446
74.3277631845527108602565153984
74.302809300371025425273102584
74.2764929676874517346465857742
74.2487384986308273156732666816
74.2194656476797991519564596871
74.188589292908774613466943957
74.1560190911670721689569154838
74.1216591048667031538189706356
74.0854073978461098716375593009
74.0471555975515032731997559804
74.0067884205328673750732327261
73.5346262923153964034767922717
73.1294327960063641265382835557
72.7597955580141955530827651607
72.4130179395180773307652311396
72.0824522276817474612804350135
71.764105464061292357859174702
71.4553611994632568025036069062
71.1543978575104418446730951537
70.8598891308485063708069268896
70.5708353552182260255744466265
70.2864620391202013623493203425
70.0061555179206896957258476581
69.7294203870799065097867297559
69.4558503430907940048288829772
69.1851076149723288425437982458
68.9169080885095753437282818188
68.6510103132572270859306892467
68.3872072247143871573036897795
68.1253198070783020313471937989
67.8651921699269188896575257045
67.606687672894631431916158144
67.3496858391070829357174671546
67.0940798705144657713077685451
66.839774628305335349042520341
66.586684976791212947139235279
66.334734414317540863875487592
66.0838539330043970105500442514
65.8339810625279277583505484366
65.5850590631248463904832911788
65.337036240501696902397939816
65.0898653610295118635964413823
64.8435031499771207584608691183
64.5979098589215587115130732142
64.3530488911167822934321055868
64.1088864756812595992314386321
63.8653913831131242641472787835
63.6225346759569406142418202513
63.3802894895027435926606037651
63.1386308382520011829247103196
62.8975354445793621800391200368
62.6569815865864859862619036665
62.4169489626104688977586341646
62.1774185702343276245260401196
61.9383725979663330972652376489
61.6997943280210715324600616146
61.4616680488577665408105573145
61.2239789763184685453610576956
60.9867131823665011034173751814
60.7498575305591257832316604155
60.5133996175018633030322516156
60.2773277196286388655623439831
60.0416307447346430964557651536
59.8062981877597654368384607931
59.5713200903815177127276810458
59.336687004029055405420373684
59.1023899559754962908464921284
58.868420418205291759661143321
58.6347702787878125495050675042
58.4014318155183121215442315682
58.1683976716136538290156865059
57.9356608332731610141386079293
57.7032146089351197509144004205
57.4710526100772120289055980065
57.2391687334248061312221172816
57.0075571444448567978805174653
56.776212262015406642002617658
56.5451287441715347689452321266
56.3143014748382428081435493851
56.0837255514693527056199853566
55.8533962735191442906307060894
55.6233091316802960498892050591
55.3934597978278070689494080616
55.1638441156140563539635184266
54.9344580916650714303355676228
54.7052978873324955440454982739
54.4763598109597181978830957863
54.247640310624216391049555991
54.0191359673213870132715106872
53.7908434885580723599714296156
53.5627597023266241282530259413
53.3348815514327460196811731297
53.1072060881525272684350268222
52.8797304691960520814426514775
52.6524519509567635427207168961
52.4253678850273931187991379834
52.1984757139647546089935043114
51.9717729672870585432776551046
51.745257257688642411010200937
51.5189262774581450999351574156
51.2927777950871907170656733686
51.0668096520575966587981756032
50.8410197597959915548537798521
50.6154060967855278457520409335
50.3899667058251078359026125384
50.1646996914272169996939607555
49.9396032173460794211800936783
49.7146755042284223079341237433
49.4899148273796638557974527391
49.2653195146388252538666053909
49.0408879443559168335835595711
48.8166185434659634721803644137
48.5925097856542182482573752295
48.3685601896074686354849120806
48.1447683173466685865866615401
47.9211327726364348633551002927
47.6976521994672288728997463516
47.474325280606307862465841767
47.2511507362137732325440784948
47.0281273225202704344100059309
46.8052538305631057775667022108
46.5825290849777417212078205779
46.3599519428418149918033277252
46.1375212925689921899012681877
45.9152360528501363695044839129
45.6930951716394062598634733782
45.4710976251830481471028095703
45.2492424170887696711232246755
45.0275285774337055914249363689
44.8059551619090985493097166886
44.5845212509999235692772730436
44.3632259491977840201287650257
44.1420683842454994759087964788
43.9210477064118928202904508243
43.7001630877953654328494306524
43.4794137216549257579054991259
43.2587988217674083334221295266
43.0383176218096877696215327198
42.8179693747647555110443161188
42.5977533523505867660908578418
42.377668844470780998552349886
42.1577151586860120814562668548
41.9378916197053738326644211748
41.7181975688967533861701884934
41.4986323638154088904512988432
41.2791953777499695396117462453
41.0598859992851150960695392774
40.8407036318802290054712692192
40.6216476934633540750537214255
40.402717616039812615808304886
40.1839128453148840575259598145
39.965232840329962446787321869
39.7466770731116440362074070731
39.5282450283332214666248344226
39.3099362029880859237354452572
39.0917501060745622021006648921
38.8736862582917239120485058772
38.6557441917457571930218052913
38.4379234496664613198402854146
38.2202235861334935710394482436
38.0026441658119837316438590331
37.7851847636971606832408481568
37.5678449648676497452333607518
37.3506243642471148224890789871
37.1335225663739340329491354959
36.9165391851786113778774444918
36.6996738437686402183634223729
36.4829261742205468729449275301
36.2662958173788545889399053334
36.0497824226617194982060236054
35.8333856478730009784728760338
35.6171051590205391340771383573
35.4009406301404219130510960873
35.1848917431270337175685533901
34.9689581875686862666737759462
34.7531396605886409574802821286
34.537435866691340065730069472
34.3218465176136718495730161566
34.1063713321811019912851169086
33.8910100361685108488951958501
33.6757623621655827107840559334
33.4606280494465996677241446136
33.245606843844498854085147962
33.0306984976290576777194097756
32.8159027693890772702269167282
32.60121942391843975898744213
32.3866482321059201019272426566
32.1721889708286381471784785427
31.9578414228490412936803142707
31.7436053767153126458587830627
31.5294806266651038857494066069
31.3154669725324962387113377323
31.1015642196580968931525732607
30.8877721788021820589091773195
30.6740906660608015211301341451
30.4605195027847630743380224099
30.2470585155014186120049966438
30.0337075358391769073834173613
29.8204664004546712580011647785
29.6073349509625131853940398856
29.3943130338675662892220362785
29.1814005004996771565403058385
28.968597206950802928041082487
28.755903014014477728671314116
28.5433177871275626850487364124
28.3308413963142266812119340193
28.118473716132107351905067413
27.9062146256206040830776105226
27.694064008251256986652455151
27.4820217518801679447887501576
27.2700877487024218815840194408
27.0582618952084684210172288046
26.8465440921424260323825653712
26.6349342444622726518221431599
26.423432261301888604030119132
26.2120380559349194348506366437
26.0007515457404280062997552877
25.7895726521703069033791175151
25.5785013007184238596957465558
25.3675374208914745290514153834
25.1566809461815185154306836722
24.9459318140401761267405192252
24.7352899658544648407115517067
24.5247553469242559669762623178
24.3143279064413334598531588818
24.1040075974700382840998761644
23.8937943769294831631207216821
23.6836882055773239480563821146
23.473689047995075239044010209
23.2637968725749592688865091139
23.0540116515082784265606471961
22.8443333607753031555583606293
22.6347619801366683121166810972
22.425297493126272413065561466
22.2159398870456755444250236196
22.0066891529599930421334837925
21.7975452856952833975174854358
21.5885082838374301844641202019
21.3795781497325191548964063153
21.1707548894887130062701873562
20.9620385129796276916318940869
20.7534290338492155215606379577
20.5449264695181617003701633415
20.3365308411918023486207376267
20.1282421738695734926991197201
19.9200604963560019524405239123
19.7119858412732505320344030924
19.5040182450752314203978734665
19.2961577480633032375238788917
19.0884043944035687258162214804
18.8807582321457916830126080146
18.6732193132439533689828221705
18.4657876935784702956051071366
18.2584634329800970303330155046
18.0512465952555394133712075702
17.8441372482148054091376855161
17.6371354637003226886212477093
17.430241317617853974242480784
17.223454889969243176980243387
17.0167762648870274211235520606
16.8102055306709521895603199914
16.6037427798264290367675582879
16.3973881091049776126164883624
16.1911416195466961230305493779
15.9850034165248068289900900612
15.778973609792325759248775693
15.5730523135309084906261311403
15.3672396464019266394463016709
15.1615357315998326155711807339
14.9559406969078732239103040452
14.7504546747562158651126529776
14.5450778022825543956709669098
14.3398102213952651667294464178
14.1346520788391873798696682121
13.9296035262641056870445984901
13.7246647202960169312681843821
13.5198358226112670859724221325
13.3151170000136488161852199563
13.1105084245145546667341966892
12.9060102734162856952825497214
12.7016227293986204258247688942
12.4973459806087543169895290179
12.2931802207547255358769154012
12.0891256492024487201308171054
11.8851824710764846177133345757
11.6813508973646800359715971085
11.4776311450268194311112691969
11.2740234371074367497563823015
11.070528002852943821253051721
10.867145077833239720009723387
10.6638749040679741007336326046
10.4607177301576465873982809177
10.2576738114197339030245142039
10.0547434100300465983358676185
9.85192679516952801233201611989
9.64922424317671951914980897252
9.44663603770612822891856724608
9.24416246989274616496120899902
9.04180383852298358889279277972
8.83956045021229364647844991463
8.63743261958978092278844070043
8.43542066949010289261568215301
8.23352493115299070429401793757
8.03174574443073432109864716481
7.83008345800399685015873021658
7.62853842960634400745130827186
7.42711102625789720021734815005
7.2258016245085427651266424697
7.02461061069115560150686976108
6.8235383811853229144000066953
6.62258534269208317430867875035
6.42175191252022686435956040672
6.22103851888473929059466446005
6.02044560121800186226743239297
5.81997361049440700877808250386
5.61962300956908350981329608382
5.41939427353147371815337248691
5.2192878900745522167641800458
5.01930435988052716553914465018
4.81944419702392127964790889132
4.61970792939298939425846897121
4.42009609913049429854001975704
4.22060926309493239423407205079
4.02124799334337622398525620417
3.82201287763718254486930270599
3.62290451997190297132704904368
3.42392354113282991915015529472
3.22507057927771435783061315189
3.02634629054830450993877945132
2.82775134971247699820187912739
2.62928645083886500703874652319
2.43095230800603287980887178028
2.23274965604840442544095186254
2.03467925134132440930638106643
1.83674187262782076409783749975
1.63893832188984066931858534133
1.44126942526695871091069818184
1.24373603402580197775724171529
1.04633902558370757809452345054
0.849079304590425369241287036764
0.651957804072005739100680292684
0.454975486641372506259304890062
0.258133345780478322425902714299
0.0614324071993787964130558876597
-0.135126269721953052835180220506
-0.33154159040271273392163915498
-0.527812423434294836023675277691
-0.723937598849649632171404535949
-0.919915906280609525912300433546
-1.11574609299400682022772619306
-1.31142686179648600660637068002
-1.50695686879688650673544313328
-1.70233472101392051061936186759
-1.8975589738155778286898019828
-2.09262812817523529712413896469
-2.28754062772780872112058376826
-2.48229485560743316352492481165
-2.67688913104606047587830500581
-2.87132170570998365489569171137
-3.06559075974859156712282912119
-3.2596943975265725126505644641
-3.45363064300725907664328530313
-3.64739743475076620896738912117
-3.84099262048593185018178442969
-4.03441395120971990257278659916
-4.2276590747615631712368519498
-4.42072552881295757279259333014
-4.61361073320428519328249814218
-4.80631198155112013907940970574
-4.99882643203088613943642717448
-5.19115109724735597275726299278
-5.38328283305470062776015335478
-5.57521832620410424515104336962
-5.76695408065372956467798445432
-5.95848640235626045729349050153
-6.14981138230637307139697920529
-6.3409248775920426683259932462
-6.53182249014698481447511723999
-6.72249954284471357256532350789
-6.91295105250503780241128773277
-7.10317169929787909973471394842
-7.29315579192258423411588035285
-7.48289722780747600978621561289
-7.67238944740630843071887623316
-7.86162538145488294850304140024
-8.05059738977780615718660163551
-8.2392971898822247821236121899
-8.42771577311451310355931385877
-8.61584330554803753714078143109
-8.80366900995912472562929836146
-8.99118102415269631783978281708
-9.17836622939842870432273437579
-9.36521004065208145075573202926
-9.55169614728805249680733769754
-9.73780618882501082492155636864
-9.92351934389190527846481486753
-10.1088118013124580699612267498
-10.2936560677399202252185310724
-10.4780200433382624408816658333
-10.6618657593486859837429023143
-10.8451476070918791644312756783
-11.0278097730442368412387727293
-11.209782377622400083586442193
-11.3909753770778876575343880687
-11.5712683253240836019923819015
-11.7504917348151866054558950423
-11.9283890765725362317988084439
-12.1045247707483255546066416085
-12.2779816196018441316891285719
-12.4444444444444444444444444444


==> anc/polAggQ210.dat <==
# polAggQ210
64.
64.0009037897423906143537502188
64.0009651352017325728356297696
64.0010305560081312031082052999
64.0011003154015136158445200426
64.001174692982279589529901943
64.0012539856719021871250383051
64.001338508724872667234815017
64.0014285967942571604789968316
64.0015246050531837711357062239
64.0016269103746250729891996507
64.0017359125718814101751829594
64.0018520357022038859116647056
64.0019757294360211938589904493
64.0021074704942501478635008321
64.0022477641561743717445314899
64.0023971458403674289671815143
64.002556182761113825553545515
64.0027254756627417297866871794
64.0029056606342226199917914393
64.0030974110063128568042352921
64.0033014393334075755763538033
64.0035184994621452174706484185
64.0037493886886380606406975507
64.003994950006006530568230587
64.0042560744436587439701526786
64.0045337034994771515336614717
64.0048288316657463281095776337
64.0051425090492744724819616516
64.0054758440857200588211145824
64.0058300063476277984908087379
64.0062062294450974790824556444
64.006605814017347534891344009
64.0070301308126838327939651288
64.0074806238535338075439135226
64.0079588136822465775963430786
64.0084663006822799213041741606
64.0090047684681828998513948503
64.0095759873364253031425359276
64.0101818177676076246449948952
64.0108242139688923335624884141
64.0115052274436118344503120331
64.012227010572912236732157639
64.0129918201919648577634013935
64.0138020211406974921792606397
64.0146600897661412820139784813
64.015568617350330902071853686
64.0165303134342079646405596245
64.0175480090041299580669229078
64.0186246595033470785522517605
64.0197633476261417200897950672
64.0209672858471919902749609486
64.022239818633080150314331975
64.0235844242766747299866109381
64.0250047162883230544395638944
64.0265044442703470076395200103
64.0280874941931828930081036552
64.0297578879825856632595404323
64.0315197823175632743774645628
64.0333774665280481029461127767
64.0353353594696734622602754347
64.0373980052403226776459761153
64.0395700675892681623173559195
64.0418563228546240906972334188
64.044261651248397165348389128
64.0467910262905266700115573016
64.049449502173840542913458805
64.0522421988206931194749427801
64.0551742843690579493326508411
64.0582509548008815303366025595
64.0614774103984065450082501349
64.0648588286847810205318650307
64.0684003334734060712053052839
64.072106959615950686068374473
64.0759836130015757203908609717
64.0800350253194456122484133963
64.0842657030528358616233424866
64.0886798701258224245727684818
64.0932814035724055215358049839
64.0980737615426979727270351838
64.1030599029012027011879769969
64.1082421976079029452458030721
64.1136223270035604746150488952
64.1192011730459104169209028566
64.1249786954629843433670230117
64.1309537957031929191803193399
64.1371241664686405907611649545
64.1434861255179897028439630325
64.1500344323175791193220394301
64.156762086003948111202096983
64.1636601029969110608547096561
64.1707172724693390482486656686
64.1779198877372726768598261715
64.185251451481334057698729096
64.1926923525470178907562224706
64.2002195118966914510167910288
64.2078059950993673712761952613
64.2154205885448558959629748689
64.2230273363560588664350767792
64.2305850347462217957792856126
64.2380466803261828003223074318
64.2453588686093048627689899163
64.2912802195570801095542495036
64.2797430837480089089900342571
64.2349337252757091391055292853
64.1674096073102908997717692631
64.0830136161784384078575371619
63.9854150976005159024261939832
63.8771106658437324221341009991
63.7598964355993293637018032856
63.6351189199902619383868059287
63.5038201388424042478963667957
63.3668270941755424513634844275
63.2248097833427959531791234092
63.0783203680548425406317770928
62.9278205189107249942338110604
62.7737010482105257399722505998
62.6162963469451299120000507936
62.4558952222469488105219914182
62.2927491803554047437698749466
62.1270788581429249142826013431
61.9590790875840576740542721336
61.7889229340106667774957981763
61.6167649525418559488133194014
61.4427438408960650858107346792
61.2669846205237773919463920594
61.0896004450988054379109648455
60.9106941116489550253480323688
60.7303593322095636165737689914
60.5486818109785762612435184179
60.3657401622655375941407225019
60.1816066971766673895551033542
59.9963481013440384870685258919
59.8100260216474542763790073537
59.6226975764749479694142607552
59.4344158013901973203430225623
59.2452300399519511549611709558
59.0551862877349230886209919824
58.8643274962383021579347809915
58.6726938422649749484370359839
58.4803229674567334232280910193
58.2872501919358454572468376912
58.0935087053986136202473290893
57.8991297385063759910449601031
57.7041427170037397900071258201
57.5085754006468302408694779434
57.3124540087333866627253279548
57.1158033337815811133206802255
56.9186468446973883613628922406
56.7210067805946739738466200377
56.5229042362825965719187163698
56.3243592403071273240517351153
56.1253908263239439144657479152
55.9260170984857555640456259087
55.7262552914458652405091559909
55.526121825509490796375214778
55.3256323574033984312708407005
55.1248018270813725948076041012
54.9236445009368031016088487611
54.7221740117532439682779811254
54.5204033956883726790950098082
54.3183451265556628129029328075
54.1160111476406917502872478341
53.9134129012648406452674358809
53.7105613562877814198169561467
53.5074670337212222045424395751
53.304140030609587213982464444
53.100590042318372081697636452
52.8968263833576108130531857606
52.692858006856016821815809757
52.4886935227907458509164240902
52.2843412150682236294381668648
52.0798090575429561131175550007
51.8751047290535820661464446558
51.6702356275485379270031360972
51.4652088833674971079475961859
51.2600313717391445439849519662
51.05470972455078611300269276
50.8492503414407131833048013005
50.6436594002600936489623292218
50.4379428669473970750717774276
50.2321065048549429509145275499
50.026155883564052095399832207
49.8200963872224505544659920022
49.6139332224349949760265374818
49.4076714257364336377611553286
49.2013158706727659467090941559
48.9948712745157956289865693913
48.7883422046336713932641111704
48.5817330845385578548256291377
48.3750481996310648661881515506
48.1682917026596724912104262726
47.9614676189121103508313257451
47.7545798511544737763729416371
47.5476321843327759676657769974
47.3406282900506369137542924946
47.1335717308358887493564127132
46.9264659642080267693944778766
46.7193143465576494318074739671
46.5121201368483038487143198483
46.3048865001504805190015706451
46.097616511016877877256649254
45.8903131567074795274331615242
45.6829793402724510723728591053
45.4756178835003658572958966186
45.2682315297388066354297837191
45.0608229465939603298767566462
44.8533947285154231477119443233
44.6459493992720609636857497643
44.4384894143244229973687064797
44.2310171630988834076468620049
44.0235349711683837364222149974
43.8160451023443675137940330484
43.6085497606842352909520465167
43.4010510924184025195448345564
43.1935511878008127851859763874
42.986052082886543768431558521
42.7785557612399418828826960876
42.5710641555765328461278377934
42.3635791493417785718832085264
42.1561025782295848987518773094
41.9486362316433090252161239335
41.7411818541018693938503965687
41.5337411465934235066427715429
41.3263157678789501538277969399
41.1189073357479512424369257014
40.9115174282283743013530785567
40.7041475847527493388828964759
40.4967993072824325938574309755
40.2894740613917544415663963168
40.0821732773137789107534169053
39.874898350949297584211342208
39.6676506448406007652420292538
39.460431489111493390689855431
39.2532421823749519751974300425
39.0460839926097516173501729629
38.8389581580073285413483918505
38.6318658877900835595431339362
38.4248083630022750089868585682
38.217786737274595940920256696
38.0108021375634794410507888764
37.8038556648661277581656659695
37.5969483949122152581215466862
37.3900813788331719492580022043
37.1832556438099133033472098809
36.9764721936998431920263779592
36.7697320096439198494682354716
36.5630360506545397429293617884
36.3563852541849609762147410964
36.1497805366809562662718436178
35.9432227941153555256894799921
35.7367129025061095653459369066
35.5302517184184793188513394722
35.3238400794519292059125723744
35.1174788047122787222473533398
34.9111686952696430005771616644
34.7049105346026708660862077756
34.4987050890295677499778167059
34.2925531081263706694489043794
34.0864553251329232779839007244
33.8804124573469806859543830787
33.6744252065068563006738050767
33.4684942591630062926421389965
33.2626202870389314186596252658
33.056803947381760783156106445
32.851045883302867659110167201
32.6453467241088536840884980007
32.4397070856232245619856374163
32.234127570499067805625452888
32.0286087685230310198933111993
31.8231512569108877215457303066
31.6177556005949666938843828926
31.4124223525037103571296464652
31.2071520538336175749976075258
31.0019452343138166923697039648
30.7968024124635053869495073999
30.5917240958424850994655425913
30.3867107812950093634100098166
30.1817629551871572686139863066
29.9768810936379355462102052275
29.7720656627443053396767865553
29.567317118800322612481584767
29.3626359085105743229413973195
29.1580224691980859576041470497
28.9534772290068697427905742238
28.7490006070992768375946375405
28.5445930138483110389654553266
28.3402548510250559893968909406
28.1359865119813625597114610864
27.9317883818279379734488128671
27.7276608376079733359602023856
27.5236042484664415214454311771
27.319618975815192846269646825
27.1157053734939716088080650294
26.911863787927472397029720037
26.7080945582785510476669970014
26.5043980165977012781034715886
26.3007744879689042973643395062
26.0972242906519551294477568511
25.8937477362213659446315942309
25.6903451297019433865559639083
25.4870167697011336993176139315
25.2837629485382263942766315137
25.0805839523705042457727819054
24.8774800613164245637147433786
24.6744515495759139544977012291
24.4714986855478561455899260605
24.2686217319448499092726446932
24.0658209459053116734741234927
23.8630965791029950486422067995
23.6604488778539972255537915492
23.4578780832213200064310305561
23.2553844311170511174425425653
23.0529681524022294114800339145
22.850629472984455603022164861
22.6483686139133082790662878977
22.446185791473623098788885645
22.2440812172766913271710686228
22.0420550983494321417944029
21.8401076372215915049813206744
21.6382390320110188031335903954
21.4364494765070709193205129324
21.2347391602521919217882928757
21.0331082686217151180955178025
20.8315569829019328401042618152
20.6300854803664779872307233237
20.4286939343510600624197571788
20.2273825143265971855643647401
20.0261513859707843609249051808
19.8250007112381371069615421871
19.6239306484285484273895366311
19.4229413522543960097740519412
19.2220329739062354812313133359
19.0212056611171145284843193786
18.820459558225541700375305926
18.6197948062371427537562805142
18.4192115428850364773043919041
18.2187099026889610311284673295
18.0182900170131809719790555304
17.8179520141232042934216405025
17.6176960192413379964969261733
17.4175221546011099182277520121
17.2174305395005837819310385475
17.0174212903545936937825627028
16.8174945207459235936238021493
16.6176503414754564737876728437
16.4178888606113175069790585819
16.2182101835370345722318470672
16.0186144129987390359606344641
15.8191016491514290324436607326
15.6196719896043168940514141822
15.4203255294652818055361628359
15.2210623613844481981054623233
15.0218825755969098572344038801
14.8227862599646191926484160992
14.6237735000174606090954390811
14.4248443789935264218893101356
14.2259989778786132812420557557
14.0272373754449566036226743531
13.8285596482892200563141114006
13.629965870869756702535818042
13.4314561155431579885204518179
13.233030452600106340359725719
13.0346889503005467368612007685
12.8364316749081922346946605466
12.6382586907243780433773855408
12.4401700601212783797894554882
12.2421658435744999745734231347
12.044246099695065755620066981
11.8464108852608018965481690671
11.6486602552471410903376164317
11.4509942628573545897688980867
11.2534129595522252467662079962
11.0559163950791734818540412465
10.8585046175008478224463925607
10.6611776732231913643308985855
10.4639356070229952342340698348
10.2667784620749498625134474396
10.069706279978204613581825664
9.87271910078244606739943631463
9.6758169630135049980518246742
9.47899990369850185485119114781
9.2822679583905403173515844086
9.08562116119295826795482064193
8.88905954478314530421237575123
8.69258314043593569731320766646
8.49619197804658549340917936161
8.29988608615334225019511742012
8.10366549195961570236196692279
7.90753022135575745601695503173
7.7114802989404576237574679265
7.51551574804176612864395082699
7.31963659073774622669500160151
7.12384284787676762358317959619
6.92813453909744639180574735184
6.73251168284823872960791290355
6.53697429640669544221874927142
6.3415223958983838693975835671
6.14615599631548383076101527871
5.95087511153506401175144148951
5.75567975433704506830435543525
5.56056993642185558716465251291
5.36554566842778690128609695423
5.17060695994805262572068823435
4.97575381954755864876686117074
4.78098625477938918580131503791
4.58630427220101437907585999895
4.39170787739022480572796305104
4.19719707496079813824444440194
4.00277186857790308654750135856
3.80843226097324563865901943395
3.61417825395996250746359600375
3.42000984844726658435591891963
3.22592704445484909644953894847
3.03192984112704306246935874983
2.83801823674675254337924389427
2.64419222874915208714108458566
2.45045181373516067269650054262
2.25679698748469436624327657377
2.06322774496970181308355783347
1.86974408036698660068969749587
1.67634598707082044310811110845
1.48303345770535105334496709759
1.28980648413680848889513117523
1.0966650574855136760342116137
0.903609168137692740841125898128
0.710638805757100699105154887016
0.51775395929645798324827113136
0.324954617008703212113353715541
0.132240766458065538885844755784
-0.0603876054690401565140883432206
-0.252930512553292031553001971346
-0.44538796923191086845722830633
-0.637759990588277415802879237431
-0.83004659234171447802860641519
-1.02224779083743080786895145221
-1.21436360303662391658709973929
-1.40639404650673897539208800059
-1.59833913941188103859228329084
-1.7901989005033778748985217262
-1.98197334911049074787997051592
-2.17366250513127053992591823152
-2.36526638902355666620875597542
-2.55678502179611627610795344296
-2.74821842499992128937157025453
-2.93956662071956086298965627616
-3.13082963156478693236086273639
-3.32200748066219051687700699948
-3.51310019164700652555675026178
-3.70410778865504484285476871504
-3.89503029631474551828192370515
-4.08586773973935592601937473061
-4.27662014451922780231907193603
-4.46728753671423210917770484728
-4.6578699428462897125734352924
-4.84836738989201590248645840831
-5.03877990527547682000687800787
-5.22910751686105589408723862537
-5.41935025294642842694245613312
-5.60950814225564250275642087209
-5.79958121393230442924127572876
-5.98956949753286695573085093508
-6.17947302302001854489202736765
-6.36929182075617200782448042173
-6.55902592149705084430744062356
-6.74867535638537166125845590655
-6.93824015694462107310987532332
-7.12772035507292551779968954072
-7.31711598303701245142983996045
-7.50642707346626141338212338523
-7.69565365934684348181395949444
-7.88479577401594766699776090051
-8.07385345115609281693228818056
-8.26282672478952363605566452831
-8.45171562927268944374079780097
-8.64052019929080432456760460019
-8.82924046985248734715511564679
-9.01787647628448155261240853933
-9.20642825422645043744219689518
-9.39489583962585067901633585082
-9.58327926873287987454972150248
-9.77157857809549808683901940572
-9.95979380455452201191603071744
-10.1479249852387906052027003342
-10.3359721575604010237559336832
-10.523935359210013762765406968
-10.711814628152225884626071088
-10.8996100026210112586584624693
-11.0873215211152267489034105529
-11.2749492223941833063822094688
-11.4624931454732809407975164764
-11.6499533296197065648626522
-11.8373298143481937222958977722
-12.024622639416843228009897642
-12.2118318448230037661722712047
-12.3989574707992115086197053723
-12.5859995578091878325816493105
-12.7729581465438942328185842783
-12.9598332779176435391108400001
-13.1466249930642665655540449694
-13.3333333333333333333333333333


==> anc/polAggQ220.dat <==
# polAggQ220
17.3333333333333333333333333333
17.3332383172770241905381114243
17.3332310358599317140942384305
17.3332231985850445045147873457
17.3332147632038159890247787787
17.333205684272623894120563035
17.3331959129125406518934136914
17.3331853965511641847435818054
17.3331740786451801938166817183
17.333161898382229598360745779
17.3331487903605502303285320048
17.3331346842447497766520544452
17.3331195043959467411220457126
17.3331031694743872914483167565
17.3330855920125076473374023725
17.3330666779562634917978866326
17.3330463261723890439783090915
17.3330244279190781622803706455
17.3330008662773973436156136346
17.3329755155405448850465291064
17.3329482405578608547175980152
17.3329188960302678934989913245
17.3328873257535821829927999321
17.3328533618058760431558963966
17.3328168236747973604835842823
17.3327775173204551101580807118
17.3327352341691632500736747726
17.3326897500329957653644063864
17.3326408239497420639538970496
17.3325881969374625960740361437
17.3325315906574277105671045566
17.332470705978776465318756013
17.3324052214377543482372303032
17.3323347915838774731869266181
17.3322590452048234825055417801
17.3321775834212636512916408513
17.3320899776422239228193426273
17.3319957673708920104701926811
17.331894457850070296924744545
17.3317855175357068683083086889
17.3316683753861162546282156512
17.3315424179536237033995462493
17.331406986264428252824901681
17.3312613724714764089428267413
17.3311048162640655203038699127
17.3309365010167493587190824365
17.3307555496588930360132144741
17.3305610202449149836286466909
17.3303519012038547339466088826
17.3301271062454107603620400525
17.3298854688979963800697874743
17.3296257366526570325212028805
17.3293465646848720398620716791
17.3290465091243207218260254324
17.3287240198406185074508800329
17.328377432710815008263347286
17.3280049613320839329152621678
17.3276046881405147376401172505
17.3271745548942279639442396873
17.3267123524761696672327790645
17.3262157099688839195510443283
17.3256820829503041571276440372
17.3251087409561315372946473343
17.3244927540506681533744260348
17.3238309784440308665392814513
17.3231200410894728058119829669
17.3223563231900686017309922707
17.321535942539259646987387433
17.320654734614689726063991222
17.3197082323393709148629312175
17.3186916444184854573054722442
17.317599832154031129498035321
17.3164272846330341346695679035
17.3151680921781625141320067538
17.3138159179422510102830322554
17.3123639675204707671476607924
17.3108049564456185572660573316
17.3091310754232335787538907046
17.3073339531539472952037683566
17.3054046165806041262587848612
17.3033334483872276727236355556
17.3011101415658170117877552581
17.2987236508552076662092529481
17.2961621408437881978599421404
17.2934129305146909084322907177
17.2904624339981376387142162338
17.2872960972808818663646314957
17.2838983306071079338602287678
17.2802524362886881001431880734
17.2763405316253181963709845394
17.2721434666167122883360475859
17.2676407361296946847885004447
17.2628103861626423132367316361
17.2576289138282602123329152815
17.2520711606530760844121812247
17.246110198768275353188676624
17.2397172095415255818324758306
17.2328613541732191858385534089
17.2255096357530584979050662842
17.2176267522440819202578005505
17.2091749398310513794787148863
17.2001138060385602401750607046
17.0853782035587190219345809325
16.9776192429957384415143252567
16.8743909234139684603714142448
16.7745315576884078925153541454
16.6773569271029391744486957498
16.5824149228484175897019245218
16.4893842127543310870806665826
16.3980245369607218208437385319
16.3081494061181418262863392403
16.2196098397679236550547528091
16.1322840697621362650708153057
16.0460707004612828231917269835
15.9608839860680249704950657064
15.8766504641321789491584448169
15.7933064906947838401703426845
15.7107963939749330611659264922
15.6290710639224971826142794397
15.5480868561214761465284403375
15.467804727052269068417273713
15.3881895427056568160297755652
15.3092095191667646008718937072
15.2308357651051580958738004084
15.153041903970121695821811557
15.0758037592534062541103571714
14.9990990901833466869814277691
14.9229073681360182847668372144
14.8472095862117628565058980714
14.7719880960463502555876256203
14.6972264671550026887504491491
14.6229093650492278937442697645
14.5490224450951443456920377408
14.4755522596510725627114996649
14.4024861764703746626009982128
14.3298123067113347899899769647
14.2575194411804347804154969643
14.1855969936645462790321732692
14.1140349503933245831616116165
14.042823824824598842434041807
13.9719546170698423018570712242
13.9014187773793247799579862007
13.8312081731915496719998677851
13.7613150593223994503187066737
13.6917320509286971166018969256
13.6224520989307359956458149262
13.5534684676204159815235031846
13.4847747142173013359689822043
13.4163646701652750563373183384
13.3482324239883944872489687786
13.2803723055467760478322024238
13.212778871552447106979879571
13.1454468922215887884921364757
13.0783713389538588254069755373
13.0115473729418638589807482229
12.9449703346246252166476542232
12.8786357339082848773766627935
12.8125392410855251383790407259
12.7466766783923915504579107479
12.6810440121475534714798745342
12.615637345424628291701350662
12.5504529112131344663298327869
12.4854870660280105766067847495
12.4207362839315159221946660279
12.3561971509347753554201135586
12.2918663597493011072792930062
12.2277407048615636643768302633
12.1638170779061324383676648607
12.1000924633150997390736202157
12.0365639342234685370383601765
11.9732286486119518687693705761
11.9100838456702223179545269866
11.8471268423650837245382034318
11.7843550301993315650957507263
11.7217658721482385966893488983
11.6593568997616617870596500844
11.5971257104207270798660184495
11.535069964738920578624765147
11.4731873840982074733286716869
11.4114757483115216143586316366
11.3499328934036262670925233779
11.2885567095029466543407098324
11.2273451388375230982121461875
11.1662961738287349698428944119
11.1054078552769047572137022128
11.044678270633312397043826372
10.9841055523535361887691728466
10.9236878763273913421146946691
10.863423460381063396253346207
10.8033105628473339837175438209
10.7433474812000730292589750648
10.6835325507494265725365835464
10.6238641433943648759321444382
10.5643406664294730318962467207
10.5049605614030674597408953341
10.4457223030239078738031635096
10.386624398113946775395360459
10.3276653846047184135851816471
10.2688438305751175121364541959
10.2101583333284558141095560407
10.1516075185068125082207143428
10.0931900392408136515385181677
10.0349045753330865014338614939
9.9767498324737378632201330902
9.91872454148630173937616815973
9.86082745760269127125660755916
9.80305735976577368812363913959
9.74541304995826517264577104169
9.68789335255671563018897736735
9.63049711370942169029665004922
9.57322320073717022044058222453
9.51607050155577451369481609172
9.45903792411942141681639222164
9.40212439588390026311227107427
9.34532886328883381373894094307
9.28865029125807772042349968622
9.23208766271749851281447384356
9.17563997812938097921204132381
9.11930625504275422977619427282
9.063085527658961872261978465
9.00697684641183574513693938491
8.95097927756186468335554987255
8.89509190280377996931169649143
8.83931381888700756709549412392
8.78364413724846406478339327309
8.72808198365719856155305141232
8.67262649787040663087694868659
8.6172768333003650579263759232
8.56203215669185737224563660445
8.50689164780968035348927516186
8.45185449913584075088178835621
8.39691991557606949338061291352
8.34208711417529773999465572705
8.28735532384175528675257456087
8.23272378507936716289411777843
8.17819174972813876478221953841
8.123758480712233639223821345
8.06942325179546108262573050227
8.01518534734390311007109412308
7.96104406209542210765665266075
7.90699870093580164845090777896
7.85304857868128356106334099162
7.79919301986727442173901345653
7.74543135854300422578710257355
7.69176293807192910982415920353
7.63818711093767866883292947905
7.58470323855535666585704664914
7.53131069108801179021492033352
7.47800884726810260396203584968
7.42479709422378794618900249733
7.37167482730988085962043107843
7.31864144994331058174392214969
7.26569637344294332015096066513
7.21283901687361842471927232978
7.16006880689426219258624691666
7.10738517760994690956291811133
7.0547875704277678569118528531
7.00227543391641590769303598942
6.94984822366932801388956560911
6.89750540217130235531217984751
6.84524643866846919427514194823
6.79307080904151256607609341464
6.74097799568204184368930771376
6.68896748737201595456934786474
6.63703877916612660634997328056
6.58519137227705030434583552416
6.53342477396348222452926258599
6.4817384974208681480668494038
6.43013206167475367418867104443
6.37860499147667281339964248684
6.32715681720250082876671221928
6.27578707475319884485161465119
6.22449530545788028713519802512
6.17328105597913165454544279807
6.12214387822052246874403452655
6.07108332923624149068498993442
6.02009897114279845193913045902
5.96919037103273261946573569506
5.91835710089027150178531854336
5.86759873750888491554689270286
5.81691486241068146778597388782
5.76630506176759627405765092572
5.71576892632432042925898370748
5.66530605132292437932723007221
5.6149160364291289109678983477
5.5645984856601789858427393682
5.51435300731427709781389576932
5.46417921390153422935297073526
5.41407672207639782842098585274
5.36404515257151752223334941419
5.31408413013301053146331506019
5.26419328345708994962780046379
5.2143722451280202095655018156
5.16462065155736517389340523883
5.1149381429244953608629370484
5.06532436311832185279884996785
5.01577895968022543288327500258
4.96630158374815045896189313127
4.91689189000183391174727154873
4.86754953660914095065860205036
4.81827418517347917488738100944
4.76906550068226462137558515042
4.71992315145641333644078151586
4.67084680910083313493186743433
4.62183614845589091114926102489
4.57289084754983159036533984754
4.52401058755212550963959707401
4.47519505272772169269929071663
4.42644393039218513686946006965
4.37775691086769686126545981642
4.32913368743989607554813172508
4.28057395631554441829184563838
4.23207741658099278419998774251
4.18364377016143181075941076604
4.13527272178090762816204440328
4.08696397892308499211571012362
4.03871725179274041816624991116
3.99053225327796841898137562276
3.94240869891308441329938813148
3.8943463068422083274947016042
3.84634479778351334850504533868
3.79840389499412471072798739308
3.75052332423565380993130592963
3.70270281374035333471655662412
3.65494209417787949109225104603
3.60724089862264776869801929737
3.55959896252176905860180160787
3.51201602366355328277928152497
3.46449182214656803477293420204
3.41702610034924005999614073903
3.36961860289998772305984454491
3.32226907664787291870498410395
3.27497727063376118275958571617
3.22774293606197905032805612421
3.18056582627245799047251353323
3.1334456967133545202606235989
3.08638230491413636651861228782
3.03937541045912480121820319187
2.99242477496148352640797352875
2.94553016203764472722878972843
2.89869133728216314707568822516
2.85190806824298926762169818811
2.805180124397152898430702057
2.75850727712684869647605739807
2.71188929969591534526078815133
2.66532596722670032660732438157
2.61881705667730241574617627289
2.57236234681918422227254302838
2.5259616182151472860397674278
2.47961465319766241829423075566
2.43332123584754815449690715
2.38708115197299035648512379237
2.34089418908889616806247927432
2.29476013639657568991410495237
2.24867878476374489707911888677
2.20264992670484347520865157962
2.1566733563616614006354292439
2.11074886948426823400941887916
2.06487626341223923804049730082
2.01905533705617256685569895143
1.97328589087949190774331560618
1.9275677268805290857328713682
1.88190064857488126765875712052
1.83628446097803752518228037172
1.79071897058826963580463538435
1.74520398536978211729089413129
1.69973931473611660423826580393
1.65432476953380578585303790159
1.60896016202627223143914504635
1.56364530587796753473356164968
1.51838001613874731013314139994
1.47316410922847767312480816717
1.42799740292186893393413785914
1.38287971633353232762177664062
1.33781086990325569565574902545
1.29279068538149412344105534037
1.24781898581507162546426912148
1.20289559553309005467612346825
1.15802034013304149555317905243
1.11319304646712048101238577731
1.06841354262873245205948214501
1.02368165793919495579159625949
0.978997222934628152202141426728
0.934360069353031273206370912703
0.889770030121541748471279213028
0.845226939343873782044755762424
0.800730632287933231485250303612
0.756280945373605707242386569669
0.71187771616071487447715642013
0.667520783337148002382290428276
0.623209986707145867412489827747
0.57894516717975417670242979394
0.534726166757433736378517024487
0.490552828524826646497762418461
0.446424996637675860012057249823
0.402342516311895497495692714999
0.358305233812789362424081138717
0.314312996444415153587172593666
0.270365652539091921795807290595
0.226463051447048367425975242747
0.182605043526209623576457309358
0.138791480132120216720429059409
0.0950222136080009427412323084612
0.0512970972749374411856785935971
0.00761598542219829447310219589848
-0.036021266702319478307748110242
-0.0796148029015196214724816182303
-0.123164766038412584193323567944
-0.166671298045300210820739587891
-0.21013453993284114845785701994
-0.253554631798998901949604341975
-0.296931712837874429090059246815
-0.340265921348425132333942001865
-0.383557394743072067599952224903
-0.426806269556197155853782872653
-0.470012681452532149036813994103
-0.513176765235441068542930776699
-0.556298654855097801821428528089
-0.599378483416560510779909443338
-0.642416383187744474459318158462
-0.685412485607294957936192385322
-0.728366921292361669557703927559
-0.771279820046276339416496595929
-0.814151310866134923408518508204
-0.856981521950285909272275141118
-0.899770580705726173666911191825
-0.942518613755405812594401982589
-0.985225746945443341293447286015
-1.02789210535225263411535829438
-1.07051781328958294982164386872
-1.1131029943154733632058409506
-1.15564777123912289992546444675
-1.19815226612767764792119397037
-1.24061660031293609578732953956
-1.28304089439797392592822747818
-1.32542526826368946827828400804
-1.36776984107527099876679134033
-1.41007473128858704556267548538
-1.45234005665650084542705559895
-1.49456593423511007222334497296
-1.53675248038991293977512327749
-1.57889981080190176181139578899
-1.6210080404735850326875255571
-1.66307728373493907390873866974
-1.70510765424929027320256595267
-1.74709926501912892497803951817
-1.78905222839185566346428355021
-1.83096665606546146263092394863
-1.87284265909414216014930723666
-1.91468034789384844614889339727
-1.95647983224777224134960356435
-1.99824122131177037330079498644
-2.03996462361972644392352965859
-2.08165014708885176632771524519
-2.12329789902492623395252632994
-2.16490798612747997045043755632
-2.20648051449491659439556777676
-2.24801558962957891883936394393
-2.28951331644275789195462660118
-2.33097379925964557149633575651
-2.3723971418242329125586713747
-2.41378344730415313511618154869
-2.45513281829547142509752444232
-2.49644535682742171024703010232
-2.53772116436709123977706602223
-2.57896034182405368479755094655
-2.6201629895549514647227804362
-2.66132920736802799329496777623
-2.70245909452761052652365102864
-2.74355274975854428371557772925
-2.78461027125057850185617613108
-2.82563175666270507289669300134
-2.86661730312745040299607047227
-2.90756700725512112245930373466
-2.94848096513800426500012768381
-2.98935927235452252503128624509
-3.03020202397334519194630459227
-3.07100931455745535079867006321
-3.11178123816817392940378461281
-3.15251788836914116268222407348
-3.19321935823025603602606046422
-3.23388574033157426059969309351
-3.27451712676716532477929680046
-3.31511360914892915738721828794
-3.35567527861037292998610124026
-3.39620222581034851725894302127
-3.43669454093675112641250153724
-3.47715231371017959859937575855
-3.51757563338755887755564506152
-3.55796458876572513299320895141
-3.59831926818497401876602636605
-3.63863975953257253844448591623
-3.67892615024623498367938344002
-3.71917852731756340361374288464
-3.75939697729545305660435432608
-3.79958158628946328864284266191
-3.83973243997315427611580463458
-3.87984962358739006391260004636
-3.91993322194360832337535077474
-3.95998331942705724818623832363
-4.


==> anc/polAggQ300.dat <==
# polAggQ300
-954.073727387346400580762023852
-952.479678361644257111606056015
-952.392215040995786986820250512
-952.300140114134872187656534226
-952.203222268762267953175625601
-952.101219317178199652163510368
-951.993877727895346318202336866
-951.880932139473606020197581082
-951.762104856022946006101815591
-951.637105323808292588105984592
-951.505629588377844722490873597
-951.367359731623374912485861561
-951.221963288167980990391042412
-951.069092640463337502071295724
-950.908384391964725807395400723
-950.739458717737952160370790418
-950.561918691837641561814743076
-950.37534959078126429895723751
-950.179318172427547100350057242
-949.973371929551569601703293238
-949.757038317391769219453678081
-949.529823954426184910470027909
-949.291213795616464906771811294
-949.040670277338337934019498469
-948.777632433196283993042477562
-948.501514979897911039042627059
-948.211707372339908002968088833
-947.907572827032250828453881106
-947.588447312960422390292916048
-947.253638508956592261549499237
-946.902424726619797917677369377
-946.534053797791971010300010246
-946.147741925560942702469622612
-945.742672497723108397948098649
-945.317994861596987853466461796
-944.872823059034220655722009059
-944.406234520426314249715311598
-943.917268716453423195219794307
-943.404925766265281919753964413
-942.868165000723824266723248108
-942.305903479271675511587616611
-941.717014458920260062692587491
-941.100325813775386223946832389
-940.45461840343649733808637721
-939.778624388517961774434846416
-939.071025491446457297762917293
-938.330451200587335986272522679
-937.555476915644488831492591793
-936.744622032162331308498515982
-935.896347962834787214566015281
-935.009056093194266999973144102
-934.081085669113359674161894367
-933.110711613403065762573348515
-932.096142268633724696124289374
-931.035517063138226902099220417
-929.926904096981616209250940813
-928.76829764449683756441954466
-927.557615569793327984411492939
-926.292696651443666245196573792
-924.971297812344011501213002695
-923.591091250527158620767837322
-922.149661466483492052801031565
-920.644502182315918843487616225
-919.07301314782123807292662983
-917.432496828353869338133030753
-915.720154969090242015551613681
-913.933085030075619178354380489
-912.068276486202272708931217661
-910.122606986041763216361008047
-908.092838363238132844835411526
-905.975612493967170667511677082
-903.767446993784258374246338419
-901.464730747025035616524807813
-899.063719261795389254030828988
-896.560529843497061550313997955
-893.951136579790412444264088479
-891.231365129905509160811600465
-888.396887311286829261201177743
-885.443215476706765837640709091
-882.365696675221488588712589382
-879.159506590683700485328113099
-875.819643251986218883807010195
-872.340920509805656189508791784
-868.717961275366262767972586438
-864.945190517671808123295053112
-861.016828016782081499389653134
-856.926880872066531683675855321
-852.669135765979761977777907188
-848.237150985803976859047731473
-843.624248208027105865080463688
-838.823504052610658413762144821
-833.827741417390492979450457746
-828.62952060629265065500621631
-823.22113026898547370667570143
-817.594578174083220012682525082
-811.741581843124995124519690875
-805.653559078340998376370463181
-799.321618423756383483873489015
-792.736549606548059446667691473
-785.888814013844554190310241524
-778.768535269433600431106368274
-771.365489985213764596359025896
-691.642615752515122397148424806
-630.880505443681473851142885466
-580.029186437803768336686536305
-535.55917848906332438157686598
-495.653206152265701033775463611
-459.228372968016482985281745742
-425.577133887700586197295071803
-394.206703060525036561039002306
-364.757332854865402006911673598
-336.956722974272737087704599694
-310.592761461105671572925397293
-285.496317847988487487609753779
-261.529896208456511252024991922
-238.579877976296921184671413477
-216.551056096915382552111547468
-195.362683258907454551898178011
-174.945550669470931420576306674
-155.239786456724696032593544356
-136.193167962647277963805227507
-117.759808325046235376482463844
-99.8991204947606204126070062516
-82.5749901496104938085973974993
-65.7551081360566108420508832601
-49.4104263042053396575930519026
-33.5147099023450703620044984046
-18.0441663390348495342852388078
-2.97713493400695155656798288198
11.7061741855903464710058971284
26.0239012582026715544439411095
39.9927253674389012636839967464
53.6280259625396967277559937369
66.9440220004131678652676647912
79.9538923962423573203045949412
92.6698807715013189825844549271
105.103386938420591353465613984
117.265047123745763440116677964
129.164804586129322426952761733
140.811972001213647931716824174
152.215286761641179840683403244
163.382960154588244726762044533
174.322721228279679022895650917
185.041856034571132413681794261
195.54724283183112351300068156
205.845383746888887063002197579
215.942433323475713370756743909
225.844224324784919493735681452
235.556291107437440056808850905
245.083890841602259665158016618
254.43202281594006816329663473
263.605446035324778964695350229
272.608695293062801359457639313
281.446095876847312774597980274
290.121777048356813304080180348
298.639684419740974311851690154
307.003591335823838964157255715
315.217109358355256224988434218
323.283697937772721706143103067
331.20667334846035753953007703
338.98921695521033724552405425
346.634382871336744706397512683
354.145105062520724503982353795
361.524203944858516227731667565
368.77439252063827613190978884
375.898282091000269564214437514
382.898387580763523462408710615
389.777132507266476270364506744
396.536853622014668074347403019
403.1798052512078091870884997
409.708163358790848317020075254
416.124029353503630179593290034
422.429433659460777323865578724
428.626339068050954249062632482
434.716643887379513906313946664
440.702184904070480924190146157
446.584740170975228033891029879
452.366031633190580898764248116
458.047727603754866326805638396
463.631445099454666198111817057
469.118752046327246042959659162
474.51116936367452394380884964
479.810172934705842733369911721
485.017195471291458895848583661
490.133628279730141410331658407
495.160822933906880619409664449
500.10009286173537147119283647
504.952714850340143587612928878
509.719930475030938296153350581
514.402947456753587065218676683
519.002940952364014478399165322
523.521054781762196336857871399
527.958402595638372059935962816
532.316068987322226835352542139
536.595110551985044091375285817
540.796556896223112495240367012
544.921411600846269127812897303
548.970653139506852506254154358
552.945235755630154151532501966
556.846090299946455800068744315
560.674125030775799556870081664
564.430226379078744430469420951
568.115259680158593739032221782
571.730069873782097909989943822
575.275482174375686788036838098
578.752302712852174119954565751
582.161319151527975791085220998
585.503301273502619929915124175
588.779001547790178900383034424
591.989155671415743765358803574
595.134483089618755541471351975
598.215687495238506293543097763
601.233457308295062456485696806
604.188466136720908998698648489
607.081373219144460255228710487
609.912823850575950844076381628
612.683449791798850407405084321
615.393869663225602286627060283
618.04468932393495100095692035
620.636502236569196282760151917
623.169889818733208012705441621
625.645421781502786752172732061
628.06365645561780197732650516
630.425141105905339965180113441
632.730412234449712026745785554
634.979995872999488028565440032
637.17440786507661579113341117
639.31415413822905842855071928
641.399730966846131253995094688
643.431625225934756966920883696
645.410314636235098516960648446
647.33626800103539544305991485
649.209945435028249347710734302
651.031798585534010373253686922
652.802270846401246738979903133
654.521797564879475594563555872
656.190806241745341710916457401
657.809716724950200661209402481
659.378941397044548389566904049
660.898885356622895859101656922
662.369946594021475201056083465
663.792516161490544570142994005
665.16697833805299739401238465
666.493710789251444876899308541
667.773084721976897641515031117
669.005465034563594447366338067
670.191210462326386057035219645
671.330673718709355321054195879
672.424201632207016817739938759
673.47213527921246881831931061
674.474810112940246244984526382
675.432556088565326267283649632
676.345697784713749967106791777
677.214554521434627204510573306
678.039440474777871161701120369
678.820664788096849239076674841
679.558531680190223740726183462
680.253340550392575909817487728
680.905386080718947863425175226
681.514958335164187099087201453
682.082342856253926462255839413
682.60782075894016838484531133
683.091668821930756047830741933
683.534159576538496671391068446
683.935561393132344712713932469
684.296138565269847171069448347
684.616151391586991745941987422
684.895856255518673988509611069
685.135505702920204961741627898
685.335348517657609797140773999
685.49562979523191378542795509
685.616591014500170482344486783
685.698470107553650286050204381
685.741501527811372885627995186
685.745916316385028008772297107
685.711942166769281393354057045
685.63980348790950250373844681
685.529721465697073074333630726
685.38191412294063717631615509
685.196596377859930463007809089
684.973980101147175044889841265
684.714274171639443751114364825
684.417684530643880198903272542
684.084414234956206127733374336
683.714663508611552028776494287
683.308629793405308524853354844
682.86650779822041168325488592
682.388489547196243054549875114
681.874764426773142429405525818
681.325519231645395913339979118
680.740938209654471867091360047
680.121203105653230582919616597
679.466493204370828398172285506
678.776985372307071513639318658
678.052854098684047400740646455
677.294271535481970747293798094
676.501407536585324884715914763
675.674429696064557113503095897
674.813503385617795923584284537
673.918791791196298484331479354
672.990455948836606712657870201
672.028654779721688534947449491
671.033545124492666515874489046
670.005281776832087766134250941
668.944017516339065945996402829
667.849903140716027286810547686
666.723087497286216940299317561
665.563717513860568763367670393
664.371938228972010025388075002
663.147892821494761698131792841
661.891722639665704207997917932
660.6035672295244070861578344
659.283564362787968171199032605
657.931850064176373262118876837
656.548558638203669781749908745
655.133822695449847518593722016
653.687773178327935326097418708
652.210539386360454259764606955
650.702249000979014539860216631
649.163028109860505484126867281
647.593001230813003730814663224
645.992291335224215263175124416
644.361019871084970573148610102
642.699306785600009409363782709
641.007270547398021611519233612
639.285028168352653231574254251
637.532695225025942196354910488
635.750385879745414912719303126
633.938212901325854213583917875
632.096287685446539670545443702
630.224720274694563357313129308
628.323619378284637459376382972
626.393092391465634531706318626
624.433245414623936570926901814
622.444183272093515275022957219
620.426009530682522816675732176
618.378826517926040080890601661
616.302735340074507559787140846
614.197835899827252924491355982
612.064226913820428694683839481
609.902005929878583411013946119
607.711269344039010317047917704
605.492112417357948831220152097
603.244629292507656114329382328
600.968913010173318917467970388
598.665055525258739756749122508
596.333147722909706458387986235
593.973279434363940430886138427
591.585539452636516858338824681
589.170015548049659607287175768
586.726794483615835266433518744
584.255962030283104693015765613
581.757602982051737054219806703
579.231801170971150994029745802
576.678639482026320630157224332
574.098199867922871035387137414
571.490563363780189167867861525
568.855810101741992414054234531
566.194019325513928571218822661
563.505269404837928848026182856
560.789637849913199978456859414
558.047201325773923559141407304
555.278035666633931025347875468
552.482215890208842132601024555
549.65981621202639433345977632
546.810910059735951029509314656
543.935570087428459412413166323
541.033868189978434643959396685
538.10587551741987771237607241
535.151662489368390786333832106
532.171298809502137718417551153
529.164853480114710087639834609
526.13239481675340249739389047
523.073990462956876572497141922
519.989707405106703178068524517
516.879611987407818916482971981
513.74376992701351821244963785
510.582246329311228712851911341
507.395105703385987940935448358
504.182411977679255994216143286
500.944228515861465626802442757
497.680618132937530617533035889
494.391643111605409467136835607
491.077365218888758048803302851
487.737845723065706026815984117
484.373145410916862165668983047
480.983324605316797954420503062
477.568443183194482546532220929
474.128560593889450580356155519
470.663735877931884193434816557
467.174027686276288189718393433
463.659494300020040146888455951
460.120193650639813167938733279
456.556183340780706574879124989
452.967520665634888446684613457
449.354262634948663669668710307
445.71646599569914314423353512
442.054187255484116009655885872
438.367482706671330321881049592
434.656408451356182851083422735
430.921020427179821167711611308
427.161374434062888011329029189
423.37752616191360772889902083
419.569531219372647725662338887
415.737445163661206727666486034
411.881323531603110688192067528
408.001221871896363229966645706
404.097195778714630077403935727
400.169300926724568387706894325
396.217593107610777860161658491
392.242128268206490206911424102
388.242962550334970221671740199
384.220152332474022953648166997
380.173754273364040015190310661
376.103825357688731997626653378
372.010422943967147706895392384
367.893604814805845754007394615
363.753429229671239001214669318
359.589954980354265234104342433
355.403241449312745739664674894
351.193348671091185750545357676
346.960337397033467874046720778
342.704269163521026525079128975
338.425206363987818648023888027
334.123212324983892083987200473
329.798351386581786435352388063
325.450688987444593699281026212
321.080291754901494776990338366
316.687227600406240274902110011
312.271565820786660547056544462
307.833377205729209889405558461
303.37273415198215635442989909
298.889710784804755331121200957
294.384383087238083127203865141
289.856829037826714005405639129
285.307128757479734656297551921
280.735364666225426387778323229
276.141621650687131875853141576
271.525987243189302892019725578
266.888551813493578027426092189
262.229408774266204859409147
257.548654801491625363891131816
252.846390071174230596449270912
248.122718513813059918674812561
243.377748088294770351530115797
238.611591077031085149992912002
233.824364404371116578221004749
229.01618998054990906321265363
224.18719507369631468968723298
219.337512712720640913343086896
214.467282124240982061194440617
209.576649207093342790978222827
204.665767048412365891613173034
199.734796485775920683085176301
194.783906720488978278792201793
189.813275987753213937896329807
184.8230922902443516265728098
179.813554202518300731655607463
174.784871754712440274889596722
169.737267405227621678296749095
164.670977113503215083728467482
159.58625152567290456669100714
154.483357287863371550061445395
149.362578504233671258553508564
144.224218359627045808175540266
139.068600930015077454868292898
133.89607320787660378966813623
128.707007374421969029026398951
123.50180335633859167063647228
118.280891711740735053533155195
113.044736898568162770705817922
107.79384098919996597090211658
102.528747908058328632854529952
97.2500482851637959924920884923
91.9583850388834022074139520145
86.6544598267065156505837455961
81.3390405354350907035799677492
76.0129700239233387740945698401
70.6771763855256390305911749967
65.3326850679958666085990103593
59.9806332817646331993324255684
54.6222872519276729164356520075
49.2590630374074917115727636592
43.8925518710034310061596218484
38.5245512939864308290750918423
33.1571038105957240051660612405
27.7925454368100515191572152137
22.4335674685887731614213147315
17.0832962182064091597830450221
11.7453976504049838052988413848
6.42421729054967416486550351493
1.12497136798968536306437261164
-4.14598543473236359111169553958
-9.38077379094022063341052115486
-14.5694131401746675294442502041
-19.6989249427955731898506889554
-24.7518700576823856066090600537
-29.7038399072412360441585206138
-34.5190611774870648061919205107
-39.1453700130410691710261420324
-43.9682197730965609694935077095


==> anc/polAggQ301.dat <==
# polAggQ301
88.7524675635412608718726906303
88.7683765686807903225370900753
88.7692864562493714171134842097
88.7702459716877939609474949932
88.7712576456858594529411682375
88.7723241249681849458842182327
88.7734481766262960383448470588
88.7746326925323597781831945526
88.775880693828407294630998486
88.7771953354839211053683240527
88.7785799109136019469707014029
88.780037856645978947478247194
88.7815727570322790040607132519
88.7831883489836200536811632825
88.7848885267231319311062248541
88.7866773465380307843914621641
88.7885590315149713316507381016
88.7905379762401680383401105291
88.7926187514438036860256600253
88.7948061085661235734946579813
88.7971049842203371859479454146
88.7995205045250076988523496025
88.8020579892759939256487217483
88.8047229559252097160228888149
88.8075211233304724787190997931
88.8104584152375152331605941595
88.8135409634518248681595467221
88.8167751106543322837164520401
88.820167412811106707296723811
88.8237246411230853350227413813
88.82745378345748893054654321
88.8313620451979222787090493154
88.8354568494452234050596294711
88.8397458364958950467614404469
88.8442368625194136888031999044
88.8489379973498531825922926996
88.8538575213010691406437771294
88.8590039209081545846293793963
88.864385883490984446090294781
88.8700122904284043799640154769
88.8758922090239760979426774048
88.8820348828361555418883491033
88.8884497203373406052251591781
88.8951462817573712120781472778
88.9021342639577864642558322459
88.9094234831734321169563510498
88.9170238554478585982520408054
88.9249453745783479428583946058
88.9331980873753513652847120248
88.9417920660296031154215997053
88.9507373773681976495064205343
88.960044048768474653853539397
88.9697220304856506560157903444
88.9797811541367695754510466829
88.9902310870697227046380748424
89.001081282331818983643801059
89.0123409239376796056875060355
89.0240188671211006524628128176
89.0361235732399906714474652844
89.0486630389875675946099605994
89.0616447195467158170578383368
89.0750754453077884857583753098
89.0889613317532254829257883195
89.1033076820951824135113979041
89.1181188822349733893192912226
89.1333982875955691673616944655
89.1491481013607164900287983812
89.1653692436365143969867743979
89.1820612110335650273008684974
89.199221926150182476082208446
89.2168475764196725126777285916
89.2349324417674738386152465509
89.253468710507070070556448119
89.2724462828871393322957695926
89.291852561686510222481319332
89.3116722292382502067167123331
89.3318870102497422720672201399
89.3524754197720305108099027941
89.3734124956591624963831959851
89.3946695148468571888257705879
89.4162136927697159287633261881
89.438007865227506808069611621
89.4600101520039254473767974064
89.4821736015358023569870909233
89.5044458159271190676367627128
89.5267685556005359956212779965
89.5490773228795388241469853367
89.5713009237968780842045333856
89.5933610074297922519902653474
89.6151715820696294802705976008
89.6366385075429507270875624631
89.6576589630130071103284028743
89.6781208896045950170311423266
89.6979024072116124349429942694
89.7168712048650187694728214351
89.7348839040591180863523287909
89.7517853944558407271005580611
89.7674081414095939502901524863
89.7815714647787817652578932945
89.7940807885136232556438233915
89.8047268605326468617895526142
89.81328494242125699791949779
89.7540669405573096343120398106
89.5408966599750768764002061683
89.2634679659521162885954491981
88.9529185845046140917598462089
88.6236114634073894872989525499
88.2832281053432736521003146516
87.9362713886112497196869064944
87.5855496535170631284769595214
87.2328928794637704634303802344
86.8795318226006511793008483791
86.5263131911475975929572477378
86.1738285802516507431134206021
85.8224951712660728638582574308
85.4726080768243080812448997309
85.1243753194403328044605498171
84.7779417997455235414192204402
84.4334060757456698820025190799
84.0908323276978821152359249682
83.7502590269876987216608238319
83.4117053044834576631692094691
83.0751756855685050893274042558
82.7406636478690209402408816255
82.408154318853045182564225068
82.0776265373975035989996525604
81.7490544399145856537534155499
81.4224086876055235798921330365
81.0976574204469861155069807872
80.7747670014485343850817089853
80.4537025988013381601098169304
80.1344286419269572488718667453
79.8169091788779018340319489628
79.5011081561754791445386034081
79.1869896373924790069797105307
78.874517973173042207725376663
78.5636579326259032364745115505
78.2543748039111676355289621045
77.9466344702055514941041189243
77.6404034659596117497097964005
77.3356490173663511833843418223
77.0323390701791045961212185626
76.7304423073992694297470109997
76.429928158864513512382495811
76.1307668043776092917268742599
75.8329291717035798222164216222
75.5363869305118825256670471537
75.2411124831381048763428952839
74.9470789528761328523383376392
74.6542601703791745049507072685
74.3626306586402398263541815993
74.072165616934845757967900843
73.7828409040369853260657206907
73.4946330209607089471573627114
73.207519093431564538079671617
72.9214768542526658058267965658
72.6364846256977225368192692275
72.3525213020366945959539909325
72.0695663322777869490451761996
71.7875997031914446596646623512
71.5066019226671486055730338164
71.2265540034415942294970311556
70.9474374472267980027159934397
70.6692342292584426310805968336
70.3919267832780323482904632253
70.1154979869569283190511870232
69.8399311477658600770734799717
69.5652099892898873284961974022
69.2913186379858725353897732612
69.0182416103771982301757542753
68.7459638006786240561042209677
68.4744704688427438947077506454
68.2037472290184038131080420963
67.9337800384106191300546152658
67.664555186530935402971088231
67.3960592848267732726738357488
67.1282792566780471859719267265
66.8612023277492248948071229287
66.59481601668497476788420297
66.3291081261376116737455319985
66.0640667341146830644757374629
65.7996801856352211793310965813
65.5359370846834135444782434217
65.2728262864487026247539786531
65.0103368898416086455902716353
64.7484582302748706552464478714
64.4871798726998143793246940187
64.2264916048881768237084647882
63.9663834309499432018150779181
63.7068455650780785637971978197
63.4478684255113620211244953989
63.1894426287068536969491115489
62.9315589837138418965787998571
62.674208486741429223188153732
62.417382315912220481253829776
62.1610718261948714675113543618
61.9052685445085455948089321409
61.6499641649926043384755783914
61.3951505444351274824906792038
61.1408196978541199295543079156
60.8869637942255133720072477532
60.633575152352313420828006455
60.3806462368694759394596613921
60.1281696543793204583850392108
59.8761381497125038241683160624
59.6245446023097838623297586384
59.3733820227200010293269708504
59.1226435492098960348029145645
58.8723224444815634832560703811
58.6224120924935159748425453496
58.3729059953815000835251614593
58.1237977704753654647821821308
57.8750811474084413019820070926
57.6267499653160206457222145642
57.3787981701196931958183951425
57.131219811894400978399961224
56.8840090423152194322633194624
56.6371601121809888844003658506
56.3906673690120385026805423466
56.1445252547193567949017325019
55.8987283033426698011150732209
55.6532711388549905157702070616
55.4081484730313009854599266433
55.1633551033791221566351881875
54.9188859111288160875580954479
54.6747358592815507741773742107
54.4308999907129397471666501972
54.1873734263304469462441380776
53.9441513632827223300273100396
53.7012290732191053899556384553
53.458601900597602353296446433
53.2162652610397085243863375301
52.9742146397305100601330200666
52.7324455898625596343494856255
52.4909537311220780387498149857
52.2497347482160889137681932324
52.0087843894391466116957703623
51.7680984652783677746782357794
51.5276728470555256626065755149
51.2875034656050126878200537183
51.0475863099865210972206755198
50.8079174262313343759152113694
50.5684929161211628137420512127
50.329308935998495856929834074
50.0903616956074814378179890664
49.8516474569643785085894084584
49.6131625332566635694345860571
49.3749032877699051433289843476
49.1368661328415519713941014531
48.8990475288408112443990871855
48.6614439831738225042962830934
48.4240520493133609990465812218
48.1868683258523313060820999249
47.9498894555803380039065626961
47.7131121245826451144782569955
47.4765330613608600060012399677
47.2401490359747004792373262198
47.003956859204225901178501158
46.7679533817319345367165287083
46.5321354933441496988535390582
46.2965001221511370263484838638
46.0610442338254141382025163984
45.8257648308577321392233446269
45.5906589518302259907809891165
45.3557236707062476450888589093
45.1209560961364120979042203213
44.8863533707804021701717990675
44.6519126706440929093676263447
44.4176312044315710305339711741
44.1835062129116388185455760638
43.9495349682984054092997468551
43.7157147736455813795882807168
43.4820429622541051237690188077
43.2485168970927415995073324201
43.0151339702313057034622417108
42.7818916022861738087096738002
42.5487872418777578760301431734
42.3158183650996270573231397402
42.0829824749989718570446146382
41.8502771010681157217458704321
41.6176997987467884029530457813
41.3852481489348845986109323638
41.1529197575154402364109802308
40.9207122548875673312904686218
40.6886232955090966414859430979
40.4566505574486853745315593651
40.2247917419471549678434680236
39.9930445729878314989291383069
39.7614067968756685783052975997
39.5298761818249396540168464169
39.2984505175552935199765659146
39.0671276148959734806045328396
38.8359053053980070905270037861
38.6047814409541796691830096236
38.373753893426610894582535709
38.1428205542817597163933687361
37.9119793342326886039824535291
37.6812281628884237677436389967
37.4505649884102534695281261018
37.2199877771748118775725373003
36.9894945134438011301175824249
36.7590831990402093568770753991
36.5287518530308873754400211744
36.2984985114153516372072090652
36.0683212268206857510835757047
35.8382180682024175692531868088
35.6081871205512533842323184642
35.3782264846055552662109581054
35.148334276569451970556298709
34.9185086278364781732978554942
34.6887476847186410534224145881
34.4590496081808174408163886619
34.2294125735803888936134082064
33.9998347704120261644315079496
33.7703144020575385674113831844
33.5408496855407077730019824177
33.31143885128702954101619757
33.0820801428882908605730576391
32.8527718168719139041853661941
32.6235121424750021285464982704
32.3942994014230277727078715307
32.1651318877131039216140327682
31.9360079074017882257907949727
31.7069257783973693029174216663
31.4778838302565908007675376451
31.2488804039857720804627068716
31.019913851846288491231611181
30.7909825371643782602086518533
30.5620848341452471207811995371
30.3332191276914459584113833026
30.1043838132255009718121220951
29.8755772965167801382595552175
29.6467979935125841434302813916
29.418044330173454397590473911
29.1893147423126953207687105959
28.9606076754401127496877437437
28.7319215846099751091596331491
28.5032549342732089113238624448
28.2746061981338452090433339727
28.0459738590097388470801800769
27.8173564086975877391082228706
27.5887523478422849636322414942
27.3601601858106422316747519298
27.131578440569529248663378681
26.9030056385684796881783938994
26.6744403146268209329070654717
26.4458810118253914361111643018
26.2173262814029165340409362219
25.9887746826571208160829884273
25.7602247828506627563253802806
25.5316751571219852503261250964
25.3031243884011840083000872801
25.0745710673310044563845972094
24.8460137921930869184696910085
24.6174511688395894214932825859
24.3888818106303275182404744649
24.1603043383755810868266109343
23.9317173802847291807246074866
23.7031195719208857054225246135
23.4745095561617210282228710492
23.2458859831666676298407787966
23.0172475103507216269375958304
22.7885928023650664834956851777
22.5599205310847605395683835976
22.3312293756037461759023415254
22.1025180222374555639310895231
21.8737851645333060889572870477
21.6450295032893977512101142157
21.4162497465817452214853542213
21.1874446098003988376698122976
20.9586128156948317643511139185
20.7297530944289948954996340867
20.5008641836464669628982270529
20.2719448285461548316823011954
20.0429937819690282389125842425
19.8140098044964043909597827685
19.5849916645603310204499673023
19.3559381385666518647327196182
19.126848011031376228749911629
18.8977200747310145127009752177
18.6685531308675845105825764886
18.4393459892490391270943502476
18.2100974684859151425990550445
17.9808063962050550229673244267
17.7514716092813097882900917398
17.5220919540881909095526346977
17.2926662867685034084426247459
17.0631934735260611329925689605
16.8336723909396589413524507658
16.6041019263005556513513321405
16.3744809779748065446817041599
16.1448084557918754315311657734
15.9150832814610543082644128401
15.6853043890173240497145825391
15.4554707252984029945291188611
15.2255812504548523914442943875
14.9956349384952392259272255888
14.7656307778684987617156957225
14.5355677720857921111969922542
14.3054449403843192809791059682
14.0752613184357265104760628204
13.8450159591019395258903071962
13.6147079332414628835247144513
13.3843363305694113219638488381
13.1539002605747835775096094943
12.9233988534987542014152384382
12.6928312613780464947744239595
12.4621966591577618962428175901
12.2314942458783803969146028828
12.0007232459420154494545866884
11.7698829104634083053339558595
11.5389725187115839961506438264
11.3079913796485678741606296968
11.0769388335720817495301658765
10.845814253869706668674392905
10.6146170488926202429440844584
10.3833466639576957110496090349
10.152002583487493805234435194
9.92058433329849393070039769916
9.68909148304880593487594490399
9.45752364885758655830702752388
9.22588049610946531631947659885
8.99416174245847407468301422793
8.76236716104728535732220192297
8.53049658395901044806330165318
8.29854990592040541930426240415
8.06652708827709920596687851481
7.83442816326341298228986860341
7.60225323859150735298162601201
7.37000250238699932942120622952
7.13767622850086442083290017908
6.9052747822304142836349588951
6.67279862648545590168637575256
6.44024832843943844758053228884
6.20762456670952949612253766342
5.97492813911419133896544913832
5.74215997106201775876199683843
5.50932112463141896992014093259
5.27641280840729670766783465912
5.0434363881482358885436486128
4.81039339836607364331989396377
4.57728555490913009375041228761
4.3441147686510602944512645344
4.11088316039940286903683694652
3.87759307715168004032782846843
3.64424710984260662811626931348
3.41084811274389896908663483381
3.17739922469870073113905331769
2.9439038923961898836986142053
2.71036589591900848331639524479
2.47678937682737031252353326649
2.24317886907977444668170553377
2.00953933313205272097959997776
1.77587619360504853505280079063
1.54219538096782160310765775551
1.30850337774942175799704719289
1.07480726986982690372984612244
0.841114803771856130214389722366
0.607434450143519001065131391733
0.373775475147755508156086559897
0.140148020228073249001686158214
-0.0934368082605652619210639496125
-0.326966838129576075681133534977
-0.560428717416572918987828203547
-0.793807785385356283833837889307
-1.0270879260416782193545316927
-1.26025140127356237829240703936
-1.49327866015237385953691278777
-1.72614812022467904084774696446
-1.95883591574900549700567723734
-2.19131560673841964507687175891
-2.42355784129661452367974130404
-2.65552996199827696065462586245
-2.88719554485137876954635385542
-3.11851385653699994093368277649
-3.3494392119419665918425760589
-3.57992020919080730084759355852
-3.80989881303951890074694736528
-4.03930924903703173731891206486
-4.26807665946061848189549843207
-4.49611545647694204547977340305
-4.72332728647468408509617075303
-4.94959848934938677181482802056
-5.17479689353605093221761682288
-5.39876772525773035622403558756
-5.62132831832957052690688703048
-5.84226117172995156123432181374
-6.0613046869455214229995564975
-6.27814057507989991051926022983
-6.49237636315769575317891834522
-6.70352047722172635872760418103
-6.91094569577068173156274729022
-7.11383363977174983529037577359
-7.31108681162801401183522893339
-7.50118169819263844892128416121
-7.68190645543570354694655465864
-7.84984900506443328214205703784
-7.99926588664417729041416227139
-8.11906098850669711719290125048
-8.1814340974734300961402981842
-7.97689540840010386576322320091


==> anc/polAggQ310.dat <==
# polAggQ310
-1868.48612168075660879172006439
-1869.10999682692424829796668158
-1869.14458659680259405761388356
-1869.18097303577698867544662258
-1869.21924023596094160502933357
-1869.25947549713135495206323991
-1869.30176938725681763748960297
-1869.34621579789139086866041581
-1869.392911993595369798852047
-1869.44195865446628835890797849
-1869.49345991077942449238026563
-1869.54752336864690767780755369
-1869.60426012550785958113468243
-1869.66378477415842520773403722
-1869.72621539391967240254872476
-1869.79167352742273131851656627
-1869.86028414136377473170006954
-1869.93217556944604985556968503
-1870.00747943558169053504509571
-1870.08633055527197641108700871
-1870.16886681292055725679972148
-1870.2552290126594044404944223
-1870.34556070008135002981436026
-1870.44000795207547524957358985
-1870.5387191317517478079380721
-1870.64184460521860326766561364
-1870.74953641674102911390975602
-1870.86194791855654177216606121
-1870.97923335136163919344935067
-1871.10154737120125198201009126
-1871.22904451819778886073525036
-1871.36187862224396227649400588
-1871.50020214045407558067866102
-1871.64416542082125055530235408
-1871.79391588616258124602563275
-1871.94959713204984234476023002
-1872.11134793201960566879001321
-1872.27930114293290352963745929
-1872.45358250291043589557805799
-1872.63430931380430596249736904
-1872.82158899968099527827085028
-1873.015517532282426222882401
-1873.21617771390225043777249301
-1873.4236373075627751377588758
-1873.63794700380412083373736806
-1873.8591382128013310006153068
-1874.08722066990739077742840905
-1874.32217984208076600214535993
-1874.56397412199561644933854564
-1874.812531795951921601403841
-1875.06774777100224216248607813
-1875.32948004599281337513375597
-1875.59754591048046976865834357
-1875.8717178547351615707508547
-1876.15171917327248129256059268
-1876.43721924358396320928791291
-1876.7278284609476204540848877
-1877.02309280941033850351178468
-1877.32248804824090853529783815
-1877.62541349236172743146038035
-1877.931185364483138864117984
-1878.23902969589227759517808929
-1878.54807475209400818608446999
-1878.85734295877174654511515035
-1879.16574230283803431157898906
-1879.47205718268697581924655331
-1879.77493868115224960592132847
-1880.07289423412558349451881969
-1880.36427666731263704549360948
-1880.64727257320864867756760807
-1880.91989000007872897744811489
-1881.17994542454243798100396853
-1881.42504997930586701784332614
-1881.65259490767503237178498693
-1881.85973621674185401891686492
-1882.04337850158003303173017433
-1882.20015791344639751404608982
-1882.32642424587948055540622534
-1882.41822211374916479637114208
-1882.47127120176948036718555449
-1882.4809455607738935676614714
-1882.44225193220415951169893534
-1882.34980708381835003822920267
-1882.19781414262232094885113581
-1881.9800379145161274429756924
-1881.68977918417054866548073539
-1881.31984799326027014199156157
-1880.86253590043441590680120662
-1880.3095872323609085253517816
-1879.65216934190149953247616367
-1878.8808418970264114670155809
-1877.98552523253291579129854742
-1876.9554678060669485975162715
-1875.77921281044186668066166831
-1874.44456400588936581387971031
-1872.9385508487551190698607627
-1871.24739300736166665092899736
-1869.35646437140454463494119762
-1867.25025667843092575607620921
-1864.91234289978486391118780182
-1862.32534054900666739455991833
-1859.47087509816842400225335854
-1819.08989440961682612783049757
-1778.08884166245207201086115727
-1738.11218112326944901922117198
-1699.46776687519515711252523382
-1662.17473074792754695748147558
-1626.17273745855245833606243332
-1591.38071409503775823631533867
-1557.71597713456814854066925734
-1525.10066567428206747977056665
-1493.46363166209909510548829502
-1462.74062297642874469545541468
-1432.87383738174173398273612353
-1403.8112785354797181727230908
-1375.50608880682211273655433796
-1347.91592692152603905377038522
-1321.00241288498635162806163488
-1294.73064326456793277708312731
-1269.06877208566116013384182901
-1243.98764991416601292331322674
-1219.46051327824595384375595531
-1195.46271710217350129636626563
-1171.97150367715773886903748498
-1148.96580260420693915583952361
-1126.42605699593132008679313019
-1104.33407197550244173265180999
-1082.67288215363674376667936965
-1061.42663530510082122706798129
-1040.58048991696482583918077706
-1020.12052465492069438691774583
-1000.03365810393363461325131763
-980.307577396322833831707392558
-960.930674553437745952939852949
-941.891989544217270655232004141
-923.18115921152354311759565502
-904.788371340495466134609722626
-886.704323246565161857397740117
-868.920184347723098364811786972
-851.427562258956705201346490438
-834.218472008849313324898286658
-817.285308031012385399056121699
-800.62081862789123693036466201
-784.218082642811135298967040811
-768.07048810896922838221529203
-752.171712672297103552299597463
-736.515705609438406166788623223
-721.096671283103402622031946623
-705.909053895275409303944101331
-690.947523414568482776412221886
-676.206962567820138903600500321
-661.682454798039975214754357899
-647.369273101371706305305177461
-633.262869664970862475021007401
-619.358866235830007723789743863
-605.653045157748005500038635179
-592.141341019967566268819105021
-578.819832866605353853866807495
-565.684736920964903431946847009
-552.732399783234853451591388125
-539.959292064002642607990124867
-527.362002419516485780032159415
-514.93723195775764694971939012
-502.68178898718540768732347582
-490.59258408252743406602251919
-478.666625444242178901821205173
-466.901014530306900062043668053
-455.292941940810489057164905435
-443.839683537477040904141971681
-432.538596781733641234911952541
-421.387117276281488842566988128
-410.382755496348423025959454356
-399.523093697906592387054778807
-388.805782991143221803955715748
-378.228540568385674439290831524
-367.789147076513537057988700255
-357.485444124648504275533885533
-347.315331918604708018894509989
-337.276767014214334541666739129
-327.36776018222168674193026728
-317.586374377968454554355688466
-307.930722809578470947943454449
-298.398967098795789660930204946
-288.989315529039227352660313827
-279.700021375612890476048142839
-270.52938131335864097300309655
-261.475733897355629636387559666
-252.537458112566359234155117823
-243.712971988600410787604970551
-235.000731276017942941671250716
-226.399228180827133730281629327
-217.906990154044484214871776701
-209.52257873338580062384675333
-201.244588434340035816872423
-193.071645688049200080376458178
-185.002407823576333642356043441
-177.035562092291058396062287893
-169.169824732239394799985258371
-161.403940070492162332611490901
-153.73667966158512650578704544
-146.166841460274795278509724364
-138.693249026937026736039907896
-131.314750764031958658482280275
-124.030219182148731253808429866
-116.838550194227525143382483132
-109.738662436635016103027233912
-102.729496615842858334059036899
-95.8100148795276185187475094648
-88.9792002109750330118049826308
-82.2360558457318623674792747582
-75.5796047095052582694713150649
-69.0088888763627024003334938693
-62.5229690463354687239000984746
-56.1209240415754249918618574919
-49.8018503202590336412003090677
-43.5648615074738283906772637021
-37.4090879423616080212462852345
-31.3336762408292669771731123303
-25.3377888731727252821402729383
-19.4206037559919683488038126225
-13.5813138578058907943285620403
-7.81912681780457811402941346808
-2.13326457720396805608110911105
3.47703697730638619052148404252
9.01252835850737969474085613587
14.473946812448167131873367282
19.8620166415378923086245460861
25.1774495173509361060728967767
30.4209447835458203490158831835
35.5931897492794824828977823287
40.6948599734811905461622061095
45.7266195403338411294252960837
50.6891213262947200966870298954
55.5830072589729557229790118317
60.4089085681668088587384183757
65.1674460293505801671011394373
69.8592301998882286965055842525
74.4848616482387500374695949607
79.0449311764069195577104840075
83.5400200358821325247774477541
87.9707001372977362804769810338
92.3375342540334200062952468002
96.6410762199738768638600949254
100.881871121628055001343629903
105.060455484804843300903381045
109.177357456032971532384004949
113.233096978905220914587178509
117.228185965519719424602472143
121.163128463184117224753302969
125.038420816541783130940631028
128.85455182527281603342449175
132.612002897516609518898222207
136.311248199156928459586944199
139.95275479910493880808857635
143.536982810710362745702376893
147.064385529425898064856729952
150.535409566845231220527736145
153.950494981230376596438904938
157.310075404639679545923046178
160.614578166763617630566875011
163.864424415571513695560448866
167.060029234868427016226779524
170.201801758857806244607001043
173.290145283801962259470771951
176.325457376869042693320616821
179.308129982251955699870683592
182.238549524641591643239040334
185.117097010133721405261237792
187.94414812464610282966986961
190.720073329919596681471794442
193.445237957174474928490527617
196.120002298490591965816035316
198.744721695977678686870365361
201.319746628799705393665153195
203.845422798115038008611570093
206.32209120999197870080321409
208.750088256357232883095941429
211.129745794032875784974163561
213.461391221915499861752553178
215.745347556349405743498440565
217.981933504743951006475711477
220.171463537483489674884399391
222.314247958176718091164312258
224.410592972290686831916048877
226.460800754213241031450754136
228.465169512786210271860883483
230.423993555350281694103953733
232.337563350341153880325051547
234.206165588475282163490523308
236.030083242562286249198262108
237.809595625979896396574283207
239.544978449846163003159251766
241.236503878922544462932535356
242.884440586280417890494319415
244.489053806762525080115612564
246.050605389269870322833055637
247.569353847903625935934477587
249.045554411990674132336309434
250.479459075020518801733227664
251.871316642520436580973690937
253.221372778894902005535995118
254.529870053254515359700278568
255.797047984258882934551564882
257.023143083997146664305897597
258.208388900929132493652289461
259.353016061909383327578184908
260.457252313315662068726859219
261.521322561302852134363812809
262.545448911202546082575177864
263.529850706087996718998053743
264.474744564523508489559855333
265.380344417516769312806791138
266.24686154469206352029675878
267.074504609701764537989579664
267.863479694892980666799690648
268.613990335245718144744764284
269.326237551598431960412943903
270.000419883176356026224883725
270.636733419437539721880679962
271.235371831251066917253647616
271.796526401421495834622162068
272.320386054573132987267502298
272.807137386407341428804751239
273.256964692345682176832052636
273.670049995571297464316223453
274.046573074480564967488013015
274.386711489556682920128243476
274.690640609676486625720320296
274.958533637861446909474409909
275.190561636483460113098889727
275.386893551935706940032284246
275.54769623877853343279263609
275.673134483369991243114188948
275.763371026990365785743041731
275.818566588469719503780951306
275.838879886327182981800885588
275.824467660430438695366435515
275.775484693183560462477552426
275.692083830251095851301347715
275.574416000826008593264286536
275.422630237448833151010455031
275.23687369538513370202163331
275.017291671568104630755713239
274.764027623112898889087537043
274.477223185409024004352650619
274.157018189796902807180868514
273.803550680834456840833362225
273.416956933159334625108910333
272.997371467952174207578413273
272.544927069006059470197702902
272.059754798407102197620275586
271.541984011830856681766604561
270.991742373459050360885759153
270.409155870520892395229840413
269.794348827463001885958017327
269.14744391975177836860939935
268.468562187311818971124868979
267.757823047603768929207484236
267.01534430834477470312162028
266.241242179874491437996291073
265.435631287169378645289496985
264.598624681507799439156022915
263.730333851788219111819045179
262.830868735502577940318502238
261.900337729366690535591329667
260.938847699609299413694185528
259.946503991921183414378135315
258.923410441065491725393119661
257.869669380150241186574970362
256.7853816495636778226469992
255.670646605572962744744817631
254.52556212858639720344380065
253.350224631079151182603622206
252.14472906518220398020455659
250.909168929933943188337897333
249.643636278193599788237797188
248.348221723215421113486533411
247.02301444488219956538750489
245.668102195596482510292136439
244.283571305827487028544370063
242.869506689311431352003779225
241.425991847902672105345805286
239.953108876072701984869699392
238.450938465053715337811530532
236.919559906623088251499671602
235.359051096524744161669063081
233.769488537522984503453419628
232.150947342083955334805477482
230.503501234679493847919519304
228.827222553707651838787193232
227.122182253023725010025071345
225.388449903075125801972607309
223.626093691632921517964621618
221.835180424112316927609812207
220.015775523473789239371392343
218.167943029695981105174104112
216.291745598810821745319936676
214.387244501490674749693797506
212.454499621176600787110356023
210.493569451736071260757328585
208.504511094637671537714434868
206.487380255629486112649121023
204.442231240906958972491631648
202.369116952755066183329308166
200.268088884648619599257949439
198.139197115793435433101509444
195.982490305089943582847346391
193.798015684499576889498383708
191.585819051792957129311293203
189.345944762657479071004423556
187.078435722140377174805047857
184.783333375401732473569587503
182.460677697750129941287048788
180.110507183931798286043253984
177.732858836642042528683086559
175.327768154225601596049823118
172.895269117530213691944902772
170.435394175875135031031716036
167.948174232093614452308104001
165.433638626605357266230948587
162.89181512047179394845352437
160.322729877383477914386173065
157.72640744452514362377350238
155.102870732259830410897698111
152.452140992568983717064316848
149.774237796180544579465861209
147.069179008311686240678760613
144.336980762947004022775111317
141.577657435566555317178642025
138.791221614231117651596534716
135.977684068924313053272516459
133.137053719042755626868978907
130.269337598916024824878021159
127.374540821227945191195989563
124.452666538199245802788989246
121.503715900379043848245747829
118.527688012878591932759378814
115.524579888865170319631618109
112.494386400116689554030231011
109.437100224418261072754080982
106.35271178956042266254375599
103.241209213674558730739909396
100.102578241613969059635342138
96.9368021770585917730821153435
93.743861809987084498458828534
90.5237353391212369904025220723
87.2763982889038547297778354429
84.0018234205215239764687677525
80.6999806364271105124761040111
77.3708368777523525214239992405
74.0143560139271726844850392069
70.6304987237377964611926991157
67.2192223669585606019734624518
63.7804808455801964861216294858
60.3142244535276922438242931257
56.8203997136103338986138308953
53.2989492002712684960032285116
49.749811346499136304539394329
46.1729202330241340056204048217
42.5682053576381104506698617665
38.9355913821440937472950223904
35.2749978540440071817699990598
31.5863388996005461449301989539
27.8695228843430838794630565416
24.124452036406406908751297217
20.3510220272676153135477475917
16.5491215034456638340569882271
12.718631561504839981026574146
8.85942515719989998076933535368
4.97136643774099771498515998485
1.05430998384173999253518248252
-2.89190005468752839611163843285
-6.86743094970179884873640398157
-10.8724625363991994990646656307
-14.90718853645201676395144764
-18.9718181008627244173387519333
-23.066577620918940604304911002
-27.1917128689491808144963736562
-31.3474915483558005272235585037
-35.5342063563834327268080030756
-39.7521786958479648871486010323
-44.0017632174362065485723883673
-48.2833534379915638732455246293
-52.5973887713747462123050284745
-56.9443634411231855675053010808
-61.3248379409369593521475107649
-65.739454007528103216264800562
-70.188954534414004180044317097
-74.6742105968736391825748666153
-79.196258981480898209002505039
-83.7563557052556147899275093387
-88.3560547391584892078077234789
-92.9973281372623904927827973029
-97.682757654980416232269334204
-102.415857579303709556606850273
-107.201657743532943975994658419
-112.047857562987101664244993942
-116.967422253268177782387221096
-121.985679743231081491330725027
-127.16786278930284867086917224
-133.060607383701603749781333153


==> anc/polAggQ311.dat <==
# polAggQ311
188.322006526784735887666996113
188.307788740081041524826884274
188.306855907391633792259667286
188.305863009176182756306451801
188.30480626480739819641427031
188.303681662338913017951467627
188.302484944857784622940442153
188.301211596070335158694157144
188.299856825081203477385688543
188.298415550323607785909731167
188.296882382596874434202251217
188.295251607165273978803309343
188.293517164870119594285011418
188.291672632204924263832770376
188.289711200301181305124191478
188.287625652770027210831439026
188.285408342342666248064090076
188.283051166249982746891434877
188.280545540279239755161426245
188.277882371443162274605435502
188.27505202919403046953875563
188.27204431511266425186575835
188.268848430999367074933192778
188.265452945291015612320718634
188.261845757725535709163174244
188.258014062171996520325514499
188.253944307541487574000129879
188.249622156690821681414151403
188.245032443227934836667536704
188.240159126124637868468814515
188.234985242039119689418312061
188.229492855247315379153302818
188.223663005078941696659429007
188.217475650750676480199055803
188.210909613485626225312525423
188.20394251580489838130347161
188.196550717873783064135958348
188.188709250781765535251658126
188.180391746632349681014585589
188.171570365315488794346230254
188.162215717832309419232467438
188.152296786038794395382311055
188.141780838672181423401748421
188.13063334352105375858663317
188.118817875597471781695800884
188.106296021167041419820302911
188.093027277490562442794450171
188.078968948128872812621112905
188.064076033660732323428885087
188.048301117662099076435675582
188.031594247793976737079908396
188.013902811845181340462590418
187.995171408575927380319614619
187.975341713208099100951875558
187.954352337408490598184415769
187.932138683612204894216786066
187.908632793534835859207087318
187.883763190724056678854594256
187.857454717003843913069293491
187.829628362667816576895677226
187.800201090282104372278267134
187.76908565196281679457861952
187.736190399998602725181673423
187.701419090695003913194425126
187.664670681324348593905903703
187.625839120072833291197375899
187.584813128885227362889156965
187.54147597911732666070805522
187.495705259916894044627985336
187.447372639265362013277414159
187.396343617625033835211626764
187.342477274149890898967819953
187.285626005432369413866780472
187.22563525677356808751047988
187.162343245980231714359879065
187.095580679708445524994822984
187.02517046239117052628964704
186.950927397804423496968229529
186.872657883344899392450479495
186.790159597109957139974818413
186.703221177888911943278471654
186.611621898192224239977000375
186.515131330462123900247400786
186.413509006624078980812942657
186.306504071152869638143694833
186.193854927839347756452196059
186.07528888045366097196441725
185.950521767507117749976039478
185.819257591317191646611855401
185.681188141577522287093358588
185.535992613626160801403359383
185.38333722158958630195669448
185.222874806555895397659261354
185.054244439896580486164717045
184.877071021810822440189053215
184.690964875107383594269097277
184.495521334164927077616745358
184.290320328919589739872233607
184.074925963616305633899048375
183.848886089924821040221700094
183.611731873859333975768748902
183.362977355748639218854355247
180.567197454529864516320002248
178.325335714662516271821211541
176.393433368893828913072948029
174.668645532365522381092523558
173.095387770185526480860326407
171.639381080798890395737919289
170.277642838407620013511243204
168.993841676522296372239013481
167.775863259204407620671818351
166.614418953530307064118234959
165.502196755015236455860573841
164.433315827192560760058552162
163.40296126992270939896020627
162.407131067939447888462918934
161.442455662348193267840994715
160.50606612041579026141052991
159.595495761444840508184607399
158.708605386420123770953446725
157.843525521477298834497448841
156.998611159314382655652348043
156.172405836985536974247568029
155.363612794048676230081872836
154.57107157343579976865595355
153.793738857822064931568637082
153.030672639019261702461216561
152.281019037085870160892106777
151.544001245720291624503115921
150.818910198655412791453073315
150.105096640141885808522485466
149.401964349436054235365476433
148.708964320266714520499694323
148.025589735636666778948962803
147.351371608960376147075681399
146.68587498658374732948916728
146.028695625743966379261810938
145.379457077169201059160240434
144.73780811365979115609019046
144.10342045579132128757461359
143.475986753835700956923517826
142.855218791492679649740667571
142.240845882357526270040550125
141.632613434451556833530816939
141.030281661791457182835737594
140.433624425013294520453186603
139.842428185610614766426566699
139.25649106048306788405731905
138.675621965294714906317514089
138.099639836667652429061055791
137.52837292453388007611061141
136.961658147074689685541112494
136.399340501623524160747427112
135.841272525720879193788521963
135.287313803209524082768317894
134.7373305108625663825439894
134.191195001560179477826297055
133.648785420485232908860519137
133.10998535120371201724336109
132.574683488841157962909440662
132.042773337868530573828915263
131.514152932275912841950340165
130.988724576145432427387120926
130.466394602839998733648849271
129.947073151205627881436511553
129.430673957345397491550978422
128.917114160665130949014539193
128.406314123017067252235522357
127.898197259880015277474024308
127.392689882614534225851023995
126.889721050921006450361250248
126.389222434708357850522759872
125.891128184652748339367865
125.395374810789769356663937626
124.901901068541391477604883664
124.41064785163084034551610678
123.921558091385388760491414635
123.43457666196930249641168262
122.949650291127364119206151444
122.466727476053959828134544432
121.985758404034034333597676129
121.506694877530638046055677764
121.029490243419610022878511002
120.554099326095425442256277564
120.080478364193623981290141616
119.608584950694735119426380845
119.138377976192414654389001037
118.66981757512476982226517217
118.202865074782726633480319645
117.737482946922914825603855149
117.273634761825031667856242649
116.81128514464510184092274946
116.350399733926571914669574917
115.890945142140849992892605753
115.432888918137800692664594939
114.976199511394901901500039221
114.520846237961324994358074786
114.066799248000170581127155963
113.614029494838528134405348687
113.162508705440975889317308054
112.712209352227638726541432195
112.263104626163013956823319169
111.815168411046492127441659782
111.368375258939873130023213567
110.922700366671235138185560329
110.478119553358280830645335421
110.034609238897785255195167616
109.592146423371023787462479817
109.150708667318086294416947836
108.710274072836802497498707979
108.27082126546462978886383453
107.832329376804303149384439057
107.394778027856330858975864946
106.958147313023551752681544844
106.522417784754961202340911254
106.087570438797874198869746425
105.653586700029234426966473135
105.220448408838506839194451884
104.788137808036116019701891434
104.356637530262821004577716168
103.925930585876756033082443045
103.496000351296122241686617959
103.066830557776693390045530806
102.638405280604404684798029519
102.210708928684332592493023815
101.783726234508349779672337314
101.357442244484657213759061614
100.931842309613258913969962596
100.506912076492257477480027517
100.082637478640613676101250189
99.6590047281237342310364253966
99.2360003074689312103979754348
98.813610961858437030989429201
98.3918236915882632658661925678
97.970625744781761669636641714
97.5500046103472841789471976258
97.1299480111698471206855412964
96.7104438975271853211644899186
96.2914804407210359839503303023
95.8730460269149217017858282992
95.4551292511701082894964910153
95.0377189116717976688333996926
94.6208040041379801080717303007
94.2043737164037149371156041278
93.7884174231739355605511051621
93.3729246809381842394996301707
92.9578852230409757018544625181
92.5432889549017670987330478566
92.129125949378776022111652937
91.7153864422711390483780299479
91.3020608279541413369693767456
90.8891396551424739062596954089
90.4766136227766899995242886942
90.0644735760282360695130280636
89.6527105024186269394007756134
89.2413155280485191928933692966
88.8302799139326123254818219446
88.4195950524364741391340252501
88.0092524638115457415139577982
87.5992437928247327480308741355
87.1895608054791332848420550644
86.7801953858225905335223409222
86.3711395328408882011495708357
85.9623853574325317796774580296
85.553925079462177092622174975
85.1457510248898807137765109901
84.7378556229734546631032758893
84.3302314035413106041636829283
83.9228709943332768352287692466
83.5157671184069649181689012252
83.1089125916073520475033456183
82.7023003200973304362381853692
82.2959232979470562831403911475
81.8897746047800084746062542794
81.4838474034737412395669870728
81.0781349379133856844001239577
80.6726305307960226438101849525
80.2673275814841137416334664007
79.8622195639062391028408482669
79.4573000245034489272644041407
79.052562580219592252077887203
78.648000916534039812263100969
78.2436087855352690681495669807
77.8393800040338283124501083167
77.4353084517132433960635731863
77.0313880693174751168338459502
76.6276128568735777878145781277
76.2239768719482500258577421532
75.8204742279370074573382870877
75.4170990923847439009565913843
75.0138456853364827290533585636
74.6107082777171535959862984192
74.2076811897392616183401576341
73.8047587893373464569695340737
73.4019354906281576415905723743
72.9992057523954999480725355808
72.5965640765987287368596554683
72.1940050069038999352411040208
71.791523127236602840814003772
71.389113060355526180072576695
70.9867694664458289136303700927
70.584487041731407174674697373
70.1822605171051674940011927902
69.7800846567764341352153822698
69.3779542569346349670295351286
68.9758641444284258634935838402
68.5738091754594281728698736264
68.1717842342897673550723457524
67.7697842319626134775666827287
67.3678041050349358998918917095
66.9658388143216951851827995155
66.5638833436507050690990311845
66.1619326986274062064719873602
65.7599819054088014160910574107
65.3580260094858092649643523885
64.9560600744732990840051988356
64.5540791809070758946235926055
64.1520784250470882556749213738
63.750052917686135716498374796
63.3479977829633553865558430078
62.9459081571817691059752213962
62.5437791876291738229423214828
62.1416060314016580505071278753
61.739383854229026682389229892
61.337107829301414988457630388
60.9347731360963702776228034411
60.5323749592056764990063602226
60.1299084871611929396884896552
59.727368911258973155420418813
59.3247514243809243238221264871
58.9220512198132603201464968365
58.5192634900609939639834039386
58.1163834256577050494513508972
57.7134062139698109273960576931
57.3103270379945555294762384942
56.907141075150920781935708687
56.5038434960626513199774523224
56.1004294633325692479630523352
55.6968941303073403593813480682
55.2932326398318366939753572584
54.8894401229922225248405218286
54.4855116978468717897458186921
54.0814424681442045590256523799
53.6772275220265083142084089782
53.2728619307187865403685710252
52.8683407472016523502941283018
52.4636590048672584949940307108
52.0588117161572271033854094712
51.6537938711815127599863996045
51.2486004363171009938266565062
50.8432263527854108299245349175
50.4376665352072346561938792093
50.0319158701340111870762282958
49.6259692145541876575735969098
49.2198213943733854478269565175
48.8134672028670390016528403491
48.4069013991041310373743288732
48.0001187063405975222652812623
47.5931138103809235503632690643
47.1858813579063959750412748846
46.7784159547684202399731440856
46.3707121642452471513248611631
45.9627645052603901546255848525
45.5545674505609448235580995209
45.1461154248539495229277773366
44.7374028028988493477094740959
44.3284239075540442219393049885
43.9191730077754162059477420646
43.5096443165646403303936280112
43.0998319888649873534623162888
42.6897301194022254049548901454
42.2793327404681201964977806619
41.8686338196439199747821888829
41.4576272574610912820440157999
41.0463068849964444436361133486
40.6346664613986530742001123847
40.2226996713430292957177364728
39.810400122411265270386133084
39.3977613423926915072569159516
38.9847767765034325997218544036
38.5714397845196609408264652359
38.1577436378209578445174437665
37.7436815163395886183212318571
37.3292465054112826725148103809
36.9144315925228808342026436428
36.499229663951968713530134585
36.0836335012933562190721842539
35.6676357778669880328028031583
35.2512290550015768340938070133
34.8344057781879390103306020138
34.4171582730956801046284729981
33.999478741446522806677641395
33.5813592567371922400438696327
33.1627917598043698464471517923
32.7437680542237963683710943139
32.3242798015351441702825643023
31.9043185162837871144980930725
31.4838755608700699150951263424
31.062942140196115602836592998
30.6415092960996064698563238673
30.2195679015633273773132825901
29.7971086546885670555934365998
29.3741220724197291280506297178
28.9505984840067058043826273973
28.5265280241907088743501927649
28.1019006260983296968111618166
27.6767060138276067395485160006
27.2509336947088097515618225065
26.8245729512214971036021765247
26.3976128325481598024272644857
25.9700421457434240069644902518
25.5418494464963345524035082462
25.1130230294616750921815736295
24.6835509181345850297440989836
24.2534208542408973027007503087
23.8226202866136308735781148427
23.3911363595239125910420529165
22.9589559004322583989388645441
22.5260654071235953413370068636
22.0924510341866330332947254587
21.6580985787951735129066541254
21.2229934657456563181456889837
20.7871207317016429463317190931
20.3504650085920199188536929334
19.9130105061054070703974759728
19.4747409932185577010140814938
19.0356397786913852869674849411
18.5956896904555974117077997266
18.1548730538177049986155513358
17.7131716683903401311988772966
17.2705667836582868073328103537
16.8270390730773245058286060029
16.3825686065948122018943133049
15.9371348214707957211348273817
15.4907164912671849484666667255
15.0432916928600836733925633325
14.5948377713165087989126761334
14.1453313024613300233532719796
13.6947480529430927812463952067
13.2430629375882229010417867144
12.7902499738116826003376085229
12.3362822328281443997429835742
11.8811317873808142869911816188
11.4247696556747531828784309543
10.9671657411674346461464235524
10.5082887678307758137964015111
10.048106210455332936134380655
9.58658421951799604445631065645
9.12368754007844969042245447391
8.65937942410582950282093806031
8.19362153556414762299563990056
7.72637384750170393455935033006
7.25759453029408644224340573718
6.78723983008039814777126593551
6.31526393630552402827271152137
5.84161883713456369119997250185
5.36625416133538147359016016214
4.88911700502718714168038762745
4.41015174146184057341397591905
3.92929981173369144472154937498
3.44649949399528349803231512651
2.96168564838040964513276456868
2.47478943439073190294264272801
1.9857379969724888018374076474
1.49445411687698274675162792964
1.00085582013906417104618391794
0.504855940592018367397311964088
0.00636162822738507774069856346769
-0.494726205143956277967909345945
-0.998513513129763955176202941344
-1.50511382713552952463483112459
-2.01464906865888794236846247937
-2.52725047943489709206493414603
-3.04305969134279036025754924845
-3.56222996302096052155253178331
-4.08492761656929487788648470785
-4.61133371600518215777170189151
-5.14164603991633217399282131863
-5.67608141490923207374042477804
-6.21487849524861643609808032169
-6.75830109933714553233235638544
-7.30664224805006439776562061108
-7.8602290973612488951274321904
-8.41942902414294205087539770057
-8.98465721870421070322378082645
-9.55638627508974038526317173109
-10.1351584738968926286229268484
-10.7216017614434351700099401007
-11.3164509104518653949576460211
-11.9205761197179817227870527292
-12.5350225926030247823575216157
-13.1610668500096436975047261809
-13.800299546017120313178281894
-14.4547522396938625921206484371
-15.1271013403166698300693312825
-15.8210176746426576531607866094
-16.5418181417492397267256938231
-17.2978318766222332131019522502
-18.1038248126393710785647832123
-18.9928153838316290498682131908
-20.1481481481481481481481481481


==> anc/polAggQ320.dat <==
# polAggQ320
-791.155128523039449342776453325
-791.067371476252049409298853362
-791.061497870436189085058900461
-791.055237162356819428484441602
-791.048564305372521310157756178
-791.041452668232829417721963012
-791.033873937609105025572455702
-791.025798014845915235590260032
-791.017192906607048405158904413
-791.008024609073248600236036322
-790.998256985330920242766284787
-790.987851635572410548273778832
-790.976767759708994656926896509
-790.964962011977339337371399831
-790.952388347098978690350113671
-790.938997857530172544893463162
-790.924738601316408755888078706
-790.909555420041728455319601295
-790.893389746337973279509190091
-790.876179400392951408229429209
-790.857858374869371760505595395
-790.838356607618181122107957198
-790.817599741540637194792980177
-790.795508870923043348119096073
-790.77200027353654225705453682
-790.746985127761702251559777931
-790.72036921396382169034497522
-790.692052599309915991455071641
-790.66192930518223594028392977
-790.629886956305895718657874519
-790.595806410669770794623235596
-790.559561369280270871247689656
-790.52101796474691908624841913
-790.480034327656899919966156517
-790.436460129652906648205808528
-790.390136102084764811345166814
-790.340893529060480366766737979
-790.288553713676619343089742342
-790.232927416161340405823908706
-790.173814262616055422017414393
-790.111002122993681840336588954
-790.044266456902885002108431523
-789.973369625778714769868665072
-789.898060169910762807957583389
-789.818072048770567002941405072
-789.733123843030650845201488347
-789.642917916618513261562193446
-789.547139537100307573451062913
-789.445455952641122129912479355
-789.337515423741982988210235927
-789.222946207908254350765266943
-789.101355495360361542023140224
-788.972328293856085507923052597
-788.835426260654496330614224017
-788.690186479615365851869137864
-788.53612018139512950965846184
-788.372711404671704876735723313
-788.199415596306319020664419484
-788.015658148331601894338355567
-787.820832869642278664373357909
-787.614300390258611042909313449
-787.395386496034131791500508067
-787.16338039168909183259459449
-786.91753289007037305097307721
-786.657054525568466533103715291
-786.381113589663612316813105913
-786.08883408662756607448172982
-785.779293607476015486563946158
-785.451521120350825908460088962
-785.104494675612564486137397067
-784.73713902404375416779347966
-784.348323146703776201170498059
-783.93685769513912115744264422
-783.501492340839756357766757746
-783.040913033045831715730755672
-782.553739164251019348399004107
-782.038520643021845730159145943
-781.493734874058942319823204015
-780.917783645768872427468465815
-780.308989925996901005320935991
-779.665594566994727624157973819
-778.985752921165927055961668942
-778.267531369648923397525805338
-777.508903766366211871336168282
-776.707747800792849994272318525
-775.861841283380742381784238396
-774.968858358321878129414940336
-774.026365649147541894311650366
-773.031818343545858485475955126
-771.982556224741241902029059972
-770.875799657820937419506880067
-769.708645540520530554938183081
-768.47806322919682367964838801
-767.180890452027720140208360741
-765.813829222889653757692070372
-764.373441770878658143682133008
-762.856146502066410786692916242
-761.258214011822531466755644765
-759.575763167894043166096619813
-757.804757286417116975637772343
-755.941000425149799213388288932
-753.980133820461969276685227177
-731.598383059928673575555454055
-713.31431624344360948717733234
-697.399858607738712309853924566
-683.108629249483440174629770624
-670.029798781879140884821554069
-657.90614212667064074661879573
-646.562918989925452270613406269
-635.874495546375669431658557393
-625.746681363467005515438738416
-616.106545330070815557513350652
-606.896151182384759946772820334
-598.068503539985689992406894272
-589.584814879523387087830650349
-581.412599810587640715898658242
-573.524308049952411401194331302
-565.896319869008720101646794275
-558.508192378138540248620523677
-551.342083660714844887867477337
-544.382305712676290910655337617
-537.614972431374889417268025521
-531.027718921117675761280295645
-524.609475111467182786889164159
-518.350281296926136652870054282
-512.241136428781877057015151454
-506.273872279424151981190491303
-500.441048251671407506930131013
-494.735862814894188095067661599
-489.152078446286994465388096936
-483.683957628316863425862758594
-478.326207963642205167794762858
-473.073934859811978361760386986
-467.92260053852940214373146591
-462.867988360308179932958082438
-457.906171641067173160683062063
-453.033486284455238704481370647
-448.246506671282838369349376085
-443.542024341971706753317132943
-438.917029084421209129453716537
-434.368692101947215803784122449
-429.894350986911367549185977646
-425.491496267598673667208772229
-421.157759330592184105084574663
-416.89090154972648005491715977
-412.688804476775917242455362694
-408.549460969222017078863628953
-404.470967147444633262417205956
-400.451515088053721401645086938
-396.48938617227491240432374822
-392.582945018689438872750245854
-388.730633938506193427086753443
-384.930967859155465062088502524
-381.182529668541306239368698182
-377.483965937938502330879859924
-373.833982986408260470228032762
-370.231343253848368340443407159
-366.674861953484143734546984717
-363.163403977825942039382967813
-359.695881034934483508810777747
-356.271248994303430641836487593
-352.888505423837369805788688764
-349.546687301313239035662060847
-346.244868885398834898176979421
-342.982159732792783837574886573
-339.757702849371469836567674032
-336.570672964401470358664205575
-333.420274917919632418173821943
-330.305742152313017285000110669
-327.22633529996137164067482884
-324.181340859547504197262501416
-321.170069954306334800822779593
-318.191857166080457610421189519
-315.246059439586678912027353619
-312.332055051781012885303883736
-309.449242641645044706218623135
-306.597040296109657138423150807
-303.774884688187479824517192148
-300.982230263707119226650692855
-298.218548473333838040611890912
-295.483327046826032245214531516
-292.77606930671739190536514813
-290.09629351883349885927936843
-287.443532277251001271991355229
-284.817331921489357485825712684
-282.217251983891190353647954381
-279.642864665299079968236818766
-277.093754337275522617593959901
-274.569517069240025335650711718
-272.069760179013987379669562285
-269.594101805371126488284309965
-267.142170501289621434430332152
-264.713604846692655675970333024
-262.308053079547372296798784975
-259.925172744269029226229710949
-257.564630356447953844863666118
-255.226101082982258929757524338
-252.909268436759668393592925899
-250.61382398508763725019887779
-248.339467071122621131705699562
-246.085904547597205746982818998
-243.852850522188162702170484003
-241.640026113909642743117721741
-239.447159219953912154008705658
-237.273984292437520589239775358
-235.120242124543775599291963441
-232.985679645583087931899476027
-230.870049724521322428386233695
-228.773110981552906423366778129
-226.694627607320261267792150522
-224.634369189404270383189632536
-222.592110545732104950193932057
-220.567631564568911224813451318
-218.560717050778727274576905945
-216.571156578057638644864187088
-214.598744346858691198201734564
-212.643279047743537003475410429
-210.704563729910271007551852323
-208.782405674660491628692353389
-206.876616273581351232419467629
-204.987010911230311555337209864
-203.11340885212153883473791504
-201.255633131823413808915631458
-199.413510451986539178164530057
-197.586871079130944358882003535
-195.775548747029954009694258635
-193.979380562536439497783523329
-192.19820691470494513739086116
-190.43187138707050511522471359
-188.680220672951871676520662742
-186.943104493653387433620074146
-185.220375519445879691364906544
-183.511889293212755790314374412
-181.817504156652957333889569247
-180.137081178937607954830733588
-178.470484087722082754044610575
-176.817579202419855180714245436
-175.178235369648855189692293199
-173.552323900765216177534476402
-171.93971851140321160511354752
-170.340295262943898557801716154
-168.75393250583850709088831226
-167.180510824715952561530321995
-165.619912985207014007682302579
-164.072023882420725047350746606
-162.536730491011374136212291586
-161.013921816777217132224697352
-159.503488849734575205155769698
-158.00532451861343290786001528
-156.519323646722971920007449701
-155.045382909137682357453918657
-153.583400791156791962325050415
-152.13327754799174991750979841
-150.694915165638402044221779311
-149.268217322892303018931591479
-147.853089354467333901022699976
-146.449438215179434348032420786
-145.057172445158822767674952429
-143.676202136055568419470283841
-142.306438898204800994584429145
-140.947795828719199105075240175
-139.600187480477692826029264253
-138.263529831980550180783329546
-136.937740258042196279712405966
-135.622737501294239582296008899
-134.318441644472255152854735988
-133.024774083460902372316728923
-131.741657501072936758303312316
-130.469015841538614606072632436
-129.206774285682887239733420015
-127.954859226768640784592069382
-126.713198246985059454322542276
-125.481720094560977203208422531
-124.260354661483835938194478003
-123.049032961805589939797979554
-121.847687110517587240150696698
-120.656250302977120903970101417
-119.474656794868977830608747872
-118.302841882685921146630531672
-117.140741884712625724557152583
-115.988294122498146016225107566
-114.845436902802532339757629878
-113.712109500003727061573710911
-112.588252138951366769385698394
-111.47380597825459148825650503
-110.368713093991418151058280123
-109.272916463827673753427537215
-108.186359951533904715172578061
-107.108988291889083708349479628
-106.040747075960324332071183362
-104.981582736748188214731979031
-103.931442535187529070864599856
-102.890274546494164565269449203
-101.85802764684800014390561236
-100.834651500403549853067938388
-99.8200965466191081321172207423
-98.8143139878961241512334658853
-97.8172557775206169706840282026
-96.8288746078987460952038894629
-95.8491238990789183376721593589
-94.8779577875530687210249664245
-93.9153311153300008473419681237
-92.9611994192739111407699300695
-92.0155189207014520012831040304
-91.0782465152309115474230958156
-90.1493397628773026204960636041
-89.2287568783873613976331822807
-88.3164567218086566298398227587
-87.4123987892872044834072807295
-86.5165432040881715058171850536
-85.6288507078344296354198698048
-84.7492826519579026911411461732
-83.8778009893588136668347395706
-83.0143682662681066569287668236
-82.1589476143084765882458380609
-81.3115027427495943506086661763
-80.4719979309532646206378801544
-79.6403980210043988652960831594
-78.8166684105238268926971894456
-78.0007750456591070785492064752
-77.1926844142496282214071229264
-76.3923635391624250461540796243
-75.5997799717952548540488846429
-74.8149017857436048746511494198
-74.0376975706284186698101543285
-73.268136426081445627332120568
-72.5061879558852303116971510227
-71.7518222622648683564852360231
-71.0050099403287628289199587664
-70.2657220726557197080918237469
-69.5339302240258234282156017248
-68.8096064362926334765061401114
-68.0927232233943409285505895938
-67.3832535665016196761233556106
-66.6811709093000010742830367121
-65.9864491534046929249444852738
-65.2990626539058542394013260533
-64.6189862150424261970247935311
-63.9461950860027072544354832208
-63.280664956849946570237170895
-62.6223719545713149051047699127
-61.9712926392486960448445355297
-61.3274040003498246834690363995
-60.6906834531383787023299524842
-60.0611088352017149976513236314
-59.4386584030950185501186436616
-58.8233108291007144044611832938
-58.2150451981020717426698951116
-57.6138410045700084008350017311
-57.0196781496621831068094171815
-56.4325369384335415155595115506
-55.8523980771575609042862454905
-55.2792426707575172752889393905
-54.7130522203471777182044713898
-54.1538086208804003246882720517
-53.6014941589092038502259835703
-53.056091510449949805611896948
-52.5175837389573608641071304834
-51.9859542934061815228896044436
-51.4611870064803699970158462187
-50.943266092869794493477525075
-50.4321761476744924601256225102
-49.92790214491663828314928167
-49.4304294361604533776869772814
-48.9397437492403828461881134469
-48.45583118709795504303208859
-47.9786782267278346645190846932
-47.5082717182336765724051910984
-47.0445988839944866580016365889
-46.5876473179422978742327636222
-46.1374049849520743279460393225
-45.6938602203448642693643148296
-45.2570017295053341882108211519
-44.8268185876149312893068516908
-44.4033002395020406523223944119
-43.9864364996106266754767834998
-43.576217552088976273959296578
-43.1726339510002940827433832738
-42.7756766206570379534165026052
-42.3853368560810267115100655502
-42.0016063235915018550805354207
-41.6244770615234810540983531107
-41.2539414810789044095281980125
-40.8899923673132449380577499292
-40.5326228802604331843315074732
-40.1818265561991327850486659118
-39.8375973090635998159692474999
-39.4999294320025644845119561308
-39.1688175990897898748875885796
-38.8442568671901897482072492721
-38.5262426779856266407310780033
-38.2147708601647635436180009767
-37.9098376317816082070074623409
-37.6114396027876695812361590736
-37.3195737777429421575361353052
-37.0342375587112471536530337767
-36.7554287483457908531256365756
-36.4831455531711512983880773446
-36.2173865870682764159923935592
-35.9581508749694710968110896001
-35.7054378567707694774009357674
-35.4592473914695335284788089816
-35.2195797615355920698123689618
-34.9864356775247376899564320765
-34.7598162829439351387408477584
-34.539723159378166176414013847
-34.3261583318894454350232590551
-34.1191242746991926608862700669
-33.9186239171658421310492085446
-33.7246606500703137534128137368
-33.5372383322227663975075663032
-33.356361297404906771157319524
-33.1820343616630414918840098602
-33.0142628309680412054784345817
-32.8530525092594395044065548408
-32.6984097068920224027681091639
-32.550341249504483285518564674
-32.4088544873310313406556592896
-32.2739573049782570803640934566
-32.1456581316910861344256102187
-32.0239659521333025341835595497
-31.9088903177099068002478938066
-31.8004413584605051657047114038
-31.6986297955550184897344307381
-31.6034669544252687193367345377
-31.514964778568464810513023145
-31.433135844061288522645321538
-31.3579933748261954392233385293
-31.2895512586947225254313590864
-31.227824064316058028913258271
-31.1728270589629134233808726162
-31.1245762272908750430854404751
-31.0830882911119440462004370472
-31.0483807302479413068115147153
-31.0204718045349083535489485432
-30.9993805770556326150698483695
-30.9851269386840285105304306754
-30.9777316340323874169181624339
-30.9772162889005512165075291516
-30.9836034393349593605262377093
-30.9969165624153747948532968269
-31.0171801088980316596183811814
-31.0444195378561072588077614036
-31.0786613534719631256660016343
-31.1199331441507102201590610789
-31.1682636241415451490691477717
-31.2236826778722252289070846942
-31.2862214072232873568509340248
-31.3559121819925031247588679584
-31.4327886938269902412146614681
-31.516886013930824274136936003
-31.6082406548904503399632196107
-31.7068906369993118681280407436
-31.812875559507637249347338016
-31.9262366772741369559629311102
-32.0470169833545122306797886685
-32.1752612981284130174550226551
-32.3110163656433063058512092086
-32.4543309579424288297213935312
-32.6052559882467762766710047285
-32.7638446339805635863981255609
-32.9301524707689915243970210687
-33.1042376187004064269890976219
-33.2861609023368790986655217444
-33.4759860261838330446376672912
-33.6737797675980501145123589853
-33.8796121894334572600890102341
-34.093556875107223946875626714
-34.3156911892296439009660019201
-34.5460965674988467330936459582
-34.7848588402397103739665453246
-35.0320685947966006150755246863
-35.2878215830123569659033089115
-35.5522191812946131126604854548
-35.8253689123557772145299192605
-36.1073850397093933924450077269
-36.398389248541034517179528063
-36.6985114298211127623882071347
-37.0078905887317553900002997884
-37.3266759039787631563262856433
-37.6550279718334978858624211448
-37.9931202784915159548586692706
-38.3411409575605585999697421191
-38.6992949077151013939030601524
-39.0678063710824052988183736674
-39.4469221093374482525056670298
-39.8369153674828936806174727436
-40.2380908941982309976595076666
-40.65079140816885905903734595
-41.0754060893400805232922501744
-41.5123819822320348397160269037
-41.9622397194477843701594022301
-42.4255958955027805280188896088
-42.9031961446150245691235576373
-43.395966420747869890523060805
-43.9050974644370010083225376881
-44.4321955779136273889342720358
-44.9795837801397563281682262812
-45.5510154162734384978284254157
-46.1539659638409878536085744371
-46.8209425690629088271018497788


==> anc/polAggQ330.dat <==
# polAggQ330
-369.837818466983982975141746173
-369.832958404441841812950694193
-369.832605404745725226826061016
-369.832226951151506769231751096
-369.831821223422607043351773914
-369.831386272399503327616058976
-369.830920010970615691024886384
-369.830420204419253224432865181
-369.829884460104199342919385116
-369.829310216428688651164406283
-369.828694731049517897555309985
-369.828035068274828566546088616
-369.8273280855956864787396017
-369.826570419292951465668836939
-369.82575846905706407817538949
-369.824888381554261884282715232
-369.823956032868359875392463364
-369.822957009742571593936147112
-369.821886589540892643654383981
-369.820739718843298074955047273
-369.819510990583400537016624277
-369.818194619631256741183409541
-369.81678441671767421708888014
-369.815273760589635880087011076
-369.813655568279302607071151222
-369.811922263361448540183628971
-369.810065742066103502536294314
-369.808077337104593542709415016
-369.805947779058054508373454723
-369.803667155167813350994743909
-369.801224865356754559391991362
-369.798609575299879917662157956
-369.795809166350692042423403627
-369.792810682117747305402316553
-369.789600271472691206611155963
-369.786163127757266348150977389
-369.782483423942125000167483823
-369.778544243474737704787779533
-369.774327506537216922125763196
-369.769813891417418419965396643
-369.764982750678188433482237826
-369.759812021790034422257231824
-369.754278131871751647223448652
-369.74835589616157407706016684
-369.742018409818170698034520642
-369.73523693262620853106076415
-369.727980766155179859091666207
-369.720217122892668476332853823
-369.711910986844130085746763402
-369.703024965060503876935933037
-369.693519129522471018238392548
-369.683350848775843064430379075
-369.672474608676307400823081859
-369.660841821563482581026479187
-369.648400623143844989318346815
-369.635095656319477334417220147
-369.620867841154653176275033886
-369.605654130124900595649101051
-369.589387247743269357189107684
-369.571995413605943207264905305
-369.553402047843972701328341467
-369.533525457909631413506726614
-369.512278505564593778028688069
-369.489568252872667580785242651
-369.465295585932057139060510064
-369.439354815010951100682552283
-369.411633249675486276918017784
-369.382010747420699217133194716
-369.35035923423280253940787988
-369.316542195424875082675568712
-369.280414134997695636861605764
-369.241820001682842113330946148
-369.200594579726186012876733483
-369.156561842366403030539730366
-369.109534265854965371106745188
-369.059312101751155441774042841
-369.005682605107825799749804806
-368.948419216040815947987446113
-368.887280692047021441605368317
-368.822010188303004529439332492
-368.752334283037661063058280775
-368.677961944928753873599949725
-368.598583439324044304578957007
-368.513869169933277746098733338
-368.42346845247740610916277447
-368.32700821661618742408342255
-368.224091632304747974387084878
-368.1142966565539180547848421
-367.997174496388290086106294679
-367.872247983610172830637477425
-367.739009856787152393996307528
-367.596920945686099081419341934
-367.445408253177519745794399623
-367.283862929431556880151700997
-367.111638133021162813653428456
-366.928046773339598131243357025
-366.7323591285290785699754941
-366.523800332905887006452993643
-366.301547727655452128521146062
-366.064728068359772153660931401
-365.812414582710265645236244791
-365.543623871552946319693147478
-362.256546810471169767380227333
-359.306044859970395770893548831
-356.56423617437202113879703213
-353.97265724253670419566557581
-351.497791241593523143654306485
-349.117959314914505731378537433
-346.818025558971353812784779352
-344.586845434854101173473977613
-342.415884978092154838557391103
-340.298408957344429918609669646
-338.228972708223340436994258799
-336.20308804895245188800129904
-334.216994774462875116051780389
-332.267499178288176626434531304
-330.351856771401933552224162271
-328.467685089880045286364383456
-326.612897554110714046795238406
-324.785652409047106464613038596
-322.984312693957191349931136447
-321.207414426977385407217926574
-319.453641008011849334115832347
-317.721802397454821290359153261
-316.010818011024386158823731891
-314.319702540486905683780729657
-312.647554102964498114093546858
-310.993544261725193554253436729
-309.356909564676969546180488675
-307.736944323898288384478159447
-306.132994417762824889298239983
-304.544451941656014544411937909
-302.970750567539024193333687227
-301.411361499269889271286465555
-299.865789931508838613345813041
-298.33357193658236973357783192
-296.814271716870022190594812829
-295.307479170864831640766035722
-293.812807729613005992547731735
-292.329892427193818660898747604
-290.858388174589289280520161975
-289.397968210971546738824149446
-287.948322710303497922577571588
-286.509157524361943813561102965
-285.080193045974874227007176061
-283.661163178514111667911207733
-282.251814399578763270763278563
-280.851904908406642567491957787
-279.461203847910387602589488131
-278.079490593393309341495065389
-276.706554100990340432266449757
-275.342192309729045062261433164
-273.986211591836862068354400651
-272.638426246552036210670424718
-271.298658033242328010306515366
-269.966735740110285912182743552
-268.642494785177217858380789513
-267.325776846598891114339710853
-266.016429519681879736913254297
-264.714305998246657683598960687
-263.419264778227320970947901307
-262.131169381612726126265238459
-260.849888099023692649786804823
-259.575293749389008850269994589
-258.307263455332104501136296212
-257.045678433012813002610440499
-255.790423795286706249300789602
-254.54138836714982825264592714
-253.298464512530817745004066202
-252.061547971576728391449235872
-250.830537707654484837464043494
-249.605335763357860088104434983
-248.385847124871002014200539638
-247.171979594094640505313966344
-245.963643667990842716308227287
-244.760752424647140208147544747
-243.563221415601545356594847355
-242.370968564006860055279925546
-241.183914068246158529170430716
-240.001980310641752225832979929
-238.825091770927631649489053492
-237.653174944180605350347310583
-236.486158262928366554001127844
-235.323972023173732208401872913
-234.166548314093512589428944433
-233.01382095118805593887987596
-231.865725412673627172712303627
-230.722198778924561308353044297
-229.583179674785705198273043954
-228.448608214588136837522562257
-227.318425949712629945790787238
-226.192575818555902596533992496
-225.071002098764433264591443402
-223.953650361609618667114021189
-222.840467428386350918754405777
-221.731401328724766177461368025
-220.626401260712016794835518457
-219.525417552727492583770699944
-218.428401626901008191852216709
-217.335305964109122645173001283
-216.246084070430000152876199701
-215.160690444982091183896007811
-214.07908054907643961778266464
-213.001210776616632727195952147
-211.927038425684330751812923568
-210.856521671251964573112223845
-209.789619538967594227704843353
-208.726291879960096652285652787
-207.66649934661581547077355981
-206.610203369280574685958839477
-205.557366133843546369119071668
-204.507950560161883191687444787
-203.461920281287292157974369187
-202.419239623457847425585034881
-201.379873586820327981748957753
-200.3437878268502296937407858
-199.310948636438349630332039909
-198.281322928614481630862721823
-197.254878219880303322328302115
-196.231582614124983021177272502
-195.211404787098396547568922536
-194.194313971418124786172503871
-193.180279942087608268243488933
-192.169273002503970138856143937
-191.161263970935088253379997952
-190.156224167446505119853663249
-189.154125401259714956454954824
-188.154939958524263964920362211
-187.158640590486946465139974802
-186.165200502042178982317516964
-185.174593340648389689744613211
-184.186793185595974543266697708
-183.201774537613046562001830738
-182.219512308795843400808973363
-181.239981812851262846761503265
-180.263158755639568226564585466
-179.289019226005847866622073199
-178.317539686889326504939171903
-177.348696966700113596902422865
-176.382468250953435356695114971
-175.418831074151835601085784975
-174.457763311906246385334972098
-173.499243173287224325989785364
-172.543249193398023593913839065
-171.58976022616153295794850397
-170.638755437313443018799198559
-169.690214297594331881498353073
-168.7441165761336638988484531
-167.800442334018987645894994482
-166.859171918043896771513416534
-165.920285954628581582534143444
-164.983765343907050866881937388
-164.049591253975343229979871335
-163.117745115295275737666168271
-162.188208615248495525765339801
-161.260963692835807812569484766
-160.335992533516951964108088438
-159.413277564186186410605123126
-158.492801448279223764424080271
-157.574547081007229886512008808
-156.65849758471376530596477005
-155.74463630435070470820583191
-154.832946803069320541515293869
-153.923412857922860498525184397
-153.016018455677086038511303789
-152.11074778872537053920606923
-151.207585251105081397545906737
-150.306515434612090715184906769
-149.407523125010374369486580336
-148.510593298333769532493765598
-147.615711117277066294086858228
-146.722861927673710193552530108
-145.832031255057489376591568211
-144.943204801305672971698872463
-144.056368441361156309618599914
-143.17150822003125397105615784
-142.288610348860863510507656294
-141.407661203077801228622503524
-140.528647318608186704309175213
-139.651555389159825095349187283
-138.776372263371605609721390287
-137.903084942027001169293811223
-137.031680575329818256552711327
-136.1621464602404073709160593
-135.294470037870603535340215043
-134.428638890935722992226459123
-133.564640741261996710656002833
-132.702463447347873690336268385
-131.842095001977677382222946331
-130.983523529886146938025846462
-130.126737285472441532921408552
-129.271724650562230755988335816
-128.418474132216537105569867591
-127.566974360586038032765917147
-126.717214086809574812980028718
-125.86918218095565385706426476
-125.022867630005762961223925947
-124.178259535878360496652667619
-123.335347113492429711287664485
-122.494119688869523209893758643
-121.654566697273254345193969278
-120.816677681385222739872056918
-119.980442289516390512629027101
-119.145850273852954044573784179
-118.312891488735783336511853565
-117.481555888972527212654299577
-116.651833528181507859528018843
-115.823714557166552486278181925
-114.997189222321933288267973739
-114.172247864066609422435273111
-113.348880915306986391249037856
-112.527078899927429111829581199
-111.70683243130778504595139937
-110.888132210867193111974811837
-110.07096902663347271669542552
-109.255333751837405157855535292
-108.441217343531236879631409154
-107.62861084123075063564945425
-106.817505365580266547743052302
-106.007892117039950363428123546
-105.199762374594820929612602804
-104.393107494484863032037857921
-103.58791890895566531609836282
-102.784188125029016020795163692
-101.981906723292901738548776827
-101.181066356710366373458855531
-100.381658749446698922536970634
-99.5836756957144296608179165648
-98.7871090586356247836338560528
-97.9919507691209795584890838136
-97.1981928247652195749068473537
-96.4058272887583287625839792099
-95.6148462888121314846913714153
-94.8252420161017642119727347046
-94.0370067242215800514697710588
-93.2501327281550367475690901206
-92.4646124032581256982404339924
-91.6804381842559060407200174972
-90.897602564251713962677647984
-90.1160980937486230905681094258
-89.3359173796827370991641837735
-88.5570530844679005772343479784
-87.7794979250514186752635666334
-87.0032446719803801525781830023
-86.2282861484781821330266480663
-85.4546152295308581695155615606
-84.6822248409828141064437751718
-83.9111079586415787128434395556
-83.1412576073911781344181285447
-82.3726668603137448753948987823
-81.6053288378189732660177476459
-80.8392367067810341925167798084
-80.0743836796825622564426948551
-79.3107630137653284813016552165
-78.5483680101872111873664377267
-77.7871920131850767001675239171
-77.0272284092431801331344530171
-76.2684706262666945775953928807
-75.5109121327599746300095329271
-74.7545464370091572717121012684
-73.9993670862686996739801940261
-73.2453676659514495127548427104
-72.4925417988218388231560994795
-71.7408831441917872825787997351
-70.9903853971188950594244711023
-70.2410422876064989772514130076
-69.4928475798051586940986762349
-68.7457950712151318545565707388
-67.9998785918893887060690538397
-67.2550920036367074467068910525
-66.5114291992243815523036057878
-65.7688841015800594765772449774
-65.0274506629922253857563931175
-64.2871228643088169330533799958
-63.5478947141334624482737535756
-62.8097602480188052602663820223
-62.0727135276563671270084012845
-61.3367486400623858576228575287
-60.6018596967590441054639356049
-59.8680408329504869192894526184
-59.135286206693004882560710163
-58.4035899980587374650671020314
-57.6729464082922274657786337863
-56.9433496589591320433552578207
-56.2147939910863687056167166467
-55.4872736642929456476270770199
-54.7607829559106948668752104206
-54.0353161600940934104177229293
-53.3108675869183227790854756667
-52.587431561464678772482748519
-51.8650024228924037372737287929
-51.143574523495970097941731555
-50.4231422277467980063779362083
-49.7036999113183407302272912527
-48.9852419600934187776220855908
-48.2677627691526274756039123702
-47.5512567417425825072204131174
-46.8357182882227034701544920806
-46.1211418249891665237789312992
-45.4075217733745832889509767984
-44.6948525585218839712926417626
-43.9831286082307977750103975408
-43.2723443517752326030962210623
-42.5624942186897583014589330886
-41.8535726375232927530887948164
-41.1455740345579773663351643567
-40.4384928324911072745957988839
-39.7323234490778511562029605023
-39.0270602957323552065271553069
-38.322697776084674585681961745
-37.6192302844908126755041955084
-36.9166522044929726644177756575
-36.214957907226936188310839163
-35.5141417497732787218144415632
-34.8141980734489097381823554986
-34.1151212020351857915383839204
-33.4169054399385849129186402263
-32.7195450702796491582508175018
-32.023034352905596703659446984
-31.3273675223216732221960337886
-30.6325387855359518081740966557
-29.9385423198118985612368529652
-29.2453722703225938942787080003
-28.5530227477000341091337318661
-27.861487825472429794732918766
-27.1707615373818626737621474951
-26.4808378745740556484330729311
-25.7917107826513463571021124217
-25.1033741585792262414922446334
-24.4158218474360078403150425707
-23.7290476389943047698405755493
-23.043045264122042596962335581
-22.3578083909896543487237701345
-21.6733306210689401755302829146
-20.9896054849077735811685160215
-20.3066264376634017499563098161
-19.6243868543754978739699955505
-18.9428800249583596581464998613
-18.2620991488896882384737667977
-17.5820373295712002558681298969
-16.9026875683338937131374369147
-16.2240427580580720684270901161
-15.546095676375192245801041894
-14.8688389784151963479456259697
-14.192265189059162278447473224
-13.5163666946528053709158662928
-12.8411357341315118281814738964
-12.1665643895021040290984067205
-11.4926445756203324853316903884
-10.8193680291960478804898933574
-10.1467262969499979545855129254
-9.47471072283706312170940621796
-8.80331243424030827102956020345
-8.13252232702826843697793595127
-7.46233104935414343635590982022
-6.79272898405974084656791402943
-6.12370622952870541246162775967
-5.45525257881235744458456853876
-4.78735749682679033834103595254
-4.12001009539108893221698578769
-3.45319910584282214622623334176
-2.78691284892735024867514107546
-2.12113920161075669786796714674
-1.45586556041086681004908125205
-0.791078800774985239222936609751
-0.126765231954339248223866622397
0.537089453269177642445255046058
1.20050023476221680885773620929
1.86348282802142605134632943036
2.52605375502169173889821590415
3.18823042420203474236463144363
3.85003122111454662834857213967
4.51147561157780777382741436332
5.17258425957142772517793036764
5.83337916260618430700548832251
6.49388380793635595937291834554
7.15412335379030432886146783141
7.81412484084142312552017554885
8.4739174405067249224934633436
9.1335327484609394216255343448
9.79300513415641771603712665856
10.4523721603848795422214306572
11.1116750913624410125280395705
11.770959513999676941441131613
12.4302761057536632335745923042
13.0896815950326091572097798581
13.7492399785941105741196734855
14.4090240881355047039029188364
15.0691176410745058785982295359
15.7296179784697370502780284309
16.3906398045995034464414949119
17.0523204331891470148867964286
17.7148273857392922162205710535
18.3783698303524094028863619608
19.0432166478738690236584692835
19.7097267641671726260584919865
20.3784043729713983025691129245
21.0500115224242880809126104671
21.725840726318692993291580413
22.4086114426197934631233265819
23.1111111111111111111111111111


==> anc/polAggQ331.dat <==
# polAggQ331
13.6296296296296296296296296296
13.6295487264684659471449879327
13.6295425434582745913488435655
13.6295358899011966385408990713
13.6295287301594430334697221326
13.6295210259111252231366008237
13.6295127359494108134653829791
13.6295038159667658916784870723
13.629494218323186860412899447
13.6294838917972448240541863491
13.6294727813186800392352874574
13.6294608276811922870013381292
13.6294479672339748131628003534
13.6294341315504342557104782394
13.6294192470724262422418542919
13.629403234728215570998917346
13.629386009522240525445752947
13.6293674800946223153339381513
13.6293475482482122473568115811
13.6293261084408103230121756994
13.6293030472400188114026379839
13.6292782427380121726566272154
13.6292515639233096835871732778
13.6292228700064283558071722266
13.6291920096960702934989272354
13.6291588204222595063886652653
13.629123127502587299533022939
13.6290847432474515607653264019
13.6290434659998823392870271872
13.6289990791052327551962075499
13.6289513498056791151204680055
13.6289000280541156588870952288
13.628844845241646056070764889
13.6287855128324639377015504907
13.6287217208994766083312506822
13.6286531365535577441069527748
13.628579402258814329923767295
13.6285001340257181818371265684
13.6284149194733808632463638007
13.6283233157516402154570829728
13.6282248473129745144384438729
13.6281190035235637054834015909
13.6280052361020733568672503787
13.6278829563739428351522328945
13.6277515323281114732371191208
13.6276102854622117141901986344
13.6274584874012926971531026459
13.6272953562741076141720383316
13.6271200528298992854467153017
13.6269316762774464087984138046
13.6267292598268832153643594327
13.6265117659134729177966247827
13.6262780810810951986867561909
13.6260270105016945902330941407
13.6257572721053241678967209432
13.6254674902937014254835483265
13.6251561892083640850421068199
13.6248217855225661398897109313
13.6244625807239814856317757032
13.6240767528530765353275308897
13.62366234765966632009721206
13.6232172691376724163112813716
13.6227392693954468636443391843
13.622225937816204857487101487
13.6216746894601107784653037753
13.6210827526563769640948907126
13.620447155730351963679236415
13.6197647128069837960025565951
13.6190320086282324080924097135
13.6182453823179620728634302096
13.6174009100235563225101849583
13.6164943863589521479855555207
13.6155213045689730549405050452
13.6144768353297381071027774839
13.6133558040945217737053112294
13.6121526668887222165387078873
13.6108614844515481353909857958
13.6094758946156405365183835482
13.6079890828090894954703956985
13.6063937505571704909721354292
13.6046820818535932176842071404
13.6028457072631107184436099811
13.6008756656089608074029002609
13.5987623630897875859785122958
13.5964955296614008904782689637
13.5940641725089583823540153342
13.5914565264248815854305870896
13.5886600008970267899457459429
13.5856611237003082769012663259
13.5824454807730994670368598363
13.5789976521473031058557625532
13.5753011436879715095578021937
13.5713383143847608851328723444
13.5670902989233104377819364761
13.5625369252498403900503432311
13.5576566268268589692739804301
13.552426349261855996474467515
13.5468214509742429347407777919
13.5408155975485836506243181079
13.5343806494043594640591772745
13.5274865423941451024307193396
13.520101160923164657933387293
13.4270028476077502417196274956
13.3401059937739897257905113393
13.2572363763679719647745904399
13.1773613846119181266803147959
13.0998728240915014883988406665
13.0243688203097045241794884639
12.9505637446705165218494814068
12.8782440328539749518611009173
12.8072439165494594011434126581
12.7374309686825988044931136081
12.6686969508996766800629469384
12.6009517337433625095037573186
12.5341190987271333071067250723
12.4681337458952701770297287261
12.4029391028398078579291934973
12.3384856835332738321474902153
12.2747298345977752734349150575
12.2116327609968676858030580778
12.1491597573797947274820210782
12.0872795935161393920264671691
12.0259640170371240896639055175
11.965187346760140529665600363
11.9049261368623303962860547173
11.8451588971141388925425397079
11.7858658579407526106501580169
11.7270287716764606975705219683
11.6686307432993447613385760635
11.6106560853745335605223338847
11.5530901930266690566670659103
11.4959194355993136833282397907
11.4391310623067949739484779918
11.3827131196898422779657774799
11.3266543790847774778675539669
11.2709442726322975911022017464
11.2155728366048309159248861905
11.1605306610351522480285984616
11.1058088447940662961436547703
11.0513989553996434154969260506
10.9972929929509709349840633104
10.9434833576705109155182099562
10.8899628206147108195554380312
10.8367244971754661780610725988
10.7837618230477307703127972672
10.7310685323828764405740577122
10.6786386378848142057986694974
10.6264664126376011875279841816
10.5745463734802444945220607453
10.5228732657674617664435278032
10.4714420493749120425175132656
10.4202478858243974284265596187
10.3692861264191900342152324228
10.3185523012923189559173115887
10.2680421092816567635384428648
10.2177514085552224147979148651
10.1676762079184754465570335942
10.1178126587426890118924806452
10.0681570474599036004070317759
10.0187057885756030857598884748
9.96945541815522514817897836618
9.92040258774500841451540692171
9.8715440586915649569838086662
9.82287669682801415306192535817
9.77439746749757809370676760763
9.7261034308882676509149271166
9.67799173765472325722384912294
9.63005962480545105632681320952
9.58230441183564421250988463619
9.53472349708752758847854237908
9.48731435432173499446166273433
9.4400745294846420604040239881
9.39300163765785219958951416163
9.34609336017718361341844509009
9.29934744190954541927942124296
9.25276168867703269960857785282
9.20633396481842407099201639954
9.16006219087904051433312457508
9.11394434142062886518104149947
9.067978442943574768318783677
9.02216257191433445963779855813
8.97649485289150813719174207322
8.93097345674446497618857438887
8.88559659895887552874923947726
8.84036253802391533974551307809
8.79526957389627768626117899732
8.75031604653647661223926475255
8.70550033451323674854639526138
8.66082085367205635222519662844
8.61627605586429687441559450745
8.57186442773339824823020005762
8.52758448955504584225474093011
8.48343479412832433416190616728
8.43941392571508713946333041841
8.3955204990249488531030180748
8.35175315824347366560281200852
8.30811057610128602257365374133
8.26459145298197192318682813077
8.22119451606677112189907039637
8.17791851851418294587516092507
8.13476223867272222952952386025
8.09172447932516769025646059351
8.04880406696274355683009910572
8.00599985108776698952900719129
7.9633107035433793238899272531
7.9207355178690589077836511637
7.87827320868068772277656812408
7.83592271107401348679624092595
7.79368298005041389350131321542
7.75155298996393039137480004375
7.70953173398859575150273975514
7.6676182236051329010620587482
7.62581148810615237050345975257
7.58411057411902245609979651046
7.54251454514563005665683639384
7.50102248111829130704311083219
7.45963347797110978916842119428
7.4183466472261164259662589545
7.37716111559355931535661713139
7.33607602458574388645509196889
7.29509053014385399567727945326
7.25420380227721305187159988671
7.21341502471447108383261910349
7.17272339456622894852932811015
7.13212812199863472425190513163
7.0916284299175098324916012554
7.05122355366258367189062105475
7.01091274071143560704566748729
6.97069525039276210866278809285
6.93057035360860475865713347721
6.89053733256519177856158964996
6.85059548051206177189387814535
6.81074410148915354666191620182
6.77098251008156025489117738744
6.73131003118165970035032691416
6.69172599975834556869530625636
6.65222976063309656819895230667
6.61282066826263207344509377979
6.57349808652791387561875033163
6.53426138852926409569480236511
6.4951099563873792430674735813
6.45604318105002983205630310367
6.41706046210424393043467862802
6.37816120759378153403298006538
6.33934483384171476428814151425
6.30061076527793659451815953694
6.26195843427142814742848591034
6.22338728096712159130215140757
6.18489675312720231463292075527
6.1464863059767003966124466643
6.10815540205322743077371651416
6.06990351106072051710570857751
6.03173010972706072902307614678
5.99363468166543859975046429313
5.95561671723934417118777503703
5.91767571343106391961148276563
5.87981117371357142836609142498
5.84202260792570302906047643504
5.80430953215051379012405831921
5.76667146859671320472193764223
5.72910794548308372824457062065
5.69161849692578894762319414635
5.65420266282848163883494019001
5.61685998877512529295053143532
5.57959002592544587231108736049
5.54239233091293360386296491036
5.50526646574531753291490007643
5.46821199770743835383719947004
5.43122849926644771038992981727
5.39431554797926472302190443275
5.35747272640222295890374419492
5.32069962200284341764587968995
5.28399582707367136634239824455
5.2473609386481170262626158205
5.21079455841824219443914180138
5.17429629265443688060887994171
5.13786575212693195727922707468
5.10150255202909566174732061783
5.06520631190246355714250537188
5.02897665556345325826390462477
4.99281321103171686025419901139
4.9567156104600855769401341562
4.92068349006606260378576329554
4.88471649006482167051309339752
4.84881425460367014308257630907
4.81297643169793687630465721618
4.7772026731682463091679073505
4.74149263457914153720264065356
4.70584597517902029192976520244
4.67026235784134890865186614594
4.63474144900712047241183560906
4.59928291862852439966915596781
4.56388644011379574183600161387
4.52855169027321348790524910118
4.49327834926621809854483293191
4.45806610054961942471008886031
4.42291463082686705145180000229
4.38782362999835596352168278335
4.35279279111274125488646359887
4.31782181031923640058542404477
4.2829103868208703776776720084
4.24805822282867966344496457815
4.2132650235168118546140280141
4.17853049697851834216165994162
4.14385435418301414324378757768
4.1092363089331836358803020867
4.07467607782411156412408628801
4.0401733802024192823993695259
4.0057279381263867883284089508
3.97133947632684165445818650349
3.93700772216879651159833931118
3.90273240561381726070386278967
3.86851325918310469706665577112
3.83435001792127272067503179204
3.80024241936080678058848391403
3.76619020348718665965840899878
3.73219311270465814948111103214
3.69825089180263859465011166468
3.66436328792274170071056722799
3.63053005052640740221751253706
3.59675093136312297644892918994
3.5630256844392219650915443494
3.52935406598724783105004971523
3.49573583443586963085916144366
3.46217075038033732541533426314
3.42865857655346468328712826433
3.39519907779712805209049031811
3.36179202103426958469269468886
3.32843717524139380868705262403
3.2951343114215467199965695458
3.26188320257776686494208403992
3.22868362368699814995998587018
3.19553535167445438467518730326
3.16243816538842582251382766596
3.12939184557551821375334536287
3.09639617485631512912055431013
3.06345093770145454801654425584
3.03055592040811093441618061499
2.99771091107687424569597647
2.96491569958901753531447975861
2.93217007758414501962283397792
2.89947383843821268233039838944
2.866826777241913687493957384
2.83422869077942106353427324273
2.80167937750748030689847835674
2.76917863753484473476206611695
2.73672627260204659177437890924
2.70432208606149708646448269189
2.67196588285790869870201549137
2.63965746950903326070598289392
2.60739665408670947066391746666
2.57518324619821365020899892656
2.54301705696790770494442602162
2.51089789901917839103475995766
2.47882558645666213073699456602
2.44679993484874975574102362633
2.41482076121036568945371488347
2.38288788398601620800837233703
2.35100112303310154492488648962
2.31916029960548672609395462349
2.28736523633732614021628053882
2.25561575722713696509588566062
2.22391168762211668236333966268
2.19225285420270002238424921931
2.16063908496735078738189811942
2.12907020921758410425857256115
2.09754605754321475932290293683
2.06606646180782736520270035697
2.03463125513446420572368448564
2.0032402718915266975409436886
1.97189334767888649789612568884
1.94059031931420237611094059304
1.90933102481943905238590031923
1.87811530340758429121935701389
1.8469429954695606183606658004
1.81581394256132810972538252478
1.78472798739117477819046144132
1.75368497380719115971210974956
1.72268474678492577382504804661
1.69172715241521820534434291317
1.66081203789220662405287301779
1.62993925150150662737030778622
1.59910864260855835751301460154
1.56832006164713890951677414462
1.53757336010803710975224818936
1.50686839052788780626200512215
1.47620500647816287243133360321
1.44558306255431618421545472859
1.41500241436507988842413904012
1.38446291852190933545092482513
1.35396443262857410436665762466
1.32350681527089260151327092795
1.29308992600660776566979291065
1.26271362535540146355356659419
1.23237777478904520889960644429
1.20208223672168488666283796889
1.17182687450025721104362767886
1.14161155239503569207748674993
1.11143613559030393048516203608
1.08130049017515410437864466022
1.05120448313440855429018427498
1.02114798233966241486260360836
0.991130856540445282436650940854
0.961152975355499947720603194309
0.931214209264176261753868618576
0.901314429597938241504223902007
0.871453508531982558691127450462
0.841631319076966591828156828494
0.81184773507084425704823147743
0.78210263117080786803746042672
0.7523958828453343093781294738
0.722727366366333840808836225054
0.693096958801399882369829331675
0.663504538006158162133375800086
0.633949982616713639241081890975
0.604433172042193645300609783019
0.57495398645738571685072819849
0.545512306795468620603174641698
0.5161080147408351015289693837
0.486740992722004911591717192479
0.457411123904626704056717879714
0.428118292184567404837596508837
0.398862382181087698296447470285
0.369643279230102290303539103819
0.340460869377523636202422096784
0.311315039372687845629412273933
0.282205676661861499916087126587
0.25313266938182814107249130132
0.224095906353553214119681516108
0.195095277075926266825205450027
0.166130671719579232705919155019
0.137201981120779644510698269553
0.108309096775397646292272026339
0.0794519108329456926334848537238
0.0506303160906898436193533527297
0.0218442059878315837526364372992
-0.00690652540024088779270341363106
-0.0356219833676329293890448758939
-0.0643022725835563070462716435122
-0.0929474970978756197540844204098
-0.121557760346589279800109579989
-0.150133165157246010499018479101
-0.178673813754297806833356050751
-0.20717980776439028791887881755
-0.235651248221591353957836402373
-0.264088235572559044424924016148
-0.292490869681649478634918711295
-0.320859249835965744560821287669
-0.349193474750348586799384210362
-0.377493642572309729910127464243
-0.40575985088690865897742539053
-0.433992196721573665156262210171
-0.462190776550867950154248585413
-0.490355686301201570069080217947
-0.518487021355489985735578959945
-0.546584876557759973733722272282
-0.574649346217703639462726912673
-0.602680524115181261190545727935
-0.630678503504673681737445867714
-0.65864337711968495244118733912
-0.686575237177095922274374555285
-0.714474175381469453436605821059
-0.742340282929307933420021726509
-0.770173650513263742441804535395
-0.797974368326303324246280908647
-0.825742526065825497597823063602
-0.853478212937734635309138165514
-0.881181517660469327373304689985
-0.908852528468987134687689803239
-0.936491333118706029969402425998
-0.964098018889403112761045449845
-0.991672672589071175908171556747
-1.01921538055773369155206264202
-1.04672622867121877551938109747
-1.07420530234489268000011349672
-1.10165268653735335558336555119
-1.12906846575408461506338185979
-1.1564527240510714229321511673
-1.18380554503837682613669743361
-1.21112701188368103349531028754
-1.2384172073157831431342759682
-1.26567621362806600942194941645
-1.29290411268192473313715271152
-1.32010098591015925101086070039
-1.34726691432033149332097888023
-1.37440197849808757089683824113
-1.40150625861044544570000136644
-1.4285798344090485320883340076
-1.45562278523338566893835116579
-1.48263519001397789599396351237
-1.50961712727553246112535676983
-1.53656867514006447861732081443
-1.56348991132998665215945194668
-1.59038091317116746987888256412
-1.6172417575959582725372038454
-1.64407252114618958990474903281
-1.67087327997613713432515967518
-1.69764410985545783458897781899
-1.72438508617209628744475624421
-1.75109628393516199838776739879
-1.77777777777777777777777777778


==> anc/polAgqQ200.dat <==
# polAgqQ200
8.69135802469135802469135802469
8.69135545679071604928395049383
8.69135524780819155770984137207
8.69135502181812283204984305689
8.69135477743639223324076297489
8.69135451316623920489346912799
8.69135422738909313634521029985
8.69135391835466018702440418197
8.69135358417020335874930529522
8.69135322278895016177457725037
8.69135283199755687753172000787
8.69135240940255264336576255074
8.69135195241568033677544339576
8.69135145823804448046326253123
8.69135092384296908352946995797
8.69135034595746043366958993136
8.69134972104216131188939392616
8.69134904526967386273107091192
8.69134831450111836275245745885
8.69134752426078432686059295313
8.69134666970871870994099506076
8.6913457456110833285366117609
8.69134474630809996679241704122
8.69134366567938685888301679606
8.69134249710647426627358076427
8.69134123343226959467120068887
8.6913398669172238166999644611
8.69133838919193076788229709182
8.69133679120586904184577829148
8.69133506317197259216979872868
8.69133319450669060845303839263
8.69133117376516961679490608398
8.69132898857116089102493808594
8.69132662554122396804709795029
8.69132407020276214112258113607
8.69132130690538804529331552288
8.69131831872507661861508027634
8.69131508736051857185509059314
8.69131159302103975799376328209
8.69130781430540020954457211314
8.69130372807073079100076838354
8.69129930929080505469388312027
8.6912945309027786224312400322
8.69128936364145784402709160635
8.6912837758600831765387231642
8.69127773333653021907368492812
8.69127119906374212417215102221
8.69126413302311064399870686762
8.69125649193941876992207859855
8.69124822901584515202102366241
8.6912392936474085538003468514
8.69122963111109876466046141844
8.69121918223079785628651518273
8.69120788301494156229671211438
8.69119566426470394658295201439
8.69118245115030839278076939657
8.69116816275287320184080878585
8.69115271156898954553794508468
8.69113600297500191496879899441
8.69111793464771514641712430947
8.69109839593798611385980565235
8.69107726719337064031745999389
8.69105441902568536340314629082
8.69102971151900831966513998305
8.69100299337327886446949227117
8.69097410097826503543396558948
8.69094285741224224102435396579
8.69090907135926866880524915799
8.69087253593844731645550500412
8.69083302743802909375435273432
8.69079030394663283406608849634
8.69074410387323284877168889455
8.69069414434688914906308774599
8.69064011948646565029359554673
8.69058169852979325971993143366
8.69051852381088309298955860315
8.69045020857287517741298605963
8.69037633460341451043039915524
8.6902964496780734730249991909
8.69021006479628113936301964484
8.69011665119296930154478559539
8.69001563710779487401081550507
8.68990640429234106203956830106
8.6897882842341270201930942965
8.68966055407455884378222883154
8.6895224321961241556644495511
8.68937307345215813451166586166
8.6892115640103797420384665818
8.68903691577910157307281187253
8.68884806038254283064958250508
8.68864384264900927080332360886
8.68842301357283258425969737967
8.6881842227078697352851029313
8.68792600994703452208129776887
8.68764679663875240982679804262
8.68734487598737794759300789793
8.68701840268047332175088035899
8.68666538168139741561143312521
8.68628365612087684343751780958
8.68587089421610266594144099403
8.68542457514039695225797360468
8.68494197376059942004881045075
8.67853332091016843598969672471
8.67213205670566446127867361696
8.66573817159448326060458836176
8.65935165590456409172541665924
8.65297249984312141726164097991
8.64660069349536098800966459588
8.64023622682318007088834159574
8.63387908966385159080067714173
8.62752927172869195178763509671
8.62118676260171229887016312539
8.61485155173825297791735021303
8.60852362846360094674136944273
8.60220298197158988640178937684
8.59588960132318275740117726564
8.58958347544503654106883938038
8.5832845931280489019581757225
8.57699294302588650252354950521
8.5707085136534946966928198055
8.56443129338558832420974335837
8.55816127045512332278425302681
8.55189843295174887015604876008
8.54564276882023976314582145944
8.53939426585890873563654612465
8.53315291171799841219234686738
8.5269186938980525886821140828
8.52069159974826652582694521838
8.51447161646481593603212616668
8.50825873108916433819324867425
8.50205293050634844937958420851
8.49585420144324127639335411772
8.48966253046679256417832918809
8.48347790398224625190246831699
8.47730030823133458126420339513
8.47112972929044849516755892185
8.46496615306878395837454742509
8.45880956530646382507111405454
8.45265995157263487147214370992
8.4465172972635396046384366885
8.44038158760056245158076360263
8.43425280762824992547969884434
8.4281309422123043584513853231
8.42201597603755078273508963796
8.41590789360587653446465851084
8.40980667923414314630897781481
8.40371231705207008722235695369
8.39762479100008989933040123054
8.3915440848271742735862730986
8.38547018208863059726204891572
8.37940306614386849758580600147
8.37334272015413589689266288091
8.36728912708022408552266000547
8.36124226968014130936540071232
8.35520213050675435941593603672
8.349168691905397640963503243
8.34314193601144919007931130023
8.33712184474787309489636126628
8.3311083998227277687779052081
8.32510158272663951184604429075
8.31910137473024078648245172414
8.31310775688157262131342765457
8.30712071000345054684543581799
8.30114021469079345431875248008
8.29516625130791475748951996457
8.28919879998577522492780405582
8.28323784061919683802448637255
8.27728335286403701722606877213
8.27133531613432254605662003578
8.26539370959934250923284615337
8.25945851218069954762409632517
8.2535297025493187189462937671
8.24760725912241323889934775674
8.241691160060406362953375988
8.2357813832638086541516224963
8.22987790637004986711863025797
8.22398070675026466293210111429
8.21808976150603135362677083173
8.21220504746606285883909724942
8.20632654118284904046288070152
8.20045421892924956415809810201
8.19458805669503641912792952775
8.1887280301833852097415778701
8.18287411480731431432210193386
8.17702628568607098772784940296
8.17118451764146346522160016024
8.16534878519413810553127683169
8.15951906255980059094775337465
8.15369532364538018176622829561
8.14787754204513600134477752084
8.14206569103670430651361766351
8.13625974357708567600743847413
8.13045967229857102699662528315
8.12466544950460534664657218993
8.11887704716558800192241599349
8.11309443691460846656376278701
8.10731759004311627926421316321
8.1015464774965240215870969545
8.09578106986974207801466543239
8.09002133740264391374538334862
8.08426724997546057840468636733
8.07851877710410311569981913624
8.07277588793541153020974989427
8.06703855124232893293665938032
8.06130673541899945693547947197
8.05558040847578850326110696218
8.04985953803422384560725540204
8.04414409132185608933374279578
8.03843403516703694706692442574
8.0327293359936137586867909495
8.02702995981553864825900126198
8.02133587223139067430503479855
8.01564703841880929270211530667
8.00996342312883741343909255184
8.00428499068017229339668184073
7.99861170495332246724102963257
7.99294352938466887738820277821
7.98728042696042832178258934307
7.98162236021051729490200817335
7.97596929120231425292312888152
7.97032118153431828831805912727
7.96467799232970215227095449681
7.95903968422975751516533427614
7.95340621738723030596027896023
7.94777755145954392050737906246
7.94215364560190803671938900275
7.93653445846031072094380558411
7.93091994816439145487637746394
7.92531007232019265582569304233
7.91970478800278720506375796521
7.91410405174877943932050424999
7.90850781954867699915242821776
7.90291604683913086488523911855
7.89732868849504084604389955131
7.89174569882152372358524642173
7.88616703154574117578102615482
7.88059263980858454820314697129
7.87502247615621345587660847709
7.8694564925314451312250723593
7.86389464026499135487325134416
7.85833687006653972762069504605
7.85278313201567596089213840413
7.84723337555264377962676816481
7.84168754946893894581628807002
7.8361456018977338226604638713
7.83060748030412880849693850056
7.825073131475226876194534393
7.81954250151002735748786422419
7.81401553580913501268443544668
7.80849217906428032419872718365
7.80297237524764684736258387147
7.79745606760100134382537389491
7.79194319862462231148570652195
7.78643371006602241017700472481
7.78092754290846016415080264886
7.77542463735923620064281758495
7.76992493283776915834646809423
7.76442836796344627032798385763
7.75893488054324349266401806164
7.75344440755910991272880130495
7.74795688515511102946007918264
7.74247224862432535194245319212
7.73699043239548861210853909361
7.73151137001937973211169887255
7.72603499415494252680174255769
7.72056123655513695656302426246
7.71509002805251357537190792411
7.70962129854450464310952379821
7.7041549769784251897303611729
7.69869099133617713163390372308
7.69322926861864934730328633256
7.68776973482980641974125435662
7.68231231496045854721990748468
7.67685693297170491112771901201
7.67140351177804256999615242704
7.66595197323013272185951803626
7.66050223809721594267536519173
7.65505422604916776632720646301
7.6496078556381857214533813016
7.64416304428009868168964349564
7.63871970823528911855986427473
7.63327776258921856986674418318
7.62783712123254635067603797628
7.62239769684083123849200938704
7.61695940085380555861150024824
7.61152214345421077952558582928
7.60608583354618340120058057126
7.60065037873317958068542886766
7.5952156852954265893126483665
7.58978165816688883331755979879
7.58434820091173579450732236104
7.5789152157002988591572691319
7.57348260328450360106427988957
7.56805026297276366808847993299
7.56261809260432198998321417162
7.55718598852302457824030696289
7.55175384555051172542652067246
7.54632155695881093139204498312
7.54088901444231538609620020445
7.5354561080891313228903990365
7.53002272635177702116085508473
7.52458875601721568246485851634
7.5191540821762038288583356864
7.51371858819193627513294773476
7.50828215566796810724055907599
7.50284466441539345632003175958
7.49740599241926019044827113564
7.49196601580419895345787339981
7.48652460879924426078992072274
7.48108164370182461522068473563
7.47563699084089782919648790133
7.47019051853920693415288543744
7.46474209307463121924042219118
7.45929157864060607092035479776
7.4538388373055843794501825746
7.4483837289715113367963513796
7.44292611133128347135714016105
7.4374658398251617463364458214
7.43200276759610748887506012865
7.42653674544400881422337521326
7.42106762177876406133342629337
7.41559524257218756116017543829
7.41011945130870181448358084051
7.40464008893477885986975055959
7.3991569938070922620338706204
7.39367000163933974377197232631
7.38817894544769501807743777446
7.38268365549484584818983922876
7.3771839592325737691218624492
7.37167968124282924149415109004
7.36617064317725427392335360105
7.36065666369510274021623866695
7.35513755839950672848730919801
7.34961313977203528709571885198
7.34408321710548987282541774419
7.33854759643487865561160923096
7.33300608046650958669870812147
7.32745846850513978848688533604
7.3219045563791163692908923452
7.31634413636344119930120860809
7.31077699710068949938951464047
7.30520292351970928588414601458
7.2996216967520257755407351948
7.29403309404587177874734825551
7.28843688867776188821977929055
7.28283284986152489731081138539
7.27722074265470534835933186605
7.27160032786224140852458256619
7.2659713619373223890384623753
7.26033359687932515394695523928
7.25468678012872439577513815318
7.24903065445886727706411233959
7.24336495786449823662341901443
7.23768942344691482510693072704
7.2320037792956302528465764709
7.22630774836641288960786991547
7.22060104835556723599329414736
7.21488339157031487356587857068
7.20915448479512757829940022621
7.20341402915385813146282555518
7.19766171996750736408745496683
7.19189724660745860502260723443
7.18612029234400294614447973127
7.18033053418997056793181546577
7.17452764273927475914108770121
7.16871128200016618875194292925
7.16288110922298541789608580943
7.15703677472219154330814813562
7.15117792169243420896113045957
7.14530418601842497365566007925
7.13941519607835214158991310632
7.13351057254057060979864526515
7.12758992815328501733588323024
7.12165286752693044953800841524
7.11569898690894010656734097162
7.10972787395057363491898687931
7.10373910746546318588070141529
7.09773225717951664392498004169
7.09170688347179879383112511034
7.08566253710599139601935509395
7.07959875895201213762029072055
7.07351507969735013867033523806
7.06741101954765202844136728906
7.06128608791606746909045365843
7.05513978310083628761726020985
7.04897159195057096917704396509
7.04278098951665804256132032912
7.03656743869216971955351059946
7.03033038983664289038717615632
7.02406928038604607223464875333
7.01778353444721598804066008679
7.01147256237600393632475678025
7.00513576033832780042322504052
6.99877250985327822253012783281
6.99238217731737689957270244783
6.98596411350903088958037668088
6.97951765307216897133728340537
6.97304211397798417446069755248
6.96653679696364026200943656848
6.96000098494672884359547041712
6.95343394241418753088944386186
6.94683491478430768994342975692
6.94020312774037242608952771569
6.93353778653437094287480049867
6.92683807525913378276339067159
6.92010315608712406571954473335
6.91333216847400201324159120929
6.90652422832495303368726945986
6.89967842712163262889248916862
6.89279383100743345819616745463
6.88586947982862006768779245262
6.87890438612870396045178615038
6.87189753409324463355648516099
6.86484787844205959695076846599
6.8577543432656067321908431947
6.85061582080206399822636211824
6.84343117015137262037336353274
6.83619921592222847790450993879
6.82891874680770017890193126348
6.82158851408481876582074002548
6.81420723003312033094767595149
6.80677356626672591154127155825
6.79928615197410938604553380849
6.79174357205922979521230001476
6.78414436517718518315934643166
6.77648702165697577544571678618
6.76876998130333955699611224893
6.76099163106893686102122134461
6.7531503025874054180939541785
6.74524426955697552456335126711
6.73727174496341761795375479807
6.72923087813008145229826245605
6.72111975158166574180010480704
6.71293637770711650862502926599
6.70467869520567653919540979441
6.69634456529858033730461814094
6.6879317676871893496254582646
6.67943799623646880168573326484
6.67086085436059471663359241921
6.66219785008511827320363859885
6.65344639075747080954921431462
6.64460377737462748636968791703
6.63566719849341574014823906168
6.62663372368520381605472548066
6.61750029649247397535152975877
6.60826372684000343936870179615
6.59892068284796080207317063416
6.58946768198807930388217388957
6.579901081517076783043659844
6.57021706811352070296006568904
6.56041164663522630824130225702
6.55048062790383809225627299069
6.54041961541125507087760841257
6.53022399082875122207799646082
6.51988889818369343503452780534
6.50940922655028538667057243393
6.4987795910793025626989669382
6.48799431216676894489613989237
6.47704739253227625357211142087
6.46593249194332775788264229841
6.45464289928167759209049823433
6.44317150159987321031560280647
6.43151074975953354255955753611
6.41965262017536861483489707125
6.40758857210814188642508309526
6.39530949985264371459615638762
6.38280567904942465001391109066
6.37006670620662024528901826609
6.35708143034439501396019142128
6.34383787546123049916693390729
6.33032315225794401448247135405
6.31652335722815756791706660644
6.30242345681473881276269119457
6.28800715381627907231013272657
6.27325673257340942088692022286
6.25815287862752896653133539942
6.2426744674637958265339677302
6.22679831554208413949342537637
6.2104988849662649263266783888
6.19374793067618128083041615619
6.17651407572662035204003774262
6.15876229568993474979099230202
6.14045328695746269525767880212
6.12154268492165503825478201805
6.10198008546171916057953686194
6.08170780487917245645569065986
6.06065928627369112362014451701
6.03875701904768569015615390165
6.01590977373600218417952714451
5.99200885059293407135171104936
5.96692286757417040005200045681
5.94049031386987133002080817874
5.91250855108653917379370203472
5.88271689855239984746849762412
5.85076928662392131491987399538
5.81618713166785805975064268224
5.77827096601792679169228235797
5.73591393275821283725326962565
5.68713057108605872695694714335
5.62741422569281841808177972558
5.53086419753086419753086419753


==> anc/polAgqQ210.dat <==
# polAgqQ210
4.74074074074074074074074074074
4.74073837037214814874074103704
4.74073817746541094248452259269
4.74073796885943744936258732943
4.74073774327658659969130722681
4.74073749933524025949756464874
4.74073723554134142958349921897
4.74073695027924382256760629907
4.74073664180181677970806431321
4.74073630821974492940305940712
4.74073594748995705836012637847
4.74073555740311333435781129673
4.74073513557007425366133663178
4.74073467940726845122075734701
4.74073418612086976962976956818
4.74073365268968669221078343084
4.74073307584665936192106475942
4.74073245205885088282696249303
4.74073177750581038253335928622
4.74073104805617534581460545815
4.74073025924236995082560418996
4.74072940623324448378420946023
4.7407284838044883046674652247
4.74072748630663520823245832922
4.74072640763046528828732494456
4.74072524116959147857539288272
4.74072397978000171357254196433
4.74072261573630902172301731651
4.7407211406844417184153417562
4.74071954559048408337815999506
4.74071782068535435425125562641
4.74071595540498140119843813715
4.74071393832561391129338679888
4.74071175709386613818777001496
4.74070939835107208085991264961
4.74070684765148514898705726013
4.74070408937382273980462551786
4.74070110662561446324041282118
4.74069788113976876121259215388
4.74069439316272510590181244032
4.74069062133350754167885597121
4.74068654255293974409514003867
4.74068213184222166976241097316
4.74067736219000289884905869692
4.74067220438701753390709926529
4.74066662684726958993627074928
4.740660595414675732154843525
4.74065407315398349443251914665
4.74064702012468720783164412858
4.74063939313656020774414880637
4.74063114548530984641816949588
4.74062222666674074259264815
4.74061258206768082570374979936
4.74060215263178329569272513222
4.74059087449816477628587780508
4.74057867861067477900530856843
4.74056549029541313523842633708
4.7405512288039192361577255673
4.74053580681924860480315366014
4.74051912992192728284482013512
4.74050109601253142366938012159
4.74048159468737691958707007728
4.74046050656352032199486802543
4.740437702548966091344923671
4.740413043053644567173023739
4.74038637713636807368925216506
4.74035754158258722933773625034
4.74032635990735361545526509225
4.74029264127744612686332631379
4.74025617934613405446101206623
4.74021675099352753673754763066
4.74017411496490257524869305164
4.74012801039878025170541503535
4.7400781552358848162326970882
4.74002424449939942434608872062
4.73996594843617774376707492323
4.73990291050775045507142505104
4.73983474521908361275900931083
4.73976103577209644665349785072
4.73968133152992474488778069645
4.7395951452768174908086666005
4.73950195025737369420259845511
4.73940117697755788012997850212
4.73929220974857075457730934426
4.73917438295319020949215826203
4.73904697701263091426740895503
4.73890921403029195153400615118
4.73876025308696485185710716024
4.73859918516015245512737124978
4.7384250276380957699127932549
4.7382367183969150047106882151
4.73803310940693600606651310785
4.73781295983178861038724056309
4.73757492858122358140311074515
4.73731756627579529272301841242
4.73703930657859456517345471119
4.73673845684608785505681920568
4.7364131880468248085230813755
4.73606152389331773934695281386
4.73568132912877830463610469561
4.7352702969066264417033910363
4.73482593519677664935732259906
4.72893340759315000663865503906
4.72306321390470292035456293206
4.71721541038826751962650061399
4.71139005358480225201588266984
4.70558720032154981411561563447
4.6998069077142169901834306695
4.69404923316917667754707770665
4.68831423438569238177775012992
4.68260196935816546897079723745
4.67691249637840546689341625461
4.67124587403792371125919958862
4.66560216123025063797078653134
4.65998141715327702683611008628
4.65438370131161950701255650434
4.64880907351901063926852509908
4.64325759390071389507518780804
4.63772932289596385755454287377
4.63222432126043197441501941914
4.62674265006871819820484857941
4.62128437071686885450814691397
4.6158495449249210841011806285
4.6104382347394742105786644023
4.60505050253628839055431545701
4.59968641102291090923840176253
4.59434602324133048999991487746
4.58902940257065999243453825097
4.58373661272984787948410116663
4.57846771778041884029109355466
4.57322278212924396172551220891
4.56800187053134084789331855087
4.56280504809270409342867709201
4.55763238027316652298854000103
4.55248393288929161611073896846
4.54735977211729754346829936897
4.54225996449601324755603005926
4.53718457692986700798346141327
4.53213367669190793882387259401
4.52710733142686087288550859717
4.52210560915421509533125612057
4.51712857827134739678022060677
4.5121763075566799238821007844
4.50724886617287331336634996331
4.50234632367005560373628814883
4.4974687499890874271071157032
4.49261621546486399217979726152
4.4877887908296543780037453921
4.48298654721647866701394319057
4.47820955616252345483650704608
4.47345788961259628354470873488
4.46873161992261955441925625367
4.46403081986316448582638776815
4.45935556262302569157938403425
4.4547059218128369650978850406
4.45008197146872886482945513604
4.44548378605602870675384492044
4.44091144047300358035713718313
4.43636501005464701524535333231
4.43184457057650993657018058512
4.42735019825857655866843633353
4.42288196976918587777702927729
4.41843996222899943638196293403
4.41402425321501604369895708382
4.40963492076463414897028725459
4.40527204337976257670336621686
4.40093570003098034567747797751
4.39662597016174630651215067733
4.39234293369265934583031513087
4.38808667102576991856820888735
4.38385726304894368378869862552
4.37965479114027803345223742085
4.37547933717257231799716854449
4.37133098351785258728584995747
4.3672098130519516804926209005
4.36311590915914551385168883508
4.35904935573684643085552027629
4.35501023720035449550543210564
4.35099863848766762557418745457
4.34701464506435147955412330755
4.34305834292847002804253840979
4.33912981861557775776786196843
4.33522915920377447429487518592
4.3313564523188236876746032035
4.32751178613933558393434244516
4.32369524940201560434582770763
4.31990693140697967387525586268
4.31614692202313714011855036858
4.31241531169364250436996459135
4.30871219144141704727329383546
4.30503765287474147277433784609
4.30139178819292071584291013485
4.29777469019202208167506249696
4.29418645227068790683408058433
4.29062716843602395605538262488
4.28709693330956479223927903762
4.28359584213331738150058664912
4.28012399077588422004971165499
4.27668147573866729516082153897
4.27326839416215421855436011368
4.26988484383228789719911968772
4.26653092318692113383953905072
4.26320673132235757749350115669
4.25991236799998047276181876615
4.25664793365297068606049853692
4.25341352939311551684898032852
4.25020925701770983260063075914
4.24703521901655109766517494564
4.24389151857902989832641875707
4.24077825960131759928310134411
4.23769554669365280049721544072
4.23464348518772829788448991515
4.23162218114418028668847465046
4.22863174136018158260603549089
4.22567227337714067284201872093
4.22274388548850844728909643421
4.21984668674769449898085280869
4.21698078697609492287832134921
4.21414629677123358294957576597
4.21134332751501885941661972855
4.2085719913821179310026177263
4.20583240134845069104529422191
4.20312467119980544147989714607
4.20044891554057855496926749735
4.19780524980264034290210534025
4.19519379025432941562737022691
4.1926146540095778711779067577
4.1900679590371696998959992419
4.18755382417013484484498079498
4.18507236911528141171283507441
4.18262371446286857712579797033
4.18020798169642280093348554423
4.17782529320270000614461521608
4.17547577228179644982795119366
4.17315954315741106949217720262
4.17087673098726215226800349494
4.16862746187366123868457173771
4.1664118628742472390104091367
4.16423006201288380806880104331
4.16208218829072309419228461584
4.15996837169743904960665484856
4.15788874322263356308898448614
4.15584343486741875128625745981
4.15383257965617882267294591944
4.15185631164851500783102690334
4.14991476595137713162058253456
4.1480080787313854869416348134
4.14613638722734675623903293121
4.14429982976296781574535655325
4.14249854575977134876786030603
4.14073267575021728818310289374
4.1390023613910342047887464297
4.13730774547676485735984495186
4.13564897195353022225576942633
4.13402618593301642531226566341
4.13243953370668910662710514327
4.13088916276023985980348839718
4.12937522178826950135440863575
4.12789786070921304339824581578
4.12645723068051136359965064393
4.12505348411403469064305140937
4.12368677469176315148585981896
4.12235725738172975834605642658
4.12106508845423134896028360939
4.11981042549831313323463041411
4.1185934274385326431367120289
4.11741425455200903068537939253
4.11627306848576381132981519391
4.11517003227435930702490899596
4.11410531035784120506258199523
4.11307906859999181537322969661
4.11209147430690078073816790009
4.11114269624586017133010428284
4.11023290466459107740840990553
4.10936227131080900203083070154
4.10853096945213554950238323528
4.10773917389636410517261180847
4.10698706101208740832955626793
4.10627480874969513254679654568
4.10560259666274980715199159539
4.10497060592974963974410429986
4.10437901937628703314461588428
4.10382802149761183108848097655
4.10331779848160857561721337814
4.10284853823219731581453697781
4.10242043039316777252158452686
4.10203366637245693729321478737
4.10168843936688046643219976995
4.10138494438732852279999182834
4.10112337828443701960197116633
4.10090393977474553184690263153
4.10072682946735346306586209984
4.10059224989108638754260300939
4.10050040552218483216989751479
4.10045150281252811753750916045
4.10044575021840624542874508355
4.10048335822985320002543327586
4.10056453940055542328791162288
4.10068950837834963170126175131
4.10085848193632456239853824843
4.10107167900454167214714289519
4.10132932070239026340203099654
4.10163163037159297820188473619
4.10197883360987808375237319862
4.1023711583053354737740351869
4.10280883467147382779182590449
4.10329209528299690724195803227
4.10382117511231752333634423329
4.10439631156682828785848269188
4.10501774452694885530742253142
4.10568571638496998393850633643
4.10640047208471538519260331316
4.10716225916204299672510167961
4.10797132778620800475383234202
4.1088279308021106578018564388
4.10973232377345265722849291213
4.11068476502682668138600630587
4.11168551569676440103296819629
4.11273483977176917506154469388
4.11383300414136047900139691344
4.11498027864415801556101962892
4.11617693611703438814237291302
4.11742325244536618637539754743
4.11871950661441433890308305596
4.12006598076186563462608697268
4.12146296023156840119740069702
4.12291073362849646064417116585
4.12440959287497665858585075427
4.12595983326821648771976164638
4.1275617535391696002714468045
4.1292156559127783302889192573
4.13092184616963372745161350974
4.13268063370909504205170662221
4.13449233161391209871123293586
4.13635725671639555709358246473
4.13827572966618168437870516425
4.14024807499963995978887107593
4.14227462121097359934252820612
4.14435570082506493282990884621
4.14649165047211948849517338754
4.14868281096416464803527981734
4.1509295273734608294673791576
4.15323214911288534259304373941
4.15559103001835134586943140035
4.15800652843332671942271671688
4.16047900729552016193083429644
4.16300883422580442468712757407
4.16559638161944932018321859022
4.16824202673973999121175155453
4.17094615181405890634779995165
4.17370914413251316567287997821
4.17653139614919196412600166489
4.17941330558614247671543130719
4.18235527554015600829142837049
4.18535771459245999946025332165
4.18842103692141540885158261566
4.19154566241832311025314317272
4.19473201680644726163584616014
4.1979805317633681330111941562
4.20129164504678163330148658701
4.20466580062386776563393851931
4.20810344880435547917850918124
4.2116050463774168881955442302
4.2151710567525296106393758904
4.21880195010445205577884385963
4.22249820352246288022518339598
4.22626030116402255304052296339
4.23008873441302204302023489243
4.23398400204279108592236307729
4.23794661038404632892040860901
4.24197707349796790799526631154
4.24607591335460171714099825606
4.25024366001679380371931329186
4.25448085182987300158054691176
4.25878803561730812428833616143
4.26316576688257681881314538599
4.26761461001749456170744736724
4.27213513851726430398958867521
4.27672793520251997954113099428
4.28139359244865052964444065577
4.28613271242270531157277440476
4.29094590732819680373020786555
4.29583379965813244948042581151
4.30079702245662435651173125291
4.30583621958944345298742700682
4.31095204602390366546751830933
4.31614516811848180175188655464
4.32141626392260017540818071618
4.32676602348702168528500222183
4.33219514918533115727802554263
4.33770435604700236918261037191
4.34329437210257742316072966244
4.34896593874151412382968861527
4.35471981108328789287495847224
4.36055675836236764393427794491
4.3664775643277201067636642987
4.37248302765753449291744543982
4.37857396238989931622082946754
4.38475119837020581577072247744
4.39101558171609798991456766735
4.39736797530083796844343919148
4.40380925925600757977674106417
4.41034033149452278586874724172
4.4169621082549974609086396166
4.42367552466855710952283289859
4.43048153534927191586877567306
4.43738111500945238056800429684
4.44437525910113016941231262863
4.45146498448513213951031851435
4.45865133012924734465401866054
4.46593535783708572320968708025
4.4733181530093337669228069917
4.48080082543922744935408265652
4.48838451014418682066905570529
4.49607036823569079251278189775
4.5038595878296156721032916554
4.51175338499941798629061629005
4.5197530047747122021174851635
4.52785972218797836177106042129
4.53607484337233480659751025862
4.54439970671352862250612669637
4.5528356840595329280909396096
4.56138418199139757481170705053
4.57004664315928038574984343131
4.57882454768789212731808637373
4.58771941465592267285458153776
4.59673280365438128668178815445
4.60586631642918400636013011386
4.61512159861375952006250599159
4.62450034155792598974746243552
4.63400428425981976436476556926
4.6436352154082382839514993769
4.65339497554339982604908014381
4.66328545934482903298585064788
4.67330861805585725773270165702
4.68346646205508962707508422634
4.69376106358614653324303866868
4.70419455965804765183348105566
4.71476915512978482884896761076
4.72548712599394149607174037647
4.7363508228756781203934930339
4.74736267476503564765324968946
4.75852519300233510771268123931
4.76984097553849824040084196541
4.7813127114944121404733307512
4.79294318604604644072806577843
4.8047352856649462763575358523
4.81669200374701699471576146931
4.82881644666624437751327616896
4.84111184029422399724584563995
4.85358153703118403188813494917
4.86622902339967039890671992648
4.8790579282583315190396937071
4.89207203170042311286821035842
4.90527527470990695064529841937
4.91867176965752770080091365451
4.93226581173024252217904239483
4.94606189140011815206432296764
4.96006470805362570725917111598
4.97427918491954985330532413379
4.98871048545396894197878822352
5.00336403136454737643750935279
5.01824552248443861099662996658
5.03336095873932714898441180913
5.04871666449066022398070167989
5.06431931558533430443776242092
5.08017596949876829358585066038
5.09629409902664096773359236918
5.1126816300634295637946918272
5.12934698410689266990358725043
5.14629912625148327398178091419
5.16354761958645572594730596909
5.18110268710413820063356167722
5.19897528246104922688159517996
5.21717717123334223576539629048
5.23572102468745602125875663278
5.25462052857267372314046696394
5.27389051007010539724920027226
5.29354708685191714132200321218
5.31360784328525269216799852495
5.33409204025706826783373803091
5.35502086704394706064858985463
5.37641774631870182544655666348
5.39830870709439981855506210591
5.42072284564837441196541364151
5.4436929020140452253648891372
5.4672559907120166469967104709
5.49145454104826262286855872972
5.51633752798957232486202501864
5.54196211540083799225872409496
5.56839590037505751382052245651
5.59572006167751825093286272498
5.62403391961399850249822216619
5.65346180041746357831980153308
5.68416387732788537555838975914
5.71635437179227192834356943026
5.7503346896833863809883502373
5.78656097681197377582436498596
5.82580769126136823684527617723
5.86970550032200312307967009939
5.92592592592592592592592592593


==> anc/polAgqQ220.dat <==
# polAgqQ220
3.55555555555555555555555555556
3.55555377777777777777777777778
3.55555363309749902170079529746
3.5555534766427547938472337291
3.55555330745530781172059616864
3.55555312449893689692972760372
3.55555292665309043855327015107
3.55555271270602335849123726625
3.55555248134737554482318659574
3.55555223116014629835546050501
3.55555196061201563830614827343
3.55555166804595931278913291106
3.55555135167010003391728680668
3.55555100954673277945512388322
3.55555063958045694436236279737
3.55555023950534265529960205258
3.55554980687105264571192756715
3.5555493390278346922354178779
3.55554883311029269570631138039
3.55554828601983700962570286428
3.55554769440570652972872457036
3.5555470546444463107823492032
3.55554636281771501731432444202
3.55554561468828628572125672964
3.55554480567409701346546272998
3.55554393082018362909814768373
3.55554298476833446137734398499
3.55554196172427233755707297078
3.55554085542216641433599620619
3.5555396590862558873236900667
3.5555383653893505360251458002
3.55553696640795393292034394693
3.55553545357373446007005324582
3.55553381762104690812119214051
3.55553204853018324361461545008
3.55553013546600497296503065763
3.55552806671158124518004640907
3.55552582959642624706818901851
3.55552341041889636701003789739
3.55552079436227183374181793088
3.55551796540400885594887390856
3.55551490621760645988031975979
3.55551159806648698948855333554
3.55550802068924031973180654885
3.55550415217552893907204928969
3.55549996883189385789115954347
3.55549544503663944520709955445
3.55549055308290840786004603016
3.555485263008985794586246297
3.55547954241479268909503312104
3.55547335626344567234883693893
3.55546666666666666666666666667
3.5554594326527288628175426508
3.55545160991551747013946423295
3.55544315054316836380758620971
3.55543400272462262426415796385
3.55542411043229970544128533129
3.55541341307894570233964109009
3.55540184514655501893710756496
3.55538933578509269555080302827
3.55537580837855969308519144925
3.55536118007574341723442333076
3.55534536128277947364211811199
3.55532825511441675053397193862
3.55530975680062499589591764628
3.55528975304491054275788040678
3.55526812133041006337415613504
3.55524472916951238954867167265
3.55521943329241256309334679744
3.55519207876962825906292099189
3.55516249806310426421400629601
3.55513051000009331689523793785
3.55509591866352864349399987895
3.55505851219209206384061425974
3.55501806148262845105091427657
3.55497431878695923268516196407
3.55492701619450084664497702723
3.55487586399139465563142631683
3.55482054888609849457758808705
3.55476073209057214396228111261
3.55469604724530457903506778786
3.55462609817547442379497512419
3.5545504564645007812804400687
3.55446865883012318383738480339
3.55438020428693995850855028158
3.55428455107802642602931065905
3.55418111335684003678009823104
3.55406925759909013118722870313
3.55394829872259612827967264741
3.55381749589136946486867432157
3.55367604797822057522147320602
3.55352308865810077179376576745
3.55335768110212725220544455495
3.55317881223979376436810522039
3.55298538655422473138024226206
3.55277621937247067233575495116
3.55255002960975003813275550052
3.55230543192319817078007928579
3.55204092822706750709009262791
3.55175489851741223252943382965
3.5514455909500613952196247241
3.55111111111111111111111111111
3.54666666666666666666666666667
3.54222222222222222222222222222
3.53777777777777777777777777778
3.53333333333333333333333333333
3.52888888888888888888888888889
3.52444444444444444444444444444
3.52
3.51555555555555555555555555556
3.51111111111111111111111111111
3.50666666666666666666666666667
3.50222222222222222222222222222
3.49777777777777777777777777778
3.49333333333333333333333333333
3.48888888888888888888888888889
3.48444444444444444444444444444
3.48
3.47555555555555555555555555556
3.47111111111111111111111111111
3.46666666666666666666666666667
3.46222222222222222222222222222
3.45777777777777777777777777778
3.45333333333333333333333333333
3.44888888888888888888888888889
3.44444444444444444444444444444
3.44
3.43555555555555555555555555556
3.43111111111111111111111111111
3.42666666666666666666666666667
3.42222222222222222222222222222
3.41777777777777777777777777778
3.41333333333333333333333333333
3.40888888888888888888888888889
3.40444444444444444444444444444
3.4
3.39555555555555555555555555556
3.39111111111111111111111111111
3.38666666666666666666666666667
3.38222222222222222222222222222
3.37777777777777777777777777778
3.37333333333333333333333333333
3.36888888888888888888888888889
3.36444444444444444444444444444
3.36
3.35555555555555555555555555556
3.35111111111111111111111111111
3.34666666666666666666666666667
3.34222222222222222222222222222
3.33777777777777777777777777778
3.33333333333333333333333333333
3.32888888888888888888888888889
3.32444444444444444444444444444
3.32
3.31555555555555555555555555556
3.31111111111111111111111111111
3.30666666666666666666666666667
3.30222222222222222222222222222
3.29777777777777777777777777778
3.29333333333333333333333333333
3.28888888888888888888888888889
3.28444444444444444444444444444
3.28
3.27555555555555555555555555556
3.27111111111111111111111111111
3.26666666666666666666666666667
3.26222222222222222222222222222
3.25777777777777777777777777778
3.25333333333333333333333333333
3.24888888888888888888888888889
3.24444444444444444444444444444
3.24
3.23555555555555555555555555556
3.23111111111111111111111111111
3.22666666666666666666666666667
3.22222222222222222222222222222
3.21777777777777777777777777778
3.21333333333333333333333333333
3.20888888888888888888888888889
3.20444444444444444444444444444
3.2
3.19555555555555555555555555556
3.19111111111111111111111111111
3.18666666666666666666666666667
3.18222222222222222222222222222
3.17777777777777777777777777778
3.17333333333333333333333333333
3.16888888888888888888888888889
3.16444444444444444444444444444
3.16
3.15555555555555555555555555556
3.15111111111111111111111111111
3.14666666666666666666666666667
3.14222222222222222222222222222
3.13777777777777777777777777778
3.13333333333333333333333333333
3.12888888888888888888888888889
3.12444444444444444444444444444
3.12
3.11555555555555555555555555556
3.11111111111111111111111111111
3.10666666666666666666666666667
3.10222222222222222222222222222
3.09777777777777777777777777778
3.09333333333333333333333333333
3.08888888888888888888888888889
3.08444444444444444444444444444
3.08
3.07555555555555555555555555556
3.07111111111111111111111111111
3.06666666666666666666666666667
3.06222222222222222222222222222
3.05777777777777777777777777778
3.05333333333333333333333333333
3.04888888888888888888888888889
3.04444444444444444444444444444
3.04
3.03555555555555555555555555556
3.03111111111111111111111111111
3.02666666666666666666666666667
3.02222222222222222222222222222
3.01777777777777777777777777778
3.01333333333333333333333333333
3.00888888888888888888888888889
3.00444444444444444444444444444
3.
2.99555555555555555555555555556
2.99111111111111111111111111111
2.98666666666666666666666666667
2.98222222222222222222222222222
2.97777777777777777777777777778
2.97333333333333333333333333333
2.96888888888888888888888888889
2.96444444444444444444444444444
2.96
2.95555555555555555555555555556
2.95111111111111111111111111111
2.94666666666666666666666666667
2.94222222222222222222222222222
2.93777777777777777777777777778
2.93333333333333333333333333333
2.92888888888888888888888888889
2.92444444444444444444444444444
2.92
2.91555555555555555555555555556
2.91111111111111111111111111111
2.90666666666666666666666666667
2.90222222222222222222222222222
2.89777777777777777777777777778
2.89333333333333333333333333333
2.88888888888888888888888888889
2.88444444444444444444444444444
2.88
2.87555555555555555555555555556
2.87111111111111111111111111111
2.86666666666666666666666666667
2.86222222222222222222222222222
2.85777777777777777777777777778
2.85333333333333333333333333333
2.84888888888888888888888888889
2.84444444444444444444444444444
2.84
2.83555555555555555555555555556
2.83111111111111111111111111111
2.82666666666666666666666666667
2.82222222222222222222222222222
2.81777777777777777777777777778
2.81333333333333333333333333333
2.80888888888888888888888888889
2.80444444444444444444444444444
2.8
2.79555555555555555555555555556
2.79111111111111111111111111111
2.78666666666666666666666666667
2.78222222222222222222222222222
2.77777777777777777777777777778
2.77333333333333333333333333333
2.76888888888888888888888888889
2.76444444444444444444444444444
2.76
2.75555555555555555555555555556
2.75111111111111111111111111111
2.74666666666666666666666666667
2.74222222222222222222222222222
2.73777777777777777777777777778
2.73333333333333333333333333333
2.72888888888888888888888888889
2.72444444444444444444444444444
2.72
2.71555555555555555555555555556
2.71111111111111111111111111111
2.70666666666666666666666666667
2.70222222222222222222222222222
2.69777777777777777777777777778
2.69333333333333333333333333333
2.68888888888888888888888888889
2.68444444444444444444444444444
2.68
2.67555555555555555555555555556
2.67111111111111111111111111111
2.66666666666666666666666666667
2.66222222222222222222222222222
2.65777777777777777777777777778
2.65333333333333333333333333333
2.64888888888888888888888888889
2.64444444444444444444444444444
2.64
2.63555555555555555555555555556
2.63111111111111111111111111111
2.62666666666666666666666666667
2.62222222222222222222222222222
2.61777777777777777777777777778
2.61333333333333333333333333333
2.60888888888888888888888888889
2.60444444444444444444444444444
2.6
2.59555555555555555555555555556
2.59111111111111111111111111111
2.58666666666666666666666666667
2.58222222222222222222222222222
2.57777777777777777777777777778
2.57333333333333333333333333333
2.56888888888888888888888888889
2.56444444444444444444444444444
2.56
2.55555555555555555555555555556
2.55111111111111111111111111111
2.54666666666666666666666666667
2.54222222222222222222222222222
2.53777777777777777777777777778
2.53333333333333333333333333333
2.52888888888888888888888888889
2.52444444444444444444444444444
2.52
2.51555555555555555555555555556
2.51111111111111111111111111111
2.50666666666666666666666666667
2.50222222222222222222222222222
2.49777777777777777777777777778
2.49333333333333333333333333333
2.48888888888888888888888888889
2.48444444444444444444444444444
2.48
2.47555555555555555555555555556
2.47111111111111111111111111111
2.46666666666666666666666666667
2.46222222222222222222222222222
2.45777777777777777777777777778
2.45333333333333333333333333333
2.44888888888888888888888888889
2.44444444444444444444444444444
2.44
2.43555555555555555555555555556
2.43111111111111111111111111111
2.42666666666666666666666666667
2.42222222222222222222222222222
2.41777777777777777777777777778
2.41333333333333333333333333333
2.40888888888888888888888888889
2.40444444444444444444444444444
2.4
2.39555555555555555555555555556
2.39111111111111111111111111111
2.38666666666666666666666666667
2.38222222222222222222222222222
2.37777777777777777777777777778
2.37333333333333333333333333333
2.36888888888888888888888888889
2.36444444444444444444444444444
2.36
2.35555555555555555555555555556
2.35111111111111111111111111111
2.34666666666666666666666666667
2.34222222222222222222222222222
2.33777777777777777777777777778
2.33333333333333333333333333333
2.32888888888888888888888888889
2.32444444444444444444444444444
2.32
2.31555555555555555555555555556
2.31111111111111111111111111111
2.30666666666666666666666666667
2.30222222222222222222222222222
2.29777777777777777777777777778
2.29333333333333333333333333333
2.28888888888888888888888888889
2.28444444444444444444444444444
2.28
2.27555555555555555555555555556
2.27111111111111111111111111111
2.26666666666666666666666666667
2.26222222222222222222222222222
2.25777777777777777777777777778
2.25333333333333333333333333333
2.24888888888888888888888888889
2.24444444444444444444444444444
2.24
2.23555555555555555555555555556
2.23111111111111111111111111111
2.22666666666666666666666666667
2.22222222222222222222222222222
2.21777777777777777777777777778
2.21333333333333333333333333333
2.20888888888888888888888888889
2.20444444444444444444444444444
2.2
2.19555555555555555555555555556
2.19111111111111111111111111111
2.18666666666666666666666666667
2.18222222222222222222222222222
2.17777777777777777777777777778
2.17333333333333333333333333333
2.16888888888888888888888888889
2.16444444444444444444444444444
2.16
2.15555555555555555555555555556
2.15111111111111111111111111111
2.14666666666666666666666666667
2.14222222222222222222222222222
2.13777777777777777777777777778
2.13333333333333333333333333333
2.12888888888888888888888888889
2.12444444444444444444444444444
2.12
2.11555555555555555555555555556
2.11111111111111111111111111111
2.10666666666666666666666666667
2.10222222222222222222222222222
2.09777777777777777777777777778
2.09333333333333333333333333333
2.08888888888888888888888888889
2.08444444444444444444444444444
2.08
2.07555555555555555555555555556
2.07111111111111111111111111111
2.06666666666666666666666666667
2.06222222222222222222222222222
2.05777777777777777777777777778
2.05333333333333333333333333333
2.04888888888888888888888888889
2.04444444444444444444444444444
2.04
2.03555555555555555555555555556
2.03111111111111111111111111111
2.02666666666666666666666666667
2.02222222222222222222222222222
2.01777777777777777777777777778
2.01333333333333333333333333333
2.00888888888888888888888888889
2.00444444444444444444444444444
2.
1.99555555555555555555555555556
1.99111111111111111111111111111
1.98666666666666666666666666667
1.98222222222222222222222222222
1.97777777777777777777777777778
1.97333333333333333333333333333
1.96888888888888888888888888889
1.96444444444444444444444444444
1.96
1.95555555555555555555555555556
1.95111111111111111111111111111
1.94666666666666666666666666667
1.94222222222222222222222222222
1.93777777777777777777777777778
1.93333333333333333333333333333
1.92888888888888888888888888889
1.92444444444444444444444444444
1.92
1.91555555555555555555555555556
1.91111111111111111111111111111
1.90666666666666666666666666667
1.90222222222222222222222222222
1.89777777777777777777777777778
1.89333333333333333333333333333
1.88888888888888888888888888889
1.88444444444444444444444444444
1.88
1.87555555555555555555555555556
1.87111111111111111111111111111
1.86666666666666666666666666667
1.86222222222222222222222222222
1.85777777777777777777777777778
1.85333333333333333333333333333
1.84888888888888888888888888889
1.84444444444444444444444444444
1.84
1.83555555555555555555555555556
1.83111111111111111111111111111
1.82666666666666666666666666667
1.82222222222222222222222222222
1.81777777777777777777777777778
1.81333333333333333333333333333
1.80888888888888888888888888889
1.80444444444444444444444444444
1.8
1.79555555555555555555555555556
1.79111111111111111111111111111
1.78666666666666666666666666667
1.78222222222222222222222222222
1.77777777777777777777777777778


==> anc/polAgqQ300.dat <==
# polAgqQ300
-744.425521634393592482603836092
-744.380840897947265125599561491
-744.377669065799014029550562484
-744.374275661144270293240939151
-744.370645486679788156319022572
-744.366762324775204542911847474
-744.362608870702045606146700834
-744.358166661629862654528941788
-744.35341600113199330836254918
-744.348335878928644170200100099
-744.342903885579411281445980539
-744.337096121820958856303362198
-744.330887102228328826613414638
-744.324249652860216120337828127
-744.317154802529478811641345821
-744.309571667320118788702186508
-744.301467327950926882131095351
-744.292806699563895056918956865
-744.283552393492315008984440153
-744.273664570539164251328839018
-744.263100785270883750639899909
-744.25181582080493100722107829
-744.239761513541504297106189109
-744.22688656726053239860452241
-744.213136355974364086302615758
-744.198452714894527541386532359
-744.182773718837416306608973381
-744.166033447358750594096070162
-744.148161735870116342966833273
-744.129083911952756023540573878
-744.108720516044032594196543311
-744.08698700563057056663945759
-744.0637934420389570609954862
-744.039044158870024585298620028
-744.012637411076102375262328312
-743.984465003632184068511412621
-743.954411898701689667090822627
-743.922355800145376983434539648
-743.888166714167964961195138988
-743.851706484841157096818246022
-743.812828303183992916830522775
-743.771376188421811771138026033
-743.727184439983597118206736954
-743.680077058734101397068332278
-743.629867135871962348324200823
-743.576356207858053740956326264
-743.519333575669622277818989775
-743.45857558660541768250499451
-743.393844876795110097948348003
-743.324889572492910838842322582
-743.251442448160591258467449169
-743.173220039269173041247449185
-743.08992170767160764901255289
-743.001228657320964127031512358
-742.906802898030221682364813517
-742.806286154890964995459394377
-742.699298720889387325525192047
-742.585438250179335759870050978
-742.46427848939403953265393367
-742.335367944301042983749990089
-742.198228479029161363322541617
-742.052353845022481040441216457
-741.897208136805079191410021834
-741.732224171571842051032180653
-741.556801789556176933663003652
-741.370306072065269093257788238
-741.172065474018628696422181806
-740.961369867776880600849631835
-740.737468495006027004909065457
-740.499567823288804909049637602
-740.246829304170405340686572474
-739.978367029311958812245244945
-739.693245281423168646427721884
-739.390475976656752956981151061
-739.069015995173522625554502544
-738.727764396629693347934933303
-738.365559517399261676007424098
-737.981175946425974339463270927
-737.573321376703752644134002784
-737.140633329513734722086886054
-736.681675748702883828414117666
-736.194935462476089049089099221
-735.678818510393768723691674223
-735.131646333523307485930879226
-734.551651825988577849643641038
-733.936975246500926301847894819
-733.285659988841214283626135666
-732.595648210699948537491936469
-731.864776320775663697173782839
-731.090770324585301495513488404
-730.271241030059474040763448088
-729.403679114685674740831163723
-728.485450056729569573197029379
-727.513788933914739750961596787
-726.485795093881377599937632268
-725.398426701781664542527490074
-724.248495171511605566909693025
-723.03265948833424038392810167
-721.747420432026285976615470635
-720.389114711188935340224680347
-718.953909021014007064994273131
-717.437794038599957669993561958
-699.749152552069333877993759599
-684.865399793362986090973882249
-671.647444489180123560523619309
-659.591647846039696249609189934
-648.416319585032902706027709872
-637.942888787206964323464696322
-628.048801734067153064397731777
-618.645172913069585372032530916
-609.664851047903417524588975803
-601.055484767978953078819471602
-592.775228032546683070479295318
-584.7899440412813404957039355
-577.071309845875995683342422937
-569.595488063482935600323583069
-562.342169651041974202519315508
-555.293867472048408945773607374
-548.435384136403010891277677562
-541.753403883392105844876865234
-535.236174628343950852802903662
-528.87325677167209293987817588
-522.655322262970986957799785359
-516.573992055628328719748450715
-510.621703279928123893940071721
-504.791599699311574523876570594
-499.077440608206652678432901492
-493.473524483009342661249912858
-487.974624543952120383318377487
-482.575934014481358597500716838
-477.273019337716333865493780987
-472.061779969134215159326465491
-466.938413640765240092542840097
-461.899386206241377955864916314
-456.941405343427734907851562117
-452.061397523323103921355993139
-447.256487758736943437242626871
-442.523981730110591046933651209
-437.861349953392670361508232358
-433.266213709621712034919809469
-428.736332500502837997650416291
-424.269592830861645951792381555
-419.86399814902434043687596613
-415.517659801164022537738785736
-411.228788876455764903922828656
-406.995688837278291991157872236
-402.816748843308843982030438177
-398.690437690677024711663120075
-394.615298297772765123896137437
-390.589942678166024567707152435
-386.613047348653895245519354649
-382.683349126918475613239278853
-378.799641278831709601510357903
-374.960769980225767752004755271
-371.165631062078812034868703604
-367.413167011645134427401310756
-363.702364205168117192911886255
-360.03225035052310624056995953
-356.401892120502868577627743938
-352.810392959529402981134345252
-349.256891048393489221742096512
-345.740557413222202009283344234
-342.260594166284147602551585829
-338.816232867487492409819547452
-335.406732996528364173954588605
-332.031380526625254431506631068
-328.689486591644373707165294337
-325.38038623919504913095950015
-322.103437262964886343268105688
-318.858019108181639521210463094
-315.643531844641292507160247811
-312.459395202237345993424966039
-309.305047664371340082734963187
-306.179945615024981657852344072
-303.083562535634927394803419702
-300.015388248236704125837514261
-296.974928201638294870624995472
-293.961702797649978405574419302
-290.97524675463807309185538872
-288.015108505888938644065757087
-285.080849630468261581046235756
-282.172044314441351738204657292
-279.288278840484734282710935009
-276.429151104069354611397582283
-273.594270154532662674707613245
-270.783255759481990816454257314
-267.995737991086128137289414932
-265.231356832916845040006855265
-262.489761806098246137150992771
-259.770611613610044586901517517
-257.073573801671888000705771362
-254.398324437210382119538747672
-251.744547800479043655487783973
-249.111936091964599001958734317
-246.500189152771309189497349667
-243.909014197728774798223645205
-241.338125560518346914068145466
-238.787244450159193569705456523
-236.256098718237563879303170272
-233.744422636302142693688355304
-231.251956682884858601499720853
-228.778447339640334863851758206
-226.323646896128572071788075127
-223.887313262794619106254884816
-221.469209791726103920082443173
-219.069105104794720453031862826
-216.686772928811251023994335124
-214.321991937345580277271207602
-211.974545598883550956175001958
-209.644222031011536613981886426
-207.330813860337365433796561063
-205.034118087872817499120699994
-202.753935959618422121667123146
-200.490072842105782001650798836
-198.242338102666220351435529163
-196.01054499420725299862015803
-193.794510544290291830333571112
-191.594055448314145743474481551
-189.409003966619353020267127637
-187.239183825338203137395895277
-185.084426120824531064664126609
-182.944565227506034302704277213
-180.819438709010010289296590469
-178.708887232421074528399600118
-176.612754485536630380606045109
-174.53088709699264998965947901
-172.463134559138720172452125983
-170.409349153547333090326089628
-168.369385879048083088362666836
-166.343102382182790448021882476
-164.330358889982630566163366903
-162.331018144973122402585692588
-160.344945342317340729162186881
-158.372008069011979319698020722
-156.412076245054922142984987999
-154.465022066506791201312540982
-152.530719950372546249631535955
-150.609046481232625684991256082
-148.699880359556351019650635856
-146.803102351633380374211816305
-144.91859524106189945834433448
-143.046243781734990987312910804
-141.185934652269234234332327514
-139.337556411822063688782029673
-137.50099945724676729203230178
-135.676155981536237674025313339
-133.862919933508710972258651893
-132.061186978690743509685974874
-130.270854461354592770195974697
-128.491821367668991299930617675
-126.723988289924035594698949139
-124.967257391792561601397678902
-123.221532374591948758296192082
-121.486718444511789838903479851
-119.7627222807742883004212581
-118.049452004695602179695435096
-116.346817149617647409624326054
-114.654728631681107116891156995
-112.973098721411570178986890829
-111.301841016091845050427698938
-109.640870412894566426834936837
-107.990103082750235350588334813
-106.349456444926810370366764519
-104.718849142297900703804105048
-103.098201017277504238901251729
-101.487433088400085741741785169
-99.8864675275256057940426268148
-98.2952276376498906325707816919
-96.7136378313014789685395015203
-95.1416236095067956967766509098
-93.5791115413061857385978086597
-92.0260292438039955901381058138
-90.4823053627365168801276737444
-88.9478695535422067127814308043
-87.4226524629191750464774400168
-85.906585710855481034107717158
-84.39960187311830926025414258
-82.9016344641886042281749028891
-81.4126179206282282945939690292
-79.9324875848671754884190741269
-78.4611796893988221970983409385
-76.9986313413716264309063221039
-75.5447805075661011064572133747
-74.0995659997462843099967588988
-72.6629274603753115530856286589
-71.2348053486850623256643704366
-69.8151409270902064567137827789
-68.403876247937315550296223652
-67.000954140580031682988513511
-65.6063181987716002064294207101
-64.2199127683663764468885077861
-62.8416829353222078570805306405
-61.471574513995874253679045457
-60.1095340357240396433742533969
-58.7555087376824302548720042099
-57.4094465520162051868950453251
-56.0712960952347289660651248354
-54.7410066578641896777180968808
-53.4185281943517325636103664563
-52.1038113132149974326207458182
-50.7968072674311592474779839919
-49.497467945059775160680275527
-48.2057458600939383902451642289
-46.9215941435344299513244859301
-45.6449665346817436808137020912
-44.3758173726410384845252560074
-43.1141015880352445644520259509
-41.8597746949217178004309776424
-40.6127927829079987091669859955
-39.3731125094623897174142161539
-38.1406910924152170892717045072
-36.915486302646791955481027444
-35.697456456958228712562419237
-34.4865604111214187910882681501
-33.2827575531045936275535106841
-32.0860077964700427984476976933
-30.8962715739406818670499454586
-29.7135098311322897258219379682
-28.5376840204483572569755848764
-27.368756095134608142343331996
-26.2066885034903687875103551727
-25.0514441832340777359582325254
-23.902986556020335783957868525
-22.7612795221060064092324286902
-21.6262874551629822352328332352
-20.4979751972353372038992648472
-19.3763080538386860553895192756
-18.2612517891996727427661500491
-17.1527726216336076695922570776
-16.0508372190583702527986528367
-14.9554126946427884037701596204
-13.8664666025878002070207857004
-12.7839669340387954759334155369
-11.707882113127626095089100832
-10.6381809931428642336040598937
-9.57483285282697674739452174585
-8.51780739279917249325468930678
-7.46707473210276696622605450044
-6.42260540487599575565366449227
-5.38437035714529490601634172431
-4.35234094374015247750762766147
-3.32648892532872154005410325229
-2.30678646557347061503130307271
-1.29320612840623331406669771636
-0.285720875422104727574104713892
0.715695936608281898274831789329
1.71107055810847837254023212141
2.7004288489482381335136993701
3.68379628057803242352111421304
4.66119793804618440761517091027
5.63265852189865090319553696078
6.59820234996139180370538474021
7.55785335900517665839407045557
8.51163510629258607922294099514
9.45957077100687254916495267213
10.4016831555622506637469187468
11.3379946867950907057388497816
12.2685274170353915831743535334
13.1933030250578094003665581063
14.1123428169114161221699485725
15.0256677266272587698868346726
15.9332983168026831835633208076
16.835254779061277424387514929
17.7315569343871781902993568006
18.6222242333323689885159440984
19.507275756095481053762042914
20.3867302124704869159358319577
21.2606059416635518926958910547
22.1289209119761803890961183299
22.99169272035266149659013132
23.8489385917896817562198705255
24.7006753786058318338695455346
25.5469195595685879863501455579
26.3876872388761983014167216774
27.2229941449917474860417040586
28.0528556293265121559896819607
28.8772866647695508331416915357
29.6963018440602988582068225251
30.5099153780007578338263061124
31.3181410935036816696455267581
32.1209924314729664337130965696
32.9184824445122486339134427122
33.7106237944575058521055655033
34.4974287497292344073700607545
35.2789091824995504899045909074
36.0550765656693235212527052897
36.8259419696502028777572166254
37.5915160589461410604828721754
38.3518090885287473841323007553
39.106830900000525746929129218
39.8565909175397574696863761522
40.6010981436204849714019776588
41.340361154500733576565025665
42.0743880954717764020527910922
42.8031866758609004063364902153
43.5267641637797696403496619791
44.2451273806101038414957830575
44.9582826952179960697929947043
45.6662360178877813970287174092
46.3689927939659390175946604113
47.0665579972050618420375459352
47.7589361227974599525294933034
48.4461311800874765440324744097
49.1281466849510864641128247083
49.8049856518308175439765687327
50.4766505854134829688512368933
51.1431434719376384070449076948
51.8044657701170800151891007274
52.4606184016660783660704617428
53.1116017414113985261100222823
53.7574156069754878098841106313
54.3980592480145202091524174642
55.0335313349942704077330978
55.663829947486051199064147317
56.2889525619641869010326673068
56.908896039085713296099441543
57.5236566104321934832806017574
58.1332298646927211660159939724
58.7376107332663513715281949094
59.3367934752613572980966085003
59.9307716618678658163599686849
60.5195381600795792087309810695
61.1030851157394545484527324324
61.6814039358833939354634903636
62.2544852703552098942907350085
62.8223189926653842998721079783
63.3848941800654528219745896476
63.9421990928092401055180643623
64.4942211525716678794638315267
65.0409469199954879594316104582
65.5823620713360895776117691425
66.1184513741745375243359409787
66.6491986621692644587050760812
67.1745868088174276762887798975
67.6945977001979198188475617628
68.2092122066694810429017346988
68.7184101534994008438975909742
69.2221702904010456118030193513
69.7204702599620526005356261191
70.2132865649496719882659647711
70.7005945344856321634591823826
71.1823682890903094557254138236
71.6585807046052158877204910961
72.1292033750142558163319367843
72.5942065741983024264766446636
73.0535592166749625245085490978
73.5072288173966059210417955004
73.955181450705652141133987291
74.3973817085777292493358732672
74.8337926583218647768228062524
75.2643757999538275659618320745
75.6890910235159410654187504546
76.1078965666863843567858450867
76.5207489731059652412979525486
76.9276030519540292946056939245
77.3284118394318309821316211011
77.7231265629666597456636261778
78.1116966091399406307274902527
78.4940694965757691237496263166
78.8701908553134203252201844127
79.2400044145416143968790976827
79.603452001010654210255875161
79.9604735509825959591707879953
80.3110071392571087417610575288
80.6549890296574020638373225685
80.9923537524229466156267711305
81.3230342152941961741094781513
81.6469618567685435222955460886
81.9640668521611835515051544152
82.2742783858588672498632782192
82.5775250066955006868280875821
82.8737350879582980853703547944
83.1628374194948506450325956143
83.4447619672060575859481512322
83.7194408455300920437175447419
83.9868095622619673117518482769
84.2468086135041419620669631913
84.4993855315552555892944021992
84.7444975227958359999600439282
84.9821148800557807262159687163
85.2122254204094340418216298708
85.4348402937098113849093183547
85.6500016430993844343009605792
85.8577927976428230159858144284
86.0583519734240952323236622738
86.2518909091456242001429394301
86.4387205599177764712375734376
86.6192870818191833795045036141
86.7942231513435335866224770904
86.9644227171765320738119951835
87.1311526164687364064505727502
87.2962242065662511771263144121
87.4622667637311816223899022091
87.6331821662088017688189266613
87.814942802092612465236077951
88.0170916069011116926944952379
88.2558327456526990529186215575
88.561275036661704224016741147
88.9981126958256449299241579311
89.7500847204964569573277657603
92.6801094713396974443205367092


==> anc/polAgqQ301.dat <==
# polAgqQ301
5.47430092005729574572567853946
5.47429660266229250825476090296
5.47429625130142529499708336794
5.47429587134591254782273036192
5.47429546046865202835839877779
5.47429501615315674929166020738
5.4742945356781425120823019769
5.4742940161008611666352155862
5.47429345423907752138330415336
5.474292846651579526209519391
5.47429218961710236879324236467
5.47429147911153741232134451247
5.47429071078328639961188753049
5.47428987992660999127885271495
5.47428898145280742411413803836
5.4742880098590507952228844547
5.47428695919468311635578872544
5.47428582302477375346860052599
5.47428459439070807379503481096
5.47428326576756996391541497937
5.47428182901805624636384933666
5.47428027534264078914294303539
5.4742785952256831422537212135
5.4742767783771517076012338874
5.47427481366960460160541717729
5.47427268907004233941170327959
5.47427039156621507831582803544
5.47426790708693321405333173759
5.47426522041589341955469110452
5.47426231509849252740928478708
5.47425917334105874221293175588
5.47425577590188326514398635311
5.47425210197338523723778069748
5.47424812905468865367852563957
5.47424383281383123797664922917
5.47423918693876183433170695192
5.47423416297621429203368478653
5.47422873015747165939314386983
5.47422285520995432459412043418
5.47421650215347904872120297995
5.47420963207994210429643572986
5.47420220291507839067704930399
5.47419416916083882934763884996
5.47418548161680988159238435368
5.47417608707897095877089939661
5.47416592801394703411850954994
5.4741549422067640748908354738
5.47414306237995308764552945269
5.47413021578167362768414128834
5.47411632374033850793574835225
5.47410130118301701005447765583
5.47408505611467291724158272498
5.47406748905505482200540578001
5.47404849242979797451568499974
5.47402794991201787602856898804
5.47400573571037421175556099596
5.47398171379925775085918190784
5.4739557370864005678539725017
5.47392764651282925617987698155
5.47389727007966944288471127554
5.47386442179586542784057030473
5.47382890054039852605741244065
5.47379048883206884746186347781
5.47374895149934474578199148204
5.47370403424217871268835151003
5.47365546207703453906308950632
5.47360293765566429666070585778
5.47354613944741100673369576301
5.47348471977398934579615454369
5.47341830268480765246701376274
5.47334648165993475311504870124
5.4732688171267792552185867278
5.47318483377543110771046543753
5.47309401765640911934629469958
5.47299581304325703764797323364
5.47288961904102753195117018998
5.47277478592018031084719001311
5.47265061115378943527874075342
5.47251633513419692042705516267
5.47237113654335564467410120535
5.47221412734906450957415995598
5.47204434739710222487826956316
5.47186075856690191332123787085
5.47166223845586519952244812946
5.4714475735546791930498626246
5.47121545187305979741755955749
5.47096445497218646154643070083
5.47069304935670263867169576609
5.47039957717551808612653480019
5.47008224617674850078887333128
5.4697391188579492130382398666
5.46936810074832684411753508892
5.46896692775482991573182526428
5.46853315249891038396980351944
5.46806412956529723856165990877
5.46755699957831553866100122633
5.46700867201510538607288335515
5.46641580665853262872946129618
5.46577479358562579518996873038
5.46508173158001382394211000557
5.46433240484907203831237327826
5.46352225791830955428750891995
5.45277332444522074067042169193
5.44205421910178408572245915573
5.43136504182094874846870596405
5.42070589300801268362815467262
5.41007687354380474764561728398
5.39947808478789479210770963085
5.38890962858183204721147997542
5.37837160725241210180874016805
5.36786412361497279045946131204
5.35738728097671930189460502439
5.34694118314007882731337991952
5.33652593440608507102305992599
5.32614163957779295007211097675
5.31578840396372381373039569618
5.30546633338134151793462810717
5.29517553416055969414401448875
5.28491611314728055644114120168
5.27468817770696559516767119725
5.26449183572823850990432068448
5.25432719562652073919095600735
5.24419436634769994903654570261
5.23409345737183184699120935587
5.2240245787168756933448267701
5.21398784094246388587973005626
5.2039833551537059995400382113
5.19401123300502766738836823395
5.18407158670404469430314781263
5.17416452901547280002776066969
5.16429017326507339341749522826
5.15444863334363578504297904819
5.14464002371099625070072462704
5.13486445940009436385386666394
5.12512205602106702058043784312
5.11541292976538058624393214488
5.1057371974100015988227859164
5.09609497632160646964313377029
5.08648638446083062815415753898
5.07691154038655756336895340111
5.06737056326024822066752932201
5.05786357285031121882376985424
5.04839068953651435837644950547
5.03895203431443789881714464838
5.0295477287999700885167169468
5.02017789523384543785847273314
5.01084265648622623269172183856
5.00154213606132779196587042781
4.99227645810208798025401534954
4.98304574739488149282791816512
4.97385012937427943800490731614
4.96468973012785474865339526182
4.9555646764010339620190390681
4.94647509560199591441988014235
4.93742111580661790485786123648
4.92840286576346988920775379925
4.91942047489885727437458150195
4.91047407332191288965896976492
4.90156379182973872053838833684
4.89268976191259799816291513185
4.88385211575915824607889431929
4.8750509862617858940346790313
4.86628650702189307719155741903
4.85755881235533724766200825137
4.84886803729787423402869680031
4.84021431761066539336321147125
4.83159778978583950926559484187
4.82301859105211009858640821556
4.81447685938044879877458577112
4.80597273348981551721891287101
4.7975063528529460335208638178
4.78907785770219775535404891356
4.78068738903545433843297156664
4.77233508862208989113353681715
4.764021099008993494482167344
4.75574556352665477856188698632
4.74750862629531130687477108918
4.73931043223115853085321430989
4.73115112705262308753003721172
4.72303085728670022436208073557
4.71494977027535614635619035322
4.70690801418199609197296714654
4.69890573799799895578498858336
4.6909430915493192875450339446
4.68302022550315750917887355194
4.67513729137469920325911080777
4.66729444153392433874414299307
4.65949182921248731218229931548
4.65172960851066869518841784439
4.64400793440439959180135738165
4.63632696275235952232905150149
4.62868685030314876348556936147
4.6210877547025360880251437316
4.61352983450078286068417506563
4.60601324916004446105675593722
4.59853815906185001805523657899
4.59110472551466145484774113976
4.58371311076151285762233333581
4.57636347798773119620572160918
4.56905599132873943946600253502
4.56179081587794312355699248686
4.55456811769470144641922539849
4.54738806381238397754273893735
4.5402508222465140878223762794
4.53315656200300022040054068339
4.52610545308645613969819804242
4.51909766650861131238546639456
4.51213337429681259084139055284
4.50521274950261838670149226737
4.49833596621048653939441370631
4.49150319954655710212841686775
4.48471462568753128560762207425
4.47797042186964781783959451055
4.47127076639775799674311472439
4.46461583865450073088055403771
4.45800581910957888252603121284
4.45144088932913824644121414979
4.44492123198525051716795446207
4.43844703086550161736354419568
4.43201847088268677970283223863
4.42563573808461379515422369364
4.41929901966401586100611202916
4.41300850396857548287886857313
4.40676438051106090610733892574
4.40056683997957657332195792671
4.3944160742479291267950548677
4.38831227638611049615450256722
4.38225564067089963440124259901
4.37624636259658448780190757063
4.37028463888580580816409791701
4.36437066750052443924100377095
4.35850464765311373255493600572
4.35268677981757877177666763777
4.3469172657409041089497726376
4.34119630845453174030661294668
4.33552411228597107418521987836
4.32990088287054266862370098248
4.32432682716325754158031819137
4.31880215345083388240202733471
4.31332707136385301914067753114
4.30790179188905652259248514269
4.30252652738178635451064599205
4.29720149157856999431040875336
4.29192689960985250574750052637
4.28670296801287753250085977505
4.28152991474471923932503291646
4.27640795919546724345158648386
4.27133732220156660920711214431
4.2663182260593150073718281476
4.26135089453851916962067124527
4.25643555289631279746065600379
4.25157242789113811439568829366
4.24676174779689327960445373826
4.24200374241724791119694068036
4.2372986431001289971116611343
4.23264668275237950191461194033
4.2280480958545920081505988299
4.22350311847611976146284792423
4.21901198829026751942239345122
4.21457494458966463487762900809
4.21019222830182283562831887265
4.20586408200488119332746330151
4.20159074994354080569728165425
4.19737247804519174738910984924
4.19320951393623487609629388374
4.18910210695860111181737508917
4.18505050818647083843514789946
4.18105497044319610799450852951
4.17711574831842835919508808329
4.17323309818545439262772131343
4.16940727821874337613849530014
4.16563854841170768435934934547
4.16192717059468040685593109607
4.15827340845311238946451863627
4.15467752754599170316985619847
4.15113979532448846426077640999
4.14766048115082795843282220452
4.14423985631739504992510533536
4.14087819406607288461650876079
4.13757576960781892319375192287
4.13433286014248136696573917847
4.13114974487885906455490727273
4.12802670505500801246152445278
4.1249640239587975862799250703
4.12196198694871966204929330856
4.1190208814749538087422136013
4.1161409971006917531213275279
4.11332262552372433701036129001
4.11056606059829420430508143676
4.10787159835721747065876407436
4.10523953703427764257316974612
4.10267017708689506445817804567
4.1001638212190751819296724002
4.09772077440463891702401566966
4.09534134391073845593541536087
4.09302583932166175213468373441
4.09077457256292904709678452352
4.08858785792568470712914255532
4.08646601209138766771772207019
4.08440935415680376614291467409
4.08241820565930322859571764916
4.08049289060246655936272446965
4.07863373548200205654397583763
4.07684106931197815089911780052
4.075115223651373731442207609
4.07345653263094958295940927137
4.07186533298044401631868586421
4.07034196405609572186328614638
4.06888676786849681889145981096
4.06750008911077900975504047017
4.06618227518713567496055086139
4.0649336762416826652971646562
4.06375464518766045788051939005
4.06264553773698024448749387289
4.0616067124301164120228221165
4.06063853066634775572006521061
4.05974135673434963500850468596
4.05891555784313913909769049764
4.05816150415337517341540839844
4.05747956880901520820099553558
4.05687012796933024586432340336
4.05633356084127936316932119542
4.0558702497122449668211432851
4.05548057998312966548850304567
4.05516494020181540646189835251
4.05492372209698524973785238939
4.05475732061230785494545054399
4.05466613394098443571800799285
4.05465056356065759028383385779
4.05471101426868104452347177351
4.05484789421774894272017778413
4.05506161495188288979729448985
4.05535259144277448494128209185
4.05572124212648058796290360973
4.05616798894046802421149772642
4.0566932573610038588272186567
4.0572974764408867539194050436
4.05798107884751426003606349338
4.05874450090128018298077336932
4.05958818261429540536615252804
4.06051256772942472576458965922
4.06151810375963140317756675441
4.06260524202762015677951124919
4.06377443770576836620035517277
4.06502614985633414138558307378
4.06636084147192877837608670754
4.06777897951623988288980040744
4.06928103496499012168741782247
4.07086748284711514627789950596
4.07253880228614271803429826669
4.0742954765417534412362935808
4.07613799305150177340618751994
4.07806684347267412247657621424
4.08008252372425884913612942486
4.08218553402900086081173813755
4.0843763789555112011268142145
4.08665556746039959453563284466
4.08902361293039528856264774264
4.09148103322441873317880882167
4.09402835071556363487143712237
4.09666609233294570742081264273
4.09939478960337099667327325761
4.10221497869277296586892551146
4.10512720044736357319520429824
4.10813200043443933461886621661
4.11122992898277882157063378941
4.11442154122256317190672565872
4.11770739712474596910910861963
4.12108806153979324228336534536
4.1245641042357083293808758124
4.12813609993524989707165629055
4.13180462835224448912897040377
4.13557027422688754457471393043
4.13943362735991884765888713086
4.14339528264554980118224360028
4.14745584010301070628489056435
4.15161590490657633524319054785
4.15587608741391744436970313887
4.1602370031926144324231801592
4.16469927304465704149607904734
4.16926352302874075202176889323
4.17393038448015626504362766737
4.17870049402805311018193388106
4.18357449360984187639888459107
4.18855303048248173616649173218
4.19363675723038071455605214568
4.19882633176961542588505770833
4.20412241734815463392577171118
4.20952568254174684752682731434
4.21503680124510608904068236526
4.2206564526580018010667421324
4.2263853212658284047903458413
4.23222409681419709026348162066
4.23817347427705678572325259979
4.24423415381781267859232179569
4.25040684074286888073495891551
4.25669224544697655439021722129
4.26309108334971972365287735483
4.26960407482241773811179278623
4.27623194510466554346656446776
4.28297542420967012236986724391
4.28983524681747322727818302246
4.29681215215507631683534718399
4.30390688386240285500352381528
4.31112018984294520393228116258
4.31845282209784753591442640844
4.32590553654207172964233587605
4.33347909280117923975801588722
4.34117425398713748016734133629
4.34899178645142327849385435728
4.35693245951354726011585701646
4.36499704516296029053281989733
4.37318631773212487909588396388
4.38150105353833909092016902857
4.38994203049168620179698276624
4.39851002766624802253462064416
4.40720582483146123042904046066
4.41603020194021161720225443602
4.42498393856994802346852111941
4.43406781331275265435680124362
4.44328260310992383194617097767
4.45262908252620695273369572816
4.46210802295834487621017641469
4.47172019177210497266025038111
4.48146635136137072359387666656
4.49134725812225443768352776247
4.50136366133448676756333615975
4.51151630194155971277131002985
4.52180591122023291757218919086
4.5322332093290472077299848681
4.54279890372441177860340830271
4.55350368743162775693783638372
4.56434823715686441937521904135
4.57533321122459613351477279492
4.5864592473233162288452349625
4.59772696004044333740456290096
4.60913693816519724098327242598
4.62068974173581137970095213645
4.63238589880472907410076872808
4.64422590189235511826151468122
4.65621020409645130197892028058
4.6683392148203125297320626239
4.68061329507836816463990836644
4.69303275233273748114905950277
4.70559783480843058256836264071
4.71830872522821141219489380266
4.73116553390049138350134056705
4.74416829108483957011462266808
4.75731693854958719604321550927
4.77061132022434293141635079644
4.78405117183674981953345989814
4.79763610940717961560642579294
4.81136561645688565832916940089
4.8252390297639508334026198947
4.83925552347660398983751462033
4.85341409136444604168816296447
4.86771352695398491348222120225
4.88215240125459776525637682094
4.89672903773335610099202987438
4.91144148414050594569208126955
4.92628748071986024933895821861
4.94126442425753016644713802468
4.95636932732528862263475476535
4.97159877195764214595792469194
4.98694885685960456043068176926
5.00241513706914035830184251145
5.01799255478650177946586719936
5.03367535982221517934912920115
5.0494570177933141726462073664
5.06533010379665364153293157648
5.08128617878653620909309656306
5.09731564525198779924577098903
5.11340757798748888634680575403
5.12954952472678521246972907688
5.14572727009044511699642545126
5.16192455458500372590419844878
5.17812273814720671553680830919
5.19430039475767795146154989251
5.21043282067924835298776527808
5.22649143350972909938642215619
5.24244303189727599469576850576
5.25824887558735103229173606511
5.27386353115214519335799712014
5.28923340829257870689279532399
5.30429488185141005052563477538
5.31897185057384055420400282483
5.3331725168612172154045054189
5.34678506815374415845460732675
5.35967177543871513456736246267
5.37166075293090695259834769021
5.38253416068657312619797392124
5.39201081155866367039966473155
5.39971961585620563123975069599
5.40515728088649585480463242246
5.40761729191981758995040519184
5.40606240309273078572721410955
5.39887441109656708565477398801
5.38329799062654912237467335921
5.35394582762238725412442696182
5.29714146831225220743079171867
5.1075208303990182432332096401


==> anc/polAgqQ310.dat <==
# polAgqQ310
-548.15292586051635890406294221
-548.182374513927221606021555118
-548.183775399493102571864680731
-548.185229613435558125448878027
-548.186737963009801098961866044
-548.188301129072008350792891712
-548.189919646498443863609407209
-548.191593882664180123989408436
-548.19332401382073271370312181
-548.195109999200115942994585709
-548.196951552660242687191248852
-548.198848111673184526290746099
-548.200798803443531944394483347
-548.202802407928899721732152502
-548.204857317518458592316258057
-548.206961493108187399990971547
-548.209112416293274798662344928
-548.211307037378698198604660395
-548.213541718888410091327038629
-548.215812174231705759171833438
-548.218113401162167105397143361
-548.220439609640008102816895855
-548.222784143682619129534870889
-548.225139396760549063881966993
-548.227496720267002191459646031
-548.229846324558086488841434932
-548.232177172028453567779278407
-548.234476861652539630193776259
-548.236731504385270768340827635
-548.238925588777753048241678326
-548.241041836123045106659793311
-548.243061044404524683272044714
-548.24496192027452627040552334
-548.246720898243760387677780726
-548.248311946212441614878264296
-548.249706356421968896467654793
-548.250872520851335471194353589
-548.25177569002511664480035789
-548.252377714139813614923507803
-548.252636765352446076660686071
-548.252507040009514935470888305
-548.251938439525733777067264755
-548.250876228550194583696097795
-548.249260668982837645269130163
-548.247026628326194392664327973
-548.244103160776331698030503354
-548.240413059372725344828050646
-548.235872377439420472834502011
-548.230389917459304644377459076
-548.223866685429648808884298897
-548.21619530865030643373124861
-548.207259414796166979913163925
-548.196932970022726974319205894
-548.185079573748088027239130362
-548.171551707646464934150885609
-548.156189936277571430467079144
-548.138822056663267218305750818
-548.119262194007860647013395265
-548.097309840641776513944248986
-548.072748835150278751423527355
-548.045346278530000598058734218
-548.014851384096659506406334357
-547.98099425774806774534097594
-547.943484605068014010532272458
-547.9020103616394892229229242
-547.856236242820852608288404716
-547.805802209126770257368188205
-547.750321843248100923268929245
-547.689380634642460279429934092
-547.62253416753119660669944506
-547.549306208050323541489532448
-547.469186686224090047860216904
-547.381629568361992184039065862
-547.28605061542498307888450244
-547.18182502286643719057455523
-547.068284937430289640397730785
-546.944716846385130222777128913
-546.810358834691541137033672158
-546.664397705643528278537110371
-546.505965960596670491429029516
-546.334138633499042144207272651
-546.14792997607979400342543401
-545.946289989728567962904279623
-545.728100800321076506815454294
-545.492172872516965477477210912
-545.237241060380653689072940581
-544.961960491559771776418044909
-544.664902282705109108687712072
-544.344549084337088875480470128
-543.999290453963685721396986347
-543.627418056940854952407679258
-543.227120695346983200407207829
-542.796479166026201860440987739
-542.333460949950840299735808347
-541.835914736170690326473208018
-541.301564784866634186955943056
-540.728005135419788378125428726
-540.112693666956606004877282482
-539.452946020548103547440824194
-538.745929394141079732747512759
-537.988656223395256599962115937
-537.177977763907944827587898959
-527.082507236335502809688502182
-517.932757340249566349781714174
-509.457204563003473123207451566
-501.502858448731193803722911849
-493.971954893708010840691643759
-486.796681868117209626654085166
-479.927275198139675516358812598
-473.325684353731147069926647347
-466.961891425423060158914418772
-460.811625401929787445611335818
-454.854867693698851450908098911
-449.074833756650344124953365654
-443.457255228882902847349133823
-437.989859382841968772073662474
-432.661982494857619525437045716
-427.464276702787257595561611016
-422.388483733717435169007249151
-417.427257486170818167746344984
-412.574022975773043759215777081
-407.822862797507011958521683283
-403.168424719120231342931739803
-398.605845718249193104613974111
-394.130688969524274349995297854
-389.738891141519538933515394896
-385.426717983315180006283601078
-381.190726637006257889186634116
-377.027733453112630219341418139
-372.934786342986224992293847963
-368.909140898557817342690100636
-364.948239661052673962578975554
-361.049694038026592927465055277
-357.211268460476635534802666909
-353.430866444899379988568391663
-349.70651828346782723366051679
-346.036370132310650455580848461
-342.41867430571811083048507498
-338.851780614879208131538708378
-335.334128614939914876689152896
-331.864240644894690099497620898
-328.440715561963707330902576275
-325.062223086356409201817361469
-321.727498684222210123055291969
-318.435338926573048938963353785
-315.184597270374469465559160018
-311.974180215118330711375727959
-308.80304379423402272308706456
-305.670190365846881360539956533
-302.574665671799533852728721546
-299.515556137634594387001669653
-296.491986389494435507193669046
-293.503116966707363197028769689
-290.54814221126709592677996503
-287.62628831753027946311791817
-284.736811527301851102652692337
-281.878996457089767525541047758
-279.052154545722024020932221309
-276.255622611757930758440764327
-273.48876151121588837803285093
-270.750954887101459954554491826
-268.041608003069425044666453969
-265.360146654306281196344203784
-262.706016149387787522435441251
-260.078680357460314250924625121
-257.477620815624168371935627734
-254.902335891869639870654559231
-252.35233999933911173419168405
-249.827162858067140421493284818
-247.326348800690100364091552778
-244.849456118922285614074320897
-242.396056447870189019413170106
-239.965734185504455491679499504
-237.558085944832726604976959967
-235.172720036518886844749757502
-232.809255979877396996947065777
-230.467324040337491100210410253
-228.146564791622813865497368244
-225.846628701029170413127981319
-223.567175736307852281286256258
-221.307874992775736360699209405
-219.06840433937713071093487561
-216.848450082517144826183989166
-214.647706646573066116841341387
-212.465876270069608889463609047
-210.302668716576663344762214184
-208.157800999454932914314979266
-206.03099711963616642951103597
-203.921987815681067384671321766
-201.830510325409845083492610855
-199.756308158448165566774160787
-197.699130879075327415964505264
-195.658733898802156419491125508
-193.634878278143679279188439481
-191.627330537086367051750604944
-189.635862473781875354348123326
-187.660250991028969146389974818
-185.700277930132903281787193373
-183.755729911757115785234783004
-181.826398183405842217153378744
-179.912078473198324992271461379
-178.0125708496158061872588245
-176.127679586921579258415936215
-174.25721303597214637893305763
-172.400983500154086179978587351
-170.558807116196675061504275049
-168.730503739624709428422209809
-166.915896834629424443515678246
-165.114813368147968822792866233
-163.327083707953640508952110469
-161.55254152457007499341753338
-159.791023696832861931737561734
-158.042370220931697335659381475
-156.306424122775204763311089695
-154.583031373529022574681022079
-152.872040808185695080631658283
-151.173304047032359793018414806
-149.486675419889224647152698022
-147.812011892998409087523136999
-146.149172998448909980621044301
-144.498020766029273967383704197
-142.858419657405036621226455756
-141.230236502523148336383172511
-139.613340438150468257272482699
-138.007602848457990252864648181
-136.412897307566787003085405977
-134.829099523975736455761859262
-133.256087286794944790769576088
-131.693740413712416045470495337
-130.141940700624954145646307833
-128.600571872867530742282484364
-127.069519537978423602464935977
-125.548671139940336166748287877
-124.037915914840459349600088743
-122.537144847895041123180019201
-121.046250631786496653537767932
-119.565127626263429931589235858
-118.093671818956154594975846875
-116.631780787362404103622007151
-115.179353661959916277026476987
-113.736291090404470657322969427
-112.302495202773755058940000355
-110.877869577819145459645732277
-109.462319210189106187978702975
-108.055750478589459954721740443
-106.658071114847244146927301708
-105.269190173846265158152121523
-103.889018004303790313673990424
-102.517466220359080867544197565
-101.154447673945673076158551549
-99.7998764279204607564026778161
-98.4536677299237250842900493168
-97.1157379869452985674152362142
-95.7860047405730428451578935377
-94.4643866429007667872090209838
-93.1508034330736146770558071091
-91.8451759144498163453017535237
-90.5474259323585140898946093877
-89.2574763524341670953656407924
-87.975251039508784734940361936
-86.7006748370439573940082947796
-85.4336735470853389761034306558
-84.1741739107228906337351325852
-82.9221035890408220078020884819
-81.6773911445417657792689659347
-80.4399660230302949754114544708
-79.2097585359414414969064631065
-77.9866998431003999390169531036
-76.7707219359001041028979902984
-75.5617576208838457034640621918
-74.359740503720566692798504032
-73.1646049735608992932985539918
-71.976286187762452182408034944
-70.7947200569732481528696843457
-69.6198432305626088058914929942
-68.4515930823891561940189377281
-67.2899076968959605504257580244
-66.1347258555232080186935010186
-64.9859870234290932933315098216
-63.8436313365099599241702101136
-62.7075995887110163235976525495
-61.5778332196192488108149425057
-60.4542743023304348700979351687
-59.3368655315824307021005825184
-58.2255502121471675950163998715
-57.1202722474740420986783201623
-56.0209761285776258897304603769
-54.9276069231628529889395081186
-53.8401102649810650315607778942
-52.7584323434105099784965219739
-51.6825198932550963519000453605
-50.6123201847554041290307846323
-49.5477810138061451616318923133
-48.4888506923744507187606512567
-47.4354780391135417783428986088
-46.3876123701665093026158312304
-45.3452034901550971980463855836
-44.3082016833485402420361513833
-43.2765577050076632059639075645
-42.2502227728995959551483913279
-41.2291485589786026890546219789
-40.2132871812286619176304325763
-39.2025911956635674608794160822
-38.1970135884804499087040725038
-37.1965077683627427784318078769
-36.2010275589287382421513986416
-35.2105271913219939414934479752
-34.2249612969399652332184296895
-33.2442849002973463777312210223
-32.2684534120207098509625522514
-31.2974226219711352785822091188
-30.331148692491618605309144618
-29.3695881517761481609960296768
-28.4126978873574274041033030426
-27.4604351397103144424325445862
-26.51275749596813607652318108
-25.569622883749119204843675126
-24.6309895650902650899655831891
-23.6968161304860723259211037366
-22.7670614930295924802816054771
-21.8416848826533784185210975312
-20.9206458404679593585500788588
-20.003904213195548853007936494
-19.0914201476967622567897260855
-18.1831540855881889061104038206
-17.2790667579487313101133329658
-16.3791191801126892319593881417
-15.4832726465476307074791798645
-14.5914887258151549086962779898
-13.7037292556127133987987696739
-12.8199563378947168357505677063
-11.9401323340712136545648184132
-11.0642198602824857839936142357
-10.1921817827479641227620444464
-9.3239812131879234045396504303
-8.45958150431647231121437214657
-7.5989462454044103431621135224
-6.74203925791057811664766784429
-5.88882459118038252720514053447
-5.03926651821023269047946866436
-4.19332953147667684722569010149
-3.35097833882908459795755456679
-2.51217785944477301879354588272
-1.67689321984552951009590182896
-0.84508974997453875369950816192
-0.0167329793327760168869760687848
0.808211366826015639936458605816
1.62977737124259079666261711151
2.44799892834247968683657871295
3.2629097478699912821376675863
4.07454335846659550950204388368
4.88293311119427910346393179738
5.68811218300440875333259641812
6.4901135801525729146493645128
7.2889701415598097451054432187
8.08471454212056291465327347386
8.87737929595763933548095169644
9.66699675962437295558502387273
10.4535991352541264430617927349
11.2372184736571876263832992261
12.0178866773650397033591891217
12.7956355036219032265355810858
13.5704965673233634361760442685
14.3425013439018083453267451745
15.1116811721583107656518086608
15.8780672570404908560574377805
16.6416906723657944124381259825
17.4025823634895156034035847288
18.160773149916780771895824816
18.9162937278575918130677945239
19.6691746727239030173786958951
20.4194464415675736101040911496
21.1671393754578989594495788801
21.9122837017972759562521676082
22.6549095365734017319591786363
23.395046886546238969052510877
24.1327256513678048032509971399
24.8679756256326528914847872492
25.6008265008567187278374432776
26.3313078673819857614572942237
27.0594492162042032551020197113
27.7852799407206449814289848014
28.5088293383946395507180914168
29.2301266123333270570581242215
29.9492008727748013630547603968
30.6660811384804811319400056555
31.3807963380282139376678902155
32.0933753110012545627351497342
32.8038468090678688871817659061
33.5122394969458963536470487131
34.2185819532461544333590127324
34.9229026711880851648507181345
35.6252300591805237943196684694
36.3255924412599096471502500275
37.024018057377656139703968913
37.7205350635277465058966370995
38.4151715317049202081500045607
39.107955449683057569523102835
39.7989147206025519016373752583
40.4880771623545738180956297291
41.1754705067491754770782517612
41.861122398453146546597397506
42.5450603936824114169287545912
43.2273119586325405360939389929
43.9079044676296288246392218235
44.5868652009823611193026942193
45.2642213425145276545416083427
45.9399999767555597189587975305
46.6142280857648135379592820421
47.2869325455633244148808491056
47.9581401221445668818595994556
48.6278774670333719370709139961
49.2961711123595492216652697054
49.9630474654099177897020585387
50.6285328026193389632896425788
51.2926532629579407798745846102
51.9554348406679946203768212636
52.6169033772998159826312560161
53.2770845529915741193142389436
53.9360038769329657896705413394
54.5936866769472877621027275939
55.2501580881204760001766188796
55.9054430403991048613459925301
56.5595662450720875238260103472
57.2125521800428107218082832535
57.864425073789584040660082063
58.5152088879024862088881115886
59.1649272980738344172276919988
59.8136036734074588169581952118
60.4612610538985865618918080867
61.1079221259212614078727485989
61.7536091955436559970509522623
62.3983441594731576093919545519
63.0421484734124762350608268468
63.6850431175849519823893536691
64.3270485591614006790283630845
64.9681847112918566195837878134
65.6084708884130171063473130517
66.2479257574655651135639614502
66.8865672846142659646742113421
67.5244126770171309562000595002
68.1614783191372362851966789563
68.79777970303107192699639531
69.433331351979512702138561226
70.0681467367504125729103084505
70.7022381836939682013981432626
71.3356167737716673601828431685
71.9682922315048130336106732591
72.6002728026969070733762308884
73.2315651196327555599526303833
73.8621740522826516435934796089
74.4921025438383788932028946545
75.1213514286742441242517248583
75.7499192305551094403925034944
76.3778019385974769570454366937
77.0049927581206522419528818856
77.6314818330926324895526006625
78.2572559363671482512253767158
78.8822981233089520327279605251
79.5065873436952095366670257464
80.1300980059385180370004257728
80.7527994866728840075549278647
81.3746555775420817141619904763
81.9956238595852642604520101443
82.6156549938709293415148893137
83.2346919149156914914849052035
83.8526689108474785254189265237
84.4695105711167031522792846438
85.0851305786726208397232124833
85.6994303187092182100214171977
86.3122972700887125522826113113
86.9236031380322635990386143036
87.5332016771762093861551227083
88.1409261420235450111503583215
88.7465862863559393765897789924
89.3499648131919420519941317581
89.9508131508350088259660532709
90.5488463962876993517803100188
91.143737221755058898023376086
91.7351084787317437060491993998
92.3225241508798382439134278447
92.9054781921268825168106685836
93.4833806259784591044212250488
94.0555400542661877246160248528
94.6211413945851367263369336918
95.1792171814551551421594841863
95.7286100382820222545738485421
96.2679228065973651026464114727
96.7954510473521037697865061713
97.3090897414760549770621140689
97.8062011434905693081664159691
98.2834221764330680115347693083
98.7363739650649023726045765102
99.1592052790715758036037874545
99.5438371348765986923399874214
99.8786283941222986687995821695
100.145804901838646555017592637
100.315867005832600547519003424
100.332950315429239251953329833
100.061401431870327143686613822
98.5876943363953360247268812631


==> anc/polAgqQ311.dat <==
# polAgqQ311
31.6049382716049382716049382716
31.6049189135790617285925928395
31.6049173381713811835690524653
31.6049156345528203844622008205
31.6049137922892342727800212626
31.6049118000973188368004198397
31.6049096457755042140435237039
31.6049073161292236762749050821
31.6049047968901007889541825065
31.6049020726285597871260791238
31.6048991266593239282657139737
31.6048959409392230228076394509
31.6048924959566842381983981006
31.6048887706122293337885151063
31.6048847420892463997113919589
31.6048803857142446056775595284
31.6048756748057360504744364061
31.6048705805108191453369489383
31.6048650716284626375598196566
31.6048591144184079233440535572
31.6048526723945192119359928479
31.6048457061013158470391432779
31.6048381728723180827458582299
31.6048300265687262188379480162
31.6048212172968325418658805289
31.604811691102435256009855598
31.6048013896403827233545882043
31.6047902498172240039106334138
31.6047782034047769582710578134
31.6047651766222470410090212394
31.604751089684337279440376462
31.6047358563125816199793711008
31.6047193832069085566930796594
31.6047015694741983535755624798
31.6046823060103337408895394845
31.6046614748319590924871246815
31.6046389483538550296949233056
31.6046145886075022603404230687
31.6045882463960482072618844666
31.6045597603805004013536805991
31.6045289560915493221829481954
31.6044956448609677822966393388
31.6044596226660412769798103364
31.604420668879950939361818127
31.6043785449204545852485661073
31.6043329927885882705752727426
31.604283733488436996731291817
31.6042304653182945536298871247
31.6041728620227445188996806727
31.6041105707943423012672978984
31.6040432101126566003166152335
31.6039703674074321003087067927
31.6038915965315575084686683789
31.6038064150283575751058607586
31.6037143011764673415163948605
31.6036146907941838154113042644
31.6035069737837162046205358816
31.6033904903941616967147204053
31.6032645271803097643069951284
31.6031283126325135125323708816
31.6029810124508502103430264406
31.6028217244346124679282459028
31.6026494729558131322628902946
31.6024632029828363680266667437
31.602261773617608881182547473
31.6020439511066818515739766478
31.6018084012833875022174432623
31.6015536813947444739489780628
31.6012782312630117919306569787
31.6009803637277089373582059752
31.6006582543095041943719097524
31.6003099300325977796799004657
31.5999332573370607900133783958
31.5995259290070038012168275963
31.5990854500344054728171782765
31.5986091223318943532386698542
31.5980940282007057545048224782
31.5975370124523862345055198325
31.5969346630745434236856597065
31.5962832903219872603098338174
31.595578904104924485838029442
31.5948171895353912020424707009
31.5939934804817730846735932333
31.5931027309689987147066686981
31.5921394842487217407755684387
31.5910978393494491139638255336
31.5899714149010353488357994599
31.5887533100111489900582178573
31.5874360619531212879298660637
31.5860116004048936324470145315
31.5844711979574649392225391763
31.5828054165881676873058224811
31.5810040497691248931492524501
31.579056059854200598242409721
31.5769495103584803682519639698
31.5746714927126178125510524202
31.5722080470400538818828706225
31.5695440764679355217471150204
31.5666632544422875219217961432
31.5635479244743632051893174427
31.5601789916978297629544378782
31.5565358055652209129887988516
31.5081185433648483132057917358
31.4596865038726216947266033834
31.4112397061937495281735393259
31.362778169672353298030648163
31.3143019138940040790569649538
31.2658109586882903696596831539
31.2173053241314176360010945863
31.1687850305488400282751889264
31.1202500985179247384000384486
31.0717005488706494763337478233
31.0231364026963335503381390801
30.9745576813444030447888660528
30.9259644064271905975667916167
30.8773565998227702876667812712
30.8287342836778281524302224738
30.7800974804105688627503152217
30.7314462127136590937183330884
30.6827805035572081374785579199
30.6341003761917863145434762462
30.5854058541514817494932223415
30.536696961256996086848396307
30.4879737216187797329676163404
30.4392361596402072200849324421
30.3904843000207932990720963887
30.34171816775945037819132739
30.2929377881577879360004305509
30.2441431868234545476888340864
30.1953343896735231754653545034
30.1465114229379203851914488669
30.0976743131629001632626744806
30.048823087214563019791489772
29.9999577722824210764419769463
29.9510783958830098498172722221
29.9021849858635474541093266007
29.8532775704056419597941150264
29.8043561780290476584997471996
29.7554208375954709977964533209
29.7064715783124269635626327958
29.6575084297371467017767443997
29.6085314217805371860776393484
29.5595405847111937522330318229
29.5105359491594663357643886253
29.4615175461215802644040163117
29.4124854069638124728141431358
29.3634395634267240230861502901
29.3143800476294498309688271686
29.2653068920740465145558488645
29.2162201296498992993030626624
29.167119793638188930754313923
29.1180059177164195642393655962
29.0688785359630086190781367792
29.0197376828619396034914207976
28.9705833933074789354891155809
28.9214157026089578044927466004
28.8722346464956201383598959181
28.8230402611215377608245614181
28.7738325830705938451602389665
28.7246116493615357911227262333
28.6753774974530986739486767986
28.6261301652492004363854903699
28.5768696911042100174202394751
28.527596113828289634572371583
28.4783094726928124603296020462
28.4290098074358569575517992958
28.3796971582677791634572000944
28.3303715658768642371528007273
28.2810330714350586115904636322
28.2316817166037841173367768291
28.1823175435398354726530419176
28.1329405949013625621074124658
28.0835509138539389543000699186
28.0341485440767181382907788882
27.9847335297686789879930513037
27.9353059156549619941578012124
27.8858657469932978346296249319
27.8364130695805298853390509291
27.7869479297592323070131635258
27.7374703744244253758643620538
27.6879804510303897605726926849
27.6384782075975814827317952655
27.5889636927196493336032640129
27.5394369555705565565409813175
27.4898980459118086418282518114
27.4403470140997891189395157289
27.3907839110932052704189278181
27.3412087884606457316847401643
27.2916216983882519821465557545
27.2420226936875057750882227361
27.1924118278031345968493078829
27.1427891548211372899604316937
27.0931547294769320200808235078
27.0435086071636288128796951263
26.9938508439404289344267729513
26.9441814965411534372428447963
26.8945006223829032439407094761
26.8448082795748531913937073256
26.7951045269271825106373358019
26.7453894239601442712746654015
26.6956630309132763740548247962
26.6459254087547567315633246905
26.5961766191909053346422286065
26.5464167246758359612871750665
26.4966457884212603453883003153
26.446863874406447684835810767
26.3970710473883424322422793194
26.347267372911843376888069964
26.2974529173202470935204721362
26.2476277477658589023795045207
26.1977919322207745553338493279
26.1479455394878359353405476868
26.0980886392117641306451521027
26.0482213018904733212699630445
25.9983435988865689934535498988
25.9484556024390340778636197472
25.898557385675106689668038888
25.8486490226223532329780311904
25.7987305882209407188379589619
25.7488021583361122348944829777
25.6988638097708695962033879183
25.6489156202788673003963626113
25.5989576685775220067063684848
25.5489900343613418572152445487
25.4990127983154800602198097763
25.4490260421295172598945553278
25.3990298485114773235444875972
25.3490243012020812877781092697
25.299009484989244317978243545
25.2489854857228206516008791313
25.1989523903296016151861519938
25.1489102868285719276210694904
25.0988592643464296282542131209
25.0487994131333750980356576875
24.9987308245791747750517293788
24.9486535912295053027589353447
24.8985678068025839900134591438
24.8484735662060916067653015643
24.798370965554393688167139232
24.7482601021860666729695466944
24.6981410746817353595734247227
24.6480139828822283251293034386
24.5978789279070581197588093494
24.5477360121732332194785349711
24.4975853394144088978889488006
24.4474270147003843583147649742
24.3972611444569536550183386214
24.3470878364861181245304443911
24.2969071999866682462360673782
24.2467193455751430553062493364
24.1965243853071754410773013929
24.1463224326992318802504867781
24.0961136027507553770285869561
24.0458980119667206117447559825
23.9956757783806105358959255665
23.9454470215778238950106611264
23.8952118627195234117021255399
23.8449704245669346198378594452
23.7947228315061056072645564693
23.7444692095731381992337554148
23.6942096864799013978699650915
23.6439443916402381850039825047
23.5936734561966770967705761338
23.543397013047660288863022008
23.4931151968753001315817000698
23.4428281441736767041579020924
23.3925359932776888986389002012
23.3422388843924721952624338851
23.2919369596233965341195245678
23.2416303630066580824112048995
23.1913192405404790831712051127
23.1410037402169303703940344966
23.0906840120543915475354936726
23.0403602081306642518186360501
22.9900324826167543661805346521
22.9397009918113394945525688658
22.8893658941759384850196399869
22.8390273503708002698147228764
22.7886855232915297916611386314
22.7383405781064693032873796754
22.6879926822948538616457035493
22.6376420056857603911307091645
22.5872887204978702616108870104
22.536933001380065918077709621
22.4865750254528827099374933307
22.4362149723508377002080876007
22.3858530242656578889568635488
22.3354893659904309620859323881
22.2851241849647023769302588225
22.2347576713205433210192013901
22.1843900179296148307384416977
22.134021420451254133537313588
22.0836520773816100818220575048
22.0332821901038553798724228501
21.9829119629395041681817198049
21.9325416032008644237662996545
21.8821713212446555614926376674
21.8318013305268225816603544782
21.7814318476585791043508094676
21.7310630924637126628611772357
21.6806952880371866984190305713
21.6303286608050748079097891402
21.5799634405858639472216002321
21.5295998606531644867711415675
21.4792381577998662546546843171
21.4288785724037809885945043821
21.3785213484948129524367910621
21.3281667338237008585163519658
21.2778149799323756759510227521
21.2274663422259803991882601584
21.1771210800465994033354192591
21.1267794567487466255213896189
21.0764417397766634874450815436
21.0261082007434792161839817625
20.9757791155122880312230916409
20.925454764279199548629519463
20.8751354316584207116067073322
20.8248214067694295937468614436
20.7745129833263035407683982612
20.7242104597292663221705335241
20.673914139158521260049196796
20.6236243296704396924944639382
20.5733413442961766179464185659
20.5230655011427879592728445598
20.4727971234969265870433698703
20.4225365399311970556659318906
20.3722840844132519391537664264
20.3220400964177157110277289499
20.2718049210410253012624479411
20.2215789091192797886166360915
20.1713624173491951558569965016
20.1211558084122636553699918019
20.0709594511022211109266161719
20.020773720455929425808562296
19.9705989978877856864479299437
19.9204356713277735529743124023
19.8702841353632771228988800534
19.8201447913847821514212910563
19.7700180477355944219120424701
19.7199043198657101939901753764
19.6698040304899790259123287437
19.6197176097507048850218314276
19.5696454953848373378074184993
19.51958813289591076349295781
19.469545975730895976646861172
19.4195194854621353905635624144
19.3695091319745399205652868852
19.319515393658233232333550917
19.2695387576068367034045567309
19.219579719821596605686336435
19.1696387854215635541287360393
19.1197164688600432236495530986
19.069813294147546736629705181
19.0199297950814789917614471879
18.9700665154828135683809211323
18.9202240094400137269570996752
18.8704028415604704662850166435
18.820603587229740623238613229
18.7708268328788806458703353501
18.7210731762601849716422501242
18.671343226731651938491756733
18.6216376055505148887202176299
18.5719569461761916385752380683
18.5223018945830218270993320314
18.4726731095831788767795529926
18.4230712631601614496566079687
18.3734970408132884234670876404
18.3239511419136416047417284201
18.2744342800719217055345292043
18.224947183518705608244235397
18.175490595497616704474494775
18.1260652746719452001557958895
18.0766719955452818171800853914
18.0273115488967563848746004535
17.9779847422315025029147007728
17.9286924002470008783101743895
17.8794353653159872084855107497
17.830214497986645724495718929
17.7810306775008468567821942238
17.7318848023312270845044996886
17.6827777907379510334013938675
17.6337105813460404634000702646
17.5846841337442021159567715947
17.5356994291061366667573642881
17.4867574708353644618025166173
17.437859285234660530781714539
17.389005922201251816111927243
17.3401984559489938942263121344
17.2914379857588129846577464528
17.2427256367587720530615666909
17.1940625607351976535483094561
17.1454499369763871890788815012
17.0968889731505048929807104128
17.0483809062193694808656702603
16.9999270033899375588792864624
16.9515285631053950109627034284
16.9031869160778842795476554115
16.8549034263650193053995925494
16.8066794924924725624008799495
16.7585165486250608313275776843
16.7104160657889088888383962269
16.6623795531474340028291898689
16.6144085593340699626357593834
16.5665046738448383611639792496
16.5186695284940781134855643358
16.4709047989368629796720216444
16.4232122062618725167266941246
16.3755935186587359079341030556
16.3280505531641421496224290702
16.2805851774913059231138379302
16.2331993119476981362293533664
16.1858949314462957828001314029
16.1386740676159798686894988138
16.0915388110171153739996976359
16.0444913134687865356183136106
15.9975337904946374356460411956
15.9506685238947856234508037987
15.9038978644518393404872764187
15.8572242347796613705911992014
15.8106501323241896288523471095
15.7641781325263519306972406896
15.7178108921579062016088149082
15.6715511528419046846990558398
15.6254017447704292984642888594
15.5793655906332839546689614577
15.5334457097724682021949861807
15.4876452225785060711929606873
15.4419673551460768952415079281
15.3964154442079052131948076924
15.3509929423675304323547789473
15.3057034236534116776727373174
15.2605505894188494410824874336
15.2155382746144462941775681637
15.1706704544623101926264846779
15.1259512515639555635844890532
15.0813849434769133994648377922
15.036975970798460806921922977
14.9927289457986673349001384086
14.9486486616491809371031855319
14.9047401022988992560618586048
14.8610084530529596154694726053
14.8174591119174116939272908326
14.7740977017786006184689539754
14.7309300834937898987547465695
14.6879623699780150122599034454
14.6452009413817215163243248028
14.6026524614645722230141525588
14.5603238952831006514949114801
14.5182225283238711252707050034
14.4763559872297487175366587454
14.4347322622851029390729510415
14.3933597318466448031417750063
14.3522471889305762779978695946
14.3114038701943494076958589302
14.2708394875832304138815616733
14.2305642629488119427082378482
14.1905889659895430227502142718
14.1509249559133756904546337955
14.1115842272811265052014561706
14.0725794605577889286791598476
14.0339240779798546923622134079
13.9956323054422288880107696957
13.9577192412216736556216256685
13.9202009324887689431697120303
13.8830944607219878320881054144
13.8464180373317496078447242618
13.8101911110369531691079802878
13.7744344888213274106565313691
13.7391704726445433054129504908
13.7044230145096377670982309508
13.6702178930149761685659214894
13.6365829151733144937954964167
13.6035481480989174362030126726
13.5711461861946023492068950407
13.5394124607791070841520854802
13.5083856007696334249620205592
13.4781078551958651370555213297
13.4486255911380539432353714695
13.4199898843884578016676308767
13.392257225067390524758920774
13.3654903670652778144384430333
13.3397593592374144510352993466
13.3151428088011239922006917785
13.2917294449715047383052507787
13.269620075990141925754506523
13.2489300692540007661009643593
13.2297925385637288638708220771
13.2123625051145051628975687399
13.1968224278366376069495876863
13.1833897062215392647039853087
13.1723271043578320394021719259
13.1639576438651956115633219141
13.1586866015306253561162996343
13.1570353386976694408654738876
13.1596959946533919380614865771
13.1676257366642838804987146355
13.1822235000629118487142007162
13.2057029986811051896909916129
13.2420351541241788423824020096
13.3002332770094248922315022772
13.4320987654320987654320987654


==> anc/polAgqQ320.dat <==
# polAgqQ320
-204.710186336845639189055323656
-204.703308204525116496220763768
-204.702816453264043520428720549
-204.70228987740085168454909785
-204.701726038015705859137231762
-204.701122327617665185675867803
-204.700475958677534055507012589
-204.699783951395842061189695627
-204.699043120656195463315086019
-204.698250062111111182182147044
-204.697401137344124612335627406
-204.696492458048444127681896161
-204.695519869158696932094782723
-204.69447893086836130939675981
-204.69336489946129716994261694
-204.692172706881357330022460686
-204.690896938959372845410930247
-204.689531812211842982024947391
-204.688071149120409436254174457
-204.686508351795639949189318956
-204.684836373922772551731941986
-204.683047690880861698569020362
-204.681134267920204157718202479
-204.679087526275987656156756
-204.676898307088780143286971446
-204.67455683299474257896232092
-204.672052667240283082891607168
-204.669374670167254037603742513
-204.666510952905704493300381478
-204.663448828101615390660428635
-204.66017475749694134689342492
-204.656674296168635938207066326
-204.652932033222122715813442353
-204.648931528722866049075121223
-204.644655246637268038703843639
-204.640084483541043261232656517
-204.63519929283947444510776572
-204.629978404229501214762317224
-204.624399138118412130630833819
-204.618437314697968310770838557
-204.612067157356055487215139093
-204.605261190090410698728414861
-204.597990128570570059670102398
-204.590222764474905243193355683
-204.581925842709428653207390265
-204.573063931093921179945313171
-204.563599282078842839429437751
-204.553491686033397051370165775
-204.542698315621006274509431212
-204.531173560753293815516634343
-204.518868853587428935103695546
-204.505732483004356754937408774
-204.491709397976979932968132812
-204.476740999207767191060486341
-204.460764918384519122389286993
-204.443714784371112357845110156
-204.425519975616961268565231425
-204.406105358034678728643281667
-204.385391007559986196028948947
-204.363291916571326700476987588
-204.339717683308887346559378609
-204.314572183393863508574793218
-204.287753222508826617652232027
-204.259152169259032733998163746
-204.228653567192482348938438719
-204.196134724913577710921349131
-204.161465283181400694734431036
-204.124506757839045266467377225
-204.085112057375194177321510647
-204.043124973873358490822054221
-203.998379646058050314365012879
-203.950699993100805757932759935
-203.899899117802613767014185667
-203.845778677723161663474629365
-203.788128222781634791240834534
-203.72672449780889359053883075
-203.661330708487021072847464594
-203.591695749069851230474472831
-203.517553390237562166256420485
-203.438621425400202092251039973
-203.354600773729619283705256364
-203.265174538167252844657584587
-203.170007016627235945395886099
-203.068742664590960741604186554
-202.961005007271421728814337097
-202.846395499514139130301971322
-202.72449233159720048730257696
-202.59484917909697610932985734
-202.456993894999494695711705437
-202.310427142261553545699952312
-202.154620965061749419870102902
-201.989017297031249783386239146
-201.813026404818922262750011502
-201.626025265427201579740200664
-201.427355875855767077490263513
-201.216323493711884479242374557
-200.992194807591488543872329571
-200.754196036206324196290579906
-200.501510955432537279195833363
-200.233278852688088271863673998
-199.948592408313614496870861938
-199.646495503937561995491481218
-196.032951418687560422103006687
-192.887780589318282480317831787
-190.028933732310567186792640083
-187.374081489777634946148608129
-184.876401894623288295761494795
-182.505808032902046192285974748
-180.24141124609213671603865346
-178.067907283251840221099472739
-175.973629015943031371198165327
-173.949405847138312406427096685
-171.987852197617677366520675834
-170.082901190891338480676899042
-168.229486621800237027195008301
-166.423318815463457087306943288
-164.660722242985206383899274783
-162.938515083137316901681546608
-161.253918067285930816909227734
-159.604484259009356107589257765
-157.988044114123423464039362405
-156.402661900215930555188409125
-154.846600699503062669634268354
-153.318293992483468831466099447
-151.816322353670173458521993068
-150.339394165890868384497805137
-148.886329527842265702378160687
-147.456046724228021107666712538
-146.047550771049468264011925028
-144.659923655379453246314770428
-143.292315969458439335931764146
-141.943939700323106777714067802
-140.614061983430042090649074847
-139.301999665457981750564956081
-138.007114550256217019891449779
-136.728809224652200635780383047
-135.466523378941036935945237846
-134.219730551400502280580542262
-132.987935237896258052689608891
-131.770670317162196507513271907
-130.567494750119322596079598542
-129.377991517987382703642409005
-128.20176576922188597494907903
-127.038443149690654556707914319
-125.887668294158262742826567386
-124.749103460208140985759581812
-123.622427288307899394598708224
-122.507333673899458409781872346
-121.403530739241061938262054569
-120.31073989429922218522488724
-119.228694977330692263626232295
-118.157141466944940422396180122
-117.095835758426892687903862475
-116.044544497953129933223736751
-115.003043969073136113892733318
-113.971119526467931618715785997
-112.948565072555944600944065232
-111.935182573002370416167311015
-110.930781607613702332695705624
-109.935178953472142606497782025
-108.948198197492453536759082682
-107.969669375872613462940193179
-106.999428638164614604172657488
-106.03731793391732166875722549
-105.083184720043301109337654841
-104.13688168723918705895094831
-103.198266503947269723131006084
-102.267201576486986112284263638
-101.3435538241109433360988494
-100.427194467852813222903601701
-99.5179988321354669911711540488
-98.6158461581984291365521728062
-97.7206194284853046435541966519
-96.8322052012053067613677942781
-95.9504934543492880987941739051
-95.075377438500548163068590805
-94.2067535378348515382099788934
-93.3445211387531547881546136704
-92.4885825056350462958606949351
-91.6388426632413277824502531941
-90.7952092853309302344022340668
-89.9575925890908333089204443961
-89.125905235008176786095498069
-88.3000622318416091898247008076
-87.4799808463743738162138285734
-86.6655805176549191186946407021
-85.8567827754521466543623783838
-85.0535111626719614262864948143
-84.2556911614997327508090743472
-83.4632501230497577379303633461
-82.6761172003179777802553233408
-81.8942232842481511946038479529
-81.1175009427345403681067972172
-80.3458843623960267019390949648
-79.5793092929675090241949698902
-78.817712994164550124334143408
-78.0610341848865831848138600619
-77.3092129946326398709436268125
-76.5621909170115733014173290111
-75.8199107652361751992924862085
-75.0823166294974754436007721626
-74.3493538361219078183990735666
-73.6209689084199678315075342446
-72.8971095291405133166244508458
-72.1777245044499991840871524529
-71.4627637293607242829031965684
-70.7521781545366283881343197088
-70.0459197544093359658950187873
-69.3439414965410235754278246208
-68.6461973121743105780414282425
-67.952642067912757503501482348
-67.2632315384787206394128668748
-66.577922380498271364881389274
-65.8966721072656593280132634254
-65.2194390644423934434337737973
-64.5461824066484464383250282624
-63.8768620749053688793376029374
-63.2114387748932379301251920217
-62.5498739559853743476588382176
-61.8921297910266474896561993234
-61.2381691568229607425384268645
-60.5879556153111765178336038957
-59.9414533953803079484110406528
-59.2986273753162802515788011518
-58.6594430658439545291053888056
-58.0238665937414162081046665889
-57.3918646860027646398930947299
-56.7634046545268044332586507762
-56.1384543813101374198809267948
-55.5169823041241909255185436536
-54.8989574026566971458842728758
-54.2843491850990635212194880662
-53.6731276751619484356083770354
-53.0652633995021834694649218896
-52.4607273755449657239339200805
-51.8594910996859841322130457722
-51.2615265358588447085696168828
-50.6668061044538237239189640432
-50.0753026715746070420171175697
-49.4869895386202703609402531109
-48.9018404321803208031945817628
-48.3198294942311569812652468222
-47.7409312726228140136067917173
-47.1651207118453435504860551947
-46.5923731440646381604500071063
-46.022664280417945803606290426
-45.4559702025597348673947401244
-44.8922673544489645730958387926
-44.3315325343691906105480224236
-43.7737428871732926877668744691
-43.2188758967449502892574582222
-42.6669093786693162586430898484
-42.1178214731056457377495784898
-41.5715906378549313322911409886
-41.0281956416158749110692815105
-40.4876155574227929120129786192
-39.949829756259306112112422913
-39.4148179008419071664943314696
-38.8825599395677304438800939476
-38.3530361006210693553662307433
-37.8262268862333970316228778849
-37.3021130670918473599220526277
-36.7806756768913055274914372387
-36.2618960070254407848783826877
-35.7457556014121895700663259408
-35.2322362514493648247838200015
-34.7213199910962276700400791795
-34.2129890920770109485241600113
-33.7072260592025308273734107257
-33.2040136258061630075462573779
-32.7033347492905944096788075999
-32.2051726067818897884215586182
-31.7095105908875358398789868943
-31.2163323055552432673410662018
-30.7256215620294002026784963279
-30.2373623749021785752946858094
-29.7515389582563986959023288699
-29.2681357218973566856286076055
-28.7871372676709146282068258325
-28.3085283858652446402022494068
-27.8322940516937056176026025534
-27.3584194218564153938129472389
-26.8868898311781615926477042992
-26.4176907893203717306842602292
-25.9508079775649372590107690505
-25.4862272456677573703639423795
-25.0239346087799366624222382386
-24.5639162444346362635884055352
-24.1061584895976409097821630059
-23.6506478377797648195398535347
-23.197370936209277154510886603
-22.7463145830625834724216749987
-22.2974657247514529739302736905
-21.8508114532651326029684932581
-21.4063390035657382671159502824
-20.9640357510353606809525141619
-20.5238892089733686778092489574
-20.0858870261424363566350738058
-19.6500169843618621998887441564
-19.2162669961467883810192444738
-18.7846251023919669384357762754
-18.3550794700987563859258907846
-17.9276183901440677132468590691
-17.5022302750900126581713508847
-17.0789036570330396529111463746
-16.6576271854913740112047488042
-16.2383896253296087725157566554
-15.8211798547193211993782900999
-15.4059868631346172732202955179
-14.9927997493815326910090753633
-14.5816077196602438656309896413
-14.1724000856590663107731039112
-13.7651662626792405779239647659
-13.3598957677895276386967743771
-12.9565782180096562978430923679
-12.5552033285216849070659169114
-12.1557609109083583512607451071
-11.7582408714175590195673712622
-11.3626332092519672743527946061
-10.9689280148830628110461702391
-10.5771154683886132780524387444
-10.18718583781281061461475984
-9.79912947754822877972359798109
-9.4129368267387888996614453261
-9.02859840770292936665320665673
-8.64610482437618908594719126641
-8.26544676077242190152772270518
-7.88661497946286923806949523389
-7.5096003200723261836593923958
-7.13439369779164360766076626271
-6.76098610190581546274683527093
-6.38936859433690615987688747287
-6.0195323082010778285266273277
-5.65146844637898137888265839227
-5.28516828009877856338386504892
-4.92062314753106468565732199904
-4.55782445239496321753258363363
-4.19676366257466434961677596235
-3.83743230874567940622071331499
-3.47982198301008208768362449209
-3.12392433754000564681537252631
-2.76973108322866234367191526231
-2.4172339883481478344764515472
-2.06642487721328851423922806522
-1.71729562885078422422530660303
-1.36983817567289212814043817051
-1.02404450215488992545477382996
-0.679906643515547874670100828104
-0.337416684399829308726066338454
0.00343324243697159869434565081404
0.34265095744445815445360573163
0.680244235592542208759156806102
1.0162208076878691948456255328
1.35058836169210428012513604814
1.68335454404294403590924371511
2.01452696097873673864566119748
2.34411317986761461912744119237
2.67212073054206314660897986786
2.99855710663987584658965299062
3.3234297669524682840916354764
3.64674613678155178432108944598
3.96851360930519630169677945634
4.28873954695434268511317752243
4.60743128280085752793267698024
4.92459612195825894925104078226
5.24024134299627915041455379864
5.55437419937046955844745678387
5.86700192086809694639802297327
6.17813171507162426034012996133
6.48777076884111814565314569084
6.79592624981697652494778845091
7.10260530794442422316097563001
7.4078150770212827623198020901
7.71156267627058227464352603611
8.01385521193964923953838086161
8.31469977892737368662943288105
8.6141034624414338911366862209
8.91207333968733570794633601565
9.20861648159120785709269906795
9.50373995455838402047847387748
9.79745082226989789795995567673
10.0897561475191187890790535009
10.3806629940908632340625717202
10.6701784286854332168761393116
10.9583095228901538929947176756
11.2450633552011142834479001439
11.5304470130979534458794649386
11.8144675951746829109012503154
12.0971322133296943270543754355
12.378447995018270015082715878
12.6584220855710942777242816451
12.93706165058245569714637693
13.2143738783720362036258078592
13.4903659825244024209844545892
13.7650452045105497789007450982
14.0384188163961013176441303579
14.3104941236410322903513609117
14.5812784679960800006027533387
14.8507792305013073347949133969
15.119003834592619835569338922
15.3859597493223917443754392045
15.6516544927007382180697687437
15.9160956351643810837536084863
16.1792908031804964324569602359
16.441247682993406689480857177
16.7019740245224904144439403457
16.9614776454202331354910352097
17.2197664352999354794255713261
17.4768483601432345383655644271
17.7327314668982850140239950032
17.9874238882801928308240016012
18.2409338477861007132809540688
18.493269664938198317381330693
18.7444397607688751194056088156
18.9944526635632592914232546212
19.2433170148754978655416725068
19.4910415758363410758148727449
19.7376352337709062678017446013
19.9831070091469246300448440099
20.2274660628753288578556927551
20.4707217039867346653203344084
20.7128833977092182731085902679
20.9539607739748117677869176813
21.1939636363843466192166582939
21.432901971662692893501582321
21.6707859596390905105732766095
21.907625983790174768546906862
22.1434326423864899795626680044
22.3782167602867947566592611657
22.6119894014283267325212723344
22.8447618820654545031292155394
23.0765457848138470418351461175
23.3073529735624886444727589174
23.53719560932162076026052589
23.7660861670810692462376505923
23.9940374537604946439800806999
24.2210626273409730933283313681
24.4471752172760784065011266806
24.672389146290408514651256644
24.8967187536844162720019919064
25.1201788202766201029092584576
25.3427845951279626536355990959
25.5645518242084618466825283181
25.7854967811835977756992879143
26.0056363005173787259418506681
26.2249878131110540989341875154
26.4435693847213693613259941012
26.6613997574305311842428644467
26.878498394472189679798524701
27.0948855287543613647376661219
27.310582215462034281531795156
27.5256103891700721429216728432
27.7399929259519853072278950217
27.9537537110333763791915422821
28.1669177126118490359016310968
28.3795110625496332437558653749
28.5915611447432286203435688296
28.8030966920885408893967939915
29.0141478930933697553671138165
29.2247465093454632864507504418
29.4349260052282937848893411725
29.6447216914939057321281226179
29.8541708845596516909609324115
30.063313083702083135346032193
30.2721901686875884724512386966
30.4808466208192474298063138524
30.6893297709100803033188716469
30.8976900783363796476297549596
31.1059814461092262012955350999
31.3142615778638140143615213712
31.5225923838518143745033661858
31.7310404444931044597066674477
31.9396775418807119067832837094
32.1485812719443744134004718388
32.357835752908028405986020303
32.5675324494203709687160186833
32.7777711365630829064031678062
32.9886610342189556663528225173
33.2003221505312980241377044211
33.4128868841436973473437200456
33.6265019496365510178915481366
33.8413307106246968328368046274
34.0575560326538222833491799279
34.2753838068201416018635501726
34.4950473503228542486630464152
34.7168129704398715977768793941
34.9409870974357663000304041439
35.1679255725016160357332335319
35.3980459581142394595724001484
35.6318441895894353309856137306
35.8699176361808870594244898394
36.1129979353392477322548793884
36.3619993092631190219181851622
36.6180925650616613127079318949
36.8828241927192209799730754994
37.158320560973075028744067278
37.4476686227853765365578293922
37.755713975382394001790360064
38.0910605401612871236459505412
38.4729631833534978092666124509
39.0079934798676168609859392594


==> anc/polAgqQ330.dat <==
# polAgqQ330
-112.592592592592592592592592593
-112.591059743405294142540117586
-112.590949289854183983554252247
-112.590830942692983914607501062
-112.590704143141061064019065483
-112.590568293298604588227350403
-112.590422753443676841922408399
-112.590266839145432590671370816
-112.590099818181244498766578441
-112.589920907244675159834079146
-112.589729268430387698086665276
-112.589524005481185425487166918
-112.589304159781412995412169143
-112.589068706079933568420367094
-112.588816547924815134110488495
-112.588546512790710551160671948
-112.588257346878696104926656988
-112.587947709567038251052265705
-112.587616167489983299909094939
-112.587261188220205448098537911
-112.586881133528999878800559664
-112.586474252196664471557702757
-112.586038672343770551690188889
-112.58557239325217435402097671
-112.585073276642660463336976889
-112.584539037374030105248929337
-112.583967233526244155164707872
-112.583355255827896135428877322
-112.582700316385816959764061223
-112.581999436671993078113996623
-112.581249434720204918223892873
-112.58044691148185466995400847
-112.579588236287342670826318417
-112.578669531356060668896543902
-112.577686655294588376485278851
-112.5766351855189968597725238
-112.575510399533267855569483636
-112.574307254991721022791617412
-112.573020368468989899731750121
-112.571643992856489937848443616
-112.570171993299465907947791234
-112.568597821583578206261548421
-112.566914488874574590064194111
-112.565114536708881585388706541
-112.563190006126923644201179661
-112.561132404834622963463199157
-112.558932672271833058017341639
-112.556581142459398513991030741
-112.554067504489095120429481871
-112.551380760512871541894261614
-112.548509181079568098280988539
-112.545440257658611805123152576
-112.542160652181060861765134643
-112.538656143418777061063229666
-112.534911570012421507377468321
-112.530910769948377547886089979
-112.526636516273584568279588709
-112.522070448825596592320128894
-112.517193001742939518052585247
-112.511983326508009196441015965
-112.506419210261308172203096446
-112.500476989111740494188297751
-112.494131456152950363906208025
-112.487355763880280502397653377
-112.480121320686819253526887431
-112.472397681100181319165408828
-112.46415242940410594340967003
-112.455351056270639397471002697
-112.445956828009577788137868864
-112.435930648021964712766062184
-112.425230910023750708232548223
-112.41381334258421404964546556
-112.401630844501403457029291885
-112.388633310513683141378998481
-112.374767446822432455392967098
-112.359976575876072292464268956
-112.344200429839857793686031138
-112.327374932149295235217780399
-112.309431966517617897378564662
-112.290299132739503884864048962
-112.269899488604156388422436931
-112.24815127720101799708781731
-112.224967638870786456779117582
-112.200256307023078373323626218
-112.173919287010096815020173085
-112.14585251721305489274993469
-112.115945511464956717336334622
-112.084080981899717433814178787
-112.050134441283605439940086121
-112.013973783850716078178867707
-111.975458843629755525675010417
-111.934440929214960956198345733
-111.890762333899660622074306688
-111.844255820056956834477587654
-111.794744076618488342193968149
-111.742039148469411457574748634
-111.685941836545871208934023794
-111.626241067390581232433359667
-111.562713230892989322652616401
-111.495121484913200979181032844
-111.423215025463725998377495009
-111.34672832110059951683003817
-110.419179720158893061313636158
-109.595946931282568067792500503
-108.836869003096133607536564886
-108.12369831279520042137822463
-107.446020879825990774634823061
-106.797125672513062016699890138
-106.172341864617787998911298431
-105.56823984805675549310575307
-104.982199909829179858248479416
-104.412159176752493320808673558
-103.856453522601659123320044794
-103.313713815717112199328507624
-102.782795069901089321581328515
-102.262726453059307845398965554
-101.752675029875399654909712329
-101.251918842246807449566942795
-100.759826514806271416724227254
-100.275841529475751718335238761
-99.7994699109272099922561240002
-99.3302704498144385789386047342
-98.8678468450771271293459173327
-98.4118413187067952396480191801
-97.9619293751829403219891050317
-97.5178154613612026798657026702
-97.0792293423710386799373958257
-96.6459230524898877097168883444
-96.2176683119253994177463151428
-95.7942543242753804315644261385
-95.3754858874216740717772872846
-94.9611817643326723182039992728
-94.5511732708172854169510608486
-94.1453030454901888402169040758
-93.7434239736524289351593420747
-93.3453982418862849704343408804
-92.9510965042216725178550720302
-92.5603971439870677377007500567
-92.1731856180870702996252594366
-91.7893538725851764726331580172
-91.4087998202166759098578681716
-91.0314268718920058512021368587
-90.6571435154369725911045901075
-90.285862935801190387364724427
-89.9175026717878772265134840451
-89.551984305046897146333309701
-89.1892331776526598746509329067
-88.82917813507843003061617986
-88.4717512917942744380324518774
-88.1168878170698537753565705293
-87.7645257388657713227366100286
-87.4146057639565887826836277121
-87.0670711126517733906435466044
-86.7218673666734136989049147922
-86.3789423289162209583890699246
-86.0382458939600145530851069182
-85.6997299283308229502617295968
-85.3633481596166362527757717682
-85.0290560736400074553892094402
-84.6968108189740423062247647831
-84.3665711181624699158437074639
-84.0382971850698280925447549505
-83.7119506478455025303641909031
-83.3874944770364284208662710775
-83.0648929184285528081457481041
-82.7441114302374000188049247922
-82.425116624303911696299960968
-82.1078762109836910389551502863
-81.7923589474463374169139765362
-81.4785345891271192311259796685
-81.1663738440961525029297932473
-80.8558483301308370701444487333
-80.5469305342958187974899384196
-80.2395937748514283731830433961
-79.9338121653265993534809847
-79.6295605806058692274151789016
-79.3268146248923747026186988393
-79.0255506014199045648352521834
-78.7257454837971923350207223579
-78.4273768888768242575508090078
-78.1304230510495011718509345826
-77.8348627978720099467028783711
-77.540675526944206277813841255
-77.2478411839566523134162279823
-76.9563402418363490077514734018
-76.6661536809233070985577419063
-76.3772629701155592817367969606
-76.0896500489246716310104906488
-75.8032973103879022790065887852
-75.5181875847869136236703087159
-75.2343041241264011686174265205
-74.9516305873291847902064472769
-74.6701510261072412560689829817
-74.3898498714708622751509749197
-74.1107119208406201457254681993
-73.8327223257291311588989326667
-73.5558665799617415564798038789
-73.2801305084072367337630889952
-73.0055002561915048357089819345
-72.7319622783687829939986108131
-72.4595033300266891533281740329
-72.1881104568027046976679597362
-71.917770985791131969935962867
-71.6484725168208145292198959503
-71.3802029140850841244677753128
-71.1129502981064937384013558671
-70.8467030380199169297486941635
-70.5814497441585457957377701857
-70.3171792609282084217625869226
-70.0538806599562564702945155272
-69.7915432335020489741244499413
-69.5301564881167834631168589842
-69.2697101385411039609095642728
-69.0101941018295505292852811332
-68.7515984916915100299752459736
-68.4939136130388854833293231983
-68.2371299567312244697087777555
-67.9812381945095378738478832986
-67.7262291741105011561302220035
-67.472093914553163315506908213
-67.2188236015906956956330597278
-66.96640958332009554232766014
-66.7148433659431193770863611152
-66.4641166096720603163829570561
-66.214221124774302836104490577
-65.9651488677498894479945528707
-65.7168919376366175191877173209
-65.4694425724374521386121614011
-65.2227931456652935470134879887
-64.9769361630003761587325402499
-64.7318642590558015033912769006
-64.4875701942469203319507282848
-64.2440468517604804341042652399
-64.0012872346196471192470694399
-63.7592844628411834886604666435
-63.5180317706812481938879758685
-63.2775225039664299152762523396
-63.0377501175067908460625212117
-62.7987081725878365358845069724
-62.5603903345384670044140617689
-62.3227903703720945212259713146
-62.0859021464982372735171327354
-61.8497196265020156937181959723
-61.6142368689890898544461209644
-61.3794480254936823956715327614
-61.1453473384474322440630957084
-60.9119291392069202129668573064
-60.6791878461377987106090106904
-60.4471179627535444938635947456
-60.2157140759069359292319076129
-59.9849708540324347905023474559
-59.7548830454377274489094241223
-59.5254454766427515984838305171
-59.2966530507646025965306343172
-59.0685007459467782652947708916
-58.8409836138312827637845368446
-58.6140967780721690564338487396
-58.3878354328891557265453723528
-58.1621948416600075473623641089
-57.9371703355504204641572498672
-57.7127573121802005813036146801
-57.4889512343245735062145118096
-57.2657476286495050879258933977
-57.0431420844799573063816056423
-56.8211302526000439176864468145
-56.5997078440840895337976916472
-56.3788706291576332002331830628
-56.1586144360874533154591200161
-55.9389351500997249892142428272
-55.719828712325453738392718193
-55.5012911187723608384979124172
-55.283318419322425752574154424
-55.0659067167543199108568624702
-54.8490521657899937727485722604
-54.6327509721647056245833172862
-54.4169993917198060054802447606
-54.2017937295176160601189023269
-53.9871303389777615395777858207
-53.7730056210343466550748027606
-53.5594160233133735778109201948
-53.3463580393298341122241307513
-53.1338282077039199888122866296
-52.9218231113958173633241107181
-52.7103393769585695067428501942
-52.4993736738085093585460164457
-52.2889227135127806260181522264
-52.0789832490934824751646436299
-51.8695520743479886027943467857
-51.6606260231850066319869591488
-51.4522019689759583605018614899
-51.2442768239212754385387418171
-51.0368475384312185822700424242
-50.8299111005208414652611031201
-50.6234645352187329927521293454
-50.417504903989183774275841549
-50.2120293041674342877608110056
-50.0070348684076734917640966415
-49.802518764143467509582389305
-49.5984781930603084967012193742
-49.3949103905799839275902325557
-49.191812625356476314753006083
-48.9891821987831128170247096469
-48.7870164445106933195667117812
-48.5853127279763343884087724835
-48.3840684459427750307318523482
-48.1832810260478984408137164978
-47.9829479263642318926010423066
-47.7830666349681946646584370633
-47.5836346695188713627426479757
-47.384649576846095249983324579
-47.186108932547633214725578597
-46.9880103405952708112139121841
-46.7903514329496024078069004414
-46.5931298691833378802881794275
-46.3963433361129435027279561026
-46.1999895474384407235804729483
-46.0040662433911923783083904825
-45.8085711903895115895554332863
-45.6135021807019341492295600949
-45.4188570321180005710469139582
-45.2246335876263992541244287342
-45.0308297151003273148793340602
-44.837443306989930632374685602
-44.6444722800216895177274911454
-44.4519145749046211674775087596
-44.2597681560431746999421425247
-44.0680310112566991084445915134
-43.8767011515053689016459877171
-43.6857766106224565446560012913
-43.4952554450528450706411404788
-43.3051357335976784066906007147
-43.115415577165051055036268038
-42.9260930985266427965732042437
-42.7371664420802080431342366866
-42.5486337736178333632206075857
-42.3604932800998805479134352201
-42.1727431694345363744825354962
-41.9853816702628939697367945777
-41.7984070317494943783742577036
-41.6118175233782606084360091164
-41.4256114347537600613981592237
-41.2397870754077348634219349483
-41.0543427746108432018250131368
-40.8692768811895583419833337913
-40.6845877633481755597235667699
-40.5002738084958807779938464988
-40.3163334230788382494596558796
-40.1327650324172581840162564518
-39.9495670805474087875054248014
-39.7667380300685407607680086265
-39.5842763619946959122957434072
-39.402180575611375169072115188
-39.220449188337044934788366736
-39.0390807355894644487959467812
-38.8580737706568205493816033255
-38.6774268645736600480130271453
-38.4971386060016137840911641488
-38.3172076011149103597778042426
-38.1376324734906815592637351228
-37.9584118640040655443716583789
-37.779544430728118096991556905
-37.6010288488385464572733416903
-37.422863810523284693942516882
-37.245048024896934049227337204
-37.0675802179200963358760921399
-36.8904591323236332383465087078
-36.7136835275378892958176650871
-36.5372521796269214332156556035
-36.3611638812277831706739065001
-36.1854174414949170952505095386
-36.0100116860497148356102052449
-35.8349454569353096559561607549
-35.6602176125766728959444358861
-35.4858270277460918458587439932
-35.311772593534113279326186276
-35.1380532173260437889054202574
-34.9646678227841053038958899347
-34.791615349835351737058529751
-34.6188947546654606315225197565
-34.4465050097185219865871789038
-34.2744451037029551588535403724
-34.1027140416036938925651861652
-33.9313108447007891617888290406
-33.7602345505945896410512515731
-33.5894842132376702967456014172
-33.4190589029736908482692975275
-33.2489577065833777277110123686
-33.0791797273378357154952417039
-32.9097240850594086958186767387
-32.7405899161903230129614716683
-32.571776373869361774859240612
-32.4032826280168342055387241307
-32.2351078654281208600685521832
-32.0672512898760932570000169745
-31.8997121222227253323598363611
-31.7324896005402341612131678468
-31.56558298024210871999527458
-31.3989915342244081755166745526
-31.2327145530177353938028598807
-31.0667513449503171823370920717
-30.9011012363226503419624500757
-30.7357635715942020503784797408
-30.5707377135826845813034100222
-30.4060230436764580494866082393
-30.2416189620606509448768390931
-30.0775248879576268795334801287
-29.913740259882467437392238272
-29.7502645359141855297901246538
-29.5870971939834314819400897641
-29.4242377321775054962681700031
-29.2616856690635454751785724612
-29.0994405440308187876109973806
-28.9375019176531108152049144055
-28.7758693720722724387938711209
-28.6145425114040634919462165446
-28.4535209621675101318920763261
-28.2928043737390816306508858792
-28.132392418833086902907357567
-27.9722847940097938631464745226
-27.8124812202128862206462531979
-27.6529814433379934414635875001
-27.4937852348341612930902953341
-27.3348923923402737111065138679
-27.176302740358592882615173725
-27.0180161309677547628549540752
-26.8600324445777432215441644607
-26.7023515907295693257008504919
-26.5449735089426047807363775009
-26.3878981696127623775394223396
-26.2311255749649837993713466212
-26.0746557600637889984059971669
-25.9184887938859645707287644338
-25.7626247804598245467386564301
-25.607063860075869628299599944
-25.4518062105741045200706171392
-25.2968520487137525924563429355
-25.1422016316316383385061424649
-24.987855258396097404152306999
-24.8338132716639287605299701145
-24.6800760594486323005995228964
-24.5266440570089874792268174261
-24.3735177488679357311064166803
-24.2206976709727441516034192393
-24.0681844130085651648832515033
-23.9159786208787838310724343627
-23.7640809993669810246698327945
-23.6124923149969601836849053047
-23.4612133991091147910054662942
-23.3102451511734849200318301341
-23.159588542362201261418810063
-23.0092446194066878221877725521
-22.8592145087680416122342313869
-22.7094994211524902606463135869
-22.5601006564078192635720517729
-22.411019608841246002078162527
-22.2622577730045012729633215232
-22.1138167499979850518776696086
-21.9656982543529411856927835048
-21.81790412155882666261597081
-21.670436316312654819906992485
-21.5232969415783363950595688844
-21.3764882485572561553560780795
-21.2300126476869102718123976989
-21.0838727208028908148353479655
-20.9380712346214607163009115073
-20.7926111557261929148817487561
-20.6474956672736290363365760505
-20.5027281876708828926744759403
-20.3583123915241471787912749836
-20.2142522332131764350569622222
-20.0705519735156209531605149268
-19.9272162097899630202631022051
-19.7842499103312002402806190034
-19.6416584536452024278909043759
-19.4994476735536716640580415574
-19.3576239112524096113931277394
-19.2161940757154989042840300649
-19.0751657141867902206262880002
-18.9345470949552577919809394685
-18.7943473052111322818821601334
-18.6545763675807060834073184281
-18.5152453800198426370080527845
-18.3763666852283003657132984217
-18.2379540778074406931391520603
-18.1000230602960730640015671511
-17.962591163410999700343652581
-17.8256783519764051442592980186
-17.6893075472797568319104554137
-17.5535053108598645375775477896
-17.4183027573851947595229448648
-17.2837368014729202336865070283
-17.1498519067939592411942076312
-17.0167026193027982802946379154
-16.8843573807556920577095958416
-16.7529045515031414495848571076
-16.622462522238359913762995631
-16.4931981229786572236722705375
-16.3653641538768577593874197171
-16.2393902587121229830623596196
-16.1161817564921311178524416658
-16.


==> anc/polAgqQ331.dat <==
# polAgqQ331
2.37037037037037037037037037037
2.37036918518518518518518518519
2.37036908873166601446719686497
2.3703689844285031958981558194
2.37036887163687187448039744576
2.37036874966595793128648506915
2.37036861776872695903551343405
2.37036847513734890566082484416
2.3703683208982503632154577305
2.37036815410676419890364033667
2.37036797374134375887076551562
2.37036777869730620852608860737
2.37036756778006668927819120446
2.37036733969782185297008258881
2.37036709305363796290824186491
2.37036682633689510353306803505
2.37036653791403509714128504476
2.37036622601855646149027858527
2.3703658887401951304708742536
2.37036552401322467308380190952
2.37036512960380435315248304691
2.37036470309629754052156613547
2.37036424187847667820954962802
2.37036374312552419048083781976
2.37036320378273134231030848665
2.37036262054678908606543178915
2.37036198984555630758489598999
2.37036130781618155837138198052
2.37036057028144427622399747079
2.37035977272417059154912671113
2.3703589102595670240167638668
2.37035797760530262194689596462
2.37035696904915630671336883055
2.37035587841403127208079476034
2.37035469902012216240974363338
2.37035342364400331531002043842
2.37035204447438749678669760604
2.37035055306428416471212601234
2.37034894027926424467335859826
2.37034719624151455582787862058
2.37034531026933923729924927238
2.3703432708117376399202131732
2.37034106537765799299236889036
2.37033868045949354648787103257
2.37033610145035262604803285979
2.37033331255459590526077302898
2.37033029669109296347139970297
2.37032703538860560524003068677
2.37032350867265719639083086467
2.37031969494319512606335541402
2.37031557084229711489922462595
2.37031111111111111111111111111
2.37030628843515257521169510053
2.37030107327701164675964282197
2.37029543369544557587172413981
2.37028933514974841617610530924
2.37028274028819980362752355419
2.37027560871929713489309406006
2.37026789676437001262473837664
2.37025955719006179703386868551
2.37025053891903979539012763284
2.37024078671716227815628222051
2.37023024085518631576141207466
2.37021883674294450035598129241
2.37020650453374999726394509752
2.37019316869660702850525360452
2.37017874755360670891610409003
2.3701631527796749263657811151
2.37014628886160837539556453163
2.37012805251308550604194732793
2.37010833204206950947600419734
2.37008700666672887793015862523
2.37006394577568576232933325264
2.37003900812806137589374283982
2.37001204098841896736727618438
2.36998287919130615512344130938
2.36995134412966723109665135149
2.36991724266092977042095087788
2.36988036592406566305172539137
2.36984048806038142930818740841
2.36979736483020305269004519191
2.36975073211698294919665008279
2.36970030430966718752029337913
2.36964577255341545589158986893
2.36958680285795997233903352106
2.3695230340520176173528737727
2.36945407557122669118673215403
2.36937950506606008745815246875
2.36929886581506408551978176494
2.36921166392757964324578288105
2.36911736531881371681431547068
2.36901539243873384786251051163
2.36890512073475150147029636997
2.36878587482652917624540348026
2.36865692436948315425349484137
2.36851747958164711489050330078
2.36836668640650002542183700034
2.36820362128213211385338619053
2.36802728548471167139339508528
2.3678365990116081550196225531
2.3676303939667075968130831494
2.36740740740740740740740740741
2.36444444444444444444444444444
2.36148148148148148148148148148
2.35851851851851851851851851852
2.35555555555555555555555555556
2.35259259259259259259259259259
2.34962962962962962962962962963
2.34666666666666666666666666667
2.3437037037037037037037037037
2.34074074074074074074074074074
2.33777777777777777777777777778
2.33481481481481481481481481481
2.33185185185185185185185185185
2.32888888888888888888888888889
2.32592592592592592592592592593
2.32296296296296296296296296296
2.32
2.31703703703703703703703703704
2.31407407407407407407407407407
2.31111111111111111111111111111
2.30814814814814814814814814815
2.30518518518518518518518518519
2.30222222222222222222222222222
2.29925925925925925925925925926
2.2962962962962962962962962963
2.29333333333333333333333333333
2.29037037037037037037037037037
2.28740740740740740740740740741
2.28444444444444444444444444444
2.28148148148148148148148148148
2.27851851851851851851851851852
2.27555555555555555555555555556
2.27259259259259259259259259259
2.26962962962962962962962962963
2.26666666666666666666666666667
2.2637037037037037037037037037
2.26074074074074074074074074074
2.25777777777777777777777777778
2.25481481481481481481481481481
2.25185185185185185185185185185
2.24888888888888888888888888889
2.24592592592592592592592592593
2.24296296296296296296296296296
2.24
2.23703703703703703703703703704
2.23407407407407407407407407407
2.23111111111111111111111111111
2.22814814814814814814814814815
2.22518518518518518518518518519
2.22222222222222222222222222222
2.21925925925925925925925925926
2.2162962962962962962962962963
2.21333333333333333333333333333
2.21037037037037037037037037037
2.20740740740740740740740740741
2.20444444444444444444444444444
2.20148148148148148148148148148
2.19851851851851851851851851852
2.19555555555555555555555555556
2.19259259259259259259259259259
2.18962962962962962962962962963
2.18666666666666666666666666667
2.1837037037037037037037037037
2.18074074074074074074074074074
2.17777777777777777777777777778
2.17481481481481481481481481481
2.17185185185185185185185185185
2.16888888888888888888888888889
2.16592592592592592592592592593
2.16296296296296296296296296296
2.16
2.15703703703703703703703703704
2.15407407407407407407407407407
2.15111111111111111111111111111
2.14814814814814814814814814815
2.14518518518518518518518518519
2.14222222222222222222222222222
2.13925925925925925925925925926
2.1362962962962962962962962963
2.13333333333333333333333333333
2.13037037037037037037037037037
2.12740740740740740740740740741
2.12444444444444444444444444444
2.12148148148148148148148148148
2.11851851851851851851851851852
2.11555555555555555555555555556
2.11259259259259259259259259259
2.10962962962962962962962962963
2.10666666666666666666666666667
2.1037037037037037037037037037
2.10074074074074074074074074074
2.09777777777777777777777777778
2.09481481481481481481481481481
2.09185185185185185185185185185
2.08888888888888888888888888889
2.08592592592592592592592592593
2.08296296296296296296296296296
2.08
2.07703703703703703703703703704
2.07407407407407407407407407407
2.07111111111111111111111111111
2.06814814814814814814814814815
2.06518518518518518518518518519
2.06222222222222222222222222222
2.05925925925925925925925925926
2.0562962962962962962962962963
2.05333333333333333333333333333
2.05037037037037037037037037037
2.04740740740740740740740740741
2.04444444444444444444444444444
2.04148148148148148148148148148
2.03851851851851851851851851852
2.03555555555555555555555555556
2.03259259259259259259259259259
2.02962962962962962962962962963
2.02666666666666666666666666667
2.0237037037037037037037037037
2.02074074074074074074074074074
2.01777777777777777777777777778
2.01481481481481481481481481481
2.01185185185185185185185185185
2.00888888888888888888888888889
2.00592592592592592592592592593
2.00296296296296296296296296296
2.
1.99703703703703703703703703704
1.99407407407407407407407407407
1.99111111111111111111111111111
1.98814814814814814814814814815
1.98518518518518518518518518519
1.98222222222222222222222222222
1.97925925925925925925925925926
1.9762962962962962962962962963
1.97333333333333333333333333333
1.97037037037037037037037037037
1.96740740740740740740740740741
1.96444444444444444444444444444
1.96148148148148148148148148148
1.95851851851851851851851851852
1.95555555555555555555555555556
1.95259259259259259259259259259
1.94962962962962962962962962963
1.94666666666666666666666666667
1.9437037037037037037037037037
1.94074074074074074074074074074
1.93777777777777777777777777778
1.93481481481481481481481481481
1.93185185185185185185185185185
1.92888888888888888888888888889
1.92592592592592592592592592593
1.92296296296296296296296296296
1.92
1.91703703703703703703703703704
1.91407407407407407407407407407
1.91111111111111111111111111111
1.90814814814814814814814814815
1.90518518518518518518518518519
1.90222222222222222222222222222
1.89925925925925925925925925926
1.8962962962962962962962962963
1.89333333333333333333333333333
1.89037037037037037037037037037
1.88740740740740740740740740741
1.88444444444444444444444444444
1.88148148148148148148148148148
1.87851851851851851851851851852
1.87555555555555555555555555556
1.87259259259259259259259259259
1.86962962962962962962962962963
1.86666666666666666666666666667
1.8637037037037037037037037037
1.86074074074074074074074074074
1.85777777777777777777777777778
1.85481481481481481481481481481
1.85185185185185185185185185185
1.84888888888888888888888888889
1.84592592592592592592592592593
1.84296296296296296296296296296
1.84
1.83703703703703703703703703704
1.83407407407407407407407407407
1.83111111111111111111111111111
1.82814814814814814814814814815
1.82518518518518518518518518519
1.82222222222222222222222222222
1.81925925925925925925925925926
1.8162962962962962962962962963
1.81333333333333333333333333333
1.81037037037037037037037037037
1.80740740740740740740740740741
1.80444444444444444444444444444
1.80148148148148148148148148148
1.79851851851851851851851851852
1.79555555555555555555555555556
1.79259259259259259259259259259
1.78962962962962962962962962963
1.78666666666666666666666666667
1.7837037037037037037037037037
1.78074074074074074074074074074
1.77777777777777777777777777778
1.77481481481481481481481481481
1.77185185185185185185185185185
1.76888888888888888888888888889
1.76592592592592592592592592593
1.76296296296296296296296296296
1.76
1.75703703703703703703703703704
1.75407407407407407407407407407
1.75111111111111111111111111111
1.74814814814814814814814814815
1.74518518518518518518518518519
1.74222222222222222222222222222
1.73925925925925925925925925926
1.7362962962962962962962962963
1.73333333333333333333333333333
1.73037037037037037037037037037
1.72740740740740740740740740741
1.72444444444444444444444444444
1.72148148148148148148148148148
1.71851851851851851851851851852
1.71555555555555555555555555556
1.71259259259259259259259259259
1.70962962962962962962962962963
1.70666666666666666666666666667
1.7037037037037037037037037037
1.70074074074074074074074074074
1.69777777777777777777777777778
1.69481481481481481481481481481
1.69185185185185185185185185185
1.68888888888888888888888888889
1.68592592592592592592592592593
1.68296296296296296296296296296
1.68
1.67703703703703703703703703704
1.67407407407407407407407407407
1.67111111111111111111111111111
1.66814814814814814814814814815
1.66518518518518518518518518519
1.66222222222222222222222222222
1.65925925925925925925925925926
1.6562962962962962962962962963
1.65333333333333333333333333333
1.65037037037037037037037037037
1.64740740740740740740740740741
1.64444444444444444444444444444
1.64148148148148148148148148148
1.63851851851851851851851851852
1.63555555555555555555555555556
1.63259259259259259259259259259
1.62962962962962962962962962963
1.62666666666666666666666666667
1.6237037037037037037037037037
1.62074074074074074074074074074
1.61777777777777777777777777778
1.61481481481481481481481481481
1.61185185185185185185185185185
1.60888888888888888888888888889
1.60592592592592592592592592593
1.60296296296296296296296296296
1.6
1.59703703703703703703703703704
1.59407407407407407407407407407
1.59111111111111111111111111111
1.58814814814814814814814814815
1.58518518518518518518518518519
1.58222222222222222222222222222
1.57925925925925925925925925926
1.5762962962962962962962962963
1.57333333333333333333333333333
1.57037037037037037037037037037
1.56740740740740740740740740741
1.56444444444444444444444444444
1.56148148148148148148148148148
1.55851851851851851851851851852
1.55555555555555555555555555556
1.55259259259259259259259259259
1.54962962962962962962962962963
1.54666666666666666666666666667
1.5437037037037037037037037037
1.54074074074074074074074074074
1.53777777777777777777777777778
1.53481481481481481481481481481
1.53185185185185185185185185185
1.52888888888888888888888888889
1.52592592592592592592592592593
1.52296296296296296296296296296
1.52
1.51703703703703703703703703704
1.51407407407407407407407407407
1.51111111111111111111111111111
1.50814814814814814814814814815
1.50518518518518518518518518519
1.50222222222222222222222222222
1.49925925925925925925925925926
1.4962962962962962962962962963
1.49333333333333333333333333333
1.49037037037037037037037037037
1.48740740740740740740740740741
1.48444444444444444444444444444
1.48148148148148148148148148148
1.47851851851851851851851851852
1.47555555555555555555555555556
1.47259259259259259259259259259
1.46962962962962962962962962963
1.46666666666666666666666666667
1.4637037037037037037037037037
1.46074074074074074074074074074
1.45777777777777777777777777778
1.45481481481481481481481481481
1.45185185185185185185185185185
1.44888888888888888888888888889
1.44592592592592592592592592593
1.44296296296296296296296296296
1.44
1.43703703703703703703703703704
1.43407407407407407407407407407
1.43111111111111111111111111111
1.42814814814814814814814814815
1.42518518518518518518518518519
1.42222222222222222222222222222
1.41925925925925925925925925926
1.4162962962962962962962962963
1.41333333333333333333333333333
1.41037037037037037037037037037
1.40740740740740740740740740741
1.40444444444444444444444444444
1.40148148148148148148148148148
1.39851851851851851851851851852
1.39555555555555555555555555556
1.39259259259259259259259259259
1.38962962962962962962962962963
1.38666666666666666666666666667
1.3837037037037037037037037037
1.38074074074074074074074074074
1.37777777777777777777777777778
1.37481481481481481481481481481
1.37185185185185185185185185185
1.36888888888888888888888888889
1.36592592592592592592592592593
1.36296296296296296296296296296
1.36
1.35703703703703703703703703704
1.35407407407407407407407407407
1.35111111111111111111111111111
1.34814814814814814814814814815
1.34518518518518518518518518519
1.34222222222222222222222222222
1.33925925925925925925925925926
1.3362962962962962962962962963
1.33333333333333333333333333333
1.33037037037037037037037037037
1.32740740740740740740740740741
1.32444444444444444444444444444
1.32148148148148148148148148148
1.31851851851851851851851851852
1.31555555555555555555555555556
1.31259259259259259259259259259
1.30962962962962962962962962963
1.30666666666666666666666666667
1.3037037037037037037037037037
1.30074074074074074074074074074
1.29777777777777777777777777778
1.29481481481481481481481481481
1.29185185185185185185185185185
1.28888888888888888888888888889
1.28592592592592592592592592593
1.28296296296296296296296296296
1.28
1.27703703703703703703703703704
1.27407407407407407407407407407
1.27111111111111111111111111111
1.26814814814814814814814814815
1.26518518518518518518518518519
1.26222222222222222222222222222
1.25925925925925925925925925926
1.2562962962962962962962962963
1.25333333333333333333333333333
1.25037037037037037037037037037
1.24740740740740740740740740741
1.24444444444444444444444444444
1.24148148148148148148148148148
1.23851851851851851851851851852
1.23555555555555555555555555556
1.23259259259259259259259259259
1.22962962962962962962962962963
1.22666666666666666666666666667
1.2237037037037037037037037037
1.22074074074074074074074074074
1.21777777777777777777777777778
1.21481481481481481481481481481
1.21185185185185185185185185185
1.20888888888888888888888888889
1.20592592592592592592592592593
1.20296296296296296296296296296
1.2
1.19703703703703703703703703704
1.19407407407407407407407407407
1.19111111111111111111111111111
1.18814814814814814814814814815
1.18518518518518518518518518519


==> anc/polAqgQ301.dat <==
# polAqgQ301
-1630.67603889249633042158855665
-1631.06570618989694664088288454
-1631.08613891948344646210340976
-1631.10758288529446679793463044
-1631.13008419999062512834367536
-1631.15369082193993736714861839
-1631.1784526120141611003465168
-1631.20442139092284128814162314
-1631.23165099698438897665474635
-1631.26019734422268509326011006
-1631.29011848066613403112886664
-1631.32147464671375759985776843
-1631.35432833341977950601303124
-1631.38874434053416255854752905
-1631.4247898341216821537035375
-1631.46253440356630521510647501
-1631.50205011775084650951879689
-1631.54341158018404478586976914
-1631.58669598282828780167732306
-1631.63198315836116379645619395
-1631.67935563058277043322691545
-1631.72889866265821083402700008
-1631.78070030286088711867876341
-1631.83485142745699845146032212
-1631.89144578034499294834740537
-1631.95058000903553681997419544
-1632.0123536965277713607365798
-1632.076869388606145589345306
-1632.14423261604885099975133889
-1632.2145519112037507355087099
-1632.28793881835058797088952386
-1632.36450789722906982329437669
-1632.44437671907103852091193132
-1632.52766585443123713977918836
-1632.61449885206502000838023857
-1632.70500220805260455721764985
-1632.79930532431795728719740309
-1632.89754045563598439141019417
-1632.99984264416417624012073426
-1633.10634964047403791957766802
-1633.21720180999331181944917239
-1633.33254202370193065582135576
-1633.45251553185257734771476093
-1633.57726981941039601620190326
-1633.70695444182549498960046952
-1633.84172083966607918297377861
-1633.98172213054898600031087468
-1634.12711287670768261275081308
-1634.27804882643498252869765791
-1634.43468662752838431704090451
-1634.59718351074950874932094614
-1634.76569694118504672165543924
-1634.94038423526430921379855872
-1635.12140214104721305471776844
-1635.30890637924559830257469008
-1635.50305114227933956117083772
-1635.70398854849589199386190511
-1635.91186804849672606550590202
-1636.1268357803154839323138857
-1636.3490338699794654523382059
-1636.57859967375694459683667243
-1636.81566495814643093457946875
-1637.06035501339880097541305693
-1637.31278769607756687297203437
-1637.57307239585461169150105913
-1637.84130892140652565762154096
-1638.11758629991807663264491952
-1638.40198148431200288317650938
-1638.69455796190568797491787296
-1638.99536425774261105504616073
-1639.30443232535677446065047374
-1639.62177581719836103669471754
-1639.94738822637516903108906802
-1640.28124089074313618985803921
-1640.62328084970642276210668811
-1640.97342854335868700000194676
-1641.33157534280763566582180945
-1641.69758089966959549782849629
-1642.07127030179429175849561191
-1642.45243102127641480288681248
-1642.84080963972368221823030063
-1643.23610833457432336319427572
-1643.63798110898315535290708551
-1644.04602974641717170200425323
-1644.45979946961086007273875257
-1644.87877428191987504095439912
-1645.30237196737031974268896745
-1645.7299387238203728434935143
-1646.16074340162150578954520297
-1646.59397131797778477089069732
-1647.02871761484301569526711272
-1647.46398012565562249603080792
-1647.89865171347861353478359213
-1648.33151204017490215217334402
-1648.7612187230944207705395285
-1649.18629783236648225615359948
-1649.60513367826611704253658758
-1650.01595783424400271533329165
-1650.4168373370635011458074085
-1650.80566200106279783258175946
-1651.18013077884309658509781523
-1651.53773709566366160872873313
-1653.45581776907217576078788285
-1652.70598840467777983556925428
-1650.7016495211745801217549378
-1647.95414683393481606864293225
-1644.71204440276529358794053908
-1641.11645207348162336551928018
-1637.25571828339751731850041301
-1633.18904895119612974091392391
-1628.95816111471214900242064422
-1624.59360595630041890133922244
-1620.11845420257812376918909626
-1615.55056810833551108896500263
-1610.90406689796866115583973456
-1606.19030789997225363614571738
-1601.41856432338694534850635541
-1596.59650613064109383812862334
-1591.73054915262627108247008268
-1586.82611368374317159499311073
-1581.8878194382418208617129574
-1576.91963484755668328363476087
-1571.92499300122389919024963659
-1566.90688282179571589047769021
-1561.86792158213901360498193585
-1556.81041318041569621584631513
-1551.73639541203937159642917851
-1546.64767864753344056851121401
-1541.54587773004363322657793035
-1536.43243847376758345040902032
-1531.30865982629534354062975583
-1526.17571252089666726340649227
-1521.03465486645709331591450981
-1515.88644618720055935643571041
-1510.7319583203187528810723985
-1505.57198549911787054511378694
-1500.40725288646966127366330731
-1495.23842397395482281997668078
-1490.06610702296458911352952043
-1484.89086069283292919196428622
-1479.71319897604140499193266637
-1474.53359554033258139884251908
-1469.35248756116307152686561257
-1464.17027911453668853971427562
-1458.98734418927187106467857355
-1453.80402936869992771750299181
-1448.62065622428850083545088146
-1443.43752345744341817685300218
-1438.25490882052799429231577482
-1433.0730708437653157664227859
-1427.89225039100649222990852934
-1422.71267206423571574476517988
-1417.53454547404363527930404515
-1412.3580663910546420990658772
-1407.18341779137634828031939326
-1402.01077080749766333242287686
-1396.8402855946516682235786396
-1391.67211212144478642111276627
-1386.50639089250456373428760216
-1381.34325360998973006881822349
-1376.1828237800172815343026353
-1371.02521726937462755567461327
-1365.87054281728571918323532838
-1360.71890250647614156697627704
-1355.57039219732295837518539612
-1350.42510192847177385884048538
-1345.28311628694849373557017235
-1340.14451475048019671895886497
-1335.00937200446288679316989526
-1329.87775823576898186575420009
-1324.74973940537017152055452337
-1319.62537750155827219285293709
-1314.50473077537492666211719751
-1309.38785395970784699690979357
-1304.27479847337454309792378897
-1299.16561261139216595735983156
-1294.06034172252253250402185038
-1288.95902837508311198636479441
-1283.86171251192645412722913048
-1278.76843159541110010534647317
-1273.67922074311545159772229908
-1268.59411285498151418113291454
-1263.51313873251711753285725388
-1258.43632719063247520345678618
-1253.36370516263918949320576659
-1248.29529779889650935928856131
-1243.2311285595503487559041462
-1238.17121930177485949134321455
-1233.11559036189386285982740928
-1228.06426063272985475930231248
-1223.0172476365013221233538238
-1217.97456759356448799054323215
-1212.93623548727310973931167443
-1207.90226512520938564129783454
-1202.87266919702019619057960097
-1197.84745932907565498698455287
-1192.82664613615112253262214293
-1187.81023927031931339348931886
-1182.7982474672257843700573943
-1177.79067858990882206646882851
-1172.78753967031345657354492898
-1167.78883694863892734213616179
-1162.79457591064933959720769377
-1157.804761323068404234835095
-1152.81939726717098719789762563
-1147.83848717067664802361900326
-1142.86203383804336919533203314
-1137.89003947925322057362740422
-1132.92250573717572336198084182
-1127.95943371358913654656953327
-1123.00082399393474985022253872
-1118.04667667087449846200454952
-1113.09699136671778653572807382
-1108.15176725477929168615357218
-1103.21100307972569679912228599
-1098.27469717696573589092306097
-1093.34284749113462691282568924
-1088.41545159372087745907444381
-1083.49250669988057204894139632
-1078.57400968448156620610504179
-1073.65995709741750845288906277
-1068.75034517822927326640908474
-1063.84516987006920378760981136
-1058.94442683304152140074368099
-1054.04811145695034988006860892
-1049.15621887348501512535646518
-1044.26874396787060882260521873
-1039.38568139001023760227609169
-1034.5070255651439109836148569
-1029.63277070404764472411720743
-1024.76291081279506479830394136
-1019.89743970210258525243587119
-1015.03635099627809520678319661
-1010.17963814179202129572716182
-1005.32729441548862721229493558
-1000.4793129324544674642789559
-995.635686653560023975436826383
-990.796408392689718088792980236
-985.961470823674703427969323297
-981.130866486942103770746545134
-976.30458779589366163724091814
-971.4826270430261049526603558
-966.664976405804918363887519411
-961.851627952302620200480029075
-957.042573646612093468923184515
-952.237805354044997601019790113
-947.437314846124795030693313167
-942.641093805383461265901213419
-937.849133829970507291996425717
-933.061426438082527339563876579
-928.277963072221091826796247073
-923.498735103286433293113112847
-918.723733834514021115270591157
-913.952950505260787560566029923
-909.186376294647452181648551014
-904.424002325063092662889618442
-899.665819665537827024605269137
-894.911819334989203675653309017
-890.16199230534764133145893664
-885.416329504566019491184253012
-880.674821819518291252151802869
-875.937460098791773035736048695
-871.204235155377559653960494448
-866.475137769263317447517652207
-861.750158689932522399027083888
-857.029288638774033630352258798
-852.312518311405725022804295643
-847.599838379915738377815765624
-842.891239495024770115568255722
-838.186712288172659569294809136
-833.486247373532410077811476421
-828.789835349954643935981996577
-824.097466802845368481976314216
-819.40913230597981285161767469
-814.724822423254982903382190222
-810.044527710383475220360275819
-805.368238716530989652314597775
-800.695945985899883312394861785
-796.027640059261017044560043873
-791.363311475436057898813117352
-786.70295077273231787466008272
-782.046548490332129913850750276
-777.394095169638686648190987214
-772.745581355580195554755660651
-768.100997597874135767229255774
-763.460334452253336676138346195
-758.823582481655536469367715598
-754.190732257378019773167081575
-749.561774360198877416612057061
-744.936699381466377930634945579
-740.315497924157889585014474257
-735.698160603909743448708175996
-731.08467805001938202272657017
-726.475040906421094338635814457
-721.869239832636596943812118768
-717.267265504701680816355358244
-712.669108616070106882936616139
-708.074759878495897371612258611
-703.48421002289513664331716332
-698.897449800188363339376587685
-694.31446998212460559125234374
-689.735261362088082600244113918
-685.159814755888569050271110977
-680.588121002536393511150126957
-676.020170965003018171506621114
-671.455955530968124861555937168
-666.895465613554111341690835608
-662.338692152048882201469463448
-657.785626112617800396598990132
-653.236258489005648413155357597
-648.690580303229432255688244765
-644.148582606262846878880802856
-639.61025647871320829356265661
-635.075593031491645352184614778
-630.544583406477333133938430444
-626.017218777176539885583510459
-621.493490349377250613169142509
-616.973389361800122647024179049
-612.4569070867465218047646394
-607.944034830744382144084604495
-603.434763935192627720471189575
-598.929085777004891238714447831
-594.426991769253262007426283451
-589.928473361812794171263094873
-585.433522042007505806963546169
-580.942129335258600129754424622
-576.454286805735641771546328762
-571.969986057011423869383591379
-567.48921873272126555195887471
-563.011976517227484346211134501
-558.538251136289794060139074284
-554.068034357742385849571076913
-549.601317992178458465946642227
-545.138093893642973132094151539
-540.678353960334419129237804215
-536.222090135316388029628468219
-531.769294407239767606869710765
-527.319958811076380834930569003
-522.874075428864911084993443958
-518.431636390469971688083149762
-513.992633874355196495838850225
-509.55706010837124799055025949
-505.124907370559660921348667351
-500.696167989973462433034735504
-496.270834347515534268623168381
-491.848898876795708932089319684
-487.430354065007619764693661086
-483.015192453826354792480170353
-478.603406640327996025410036842
-474.194989277932159717224431111
-469.789933077368689022817072589
-465.388230807669688616483152106
-460.989875297188131266708441478
-456.594859434644309215432467612
-452.203176170201448604109172588
-447.814818516571853256037496004
-443.429779550154995003968710706
-439.048052412209021593207305173
-434.669630310057210152901109045
-430.294506518330954482595329073
-425.92267438025093812985415394
-421.55412730894821263294922385
-417.188858788826971578977504857
-412.82686237697088650558111458
-408.468131704594950392632616411
-404.112660478544858804577767528
-399.760442482846047928438451552
-395.411471580304603100078115884
-391.065741714162351236479890327
-386.723246909808556231315472728
-382.383981276550748186154922684
-378.04793900944733572769373674
-373.715114391204776018091872967
-369.385501794142209847261813929
-365.059095682226609882104095496
-360.735890613181639253416956815
-356.415881240673575740337186964
-352.09906231657782446042645113
-347.785428693329719832011757183
-343.474975326363506334437113178
-339.167697276643587995186854063
-334.863589713292349382056112649
-330.56264791631907703828802787
-326.2648672794547507019339914
-321.970243313097729305146497127
-317.678771647375628743268774137
-313.390448035328977914335613639
-309.105268356222547830116126763
-304.823228618990577068321218575
-300.544324965822466964961469783
-296.268553675895893354283073834
-291.995911169264680106469980878
-287.726394010909205095582072383
-283.459998914957563621451134615
-279.196722749086199958964193113
-274.936562539109237063320603059
-270.679515473766290184304830177
-266.42557890971914513852551778
-262.174750376768319420190292901
-257.927027583301207651104925029
-253.682408421984245849910866245
-249.440890975712315760426377094
-245.202473523829455527690100941
-240.9671545486358512839323793
-236.734932742197061114222286699
-232.505807013472474345620864042
-228.279776495781141657319436697
-224.05684055462433229928843058
-219.836998795885491605247432817
-215.620251074429693659048806283
-211.406597503126219973330242485
-207.196038462319555902813859881
-202.988574609775893878850572607
-198.784206891134179281791307008
-194.582936550892845101807745681
-190.384765143965671252551048849
-186.189694547842690994472645041
-181.997726975394769828823241623
-177.808864988363423046028429787
-173.62311151158064090612854918
-169.440469847966982003522036652
-165.260943694360005643149909697
-161.084537158229276465439238538
-156.91125477533872651597118773
-152.741101528422143385291089672
-148.574082866943014985668480923
-144.410204728015954846154526628
-140.249473558573515984363803897
-136.091896338869443503487054841
-131.937480607417391756590021301
-127.786234487472926797982013293
-123.638166715176345825856188038
-119.493286669484582364502769362
-115.351604404032353990250819752
-111.213130681075890723850207955
-107.077877007687219035637299289
-102.945855674383254131811219336
-98.8170797963920840705815015405
-94.6915633577790568035186153765
-90.5693212586778853826212183014
-86.4503693658972898085455670131
-82.3347245672020686561512261821
-78.2224048295993705592109235984
-74.1134292619968146141227419245
-70.0078181826395708229003973274
-65.9055931917792341054140274621
-61.8067772500790996239180783115
-57.7113947633192005430415088827
-53.6194716740312915118334446503
-49.5310355607701360241681057452
-45.4461157458145007601959867792
-41.3647434121909738191232323628
-37.2869517310282456257267533132
-33.2127760003813737177560316612
-29.1422537968178517204542911147
-25.0754251412336908422643488672
-21.0123326805726282639294497304
-16.9530218873603635108208358885
-12.8975412792449106813322091065
-8.84594266106170041553765528077
-4.79828139232773061829127686969
-0.754616683524872583847546444809
3.28498807492672715154463969231
7.32046494645983160314580032971
11.3517410395994846805679645111
15.3787380504072491677276261518
19.4013717487673768709563579539
23.4195513997927471935493839236
27.4331791099694465277813836383
31.4421490856225977502242237215
35.4463467887716853077805356892
39.4456479723191445896905322017
43.4399175726070889557013332937
47.4290084324515772037079683491
51.4127598215096948738723385623
55.3909957128282416263394494286
59.3635227640826543160917651903
63.3301279385342411976704612748
67.2905756829796552072854507373
71.2446045563258964606700307387
75.19192317056847413775783653
79.132205262465698232832573467
83.0650836539981472309035171701
86.9901427750487163231616853476
90.9069093006557485147103494623
94.8148402786969243505302160228
98.7133078611215992553027791915
102.601579351379235122065599245
106.478790653810052126916915703
110.343910199245093138199783285
114.195688730995985502795579007
118.032587394822345755064409241
121.85267120982131600814198765
125.653444626577253115145987112
129.431584387988310221509704794
133.182476292238955985689005118
136.899339210976772411446960833
140.571354636187483776238862592
144.178857975121579235133340302
147.676064108047583882812625375
150.754056768646231961030935426


==> anc/polAqgQ311.dat <==
# polAqgQ311
-1212.28348296857852534425670228
-1212.11187220037379412085531886
-1212.10200448698134025379221391
-1212.09159270465227479705204274
-1212.0806084914668053214557993
-1212.06902212076709594753432235
-1212.05680244334312274577129236
-1212.04391682771196872949640484
-1212.03033109846613515598210381
-1212.01600947266923627261114602
-1212.00091449428051993500208904
-1211.98500696659302791552403419
-1211.96824588267388774111511101
-1211.95058835379922217599978822
-1211.93198953588048150562801453
-1211.91240255388365472530235857
-1211.89177842424780409201351391
-1211.87006597531469681420393899
-1211.84721176578697919422910634
-1211.82316000123835089413109177
-1211.79785244870554566666918574
-1211.77122834939860182150860801
-1211.74322432957289874879221978
-1211.71377430961372822592120397
-1211.68280941139173895004810844
-1211.6502578639554117795594046
-1211.6160449076347568410634165
-1211.58009269663862974664494911
-1211.54232020023639202624624577
-1211.5026431026230304608852
-1211.46097370157523077435959921
-1211.4172208060141909305921292
-1211.37128963259906300692456106
-1211.32308170148272090143055447
-1211.2724947313689388404343133
-1211.21942253401689024847855189
-1211.16375490834497636279158429
-1211.10537753429118633961333285
-1211.04417186659126978898801447
-1210.98001502863873773819410662
-1210.9127797065918404352734578
-1210.84233404389191153768186697
-1210.76854153635449665873511569
-1210.6912609279891428406148265
-1210.61034610769521836949036205
-1210.5256460069692214326816919
-1210.43700449874323781058983914
-1210.34426029745398910590102206
-1210.24724686041668760570952128
-1210.1457922905470378521798818
-1210.03971924043749243652704761
-1209.92884481774950774925199919
-1209.81298049183121000489676827
-1209.69193200140865142852979085
-1209.56549926312770718589582661
-1209.43347628064154336273458803
-1209.29565105384428869074961112
-1209.15180548774378087525493095
-1209.00171530034363833223824647
-1208.8451499287659220927093918
-1208.68187243268867197591047662
-1208.51163939399586928275288447
-1208.3342008113390032945148802
-1208.14929998808736602906652184
-1207.95667341189628383118649252
-1207.75605062384637219455193126
-1207.54715407480006272259834203
-1207.32969896628141597014176181
-1207.10339307280873787001721658
-1206.8679365421937092426270441
-1206.62302166986237116109605851
-1206.36833264274893576337898254
-1206.10354524775935695479476582
-1205.82832653919402995181937592
-1205.54233445885380709256579378
-1205.24521740182641337705417792
-1204.93661372015678951444683199
-1204.61615115574012997842538156
-1204.28344619283544328671574118
-1203.93810331957514649016526916
-1203.5797141867371065859816954
-1203.20785665084404303534710055
-1202.82209368735549750047661768
-1202.4219721583136685714353648
-1202.00702141729014790009778483
-1201.5767517328496880375859926
-1201.13065250999317853784019383
-1200.66819028715852516050334709
-1200.18880648433859915572853069
-1199.69191487571334052573589769
-1199.17689875788201519163904794
-1198.64310778231522197833190002
-1198.08985441801840096392398006
-1197.51641000760347132704511748
-1196.92200037699736133545045749
-1196.30580095587060462579758075
-1195.6669313625414865192477269
-1195.00444940359778946527393195
-1194.31734443477625244261291262
-1193.60453002574772437365798941
-1192.86483586737319577353692115
-1192.09699885572342132655205745
-1183.80887676627520070581303386
-1177.30076139168044275596800243
-1171.60424064087369040476703911
-1166.37282405018522070457104585
-1161.44127210774414689245456401
-1156.71787077384731088188631799
-1152.14658062794863511468333128
-1147.69078899228425827141358137
-1143.32535973503740624945896785
-1139.03236218004128050119106781
-1134.79860901069334794881992784
-1130.61415636901749796377678788
-1126.47134847768743309809116705
-1122.3641863113180022595433229
-1118.28789732023299235819782032
-1114.23863435798258513608533835
-1110.21326017482241999960871738
-1106.20919007240928986676877368
-1102.22427500252530786648987874
-1098.2567133603857084351316065
-1094.30498350332102315901703859
-1090.36779148012273855063686407
-1086.44403008560065133305091723
-1082.5327464580334254464552884
-1078.6331161976008797834821902
-1074.7444225166450239394332992
-1070.86603931145196534598918009
-1066.99741731833297957865471702
-1063.13807271611178082695133949
-1059.28757768430655546949522795
-1055.44555253613969155141624644
-1051.61165912830457180274328974
-1047.78559531240676332327569926
-1043.96709024133044357138994276
-1040.15590038116978282577061987
-1036.35180610850714161177389244
-1032.55460879569627642533268577
-1028.76412830488699717480817134
-1024.98020082590463215785126151
-1021.20267700459936412369070645
-1017.43142031753402090652215927
-1013.66630565636354566823573887
-1009.90721809134402434520454603
-1006.15405178837954978307263642
-1002.40670905809403935268541075
-998.66509951877695379295246431
-994.929139357834280579567437456
-991.198750678688171240532787704
-987.473860921997086028307093378
-983.754402351682683108012247508
-980.040311597605850901859906361
-976.331529247877325095202569537
-972.627999484754829987499786128
-968.929669758898414979212231608
-965.236490497452959665940489393
-961.548414842021662806310200837
-957.865398413103151737101436106
-954.187399098001232778864109496
-950.514376859591509685541415028
-946.846293563652490193982909941
-943.183112822748191593287056469
-939.524799854891180636975782765
-935.871321355424925154175712237
-932.22264538074690890316171982
-928.578741242653060843695677024
-924.939579412222968422896520686
-921.305131432286874531326970563
-917.675369837621973703536696151
-914.050268082119047999570606725
-910.429800472242744652202147627
-906.813942106181274956611832263
-903.202668818145275665103350068
-899.595957127332110851738528226
-895.993784191121943137489287564
-892.396127762116278969401710198
-888.802966148669094288421373945
-885.214278178595681639217296251
-881.630043165775554571997122785
-878.05024087939355823010852985
-874.47485151558816531839029249
-870.903855671298132275039920788
-867.337234320118555549040184426
-863.774968789995168564663301089
-860.217040742601689507876651044
-856.66343215425937326301943069
-853.114125298270817668054115508
-849.569102728551683208913012296
-846.028347264454446035567115097
-842.491841976687740074080802084
-838.95957017424336403636359904
-835.431515392250729771682255013
-831.907661380685495160866956571
-828.387992093865433488821538113
-824.872491680672309337770303548
-821.361144475443718464144384088
-817.853934989483559230491508215
-814.35084790314408354063022843
-810.851868058436368333566602153
-807.356980452129592464791273926
-803.866170229302732169444001827
-800.379422677315231633963677313
-796.896723220165890720954860052
-793.418057413211664013674106847
-789.94341093822030599691990534
-786.472769598732846076037733406
-783.006119315713751982881122261
-779.543446123468356889493175537
-776.084736165808698633102850176
-772.629975692450361826446359542
-769.179151055624237000806592585
-765.732248706888325891089580403
-762.28925519412583809534974475
-758.850157158716850289041701322
-755.414941332871742794051506216
-751.983594537115496707390425198
-748.55610367791273443705780391
-745.132455745424123231031256534
-741.712637811385440441677707116
-738.296637027101225680706862938
-734.884440621545523091307997987
-731.47603589956275070226045038
-728.071410240162226885073073715
-724.670551094900339638556038093
-721.273445986344765812599856388
-717.880082506615537226657145199
-714.490448315998111470872525542
-711.10453114162393931363503813
-707.722318776214330195476777011
-704.343799076883704203002298756
-700.968959963998584961846518185
-697.597789420088934689837762698
-694.230275488808661700582273708
-690.866406273942343310301443452
-687.506169938455404631275347603
-684.149554703585177285495725557
-680.796548847970432700364090986
-677.447140706817143327292967704
-674.101318671098372748604437386
-670.759071186786333031501577183
-667.420386754114775608133319284
-664.085253926870001106115957106
-660.753661311708884567795713513
-657.425597567502415972344222873
-654.101051404703352459780047904
-650.780011584736668655315683186
-647.462466919411575472425167487
-644.148406270353956164535981763
-640.837818548458141596424320641
-637.530692713357015085361288002
-634.227017772909501059328603448
-630.926782782704551510314537232
-627.629976845580800076512863365
-624.336589111161105838405551113
-621.046608775401257810531319421
-617.760025080152156885316741522
-614.476827312734834852873025564
-611.197004805527710280797555211
-607.920546935565518676067415211
-604.647443124149389639124823878
-601.377682836467576818046035401
-598.111255581226377526763064276
-594.848150910290808043727607871
-591.588358418334627984561471639
-588.331867742499332863582028114
-585.078668562061758135808738198
-581.828750598109960746676466287
-578.582103613227065607644421064
-575.338717411182784552072705362
-572.098581836632334290936540761
-568.861686774822497760320003948
-565.628022151304590105110793934
-562.397577931654106443995123455
-559.17034412119684357332458503
-555.946310764741301951124512182
-552.725467946317187712998943903
-549.507805788919847160935578872
-546.293314454260478182669551291
-543.081984142521974448880666089
-539.873805092120269040758402372
-536.668767579471054421391898793
-533.466861918761765418574279197
-530.268078461728721169201865267
-527.072407597439330819617267047
-523.879839752079276213130709086
-520.690365388744592854859744653
-517.503975007238578152553630684
-514.320659143873463316234862262
-511.140408371276792383851494839
-507.96321329820245864788715783
-504.789064569346355310961099248
-501.617952865166603517644762556
-498.44986890170832701472514548
-495.284803430432948601665873132
-492.122747238051989264845439558
-488.963691146365356460235260874
-485.807626012104113435688827071
-482.654542726777726781406146251
-479.504432216525794580222085659
-476.357285441974262612355873883
-473.21309339809614106582420217
-470.071847114076739127045057595
-466.933537653183439688986072661
-463.798156112640041228888028225
-460.665693623505698686119545928
-457.536141350558499924783820437
-454.409490492183719106726599619
-451.285732280266793039783158863
-448.164857980091071314457810182
-445.046858890240395810606839961
-441.931726342506569954832014394
-438.81945170180178294984227168
-435.710026366076059089613591556
-432.603441766239807229365043932
-429.499689366091550507785902365
-426.398760662250921531260333513
-423.300647184097013436794091561
-420.205340493712182562822169672
-417.112832185831403886089813851
-414.02311388779728593955958242
-410.936177259520857622231704008
-407.852013993448245158555476768
-404.770615814533363474726967904
-401.691974480216752443909589198
-398.616081780410694824938895367
-395.542929537490759292442102135
-392.47250960629391874401827223
-389.404813874123401086171021458
-386.339834260760436959571243613
-383.277562718483076381031941092
-380.217991232092254069996708226
-377.161111818945291307739487087
-374.106916528997030564924999908
-371.055397444848807845537461095
-368.006546681805476751129277422
-364.960356387940707688440120503
-361.916818744170795446211690421
-358.875925964337218575017019387
-355.83767029529820463976997548
-352.802044017029566502083878066
-349.769039442735086353860366904
-346.73864891896673629079887562
-343.710864825755036812738382645
-340.685679576749867796216545817
-337.663085619372060234325991581
-334.643075434976111412573001661
-331.625641539024381221569118095
-328.610776481273143034566920351
-325.598472845970879038765867884
-322.588723252069227144909914262
-319.581520353447004653345604517
-316.576856839147752772379733418
-313.574725433631265915186887537
-310.575118897039590496400431069
-307.578030025477999763719237548
-304.583451651311474091667368752
-301.591376643477240195949904471
-298.60179790781394796345501129
-295.61470838740809010482768522
-292.630101062958297698121985598
-289.647968953158173982555721106
-286.668305115098359565214085108
-283.691102644688554610561468385
-280.716354677100257688628743295
-277.744054387231016864909898238
-274.774194990191026432321349275
-271.806769741812942529386755577
-268.841771939185832883343458252
-265.879194921214220194853570617
-262.919032069203225384318689719
-259.96127680747086620016726611
-257.005922603988618709246304986
-254.052962971051404122384886111
-251.10239146597822144042880626
-248.154201691844707737016507554
-245.208387298248972737902982307
-242.26494198211212294210764852
-239.323859488514963103731328061
-236.385133611572439719295440771
-233.448758195347472527909881429
-230.514727134805906235780165535
-227.583034376814406050904210568
-224.653673921183217511693882812
-221.726639821755813895245762709
-218.80192618754756360711449376
-215.879527183935665826766140879
-212.959437033902725788272048748
-210.041650019336471928973754165
-207.12616048238825629575091134
-204.212962826893127659997734866
-201.302051519854424408239613616
-198.393421092996002148666042908
-195.487066144385389866161873911
-192.582981340131359194793919781
-189.681161416159594851865058081
-186.781601180070371462447715741
-183.88429551308237395200380945
-180.989239372067046542918061011
-178.096427791678120404363351226
-175.20585588658125352973129831
-172.317518853789019928595941771
-169.431411975106810330402772249
-166.547530619695555060580989531
-163.665870246757553483412276648
-160.786426408352095504160783023
-157.909194752347991376013097244
-155.034171025520588972038759992
-152.161351076801355504662830046
-149.290730860688636415820336132
-146.422306440828781124128595062
-143.556073993777447130413101551
-140.69202981295156464015476639
-137.830170312783167752506648478
-134.970492033087080228406588591
-132.112991643655289220012120573
-129.25766594909175500943985038
-126.404511893902395274466411466
-123.55352656785605587165763729
-120.704707211633444576110435561
-117.858051222782268480999956667
-115.013556161998189650882567786
-112.171219759752708043464079333
-109.331039923290707796423313119
-106.4930147440221762327792559
-103.657142505334539443480175762
-100.823421690854170893678893865
-97.9918509931879389954854821101
-95.1624293231781870766043482259
-92.3351558197073082918033874521
-89.5100298600911153204940984857
-86.687051071103540024961771464
-83.8662193406788652369290760383
-81.0475348303417274273833992055
-78.2309979884195780521150132696
-75.4166095640972013508884781217
-72.6043706223783122847246352154
-69.7942825600252625430270033857
-66.9863471225545361395038701696
-64.1805664223730999469901850355
-61.3769429581488809579809110793
-58.5754796355177767432842853004
-55.7761797892397895882603131171
-52.9790472069282471507966369538
-50.1840861544887932054931469999
-47.3913014034190856302900105714
-44.6006982601361385170565845647
-41.8122825975162381963931813324
-39.0260608888526359245878596111
-36.2420402444591068956463264262
-33.4602284511733557556996720481
-30.6806340150435987696152462199
-27.9032662075149969792223208599
-25.1281351154705821543669582322
-22.3552516955246501741557164767
-19.5846278330161727504513949547
-16.8162764062066402491910696049
-14.0502113562521365680607452354
-11.286447763594843788034719799
-8.52500193150635625823923081889
-5.76589147761628799817194043853
-3.00913543437726398174702352917
-0.254754359554622009938749179721
2.49722954201017775753865852211
5.24679228392468548654767675499
7.99390794939884714692145713993
10.7385485261029986498703559362
13.4806837224939515601914785284
16.2202807629994356210797290381
18.957304159004065730912279834
21.6917154520420149489205791641
24.4234729249512137407298552837
27.1525312759538657938043938124
29.8788412496635079435690466981
32.6023492178349526242520989446
35.3229967012123468786983533951
38.0407198220170055287531905832
40.7554486743522154594357405283
43.4671065969574341932026763855
46.175609329148086494529025733
48.8808640262021686603666353705
51.5827681045980744699632139689
54.2812078799649451846860858329
56.9760569508385128231886410488
59.6671742686096866366933804473
62.3544018174869634525190265963
65.0375618067204961644468145009
67.7164532494649572048596247444
70.3908477674109666234121389268
73.0604844179427173812549122478
75.7250632958860766108905187027
78.3842376333358044805066187213
81.0376041667424967266834048277
83.6846918364428120288704471065
86.3249499748051502989762780589
88.9577408217761094578125640959
91.582354068509738138231877041
94.1981115288242033185842405568
96.8048747856794163425697820152
99.4060663739878963534357544828
102.099424239809758616455664101


==> anc/polAqgQ321.dat <==
# polAqgQ321
-263.977484741547673050988511852
-264.001271052196997457295600305
-264.00279469743118520209007839
-264.00441345317292406861933152
-264.006133061708142774972965957
-264.007959596655114229925821818
-264.009899480856952032076231241
-264.011959505140356733984911675
-264.01414684797404893261300865
-264.016469096060829908306005051
-264.018934265897632194903945792
-264.021550826338249507101485622
-264.024327722193654032551785454
-264.027274398904904043133210361
-264.030400828323599488870478412
-264.033717535634639563533383339
-264.037235627455654366540685185
-264.040966821146901138343102094
-264.044923475364610602011869262
-264.049118621889715125124616133
-264.053565998762559931531086066
-264.05828008475256127560501792
-264.063276135189798630666804913
-264.068570219183176102085993359
-264.07417925824702310270841646
-264.080121066354784356105388429
-264.086414391434729725815498539
-264.093078958318346858433854759
-264.100135513147212039957955134
-264.107605869238610828207979789
-264.115512954403939474560431869
-264.12388085970689585339152632
-264.132734889640594692341173899
-264.14210161369394130421784132
-264.152008919267790262546408576
-264.16248606589051425024114458
-264.173563740670521232104156771
-264.185274114909886268251681555
-264.19765090178850196940407219
-264.210729415011885853901054152
-264.224546628297893156375138396
-264.239141235557941415747138337
-264.254553711606821484636463403
-264.270826373211602678141574236
-264.28800344026438259331583832
-264.306131096835519978669797523
-264.325257551833347099567305867
-264.34543309896300096505254024
-264.366710175640744204535586442
-264.389143420480758543074139265
-264.412789728928667115954910505
-264.437708306569744428365032079
-264.463960719589660095790939559
-264.491610941811417061015877066
-264.520725397673615864256601323
-264.551373000452019142111559123
-264.583625184958306278545457284
-264.617555933876584261509976028
-264.653241796819330181009759184
-264.690761901099641840054223228
-264.730197953125609550173638706
-264.771634229224923837368482227
-264.815157554603115733929850871
-264.860857269026689864537279259
-264.908825177702443417937066393
-264.959155485696041161139177416
-265.011944714096000564443283905
-265.067291595983183318149681168
-265.125296950110231468265423467
-265.186063530029660922905937891
-265.249695846233058150716311206
-265.316299958676538619447471822
-265.385983236868836528295313777
-265.458854084487623548029582491
-265.535021625266421895050585163
-265.614595346658313475658616275
-265.697684697533092580006472715
-265.784398635901121104020224498
-265.874845122379500154558710515
-265.969130554823874953874046904
-266.067359139241879907936310011
-266.169632191781587654018523402
-266.276047366250079760532389559
-266.386697801263196529917548268
-266.501671180757507512942891737
-266.621048701209512222385643667
-266.744903938505064983151538072
-266.873301606984159124997467431
-267.00629620275276673400472912
-267.143930522904813255113313375
-267.286234051834131411365691516
-267.433221205339123884737284297
-267.584889422732806123338000484
-267.741217096669059693226232765
-267.902161329883711654843144817
-268.067655507528151794457868178
-268.237606673245598796274782859
-268.411892696608158794837981333
-268.590359218999188624970840497
-268.772816364493295304075213024
-268.959035201759136802168289656
-269.148743942492093516404771435
-270.913363613111465405920871013
-271.883007799173734978123239851
-272.427929155674290329884447016
-272.699704891267846530990449314
-272.77834976400171384082667445
-272.712203391338936112388835899
-272.533075270108473468685170494
-272.263180204249898569231491582
-271.918729454782552075447476778
-271.511960848648706752500494303
-271.052365011794253191115084891
-270.547465522490873457936507588
-270.003336494479627712820345182
-269.424958033595046568466372361
-268.816467538752962871710834612
-268.181341814628533567431097031
-267.522531890635443285767785063
-266.842564701986719593516089995
-266.143621043428166455891042273
-265.427596206222365089362031623
-264.696147760577409731622238029
-263.950733649793538072240644129
-263.192642881911424774086781887
-262.423020494866969908842035653
-261.642888041499828724030703692
-260.853160533234472953281997619
-260.054660557965461227530711084
-259.248130123416893474324766248
-258.434240654940628588624691427
-257.613601484633161775673464929
-256.786767098601896447451700297
-255.954243355412775150375792918
-255.116492847063422330165064142
-254.273939541253119576586920857
-253.426972818071425869089704999
-252.575950993881726084332371617
-251.721204408926717909822077281
-250.863038142121156741595200502
-250.001734405933726367723754515
-249.137554665667648452881540675
-248.270741520422659995531613398
-247.401520377244450717631371071
-246.530100945195779959936873345
-245.656678572123201955826090643
-244.781435443592032799000277319
-243.90454166069862586928458061
-243.02615621114629080960494599
-242.146427846011476123752526992
-241.265495872967332683947424042
-240.383490875321560104261498566
-239.500535365023032727995941649
-238.616744376763179397237076024
-237.732226009415585183081512104
-236.847081920297816063077696381
-235.961407777084020352485495818
-235.075293671629634351674731983
-234.188824499477343648498930812
-233.302080308385309642225367748
-232.415136618845319045871122237
-231.528064719232171074913422704
-230.640931937939713023019691332
-229.753801894607907049060717288
-228.866734732324435636789441901
-227.97978733248960851036266589
-227.093013513861286512411617599
-226.206464217144249780273617448
-225.32018767635338764482958967
-224.434229578060108182351422628
-223.548633209524587707941485205
-222.663439596621290511555345547
-221.778687632380189328131105896
-220.894414196890095010098324265
-220.010654269242405668929119011
-219.127441032132493119304640185
-218.244805969681056589317066766
-217.362778958988389815924105709
-216.48138835589001419649314873
-215.600661075341989159913012841
-214.720622666827948052606229489
-213.841297385147106876996486046
-212.962708256912786656434223641
-212.084877143064053401441352287
-211.207824797668625425672288871
-210.331570923272971651753167178
-209.456134223035300776640574061
-208.581532449858719108152296655
-207.707782452725036016805833978
-206.834900220414361198988177082
-205.962900922781625390374164786
-205.091798949748339004343211498
-204.221607948156167974097243041
-203.352340856618151261112743042
-202.484009938493518959228821653
-201.616626813103011886352061573
-200.750202485293279501388583318
-199.884747373451276761180323331
-199.020271336062532547813870955
-198.156783696900668807308934956
-197.294293268929562026938610869
-196.432808376994013291368556556
-195.57233687936969022901686673
-194.712886188238387767203697451
-193.854463289150292195931376227
-192.997074759530895051465257764
-192.140726786286462941143481565
-191.285425182558502250248466597
-190.431175403674441509725587591
-189.577982562338768852437192933
-188.725851443106089027702303545
-187.874786516174987078277900516
-187.024791950539188672067782722
-186.1758716265302762075287663
-185.32802914778414236075417778
-184.481267852661426984435428733
-183.635590825150378461784339154
-182.791000905278896915574924585
-181.947500699060945041845780703
-181.105092588001044488702395659
-180.263778738179204017070506053
-179.423561108937343161074739045
-178.584441461187075310612513694
-177.746421365357591139107945025
-176.909502209001331634247285367
-176.073685204074154624846337847
-175.238971393905774989808840255
-174.405361659875392400044029974
-173.572856727806607523523304073
-172.741457174094964460012975597
-171.911163431580740383552292085
-171.081975795178929828441651272
-170.253894427277737861596540029
-169.426919362916300857285382395
-168.601050514751793242477606535
-167.77628767782555110589311794
-166.95263053413734682130902251
-166.130078657036480838939011272
-165.308631515437915702236343184
-164.488288477871261436095096153
-163.669048816370029131244585117
-162.850911710208199334854231142
-162.033876249490802367856598605
-161.217941438604877639037483906
-160.403106199536867216122238941
-159.589369375062204227766796761
-158.776729731812578065663661568
-157.965185963226094860757716432
-157.154736692385302414343682914
-156.34538047474781282605976304
-155.537115800774032684619720578
-154.729941098456299133321519447
-153.923854735753519698713884064
-153.118855022935223829663569123
-152.314940214838754029305807283
-151.512108513043153706396631808
-150.71035806796314689375828247
-149.909686980866451281579716307
-149.110093305817520125211519518
-148.311575051550670072709521759
-147.514130183275420405726589226
-146.717756624416744212662064483
-145.922452258292813253043595471
-145.128214929732705386718681827
-144.33504244663643611089512041
-143.542932581479573671904813261
-142.751883072764600114228664634
-141.961891626421088231043262619
-141.172955917156676438260232977
-140.385073589760739872344169158
-139.598242260362576289486838577
-138.81245951764584941123927641
-138.027722924020960022787091274
-137.244030016756946199342354912
-136.461378309074448338875148666
-135.679765291201212050832931013
-134.899188431391542235154396563
-134.119645176911064737107636941
-133.341132954988097642841612372
-132.563649173732882457349222065
-131.787191223025875957391512348
-131.011756475376256320261371482
-130.237342286751752084944962741
-129.463945997380859501202311624
-128.691564932528472765970993668
-127.920196403245912442307025464
-127.149837707096299915884827237
-126.380486128856189984724680747
-125.612138941194339520641857273
-124.844793405328457511501511938
-124.078446771660750621308580481
-123.313096280393048623835989958
-122.548739162122265611844588786
-121.785372638416925698298642617
-121.02299392237545595184931303
-120.261600219166924492784220098
-119.501188726554877967022725632
-118.741756635404909966681130565
-117.983301130176570330913326664
-117.225819389400204597258023587
-116.469308586139293141010042805
-115.713765888438840699789290492
-114.959188459760348996198939607
-114.205573459403888008916837191
-113.452918042917765069308887459
-112.701219362496275346043102184
-111.950474567366002395282591
-111.200680804161123271542608336
-110.451835217288159188468624013
-109.703934949280599865378981643
-108.95697714114381747159536313
-108.2109589326906744649049039
-107.465877462868218592822210107
-106.721729870075847866774762068
-105.978513292475318412265758666
-105.236224868292958725993288804
-104.494861736114445018477666432
-103.754421035172483973722597452
-103.014899905627741402629523893
-102.276295488843347892153705768
-101.538604927653305646401440714
-100.801825366625114268873497201
-100.065953952316927237680416316
-99.3309878335295452695604277479
-98.5969241615535476466250740757
-97.8637600904118578855696176853
-97.1314927770980358571582836645
-96.4001193818105846095809747559
-95.6696370681835567091372587736
-94.9400430035137418829005788147
-94.2113343589847151287256122287
-93.4835083098880222472748023185
-92.7565620358417779486711591401
-92.0304927210069502938851393049
-91.3052975543016042499377694443
-90.5809737296133765713253994807
-89.857518446010454071612408685
-89.134928907951327623785365053
-88.4132023254935949316536381268
-87.6923359145020862543388200606
-86.9723268968565888498616292987
-86.253172500659447941317533878
-85.5348699604433245106499043477
-84.8174165173793932023646865921
-84.1008094194862670857874802662
-83.3850459218399399941315128717
-82.6701232867850416476666499577
-81.9560387841477057941289266355
-81.2427896914503571812740293883
-80.5303732941287293349473008412
-79.8187868857514318738099204344
-79.1080277682423934734286170887
-78.3980932521065146243304679031
-77.6889806566588730395308667525
-76.980687310257833987924044935
-76.2732105505424279942001241823
-75.5665477246743692896262364659
-74.860696189585100159893459435
-74.1556533122282589580431096412
-73.45141646983798307717888398
-72.7479830501934726575799261317
-72.0453504518902562879339922488
-71.3435160846186165066001800671
-70.6424773694496505761769727378
-69.9422317391294608577958411261
-69.2427766383819892199384786196
-68.5441095242210313548652348816
-67.8462278662719897242477592328
-67.1491291471039482006888379592
-66.4528108625726774063970040478
-65.7572705221752073743341499546
-65.0625056494166335782703955681
-64.3685137821898537122067830774
-63.6752924731689659713274882712
-62.9828392902170951304389230022
-62.2911518168094505766219579302
-61.6002276524724607867811710025
-60.9100644132398717164346300394
-60.2206597321267423653107430707
-59.5320112596223196044658045159
-58.8441166642028264008277259139
-58.1569736328652530875713334693
-57.4705798716833005504613021741
-56.7849331063866873995081102501
-56.1000310829651006623733652578
-55.4158715682981415855041073613
-54.7324523508126951019239998392
-54.0497712411692337907363789542
-53.3678260729786551139825249589
-52.6866147035513448073045068845
-52.0061350146802599953884746492
-51.3263849134599334162769882222
-50.6473623331434156305648474766
-49.9690652340392958722454814988
-49.2914916044510749322563264507
-48.6146394616613058784069666212
-47.9385068529630712973422958935
-47.2630918567415299593262855098
-46.5883925836084422990617086767
-45.9144071775927739082066026603
-45.2411338173906804782483024889
-44.5685707176783975546035658165
-43.8967161304917954224861846496
-43.2255683466766149329226832445
-42.5551256974136757308080048455
-41.8853865558236459664678231447
-41.2163493386562841391358227128
-40.5480125080694114175093442477
-39.8803745735032490154345181816
-39.2134340936561626255532094468
-38.5471896785682974644167998807
-37.8816399918200664038414259122
-37.216783752852973547217586382
-36.5526197394208204369736468644
-35.8891467901799562670237258436
-35.2263638074279019272862539883
-34.5642697600004058809499916655
-33.9028636863377838416146263526
-33.2421446977322607451474158334
-32.5821119817689801533396219113
-31.9227648059743814229163267424
-31.2641025216867781664171383815
-30.6061245681652132987363810251
-29.9488304769540281705660532061
-29.2922198765220792667739143507
-28.636292497197180687918445208
-27.9810481764181610280043040131
-27.3264868643289183682518129465
-26.6726086297410584582814370963
-26.0194136664941331218766678445
-25.3669023002451861273939027942
-24.7150749957222935659260748442
-24.0639323644800908532390686965
-23.4134751731989494528970409179
-22.7637043525735496905086770931
-22.1146210068411446287875239578
-21.4662264240048846591999574252
-20.8185220868132429808897705169
-20.1715096845629286964701554931
-19.525191125799789308651715031
-18.8795685520001947334457627226
-18.2346443523243841600275534429
-17.5904211795433885881966673687
-16.9469019672525824258334879598
-16.3040899484978615300202472543
-15.6619886759551197074088847105
-15.0206020438203671292322988962
-14.3799343115868150661877282531
-13.739990129906910184806878646
-13.1007745687620735781644212829
-12.4622931481913004232821831082
-11.8245518718624186122952889718
-11.1875572638074197664667745916
-10.5513164086867380918057539092
-9.91583699599771125075741557891
-9.28112736870097745169947269612
-8.64719657680677362775762974599
-8.01405443654285750313825056328
-7.38171159581934461579640396283
-6.75017960681590021439819164862
-6.11947100664686141052349016739
-5.48959940721419417648123240283
-4.86057959554193454361089727635
-4.2324276461054377594929708529
-3.60516104693253261529964814746
-2.97879884157185329385690582549
-2.35336178940926716940010237068
-1.7288725472831153988330094089
-1.10535587592436464715864853694
-0.482838875456454903500309163828
0.138648744932258523317156557689
0.759074356935602129818466309285
1.37840205511374333747152117679
1.9965922415938420538479380748
2.61360114195205818103371436551
3.22938023789694742779356664969
3.84387559868764698915952004432
4.45702708839755069143774207345
5.06876741976102737035169699216
5.67902101682596074688590242956
6.28770263712300349115183506999
6.89471568829633516009421935044
7.49995015224192104557490781339
8.1032799989089749337479814265
8.70455992759943761925778085004
9.3036212088013006459758758755
9.90026630284724625361156080101
10.4942617838218407312144165865
11.0853288650675998980023004449
11.6731304472707752992468153012
12.2572529815797517670515578447
12.8371803446085046976388879196
13.4122549198336254667714830469
13.9816172070818621533202205486
14.5441072548054253310275451874
15.098093066187481711690021748
15.6411452368343794072350871784
16.1693417402672317454344386874
16.675486021065200513934921825
17.1427806123173188306945802419
17.4686251562817946347785495555


==> anc/polAqgQ331.dat <==
# polAqgQ331
-52.4444444444444444444444444444
-52.4433306435611332410746618409
-52.4432506446200756214672634943
-52.4431649505770891546861593955
-52.4430731601682822434625442219
-52.4429748442002094277574625056
-52.4428695436340962552335799351
-52.4427567675409906706846216915
-52.4426359909193389514704238322
-52.4425066523659404713773365201
-52.442368151590658434015053585
-52.4422198467646512463858004845
-52.4420610516912393698103387739
-52.4418910327878331494918941856
-52.4417090058666160360723327629
-52.4415141327009024084084127854
-52.4413055173632674031135266471
-52.4410822023206751460082352804
-52.4408431642709088278659246509
-52.4405873097036283029404615326
-52.4403134701683453071040932641
-52.4400203972305098439128923797
-52.4397067570957404753944564664
-52.4393711248810027320926887847
-52.4390119785102400202411834987
-52.4386276922105864890560827005
-52.4382165295838374000849166862
-52.4377766362263155174907582006
-52.4373060318686476459804777933
-52.4368026020052492403873171989
-52.436264088981502379407240999
-52.4356880825046985384832587427
-52.4350720095427975358476788803
-52.4344131235729226028006718471
-52.4337084931392634051203021882
-52.4329549896776884980209762196
-52.4321492745618704356982178605
-52.4312877853230947074502423806
-52.4303667209931517955049740134
-52.4293820265167937418208160982
-52.4283293761771663141364181177
-52.4272041559743986723798030836
-52.4260014448941377194979010097
-52.4247159949992473221154782067
-52.4233422102741464518314488746
-52.4218741241473280928224904554
-52.4203053756134754946381009027
-52.4186291838722670004112974406
-52.4168383213964282323121499714
-52.4149250853368438884083250063
-52.4128812671675738978889331793
-52.4106981204684234201813537641
-52.408366326737286561104590272
-52.4058759591188133559295349182
-52.4032164439300324780001283581
-52.4003765198573925921380822946
-52.3973441946932580634190193797
-52.3941066994732051842369152785
-52.3906504398685091792863983032
-52.3869609446809867390963001623
-52.3830228112798613597962272945
-52.3788196478125480020284436792
-52.3743340120132093807055534134
-52.3695473464246197666596722485
-52.3644399098402862649753504367
-52.3589907047649266170863625773
-52.3531774006822931021498094258
-52.3469762529099727433337247778
-52.340362016811195887424560632
-52.333307857123862220223689069
-52.3257852521569623908728931405
-52.3177638925943550652330856195
-52.3092115746354776444333288514
-52.3000940871920525271377119414
-52.2903750928492327923825694521
-52.280016002288949820770834664
-52.268975841862524625422091529
-52.2572111139889347530933118959
-52.2446756500445466313700928452
-52.2313204553996938040788749334
-52.2170935462472774888215444438
-52.201939777858669205618366319
-52.1858006638926976163383277983
-52.1686141863745056809083771498
-52.1503145959526839845098322238
-52.1308322020354485597171488577
-52.1100931523998774906035855362
-52.0880192018625058199071591626
-52.0645274695950748205640118673
-52.0395301846661291640787550958
-52.0129344193876625499949936108
-51.984641810046358087966168125
-51.9545482646014053732856026099
-51.9225436569356767607433636226
-51.8885115072545113398345734359
-51.8523286482368144401873675897
-51.8138648765569903476907298755
-51.7729825894137748016112048629
-51.7295364057237436807637614405
-51.6833727716636025273628250265
-51.6343295502768034014415819296
-51.5822355948971261933041060021
-50.9556549967012791173644781642
-50.4061205665076835860747100954
-49.9039191872862895812425807077
-49.435558685778440630039033889
-48.9933425419874363212938521648
-48.5723127622302519728082714759
-48.1690197104317038599584044818
-47.780931151715145653947985533
-47.4061133103952284938325472157
-47.043043788796709214480609382
-46.6904947137027429184968241515
-46.3474560620249922333527949087
-46.0130833110839943236694589386
-45.6866605061699637124608247692
-45.3675734783549520983645337215
-45.0552899625356132636924568098
-44.7493445366458140249790934232
-44.4493270102517685370519888144
-44.1548733327674649016998199904
-43.8656583761063926559897332399
-43.5813901346424184102561651145
-43.3018050125326717616448282586
-43.0266639562588615076990028967
-42.7557492519963252939625115672
-42.4888618515849470051784708665
-42.225819122946235892431502057
-41.9664529444038533119443676276
-41.7106080799732867307115150571
-41.4581407859714594128102596034
-41.2089176094289753816808248238
-40.9628143465923376660898874257
-40.7197151358713750863454568151
-40.4795116643456077004272127729
-40.2421024707050915557142741772
-40.0073923304976468470251651027
-39.7752917119579500708649476385
-39.5457162926348637039955018988
-39.3185865286104657155549017246
-39.0938272693932828647716709592
-38.8713674126277104568777736299
-38.6511395936369916301795423397
-38.4330799055440308700587843835
-38.2171276463207777846699922491
-38.0032250896251723914065999739
-37.7913172767124196595836099797
-37.5813518270688709944626227875
-37.373278765723487577959949456
-37.1670503654530221169488178114
-36.96262100232023157409398231
-36.7599470231757963298623742422
-36.5589866239192392672472821268
-36.3596997374561905776921823507
-36.162047930412290350737469587
-35.9659943077707363717431429721
-35.7715034246933671830245472481
-35.5785412048662277836648264855
-35.3870748647814834159274154753
-35.1970728434297465081536465447
-35.0085047369315640603007137744
-34.8213412376849959407619371148
-34.6355540776487647284167809404
-34.4511159754181134221417107635
-34.2680005867839001014005071575
-34.086182458495129942011270322
-33.9056369849715403219912441362
-33.7263403677364151748667487431
-33.5482695773608567016630962304
-33.3714023177295859726648673165
-33.1957169924552390906295395205
-33.021192673283298763356174165
-32.8478090703434495613461073769
-32.6755465041154410256714190533
-32.504385878988636815046737583
-32.3343086583044523229960907109
-32.1652968407799536602688058944
-31.9973329382191096522516325921
-31.8303999544256455107800658728
-31.6644813652382215376236436449
-31.4995610996148228548751629173
-31.3356235216988589685753611605
-31.1726534138045901731971700017
-31.0106359602641704638284345803
-30.849556732082867408952652552
-30.6894016723529272708305692517
-30.5301570823801332819414435288
-30.3718096084803874447942679514
-30.2143462294066593090465577782
-30.057754244369413800263745828
-29.9020212616161766787667998868
-29.7471351875382406765025079388
-29.593084216274675860635885042
-29.4398568197858005767638485985
-29.2874417383701091061199088312
-29.1358279716003521776856845625
-28.9850047696560386816219298916
-28.8349616250310821692922765327
-28.6856882645966638113635227168
-28.5371746420006333181025634424
-28.3894109303859289828678525987
-28.2423875154115748306951262942
-28.096094988560813514605378048
-27.9505241407218641806111448419
-27.805665956027660556990291398
-27.6615116059417310662340606002
-27.5180524435781344215030886134
-27.3752799982440651681697860059
-27.2331859701943978198639019992
-27.0917622255880491459749756978
-26.951000791636609026565054451
-26.8108938519362240652921550882
-26.6714337419742175613706997064
-26.5326129448023969859654824183
-26.3944240868694380828427912923
-26.2568599340051452296113348712
-26.1199133875497726986419938875
-25.9835774806219527367341520484
-25.8478453745191155908554051572
-25.7127103552446052669824100884
-25.5781658301559943263746253333
-25.4442053247293826975650542011
-25.3108224794347305138573944336
-25.178011046717524486096754771
-25.0457648880823123172831336763
-24.9140779712738611117584155251
-24.7829443675519045100870612472
-24.6523582490556402101754667569
-24.5223138862543253754962839044
-24.3928056454804928880860747543
-24.2638279865424771328410973547
-24.1353754604130946100105315998
-24.0074427069914727316020243615
-23.8800244529351601923212303435
-23.7531155095597848080366644829
-23.6267107708036501424320892051
-23.5008052112547810223049119324
-23.3753938842380405720129246473
-23.2504719199600480494081228508
-23.1260345237097278861459341448
-23.0020769741124162486137871485
-22.8785946214355424448031002196
-22.755582885943988890520620749
-22.6330372563033153804177823298
-22.5109532880291113334756573914
-22.3893266019808137311235173009
-22.26815288289839885673859814
-22.147427877980422881881415231
-22.0271473955019500185741925906
-21.9073073034709675477104011047
-21.7879035283219447097481804987
-21.6689320536452473633684443259
-21.5503889189511726293601288094
-21.4322702184674175802732000482
-21.3145720999688435426404456774
-21.1972907636384428712940348525
-21.080422460958458250678309842
-20.9639634936306457854523643235
-20.8479102125247124650701493215
-20.7322590166539961214367144913
-20.61700635217749183659100272
-20.5021487114273629848464324033
-20.3876826319611077922117797109
-20.2736046956375835418983658166
-20.1599115277161204206632182132
-20.0465997959779855549623320379
-19.9336662098694850929151378107
-19.8211075196660183088653738968
-19.7089205156564226994684710718
-19.5971020273469729581960003659
-19.4856489226844196104180007111
-19.3745581072974750125141183158
-19.2638265237561754118648909023
-19.1534511508485678737100096804
-19.0434290028741901470342030926
-18.9337571289538300039698913891
-18.8244326123550682827446680192
-18.7154525698331268280641417851
-18.6068141509865587882880162608
-18.4985145376273343273826074236
-18.3905509431648897713384535222
-18.28292061200372256190957737
-18.1756208189541281620893178666
-18.0686488686556882732403418369
-17.9620020950131324074985432392
-17.8556778606442070339989547277
-17.7496735563391982054916853137
-17.6439866005317647937929782173
-17.5386144387807502379756208229
-17.4335545432626510569831887387
-17.3288044122744303162589496375
-17.2243615697463737829322374494
-17.120223564764695672182582535
-17.0163879711036096938880094276
-16.9128523867665895680856163142
-16.8096144335365513039385722755
-16.7066717565346973429403646822
-16.6040220237877701654721424839
-16.5016629258034701624229402315
-16.3995921751537994916588086719
-16.2978075060661002833995957751
-16.1963066740215619392126552237
-16.0950874553609783960343995148
-15.9941476468975421085719127364
-15.893485065536467149343505477
-15.7930975479012392437725779811
-15.6929829499662957560139568995
-15.5931391466959436270216638679
-15.4935640316893280468297133461
-15.3942555168312692248089719673
-15.2952115319487890111222883323
-15.1964300244731533257228909087
-15.0979089591072603736932447189
-14.9996463174982084728509793858
-14.9016400979148809963962687576
-14.803888314930389444686009106
-14.7063889991092190104525581425
-14.609140196698924195119209523
-14.5121399693262250742120078485
-14.4153863936973577008769149854
-14.3188775613025348815763913099
-14.2226115781243761603046476161
-14.1265865643501683100269199827
-14.0308006540878199551769680647
-13.9352519950853761393657032351
-13.8399387484539607101583342875
-13.7448590883940163198353368172
-13.6500112019247136392056304242
-13.5553932886164030523060691361
-13.4610035603259836444940419155
-13.366840240935065716091271818
-13.2729015660908043492155571611
-13.1791857829492827273683019153
-13.0856911499213249561291825466
-12.992415936420619059117873501
-12.899358422614031626158998434
-12.806516899173996270039377396
-12.7138896670328586038473277362
-12.621475037139060881860496817
-12.5292713302150497522810195926
-12.4372768765167907485289419789
-12.3454900155947731957582405291
-12.2539090960563891289445603911
-12.1625324753295696062195163415
-12.0713585194275614537115552302
-11.9803856027147269933139546066
-11.8896121076732486795373956559
-11.7990364246706198025895971149
-11.7086569517278014983855290311
-11.6184720942879252382959217747
-11.5284802649854187476777332381
-11.4386798834154319177881040369
-11.3490693759034377253348278786
-11.259647175274881451987806651
-11.1704117206247495965310857548
-11.0813614570869277883364799803
-10.9924948356032147353312505141
-10.9038103126918567648981049734
-10.8153063502154648338807754721
-10.7269814151481729851389074917
-10.6388339793418941032995869181
-10.5508625192915254611745435946
-10.4630655158989529396767415012
-10.3754414542356989360909049766
-10.2879888233040548354753356792
-10.2007061157965344941151060529
-10.1135918278534804576339958938
-10.0266444588186495938646459084
-9.93986251099259944499224844499
-9.85324448938369087672066687246
-9.76678890145651650483952909328
-9.68049425687755789076081221589
-9.59435906725786759498682905037
-9.50838184589256483707400421472
-9.42256110749692570671011321304
-9.33689536793884057536690203281
-9.25138314396740254191393377056
-9.16602295293738137665718719527
-9.08081331252932747217883512645
-8.99575274046503972919758388006
-8.91083975421812006173834765881
-8.82607287071932525546253041677
-8.74145060605641421004999187182
-8.65697147516817509146623131403
-8.57263399153230255935748188034
-8.48843666684677996106381966918
-8.40437801070440513464215566233
-8.32045653026008117170969651006
-8.23667072989047508432637685493
-8.15301911084562772013393082568
-8.06950017089207739176408585616
-7.9861124039470374383453186469
-7.90285429970314421938640238279
-7.8197243432432667466844653486
-7.73672101464484217138705733505
-7.6538427885731725341689763555
-7.57108813386308741900119116763
-7.48845551308834427557842179589
-7.40594338211810302941351467272
-7.32355018965977400478861359576
-7.24127437678749795124738827509
-7.15911437645547387879471381735
-7.0770686129953042409625291909
-6.99513550159647750781858059684
-6.9133134477690550689715341269
-6.83160084678757240008765407917
-6.74999608311510318739440175082
-6.66849752980636927368349737329
-6.58710354788870847220395911142
-6.50581248571963605871917293923
-6.42462267831965362121527307112
-6.3435324466788703980141936147
-6.26254009703590669213710985415
-6.18164392012744577748870537616
-6.10084219040668920984987107059
-6.02013316522884984844422648918
-5.93951508400168632562278991706
-5.85898616729894122483723314225
-5.77854461593439178953527453182
-5.69818860999405542149954028677
-5.61791630782391124039884209658
-5.53772584497030212500070134685
-5.45761533306996733434763065002
-5.37758285868642222256438464485
-5.29762648208914671268713492753
-5.21774423597176584477512236272
-5.13793412410510135468913633964
-5.05819411992064006041028762363
-4.97852216501959967394751249948
-4.89891616760237196509223367736
-4.81937400081268297425321810909
-4.73989350099032568605773947497
-4.66047246582578712436839669344
-4.58110865240950342743842305293
-4.50179977516782654628253110359
-4.42254350367706732187811592005
-4.34333746034618334637953299549
-4.26417921795779651443467669572
-4.18506629705624345301855511668
-4.10599616317026940443422790087
-4.02696622385675807852039695311
-3.94797382555052975462070525208
-3.86901625020371821599111528798
-3.79009071169653165955358335642
-3.71119435199928774324642332515
-3.63232423706345846434789155177
-3.55347735241703175474599160669
-3.47465059843675287140899631989
-3.39584078526670228186086563254
-3.31704462734914198682791235978
-3.23825873752955342256115021054
-3.15947962069321975424055427798
-3.0807036668854817780797804068
-3.00192714386181085098172842252
-2.92314618900696444483667918531
-2.84435680055456484231494051885
-2.76555482802928284636148828683
-2.68673596182319172269944828009
-2.60789572180551047451008160901
-2.52902944485055028243686737818
-2.45013227115181141906245142781
-2.3711991291703574925636095342
-2.29222471904221301096309822301
-2.21320349424183871919642715573
-2.1341296412658039823978360528
-2.05499705706143019752481147645
-1.97579932387795702476095248879
-1.89652968116082858835099075277
-1.81718099404064740599292218072
-1.73774571788417201768064870663
-1.65821585827153211344326348158
-1.57858292563652011991264302606
-1.49883788364872842251044982736
-1.41897109021862899291125344796
-1.33897222975768777528125153001
-1.25883023500944463984698475814
-1.17853319636263585257478590544
-1.09806825603425903293021622594
-1.01742148382772405371531283645
-0.936577730270714280722733363491
-0.855520451735903567100993026506
-0.774231500524469787971177044963
-0.692690870669227398458512638889
-0.610876387123513384002850571922
-0.528763321633685975079128888545
-0.446323912305380959391081480726
-0.363526754637297126072891237079
-0.280336017916000759928520589379
-0.196710419463266884105644486568
-0.112601855248802768151005021828
-0.0279535295926232120428241875164
0.0573026685608144411778231782625
0.143249965554915809510790920075
0.229992423365096158644894183993
0.317663973853628826528989017573
0.406443586457770538111185732046
0.496582881726566197647119306267
0.588462427602018148847050696136
0.682728049718683338197267044344
0.780739078869636764836624061689
0.888888888888888888888888888889


==> anc/polAqqQNSEven200.dat <==
# polAqqQNSEven200
-4.83950617283950617283950617284
-4.83946706202974462678130147486
-4.83946463940077964608181293135
-4.83946207512432606455238800816
-4.83945936167254269388649015517
-4.83945649118830897911038511547
-4.83945345547805569026701185041
-4.83945024600533011629355263991
-4.83944685388524003371398469917
-4.83944326987993748540040306104
-4.83943948439532178876742544143
-4.83943548747916133888504619455
-4.83943126882085583178161847178
-4.83942681775308467023363161527
-4.83942212325561370494039971822
-4.83941717396156129815883448441
-4.83941195816645617923713366659
-4.83940646384045391226539748346
-4.83940067864411625216647991732
-4.83939458994819848169740717512
-4.83938818485793427172591844944
-4.83938145024235598473139079959
-4.83937437276924096224831088937
-4.83936693894633153934615987456
-4.8393591351695386760188662339
-4.83935094777890657522345460387
-4.8393423631231888864117340794
-4.83933336763396651700558984746
-4.8393239479103231684679960057
-4.83931409081518798711591763291
-4.83930378358455571575046374971
-4.83929301395090403002967861777
-4.83928177028224596106084552059
-4.83927004173838310101761661173
-4.83925781844606336210373833818
-4.83924509169489615570888328397
-4.83923185415603876945446131658
-4.83921810012584128493398390025
-4.83920382579682448893935729621
-4.83918902955856682922845301326
-4.83917371233129355062500460747
-4.83915787793519477339846245735
-4.83914153349875055701302671111
-4.83912468990961110237264767925
-4.83910736231187042044723463777
-4.83908957065388333374440617906
-4.83907134029110994297332265456
-4.83905270264883011309938863096
-4.83903369594995460509806054957
-4.83901436601357076199263704399
-4.83899476713030077523163466653
-4.83897496302102119917123471181
-4.8389550278859952986552448229
-4.83893504755200681836348067692
-4.83891512072565671983736985791
-4.83889536036159526165274461529
-4.83887589515511246482070039686
-4.83885687116920251282313774486
-4.8388384536069540178089228783
-4.83882082874090039567001843563
-4.83880420601179489536509631936
-4.83878882031015517822997331778
-4.838774934454854774706087242
-4.83876284188402525068645307115
-4.83875286957457542138789928789
-4.83874538120773429605005510731
-4.83874078059918434272379819027
-4.83873951541357269941782147715
-4.83874208118447150923028533732
-4.83874902566220577763930710146
-4.83876095351337891997138048805
-4.83877853139740303999622427556
-4.83880249344688312671873067285
-4.83883364718031149866615235405
-4.83887287987720016891909503397
-4.8389211654475129610490587863
-4.83897957182905410841504866062
-4.83904926894832287833913356238
-4.83913153728225076869021183502
-4.83922777706019433774777452399
-4.83933951814755696248065237527
-4.83946843065444976672881779966
-4.83961633631486725380352261621
-4.83978522068393695318687507483
-4.83997724620289313412838562723
-4.84019476618350902822737578227
-4.84044033976578474472203353823
-4.84071674790471172046712057254
-4.84102701044389937029017430079
-4.84137440433573335056246155327
-4.84176248306951261199930805908
-4.84219509737065645346163922979
-4.84267641723555235448715945067
-4.84321095536789656866106865234
-4.84380359208342512907201094034
-4.84445960175070248748247460749
-4.84518468083608445151712726736
-4.84598497762105387052245767789
-4.84686712365979064025529844627
-4.84783826704402763869123255981
-4.8489061075409035195339148643
-4.85007893366759124024139191022
-4.86669079891058834272060907677
-4.88410999464436604285416345616
-4.90173233907821932567366031832
-4.91935017742610869500260771571
-4.9368731902807349643003284984
-4.95425796089547630373170765372
-4.97148304693727876074862904364
-4.98853835362163888174183229559
-5.0054200256973421038098007225
-5.0221277774117923439694193104
-5.03866340869857847235747739158
-5.05502994197005060524649213389
-5.07123110241091542146637298107
-5.08727099708957010217407635688
-5.10315391335949153275709108041
-5.11888419095000724511652972494
-5.13446614066224467996620514712
-5.14990399310021604933111191604
-5.1652018670422734221567851136
-5.18036375079199921316517922801
-5.19539349216276212572074712857
-5.21029479421748602329614219941
-5.22507121483310577347673944397
-5.2397261687818957226270180917
-5.25426293143694060944870685889
-5.26868464348923254599149491485
-5.28299431625511880124266933796
-5.29719483728455661427347551988
-5.31128897607206696398992525023
-5.3252793897361292956243219334
-5.33916862857754116239950602831
-5.35295914145875590251020077422
-5.36665328096836572267840259607
-5.38025330835045553506912607487
-5.3937613981894261061094542218
-5.40717964284841815267998610919
-5.42051005666461440189090778084
-5.43375457990813307549736455224
-5.44691508251344004076936155769
-5.45999336759354789825112848773
-5.47299117474799123627865677969
-5.48591018317585112038807075318
-5.49875201460508127337169520478
-5.51151823604915959355868565131
-5.52421036240172142993874783653
-5.53682985887937584003710612593
-5.54937814332239922759226279644
-5.56185658836246826656776329299
-5.57426652346605424688277580292
-5.58660923686156673703765684751
-5.59888597735781448056522687035
-5.61109795606085147552335806487
-5.62324634799579980654736494452
-5.63533229363979001400765490894
-5.64735690037173547487338616409
-5.65932124384425951774696158665
-5.67122636928272232857192410263
-5.68307329271594827696916826066
-5.69486300214293201588049974656
-5.70659645863950234194351860383
-5.71827459740864503624670544435
-5.72989832877792839307561953625
-5.74146853914723655440784595187
-5.75298609188979479935426754846
-5.76445182820926633862739326025
-5.77586656795551074205238379069
-5.78723111040141875524061493485
-5.79854623498307588132826354731
-5.80981270200535672565775806115
-5.82103125331491280398416488399
-5.83220261294238744270139934494
-5.84332748771557176032690593963
-5.85440656784510478057470639072
-5.86544052748421781270178847113
-5.87643002526392772115333489489
-5.8873757048049950197949873864
-5.89827819520788033784392311036
-5.90913811152185622894921960905
-5.91995605519436008476769577703
-5.93073261450160765891364764714
-5.94146836496142502858424730786
-5.95216386972919937223446701465
-5.96281967997779540317336147186
-5.97343633526223437737378140143
-5.98401436386988601922125894125
-5.99455428315688023310314808147
-6.00505659987140486322085110823
-6.01552181046451781854367252804
-6.02595040138906640082604131332
-6.03634284938727348276998311875
-6.04669962176751911642432022451
-6.0570211766708170573018138562
-6.06730796332745842776858490512
-6.07756042230426918511795568311
-6.08777898574290408639170005989
-6.0979640775895773435563971228
-6.1081161138166090375297565559
-6.11823550263614651389696262861
-6.12832264470640133012021942359
-6.13837793333072478326083302692
-6.14840175464982854429176969332
-6.158394487827441391047055953
-6.16835650522967840284193105102
-6.178288172598385196556376759
-6.18818984921870679153380378437
-6.19806188808111843797787745519
-6.20790463603814418324076851348
-6.21771843395597803844663613292
-6.22750361686121230334200041956
-6.23726051408286787202613521044
-6.24698944938991214084779849238
-6.25669074112444143925975101383
-6.26636470233069667405852846096
-6.27601164088007308855283570532
-6.28563185959227766408371853091
-6.2952256563527807070396302157
-6.30479332422670154680688027677
-6.31433515156926199724793082534
-6.32385142213293528601229217602
-6.3333424151714125132888057149
-6.34280840554050334676629982504
-6.35224966379608257598789328409
-6.36166645628918932143131414519
-6.37105904525838110698043231052
-6.38042768891944064534801485861
-6.38977264155252904169835818953
-6.39909415358687517922947159496
-6.40839247168308730057858752868
-6.41766783881316923007434282346
-6.42692049433832028418132772426
-6.43615067408459468167675049103
-6.44535861041649318243505899231
-6.4545445323085567459690135498
-6.46370866541502920036903205444
-6.472851232137653241738245316
-6.48197245169166153680791452911
-6.49107254017002227070597075754
-6.50015171060599616178397564562
-6.50921017303405975027860236728
-6.51824813454924765201463570157
-6.52726579936496444727659992029
-6.53626336886931494360250950337
-6.54524104167999970507293136593
-6.55419901369782097542177421252
-6.56313747815884243395976663938
-6.57205662568524460807821229538
-6.58095664433491622039944605258
-6.58983771964982026906825012861
-6.59870003470317222302753018981
-6.6075437701454663573517775757
-6.61636910424938495397229115746
-6.62517621295362384765546579863
-6.63396526990566660338245194829
-6.64273644650353846682475212296
-6.65148991193657013214789457136
-6.66022583322520031869930229165
-6.66894437525984513817673238322
-6.67764570083886126466281397453
-6.68632997070562898958347437615
-6.69499734358478035043304261913
-6.70364797621759666432622433415
-6.71228202339659897349160650789
-6.72089963799935411819777601116
-6.72950097102151839186221720256
-6.73808617160914000186719833241
-6.74665538709024085659585190593
-6.75520876300569752316957453434
-6.76374644313944055013920209095
-6.77226856954799072383888342368
-6.78077528258935022518907393937
-6.78926672095126607442076332896
-6.79774302167888269352264814813
-6.80620432020179987926814477677
-6.81465075036055196258515291454
-6.82308244443252343195484172467
-6.83149953315731581867208343216
-6.83990214576158017941224422021
-6.84829040998332906590478653024
-6.85666445209574144192484738451
-6.86502439693047359362261737126
-6.87337036790048867979000507566
-6.88170248702241718341633042774
-6.89002087493846015423835828764
-6.89832565093784677339932670605
-6.90661693297785742527568180107
-6.91489483770442312751120253486
-6.92315948047231184784039666433
-6.931410975364911924931814814
-6.93964943521362250980260530849
-6.94787497161686065393258966817
-6.95608769495869438964185787836
-6.96428771442711087721008113167
-6.97247513803192843124454638885
-6.98065007262236098559908915195
-6.98881262390424331137428255676
-6.99696289645692506587126020554
-7.00510099374984152152175177598
-7.0132270181587686024825232194
-7.02134107098176964248295010106
-7.02944325245484107038114045556
-7.03753366176726402945926312961
-7.04561239707666874252558982661
-7.05367955552381824715245736788
-7.06173523324711794363884380722
-7.06977952539685722232573996356
-7.07781252614918926650304958025
-7.08583432871985496212788287647
-7.09384502537765668573341112155
-7.10184470745768758706023104671
-7.10983346537432183291112797765
-7.11781138863397113334495418635
-7.12577856584761273042252113755
-7.13373508474309389313985157465
-7.14168103217721782978092307554
-7.14961649414761580054812759836
-7.1575415558044100888446812373
-7.16545630146167236885515275075
-7.17336081460868188996931328348
-7.18125517792098778499676466022
-7.18913947327127969890613791106
-7.19701378174007082787846189148
-7.20487818362619735467932392045
-7.212732758457138165622583353
-7.22057758499915863661754729341
-7.22841274126728218086339100236
-7.23623830453509315858458476624
-7.24405435134437465969806878198
-7.25186095751458458337916222144
-7.25965819815217335406419804318
-7.26744614765974653141223732628
-7.2752248797450754920675061691
-7.28299446742995928364283883081
-7.29075498305894067610956625872
-7.29850649830787936266075224796
-7.30624908419238519104476737294
-7.31398281107611423727964460291
-7.3217077486789304664925491647
-7.32942396608493566032232378502
-7.33713153175037022681789212365
-7.34483051351138744700483522476
-7.35252097859170365222219893327
-7.36020299361012676789895168461
-7.36787662458796560259373180576
-7.37554193695632220581360342456
-7.38319899556326956431017659159
-7.39084786468091685417896613252
-7.39848860801236441511615834939
-7.40612128869855056357342617423
-7.4137459693249923132549590327
-7.42136271192842202438146742653
-7.42897157800332195736614503931
-7.43657262850835866196796860902
-7.44416592387271908957605684969
-7.45175152400235027399664737682
-7.45932948828610438493068821615
-7.46689987560179091821150539545
-7.47446274432213774778747386208
-7.48201815232066272635375029703
-7.48956615697745748443061811146
-7.49710681518488504152550020177
-7.50464018335319280777379079402
-7.5121663174160425201038112117
-7.51968527283595862348773133631
-7.52719710460969657519837225026
-7.53470186727353251816736754879
-7.54219961490847573850993234115
-7.54969040114540529202293379114
-7.55717427917013215495425522188
-7.5646513017283882255614684738
-7.5721215211307434749061143713
-7.57958498925745251794662041301
-7.58704175756323184927886091595
-7.59449187708196896180999020552
-7.60193539843136454122043533788
-7.60937237181750890425336151045
-7.61680284703939382465360076476
-7.62422687349336086694256411473
-7.63164450017748732514614366155
-7.63905577569591084107364581315
-7.64646074826309375476244057257
-7.65385946570802821824078022881
-7.66125197547838308280608770419
-7.66863832464459354955431839473
-7.67601855990389455291454760604
-7.68339272758429882742891291542
-7.69076087364852058895901436459
-7.69812304369784574288378311509
-7.70547928297594951366896710188
-7.71282963637266237242339275584
-7.72017414842768512170102257714
-7.72751286333425397984984091397
-7.73484582494275649063838001426
-7.74217307676429906769816396678
-7.7494946619742269674957118328
-7.75681062341559746908149953085
-7.76412100360260702374620432213
-7.77142584472397312293768370396
-7.77872518864627161834676750023
-7.78601907691723021394761279063
-7.79330755076897883597087247258
-7.80059065112125757328728007419
-7.80786841858458286747770286856
-7.81514089346337261895572876277
-7.82240811575903086288310879857
-7.82967012517299265626976128865
-7.83692696110972980557164001955
-7.84417866267971805228485530452
-7.85142526870236632247647803083
-7.85866681770890863488509984532
-7.86590334794525925116128986404
-7.87313489737483164099357296691
-7.88036150368132182427361540157
-7.88758320427145664208925895884
-7.894800036277707498190369736
-7.90201203656097010264478656522
-7.90921924171321073968473883687
-7.91642168806007957223286677075
-7.92361941166349148628646979721
-7.93081244832417496922401464016
-7.93800083358418950717456741843
-7.9451846027294119778541126625
-7.95236379079199250671824750169
-7.95953843255278024590417059372
-7.96670856254371952723201659155
-7.97387421505021683250232341761
-7.98103542411347901645877481401
-7.98819222353282321007945300047
-7.99534464686795882431188614806
-8.00249272744124206697350205987
-8.00963649833990337829611831387
-8.01677599241824818349731884157
-8.02391124229983135380958677918
-8.03104228037960576058657073176
-8.03816913882604530043162912476
-8.04529184958324276275368091193
-8.05241044437298290474632707867
-8.05952495469679109250521102617
-8.06663541183795786084274811342
-8.07374184686353973832584045703
-8.08084429062633667814823955943
-8.08794277376684642965213338115
-8.09503732671519617963069097298
-8.10212797969305178697213767179
-8.10921476271550492874396228799
-8.11629770559293847046064225126
-8.12337683793287036802744161197
-8.13045218914177640370407742308
-8.13752378842689205338310704915
-8.14459166479799377752656288772
-8.15165584706916002324850665435
-8.15871636386051222026870039471
-8.16577324359993604879145473313
-8.17282651452478325278192550504
-8.17987620468355426761774542772
-8.18692234193756192668500271975
-8.1939649539625765071623644914
-8.20100406825045237099378499456
-8.20803971211073645288697672838
-8.21507191267225884308993765568
-8.22210069688470570868964339788
-8.22912609152017479324389243743
-8.23614812317471373069763738858
-8.2431668182698414057473867123
-8.25018220305405258909989634897
-8.25719430360430607242290322982
-8.26420314582749652420463127644
-8.271208755461910284223808315
-8.27821115807866531088158567604
-8.28521037908313549225969995423
-8.29220644371635952844413893196
-8.29919937705643458938918230765
-8.30618920401989494939172390921
-8.31317594936307579609901605733
-8.32015963768346240888320770079
-8.32714029342102489838210266848
-8.33411794085953869602629670907
-8.34109260412789097944714211855
-8.34806430720137321678674257381
-8.35503307390296001010932921994
-8.36199892790457441534186742165
-8.36896189272833991344957099489
-8.37592199174781920487815947381
-8.38287924818923999666820893804
-8.38983368513270794906686505482
-8.39678532551340694592757669439
-8.40373419212278685069845911864
-8.41068030760973890735351710923
-8.41762369448175894321738020239
-8.42456437510609852827257356484
-8.43150237171090424321783705978
-8.43843770638634520626579827069
-8.44537040108572900642760725671
-8.45230047762660618883017377019
-8.459227957691863435447650892
-8.46615286283080558250203858183
-8.47307521446022661369750887439
-8.4799950338654697663985696826
-8.48691234220147688584279024189
-8.49382716049382716049382716049


==> anc/polAqqQNSEven210.dat <==
# polAqqQNSEven210
-6.51851851851851851851851851852
-6.5185424868827063935189595315
-6.51854428708185797996774968089
-6.51854622154555665386046118865
-6.51854830020450045463537709162
-6.51855053371651655558275690689
-6.51855293351914164734700276784
-6.51855551188594492538803802249
-6.51855828198685463513421343847
-6.51856125795276682052352532563
-6.51856445494473376577691812612
-6.51856788922804968707442141659
-6.51857157825157259467453017596
-6.51857554073264398532309613469
-6.51857979674799222213188642787
-6.51858436783103120142767946696
-6.51858927707599328487507020182
-6.51859454924936458665917134778
-6.51860021090912165074829759504
-6.51860629053230143834646747697
-6.51861281865147148189026393628
-6.51861982800070416599090265876
-6.51862735367169848971002838065
-6.51863543328073447625543127021
-6.51864410714718975911171315167
-6.51865341848439492716363371418
-6.51866341360365410086219272619
-6.51867414213231008828521738248
-6.51868565724678949148595776522
-6.51869801592162246332545410626
-6.5187112791954946226445464913
-6.51872551245545509677377624788
-6.51874078574047495656424357956
-6.51875717406562462770716070036
-6.51877475776821739605753275392
-6.51879362287734907230603581049
-6.5188138615083514460081054328
-6.5188355722837695486821875855
-6.51885886078257017260520115232
-6.51888384001939177184811510098
-6.51891063095575402374195091256
-6.51893936304525917325558072474
-6.5189701748149370419002839968
-6.51900321448501147922029712738
-6.51903864062949829026270332461
-6.51907662288018350602513488696
-6.51911734267667649146812431248
-6.51916099406538501764970838735
-6.51920778455041926415079393619
-6.51925793599959895930380294973
-6.51931168560891269151403336055
-6.51936928692896100403703664938
-6.51943101095710537030977166201
-6.51949714729924367029896263017
-6.51956800540533946078025846602
-6.51964391588304723857585199121
-6.51972523189399909067600708014
-6.51981233063754963070489341287
-6.51990561492701592193593995062
-6.52000551486369712610744944975
-6.52011248961421479188584808571
-6.52022702929697885390478837238
-6.52034965698385634494579861054
-6.52048093082339926268781576355
-6.52062144629227464733925956183
-6.520771838581833318033357767
-6.52093278512705341266004521021
-6.52110500828540033075644634864
-6.52128927817345526664398137522
-6.52148641566947953418965705143
-6.52169729559040053807922764405
-6.52192285005202667129800788962
-6.52216407202162166827801523142
-6.52242201907229299786335060349
-6.5226978173489726535453923579
-6.52299266575609104841149301691
-6.52330784037736446614667273749
-6.52364469913843245306928852549
-6.52400468672339245924113772447
-6.52438933975658378460459713632
-6.52480029226127036991535546141
-6.52523928140716122776192109739
-6.52570815355898755671149169712
-6.52620887063862629938424771804
-6.52674351681352091522665342016
-6.52731430552440171149322337196
-6.52792358686555105373380949877
-6.52857385533109471948109822978
-6.52926775794103201368074697806
-6.53000810276094756782356004246
-6.5307978678295818541172678974
-6.53164021050868181046202354317
-6.53253847726981594501909563998
-6.53349621393313048934871240467
-6.53451717637335789433315987466
-6.53560534170878266528499301096
-6.53676491998934235987342410681
-6.53800036640061798673509351548
-6.5393163940011775212459338381
-6.54071798701161408551160491553
-6.5422104146747085179687666051
-6.54379924570749429993578445345
-6.56312503810948767714877035047
-6.58029806937722331118831442242
-6.59611621796359995118682545883
-6.61095475595178183139067361838
-6.62503269302179547439034270823
-6.6384934631614594636624116932
-6.65143813026890554121691159378
-6.66394161972601903736612659506
-6.67606160412384203808199508103
-6.68784377822512143196729214121
-6.69932518798415413603640863367
-6.71053643471962979674575086634
-6.72150319208506418728990454597
-6.73224728393134310965783632601
-6.74278747095280953919774662319
-6.75314003804391028154378472824
-6.76331924156714810926944742564
-6.77333765583415120554498410492
-6.78320644558893010929655997707
-6.7929355831807159507537555344
-6.80253402373159200919934819716
-6.81200984794622881707519813786
-6.82137037967395740826871228314
-6.83062228354130578548423543896
-6.83977164668618031314252385952
-6.84882404768675223231467029939
-6.85778461508485558310825175518
-6.86665807738494975173966032545
-6.87544880601703099044402019951
-6.88416085245147495735882541236
-6.89279798042170680192727025601
-6.90136369402964680826655422404
-6.90986126236659750737507599482
-6.91829374116946974096288586333
-6.9266639919422032887311345047
-6.93497469889984077997821268565
-6.94322838403412262054194055736
-6.95142742055176053899077673343
-6.95957404489747165479897098275
-6.96767036754167543055264136692
-6.97571838268611787758995716439
-6.98371997701852820744675967342
-6.99167693762889370807936120322
-6.99959095918439252346776329896
-7.00746365044691883764016093503
-7.01529654020604309363097099907
-7.02309108269082607037541376888
-7.0308486625158697770419876718
-7.03857059921011185251635769141
-7.04625815137096648548961783096
-7.05391252048133001366687833302
-7.06153485442257632285364080846
-7.0691262507128606585532715437
-7.07668775949674285967019387611
-7.08422038630925913686974331348
-7.09172509463505400127923609701
-7.09920280828097921041937317493
-7.10665441357863110777849878345
-7.11408076143159464840483750103
-7.12148266922066045003796829095
-7.12886092257895376095430517332
-7.13621627704773855942574202238
-7.14354945962261663533571492277
-7.15086117019891374969996227409
-7.15815208292421845105384496293
-7.16542284746530145273503554559
-7.17267409019598392447812490534
-7.17990641531193233805092108036
-7.18712040587782756398491161201
-7.19431662481187972466405044509
-7.20149561581223174550154830867
-7.20865790422940825998271482138
-7.21580399788861783077973615084
-7.22293438786540123764330437483
-7.23004954921783324072404857824
-7.23714994167822657447126283959
-7.24423601030705215662986593087
-7.25130818611157613020652348154
-7.25836688663152019978707164439
-7.26541251649387483262034913917
-7.27244546793883354297178078718
-7.27946612131866913028308657453
-7.28647484557123803065835831702
-7.29347199866967564807803620062
-7.30045792804973256786077352782
-7.30743297101609794669403541185
-7.31439745512896124924683089493
-7.32135169857197607927344166301
-7.32829601050270943141791158472
-7.33523069138658563777548091916
-7.3421560333152660328730717205
-7.34907232031034240046765029559
-7.3559798286131641338649212472
-7.36287882696156532145803358407
-7.36976957685420828394677277181
-7.37665233280321409803611813867
-7.38352734257570803416782098282
-7.39039484742486833257462579318
-7.39725508231103008802552906883
-7.40410827611336197760594841841
-7.41095465183260193717646206443
-7.41779442678530847901265213875
-7.42462781279005697074445711053
-7.43145501634598470459996467589
-7.43827623880406483047177467348
-7.44509167653146707334311044576
-7.45190152106934248335565645307
-7.45870595928435016377129262107
-7.46550517351422588610188091802
-7.47229934170767563905133164067
-7.47908863755886138262732312752
-7.48587323063673151183515865856
-7.49265328650943470313955700463
-7.49942896686404285455972435901
-7.50620042962179667533771302195
-7.51296782904907607691746783044
-7.51973131586428681124026559723
-7.52649103734084474689130071498
-7.53324713740642972390993698135
-7.53999975673867204297701134961
-7.54674903285742628619419792901
-7.55349510021377929959640444112
-7.56023809027593175932387504139
-7.56697813161208576386017930038
-7.57371534997046431595411243138
-7.58044986835658235385364228552
-7.58718180710788313822014329009
-7.59391128396584827621122826469
-7.60063841414568444695389081362
-7.60736331040368496366983929473
-7.61408608310235964910248431995
-7.62080684027342209591453496348
-7.62752568767871921681019838624
-7.63424272886918404578247050041
-7.64095806524188901857242326369
-7.64767179609527342454158122427
-7.65438401868261537193040042051
-7.66109482826381543291576848433
-7.66780431815555612372198900474
-7.67451257977989851868758342567
-7.68121970271137458667192564197
-7.68792577472263126510704404062
-7.69463088182867984350405003437
-7.70133510832980190695325730803
-7.70803853685316088421939828035
-7.71474124839316614796799290867
-7.72144332235063462040793760157
-7.72814483657079294051572279206
-7.73484586738016144368575794989
-7.74154648962235948611213596009
-7.74824677669287000978047004415
-7.75494680057279968513602963183
-7.76164663186166948325278122155
-7.76834633980926911364069902251
-7.77504599234660741408820405633
-7.78174565611598949165292037571
-7.78844539650025018583510889364
-7.79514527765117225302357817538
-7.80184536251711655260081552175
-7.80854571286989044690559497125
-7.81524638933087960700583280171
-7.8219474513964674415060344381
-7.82864895746276543411292147331
-7.83535096484967678524845175093
-7.84205352982431490159036663295
-7.84875670762379746310838777498
-7.85546055247743601812699770448
-7.86216511762834031146070720297
-7.86887045535445583710575947103
-7.87557661698905242379226141153
-7.8822836529406810074444445365
-7.88899161271261511788369252576
-7.89570054492179300663197601374
-7.90241049731727576719426783364
-7.90912151679823624754423738433
-7.91583364943149302559615255532
-7.92254694046860321116329211502
-7.92926143436252735127956127457
-7.93597717478387924884801621306
-7.94269420463677305647768363088
-7.94941256607427957722416638468
-7.95613230051350329094897146461
-7.9628534486502912283869558101
-7.96957605047358443402893664538
-7.9763001452794223928919199918
-7.98302577168461044450152244925
-7.98975296764005986932147848834
-7.99648177044381000783588112259
-8.00321221675374145995234515527
-8.0099443425999891118075012109
-8.0166781833970634479050937191
-8.02341377395568832831112833072
-8.03015114849436314290304540439
-8.03689034065065699697599971494
-8.04363138349224233442522020446
-8.05037430952767516584523776787
-8.05711915071692883882951678121
-8.06386593848168806615063135185
-8.07061470371540971400150787944
-8.07736547679315664674845708569
-8.08411828758121072636809684756
-8.0908731654464708736087150656
-8.09763013926564191364183996007
-8.10438923743421975127459155368
-8.11115048787527824941306558961
-8.11791391804806301914868064
-8.12467955495639717034149585241
-8.13144742515690391766608779255
-8.13821755476705078854595649695
-8.14498996947302003602060373007
-8.1517646945374097211636066813
-8.15854175480676979600719564344
-8.16532117471897738884439319543
-8.17210297831045536909700589905
-8.17888718922323814848758262732
-8.18567383071188855887399740271
-8.19246292565026953464159609538
-8.19925449653817421885144615573
-8.20604856550781800727198498152
-8.21284515433019594283908099733
-8.21964428442130877486569900248
-8.22644597684826090233192446298
-8.23325025233523332870915785469
-8.24005713126933466689389237086
-8.24686663370633314683640905518
-8.25367877937627249524224242231
-8.26049358768897447619797069123
-8.26731107773943080363046291452
-8.27413126831308706105679333995
-8.28095417789102119103098734903
-8.28777982465501904595755653581
-8.29460822649254942343780533608
-8.30143940100164094296381922788
-8.30827336549566305650068151117
-8.31511013700801342322661772008
-8.32194973229671381836310863463
-8.32879216784891668755496479147
-8.33563745988532440158896486583
-8.34248562436452321130648977386
-8.34933667698723384931060404211
-8.35619063320048067343352168651
-8.36304750820168119686082940253
-8.36990731694265780125082428179
-8.37677007413357338208948195101
-8.38363579424679262983447117591
-8.3905044915206706060777007857
-8.3973761799632702309493363453
-8.40425087335601025625297968021
-8.41112858525724525831931623489
-8.41800932900577914525323328993
-8.42489311772431363508744770187
-8.4317799643228331243070935532
-8.43866988150192733023651469158
-8.44556288175605305584802640312
-8.45245897737673639162768593389
-8.45935818045571663618293659703
-8.46626050288803318526974006227
-8.47316595637505660782213170151
-8.48007455242746509735574322273
-8.48698630236816745776049855138
-8.49390121733517375396916989703
-8.50081930828441473026151240199
-8.50774058599251107201293569565
-8.51466506105949356049766783634
-8.52159274391147514488552659171
-8.52852364480327593080596317889
-8.53545777382100206077100454114
-8.54239514088457943832887346486
-8.5493357557502432250419251999
-8.55627962801298401722632315286
-8.56322676710895158783748098098
-8.57017718231781705791627264979
-8.57713088276509434160853216655
-8.58408787742442168891721150218
-8.5910481751198041310261011569
-8.5980117845278176142301655265
-8.60497871417977559020476667447
-8.61194897246385881252932675765
-8.61892256762720907203579298583
-8.62589950777798758666458341942
-8.63287980088739874506693531808
-8.63986345479167988717962583097
-8.64685047719405778940319449709
-8.65384087566667250682579089367
-8.66083465765246921013972210059
-8.66783183046705864048519299895
-8.674832401300546791414499817
-8.68183637721933441348929497974
-8.68884376516788692369307682482
-8.69585457197047528885069286833
-8.70286880433288843958662413289
-8.70988646884411775901469567188
-8.71690757197801417832449001314
-8.72393212009491839970527057061
-8.7309601194432647556180754085
-8.73799157616115920228251216107
-8.7450264962779319343786269428
-8.75206488571566509736823973153
-8.75910675029069606350678479668
-8.76615209571509672753865060389
-8.77320092759812926823918906846
-8.78025325144767881237808764349
-8.78730907267166342832500944706
-8.79436839657942186739285058849
-8.80143122838307946211038148236
-8.80849757319889258192836235079
-8.8155674360485720383855687013
-8.82264082186058582348782484503
-8.82971773547144155697858919556
-8.83679818162694901029849734514
-8.84388216498346306733834189729
-8.85096969010910747458020154415
-8.85806076148497972588992624447
-8.86515538350633742006618651506
-8.87225356048376642226218956131
-8.87935529664433115357147625692
-8.88646059613270732640459567428
-8.89356946301229743677469035364
-8.90068190126632931825302160041
-8.9077979147989380561462450942
-8.91491750743623155438195388431
-8.92204068292734004166389126161
-8.92916744494544979766966121809
-8.93629779708882137440819532181
-8.94343174288179258232823951664
-8.9505692857757665053693686415
-8.95771042915018480387028165883
-8.96485517631348655909223026743
-8.97200353050405290807533071189
-8.97915549489113771261923274031
-8.98631107257578450136428424662
-8.99347026659172991924212989081
-9.00063307990629391396289041574
-9.0077995154212568847070363038
-9.01496957597372401379121865647
-9.0221432643369769977761472631
-9.02932058322131339027867579942
-9.03650153527487376463719940204
-9.04368612308445690055698828893
-9.05087434917632319492793378328
-9.05806621601698649315919263747
-9.06526172601399453361126412253
-9.07246088151669819402406191738
-9.07966368481700972523754543388
-9.08687013815015015397750326206
-9.09408024369538603303123808988
-9.10129400357675571376434210625
-9.10851141986378531262867857009
-9.11573249457219454008135115506
-9.12295722966459255717314687329
-9.13018562705116402197102525412
-9.13741768859034548495108448909
-9.14465341608949228953449571253
-9.1518928113055361310376322594
-9.15913587594563342446754474163
-9.16638261166780462881359737293
-9.17363302008156467276407643143
-9.18088710274854462411153527798
-9.1881448611831047425012150027
-9.19540629685293905262177343494
-9.20267141117967157243549963494
-9.20994020553944432859495066329
-9.21721268126349728879331889799
-9.2244888396387403384456489598
-9.23176868190831742679613107536
-9.23905220927216300529198940442
-9.24633942288755087885587489582
-9.2536303238696355885251056919
-9.26092491329198644180654393623
-9.26822319218711430501935215365
-9.27552516154699126986335666843
-9.282830822323563304457306011
-9.29014017542925599713801915302
-9.2974532217374734993973652733
-9.3047699620830907724583198648
-9.31209039726293924015313969733
-9.31941452803628594896515127763
-9.32674235512530633432993470758
-9.33407387921555069056100825713
-9.34140910095640444006869932608
-9.34874802096154229587796477705
-9.35609063980937640982075659072
-9.36343695804349859718039433169
-9.37078697617311672699859863035
-9.37814069467348536571967162557
-9.38549811398633076034010968042
-9.39285923452027024575504560584
-9.40022405665122615954470290904
-9.40759258072283434602387949126
-9.41496480704684732998475406438
-9.42234073590353223919743129843
-9.42972036754206355339303157493
-9.43710370218091075614022230947
-9.44449074000822096473732774779
-9.45188148118219661197800372316
-9.45927592583146825240839669799
-9.46667407405546256447720859585
-9.47407592592476561878665871314
-9.48148148148148148148148148148


==> anc/polAqqQNSEven220.dat <==
# polAqqQNSEven220
-0.888888888888888888888888888889
-0.888889777777777777777777777778
-0.888889850117917155816269017936
-0.888889928345289269743049802115
-0.888890012939012760806368582347
-0.888890104417198218201802864806
-0.888890203340121447390031591132
-0.888890310313654987421048033544
-0.888890425992978894255073368795
-0.888890551086593517488936414162
-0.888890686360658847513592529952
-0.888890832643687010272100211137
-0.888890990831616649708023263325
-0.888891161893300276939104725058
-0.888891346876438194485485267982
-0.888891546913995339016865640377
-0.888891763231140343810702883094
-0.888891997152749320548957727718
-0.88889225011152031881351097647
-0.888892523656748161853815234526
-0.888892819463813401802304381484
-0.888893139344443511275492065066
-0.888893485257809158009504445655
-0.888893859322523523806038301847
-0.888894263829618159933935301679
-0.888894701256574852117592824804
-0.888895174282499435977994674172
-0.888895685804530497888130181276
-0.888896238955583459498668563574
-0.888896837123538723004821633318
-0.888897483971991398654093766566
-0.888898183462689700206494693203
-0.888898939879799436631640043757
-0.888899757856143212606070596411
-0.888900642401575044859358941629
-0.888901598933664180184151337854
-0.888902633310876044076643462134
-0.888903751868453543132572157413
-0.88890496145721848316164771797
-0.888906269485530749795757701229
-0.888907683964662238692229712384
-0.88890921355786343672650678677
-0.888910867633423171922389998895
-0.888912656322046506800763392241
-0.888914590578902197130642021824
-0.888916682250719737721086894933
-0.888918944148346944063116889439
-0.888921390125212462736643651587
-0.888924035162173769373543518165
-0.888926895459270322119150106148
-0.888929988534943830492248197203
-0.888933333333333333333333333333
-0.888936950340302235257895341266
-0.888940861708907931596934550189
-0.888945091395082484762873561813
-0.88894966530435535453458768474
-0.888954611450516813946024001021
-0.888959960127193815496846121619
-0.888965744093389157198112884186
-0.888971998774120318891265152532
-0.88897876247738682012407094204
-0.888986076628794958049455001284
-0.888993986025276929845607610673
-0.889002539109458291399680697359
-0.889011788266354168718707843529
-0.889021790144211395287726463278
-0.889032606001461634979588599146
-0.88904430208191047189233083034
-0.889056950020460385119993267946
-0.889070627281852537135206170723
-0.889085417635114534559663518661
-0.889101411666620008219047697741
-0.889118707334902344919666727189
-0.889137410570620634746359536798
-0.889157635925352441141209528382
-0.889179507273187050324085684631
-0.88920315856941624334417815305
-0.889228734670969338850953508253
-0.88925639222361741937787262314
-0.889286300621380594685526110361
-0.889318643044014377149132772736
-0.889353617578929454769179104574
-0.889391438434416276026446632316
-0.889432337251605074747974264972
-0.889476564523196687412391525875
-0.889524391127653453652011337141
-0.889576109988246648276617551146
-0.889632037867121601073052315101
-0.889692517305368602526830342961
-0.889757918720981934232329505881
-0.889828642677556379055930063658
-0.889905122337616280769783782942
-0.889987826115603040563944389189
-0.89007726054676978448261405647
-0.890173973389554300976545535636
-0.890278556980431330498789191084
-0.890391651861791647600288916408
-0.890513950705067581276627023772
-0.89064620255313291312162035271
-0.890789217407960550401949751841
-0.890943871191635969056854304617
-0.891111111111111111111111111111
-0.893333333333333333333333333333
-0.895555555555555555555555555556
-0.897777777777777777777777777778
-0.9
-0.902222222222222222222222222222
-0.904444444444444444444444444444
-0.906666666666666666666666666667
-0.908888888888888888888888888889
-0.911111111111111111111111111111
-0.913333333333333333333333333333
-0.915555555555555555555555555556
-0.917777777777777777777777777778
-0.92
-0.922222222222222222222222222222
-0.924444444444444444444444444444
-0.926666666666666666666666666667
-0.928888888888888888888888888889
-0.931111111111111111111111111111
-0.933333333333333333333333333333
-0.935555555555555555555555555556
-0.937777777777777777777777777778
-0.94
-0.942222222222222222222222222222
-0.944444444444444444444444444444
-0.946666666666666666666666666667
-0.948888888888888888888888888889
-0.951111111111111111111111111111
-0.953333333333333333333333333333
-0.955555555555555555555555555556
-0.957777777777777777777777777778
-0.96
-0.962222222222222222222222222222
-0.964444444444444444444444444444
-0.966666666666666666666666666667
-0.968888888888888888888888888889
-0.971111111111111111111111111111
-0.973333333333333333333333333333
-0.975555555555555555555555555556
-0.977777777777777777777777777778
-0.98
-0.982222222222222222222222222222
-0.984444444444444444444444444444
-0.986666666666666666666666666667
-0.988888888888888888888888888889
-0.991111111111111111111111111111
-0.993333333333333333333333333333
-0.995555555555555555555555555556
-0.997777777777777777777777777778
-1.
-1.00222222222222222222222222222
-1.00444444444444444444444444444
-1.00666666666666666666666666667
-1.00888888888888888888888888889
-1.01111111111111111111111111111
-1.01333333333333333333333333333
-1.01555555555555555555555555556
-1.01777777777777777777777777778
-1.02
-1.02222222222222222222222222222
-1.02444444444444444444444444444
-1.02666666666666666666666666667
-1.02888888888888888888888888889
-1.03111111111111111111111111111
-1.03333333333333333333333333333
-1.03555555555555555555555555556
-1.03777777777777777777777777778
-1.04
-1.04222222222222222222222222222
-1.04444444444444444444444444444
-1.04666666666666666666666666667
-1.04888888888888888888888888889
-1.05111111111111111111111111111
-1.05333333333333333333333333333
-1.05555555555555555555555555556
-1.05777777777777777777777777778
-1.06
-1.06222222222222222222222222222
-1.06444444444444444444444444444
-1.06666666666666666666666666667
-1.06888888888888888888888888889
-1.07111111111111111111111111111
-1.07333333333333333333333333333
-1.07555555555555555555555555556
-1.07777777777777777777777777778
-1.08
-1.08222222222222222222222222222
-1.08444444444444444444444444444
-1.08666666666666666666666666667
-1.08888888888888888888888888889
-1.09111111111111111111111111111
-1.09333333333333333333333333333
-1.09555555555555555555555555556
-1.09777777777777777777777777778
-1.1
-1.10222222222222222222222222222
-1.10444444444444444444444444444
-1.10666666666666666666666666667
-1.10888888888888888888888888889
-1.11111111111111111111111111111
-1.11333333333333333333333333333
-1.11555555555555555555555555556
-1.11777777777777777777777777778
-1.12
-1.12222222222222222222222222222
-1.12444444444444444444444444444
-1.12666666666666666666666666667
-1.12888888888888888888888888889
-1.13111111111111111111111111111
-1.13333333333333333333333333333
-1.13555555555555555555555555556
-1.13777777777777777777777777778
-1.14
-1.14222222222222222222222222222
-1.14444444444444444444444444444
-1.14666666666666666666666666667
-1.14888888888888888888888888889
-1.15111111111111111111111111111
-1.15333333333333333333333333333
-1.15555555555555555555555555556
-1.15777777777777777777777777778
-1.16
-1.16222222222222222222222222222
-1.16444444444444444444444444444
-1.16666666666666666666666666667
-1.16888888888888888888888888889
-1.17111111111111111111111111111
-1.17333333333333333333333333333
-1.17555555555555555555555555556
-1.17777777777777777777777777778
-1.18
-1.18222222222222222222222222222
-1.18444444444444444444444444444
-1.18666666666666666666666666667
-1.18888888888888888888888888889
-1.19111111111111111111111111111
-1.19333333333333333333333333333
-1.19555555555555555555555555556
-1.19777777777777777777777777778
-1.2
-1.20222222222222222222222222222
-1.20444444444444444444444444444
-1.20666666666666666666666666667
-1.20888888888888888888888888889
-1.21111111111111111111111111111
-1.21333333333333333333333333333
-1.21555555555555555555555555556
-1.21777777777777777777777777778
-1.22
-1.22222222222222222222222222222
-1.22444444444444444444444444444
-1.22666666666666666666666666667
-1.22888888888888888888888888889
-1.23111111111111111111111111111
-1.23333333333333333333333333333
-1.23555555555555555555555555556
-1.23777777777777777777777777778
-1.24
-1.24222222222222222222222222222
-1.24444444444444444444444444444
-1.24666666666666666666666666667
-1.24888888888888888888888888889
-1.25111111111111111111111111111
-1.25333333333333333333333333333
-1.25555555555555555555555555556
-1.25777777777777777777777777778
-1.26
-1.26222222222222222222222222222
-1.26444444444444444444444444444
-1.26666666666666666666666666667
-1.26888888888888888888888888889
-1.27111111111111111111111111111
-1.27333333333333333333333333333
-1.27555555555555555555555555556
-1.27777777777777777777777777778
-1.28
-1.28222222222222222222222222222
-1.28444444444444444444444444444
-1.28666666666666666666666666667
-1.28888888888888888888888888889
-1.29111111111111111111111111111
-1.29333333333333333333333333333
-1.29555555555555555555555555556
-1.29777777777777777777777777778
-1.3
-1.30222222222222222222222222222
-1.30444444444444444444444444444
-1.30666666666666666666666666667
-1.30888888888888888888888888889
-1.31111111111111111111111111111
-1.31333333333333333333333333333
-1.31555555555555555555555555556
-1.31777777777777777777777777778
-1.32
-1.32222222222222222222222222222
-1.32444444444444444444444444444
-1.32666666666666666666666666667
-1.32888888888888888888888888889
-1.33111111111111111111111111111
-1.33333333333333333333333333333
-1.33555555555555555555555555556
-1.33777777777777777777777777778
-1.34
-1.34222222222222222222222222222
-1.34444444444444444444444444444
-1.34666666666666666666666666667
-1.34888888888888888888888888889
-1.35111111111111111111111111111
-1.35333333333333333333333333333
-1.35555555555555555555555555556
-1.35777777777777777777777777778
-1.36
-1.36222222222222222222222222222
-1.36444444444444444444444444444
-1.36666666666666666666666666667
-1.36888888888888888888888888889
-1.37111111111111111111111111111
-1.37333333333333333333333333333
-1.37555555555555555555555555556
-1.37777777777777777777777777778
-1.38
-1.38222222222222222222222222222
-1.38444444444444444444444444444
-1.38666666666666666666666666667
-1.38888888888888888888888888889
-1.39111111111111111111111111111
-1.39333333333333333333333333333
-1.39555555555555555555555555556
-1.39777777777777777777777777778
-1.4
-1.40222222222222222222222222222
-1.40444444444444444444444444444
-1.40666666666666666666666666667
-1.40888888888888888888888888889
-1.41111111111111111111111111111
-1.41333333333333333333333333333
-1.41555555555555555555555555556
-1.41777777777777777777777777778
-1.42
-1.42222222222222222222222222222
-1.42444444444444444444444444444
-1.42666666666666666666666666667
-1.42888888888888888888888888889
-1.43111111111111111111111111111
-1.43333333333333333333333333333
-1.43555555555555555555555555556
-1.43777777777777777777777777778
-1.44
-1.44222222222222222222222222222
-1.44444444444444444444444444444
-1.44666666666666666666666666667
-1.44888888888888888888888888889
-1.45111111111111111111111111111
-1.45333333333333333333333333333
-1.45555555555555555555555555556
-1.45777777777777777777777777778
-1.46
-1.46222222222222222222222222222
-1.46444444444444444444444444444
-1.46666666666666666666666666667
-1.46888888888888888888888888889
-1.47111111111111111111111111111
-1.47333333333333333333333333333
-1.47555555555555555555555555556
-1.47777777777777777777777777778
-1.48
-1.48222222222222222222222222222
-1.48444444444444444444444444444
-1.48666666666666666666666666667
-1.48888888888888888888888888889
-1.49111111111111111111111111111
-1.49333333333333333333333333333
-1.49555555555555555555555555556
-1.49777777777777777777777777778
-1.5
-1.50222222222222222222222222222
-1.50444444444444444444444444444
-1.50666666666666666666666666667
-1.50888888888888888888888888889
-1.51111111111111111111111111111
-1.51333333333333333333333333333
-1.51555555555555555555555555556
-1.51777777777777777777777777778
-1.52
-1.52222222222222222222222222222
-1.52444444444444444444444444444
-1.52666666666666666666666666667
-1.52888888888888888888888888889
-1.53111111111111111111111111111
-1.53333333333333333333333333333
-1.53555555555555555555555555556
-1.53777777777777777777777777778
-1.54
-1.54222222222222222222222222222
-1.54444444444444444444444444444
-1.54666666666666666666666666667
-1.54888888888888888888888888889
-1.55111111111111111111111111111
-1.55333333333333333333333333333
-1.55555555555555555555555555556
-1.55777777777777777777777777778
-1.56
-1.56222222222222222222222222222
-1.56444444444444444444444444444
-1.56666666666666666666666666667
-1.56888888888888888888888888889
-1.57111111111111111111111111111
-1.57333333333333333333333333333
-1.57555555555555555555555555556
-1.57777777777777777777777777778
-1.58
-1.58222222222222222222222222222
-1.58444444444444444444444444444
-1.58666666666666666666666666667
-1.58888888888888888888888888889
-1.59111111111111111111111111111
-1.59333333333333333333333333333
-1.59555555555555555555555555556
-1.59777777777777777777777777778
-1.6
-1.60222222222222222222222222222
-1.60444444444444444444444444444
-1.60666666666666666666666666667
-1.60888888888888888888888888889
-1.61111111111111111111111111111
-1.61333333333333333333333333333
-1.61555555555555555555555555556
-1.61777777777777777777777777778
-1.62
-1.62222222222222222222222222222
-1.62444444444444444444444444444
-1.62666666666666666666666666667
-1.62888888888888888888888888889
-1.63111111111111111111111111111
-1.63333333333333333333333333333
-1.63555555555555555555555555556
-1.63777777777777777777777777778
-1.64
-1.64222222222222222222222222222
-1.64444444444444444444444444444
-1.64666666666666666666666666667
-1.64888888888888888888888888889
-1.65111111111111111111111111111
-1.65333333333333333333333333333
-1.65555555555555555555555555556
-1.65777777777777777777777777778
-1.66
-1.66222222222222222222222222222
-1.66444444444444444444444444444
-1.66666666666666666666666666667
-1.66888888888888888888888888889
-1.67111111111111111111111111111
-1.67333333333333333333333333333
-1.67555555555555555555555555556
-1.67777777777777777777777777778
-1.68
-1.68222222222222222222222222222
-1.68444444444444444444444444444
-1.68666666666666666666666666667
-1.68888888888888888888888888889
-1.69111111111111111111111111111
-1.69333333333333333333333333333
-1.69555555555555555555555555556
-1.69777777777777777777777777778
-1.7
-1.70222222222222222222222222222
-1.70444444444444444444444444444
-1.70666666666666666666666666667
-1.70888888888888888888888888889
-1.71111111111111111111111111111
-1.71333333333333333333333333333
-1.71555555555555555555555555556
-1.71777777777777777777777777778
-1.72
-1.72222222222222222222222222222
-1.72444444444444444444444444444
-1.72666666666666666666666666667
-1.72888888888888888888888888889
-1.73111111111111111111111111111
-1.73333333333333333333333333333
-1.73555555555555555555555555556
-1.73777777777777777777777777778
-1.74
-1.74222222222222222222222222222
-1.74444444444444444444444444444
-1.74666666666666666666666666667
-1.74888888888888888888888888889
-1.75111111111111111111111111111
-1.75333333333333333333333333333
-1.75555555555555555555555555556
-1.75777777777777777777777777778
-1.76
-1.76222222222222222222222222222
-1.76444444444444444444444444444
-1.76666666666666666666666666667
-1.76888888888888888888888888889
-1.77111111111111111111111111111
-1.77333333333333333333333333333
-1.77555555555555555555555555556
-1.77777777777777777777777777778


==> anc/polAqqQNSEven300.dat <==
# polAqqQNSEven300
-3.32482620635574269062952515926
-3.32146468641012844985386224923
-3.32135291468728566059063143787
-3.32124035550763108481795298498
-3.3211273126078508024759429647
-3.32101412563639958604839834227
-3.32090117291959514369272201961
-3.32078887438564942422424289006
-3.32067769465183936571618687478
-3.32056814627979330219244275223
-3.3204607932035792981889428906
-3.32035625433492026276393123577
-3.32025520734941940303113321067
-3.32015839265714925670352317323
-3.32006661756032822659672307867
-3.31998076060006939141852779186
-3.31990177609332561985332030771
-3.31983069886015990751748727025
-3.3197686491403265651224723851
-3.31971683769684245456571402061
-3.31967657110274173449607952255
-3.31964925720552509156447757377
-3.31963641076191638822041689333
-3.3196396592334057967352260804
-3.31966074873066702488115621885
-3.31970155009226376470341665233
-3.3197640650800818957019964199
-3.3198504326706123291248952669
-3.31996293541753587676967997561
-3.3201040058569953607030852674
-3.32027623292244845830288608032
-3.32048236833104242685436615846
-3.32072533289800152399703236817
-3.32100822272952991563889827225
-3.32133431523816496297450472211
-3.32170707491732328049200157587
-3.32213015880391750585133695737
-3.32260742154933526737063479224
-3.32314292000971055531261093067
-3.32374091725622595598187997211
-3.32440588589510348352972439499
-3.32514251057491063982246503445
-3.32595568954576253960761564868
-3.32685053512087325391396378097
-3.32783237287562988638746367719
-3.32890673940285844421487195816
-3.33007937842514573235397581367
-3.33135623504589814806574936452
-3.33274344790017584122684761628
-3.33424733894415651008904406088
-3.33587440059827248545907128516
-3.3376312799335415007544213365
-3.33952475956328824885065796457
-3.34156173487324237374803359754
-3.34374918719181066080114290668
-3.34609415246906908337371495991
-3.34860368499761747620826944468
-3.35128481567080146267677300994
-3.35414450423385145458280200119
-3.35718958494113983447748648202
-3.36042670498794301780384080472
-3.36386225503775001693639607759
-3.36750229111622686264677140711
-3.371352447090380451404147565
-3.37541783689623191712110516361
-3.37970294562038865886209966321
-3.38421150848029263128984586205
-3.38894637668463676331385383049
-3.39390936908952005597358288571
-3.39910110849741913614313459714
-3.40452084137508283601116378298
-3.41016623969313240462746035131
-3.41603318351463558738873036536
-3.42211552288242138531168830164
-3.42840481747566281338012098589
-3.43489005242557696036610184934
-3.44155732859833043165441316209
-3.44838952557081042007338340527
-3.4553659354423107980188465765
-3.46246186554294533455581180513
-3.46964820801837211067121819882
-3.47689097419091551711120147085
-3.48415079152021766053059564151
-3.49138236091305035665897436364
-3.49853387206288707980204988286
-3.50554637443639622439094423688
-3.51235310146741328147424882364
-3.51887874547054089751276732014
-3.52503868074779760072837231647
-3.5307381323343011204128930922
-3.53587128781457283284265808406
-3.54032034964155749112709742385
-3.54395452540786613878144625822
-3.54662895355519242061112168621
-3.5481835620655621911961253296
-3.54844185775939826520690171948
-3.54720964393275327949736912564
-3.54427366420199454700637164752
-3.53940017059127650774251785136
-3.53233341409889166226095768074
-3.52279405621561938972250010716
-3.5104775001440090620742238796
-3.21784881584440041365446958608
-2.79477675754893055448155695602
-2.30872736099200933082253064477
-1.78709403189777196160969693635
-1.2438991936644950620648516003
-0.687270236974610371049349278035
-0.122301917460968211802683623563
0.447635541525651909430355068959
1.02022456231078177001515792473
1.59382495289446333644667969839
2.16725062086014635884964172739
2.73962995373003225090875291946
3.31031495310860589114384744254
3.87882011931424350805975733287
4.44478019764166373699979435051
5.00792027423031126693408041526
5.56803418340260463687883730586
6.12496864335158437449680725694
6.6786114226276008588966002485
7.22888239516648506535919067253
7.7757266990359834493628741109
8.31910944955419299040206412478
8.85901161581087039629327931109
9.3954267781424364034938402152
9.92835855972766061435349305591
10.4578185789682556310447345576
10.9838248076957623105097323539
11.506400248128210754133866381
12.0255718619945891991219357292
12.5413697004720664130431858163
13.0538261950068294072915593014
13.5629755777422334838972224695
14.0688534068868609752253438886
14.5714961774430750132876151721
15.0709410016628374434130743228
15.5672253466794040239413346434
16.0603868191859548532941517086
16.5504629889479313005855365113
17.0374912444594775246888520766
17.521508675272669853063436365
18.002551976507264772211380913
18.4806573718392205721249835641
18.95586055190740498142088676
19.4281966256001062353584503221
19.8977000821099781440946664905
20.364404761996533378619214076
20.8283438357839875790678652577
21.2895497888608399448598122947
21.7480544116453716931785651135
22.203888794145712612831451163
22.657083324180266457114917949
23.107667688638940805854811687
23.5556708772617209697110223428
24.0011211884918529775345473417
24.444046237028863723766222244
24.8844729627639814952401119999
25.3224276408289813473426341293
25.7579358925305129337755168251
26.1910226969767686640787072783
26.6217124032329084189758368175
27.0500287428667973051126544912
27.4759948427680217274556002134
27.8996332381414001590068185988
28.3209658855917789739540920613
28.7400141762302040418338266409
29.1567989487429249189615830305
29.571340502374406638723460886
29.9836586097838361102065827457
30.3937725297417206819070384489
30.801701019639259110703576523
31.2074623477883674787676540279
31.6110743054946900319321539555
32.0125542188897244545402707885
32.4119189605114340784988084902
32.8091849606254840311853462487
33.2043682182815912080352442566
33.5974843121014765196591947567
33.9885484107966013005836278536
34.3775752834153003490515628171
34.7645793093201281614490639029
35.1495744878972438496414571602
35.53257444800050098242964704
35.9135924571336044668669907395
36.2926414303742676951841676877
36.6697339390447669098300255848
37.0448822191336611126026973882
37.4180981794737378683894981893
37.7893934096814692871519124453
38.1587791878634280588893275984
38.5262664880952291115690590212
38.8918659876786355803506128402
39.2555880741825046609043453878
39.6174428522732550677325561856
39.9774401503405179944795858297
40.3355895269235918054199628654
40.6919002769442607514091278342
41.0463814377514628954302405007
41.3990417949832048311697796361
41.7498898882510229987084643047
42.0989340166521854446920261456
42.4461822441147154658187955491
42.7916424045802012005819784684
43.1353221070292341731510901004
43.4772287403541961419709075872
43.8173694780839883031047308495
44.1557512829651707460685748037
44.4923809114038537397066515033
44.827264917772556515166347381
45.1604096585861241992062961421
45.4918212965506698420366885504
45.8215058044893864192471736201
46.1494689691489535472173341833
46.4757163948901456641895861553
46.800253507266132778629800471
47.1230855564918517175938251162
47.4442176208077152320777616221
47.7636546097408184164075845561
48.0814012672666967324233263416
48.3974621748745875330053641025
48.7118417545390473715841619068
49.0245442716006805672999193055
49.3355738375586404588285182006
49.6449344127774735017670704488
49.9526298091107878136704344383
50.2586636924441419082899307628
50.5630395851594661407277052131
50.8657608685232487572024632373
51.1668307850006403517420936919
51.4662524404975549187802182955
51.7640288065327724940959124584
52.0601627223419775335761166455
52.3546568969155986252664971183
52.6475139109722487995590171453
52.938736218869501529097452198
53.2283261504536754278835190817
53.5162859128502406021238567817
53.8026175921964015079877676963
54.0873231553173549687089713206
54.3704044513476676312499682954
54.6518632132991645379196631017
54.9317010595766695888568113439
55.2099194954428894163233747189
55.4865199144336845217265297191
55.7615035997249253829723658557
56.0348717254520865662910463332
56.3066253579836886176113548536
56.576765457149655609875294631
56.8452928774256156317760886429
57.112208369074132168995738563
57.3775125792438162023747917419
57.6412060530272318763891884274
57.9032892344784727375168548437
58.1637624675912507475271556479
58.4226259972383065091761765669
58.6798799700729163505830163324
58.9355244353932400612326295617
59.189559345970222115897019035
59.4419845588397291236421490547
59.6927998360595769594220096327
59.942004845432072538602164183
60.189599161192667444229742768
60.4355822646652935781394167925
60.679953544884924646215455785
60.9227122991878815724327275817
61.1638577337703748337011261812
61.4033889642157521869359098948
61.6413050159908962908977235995
61.8776048249121932787057845317
62.1122872375814703837882536528
62.3453510117922782343643501699
62.5767948169068713819889803116
62.8066172342042189914949302062
63.0348167571993563666896626032
63.2613917919343670928012980184
63.4863406572412650178287886726
63.7096615849770250460130905047
63.9313527202309917534209049696
64.1514121215048751343272793816
64.3698377608655233242629001015
64.5866275240706428981417894064
64.8017792106676182869743449619
65.0152905340655629717147874483
65.2271591215807163754162495844
65.4373825144552817628687579518
65.6459581678497819482087158302
65.8528834508089911836452446035
66.0581556462014832345421957267
66.2617719506328173157418025674
66.4637294743323652493195686456
66.6640252410137648829702839879
66.8626561877089664589008096245
67.0596191645758202232744068937
67.2549109346791350935708767149
67.4485281737451196331417041223
67.6404674698890978959412081849
67.8307253233163738767983844592
68.0192981459960993102144128299
68.2061822613079803796970359761
68.3913739036616395058127604836
68.5748692180884287497090073866
68.7566642598054714745597300884
68.9367549937516887243680779882
69.1151372940955462813334311292
69.2918069437142375223839988993
69.4667596336439959845706516096
69.6399909625012099390875217363
69.8114964358739892351369148639
69.98127146568381217716379307
70.1493113695168572106208505348
70.315611369924600679788711073
70.4801665936932378525193788242
70.642972071081459746121231611
70.8040227350260929996786772626
70.9633134203150840832221166051
71.1208388627272824741706719945
71.276593698138450025615192023
71.4305724615928955568621288606
71.58276958634010466999852628
71.7331794028357048909386335662
71.881796137706075401323577274
72.0286139126758788184664445481
72.1736267434577596416807996028
72.3168285386034200597892474693
72.4582130983152487487913329392
72.5977741132176420202513620916
72.735505163087119146715213865
72.8713997155402948240635673969
73.0054511246787314625629310739
73.1376526296896522554109916907
73.2679973534014526790184036042
73.3964783007929031524282265911
73.5230883574548889392786293641
73.6478202880034849252639414776
73.7706667344431125531332125763
73.8916202144784738468669405429
74.010673119773903002451246801
74.1278177141587193546233472716
74.2430461317771065310700237336
74.3563503751809811553924302744
74.4677223133642504284577159789
74.5771536797367911680331055953
74.6846360700364132746031990146
74.7901609401769979645332120768
74.8937196040309253090112104531
74.9953032311438264678783487544
75.0949028443796133309601633761
75.1925093174936518846261802495
75.2881133726318553054571503041
75.381705577753378331396703072
75.4732763439744956459607649469
75.562815922831143591542940709
75.650314403457496247253915684
75.7357617096778334931525397444
75.8191475970088398470724631578
75.9004616495693482955748638703
75.979693276894412720413127589
76.0568317106504554991398501696
76.1318660012480930637423099634
76.2047850143490912412561174907
76.2755774272637436564194979017
76.3442317252347999024123060349
76.4107361976038951059552820969
76.4750789338562484202872199539
76.5372478195392043325721891641
76.597230532049986893363673153
76.6550145362878224478154131992
76.7105870801653605120298400238
76.7639351899740843883752723157
76.8150456655981521968073932102
76.8639050755708444083180152525
76.9104997519675148376581267287
76.9548157851286474599080371523
76.9968390182063103672537421268
77.0365550415269696145736835938
77.0739491867632784735510551305
77.1090065209070904993651439524
77.1417118400355564949664670854
77.1720496628617545203512478287
77.2000042240608670161692622662
77.2255594673624582546486409058
77.2486990383989169327288749504
77.2694062772996108824860296454
77.2876642110197515441062599022
77.3034555453923828172073110495
77.316762656891289792086696707
77.3275675840919650872085625757
77.3358520188170712983457244966
77.3415972969520943865196145026
77.3447843889160914365549369124
77.3453938897715935752276930082
77.3434060089568271211895358693
77.3388005596224590978676730812
77.3315569475540525706563423858
77.3216541596603279778173476775
77.3090707520061633915479625497
77.2937848373680236851330341759
77.2757740722881795939328988378
77.2550156436026557775329295594
77.2314862544163247317489141103
77.205162109496932592055727028
77.1760189000580945896175031884
77.1440317878994224100873876482
77.1091753888699322866735583499
77.0714237556187196387073937937
77.0307503595945606256689083131
76.9871280722535990578931272993
76.940529145431583239502668532
76.8909251908342145313680210437
76.8382871585960390200965870656
76.7825853148549350718610697864
76.7237892182856000300362289075
76.6618676955314938158990845136
76.5967888154704280095652172665
76.5285198622443654750942106023
76.457027306978983802392459447
76.3822767781131181256026522123
76.3042330302522934507685104536
76.2228599114541370300199099385
76.1381203288464758539825787391
76.0499762124713153847548380984
75.9583884772395989325117950469
75.8633169828725907627448134331
75.7647204916958297464198855796
75.6625566241407740947343681386
75.5567818117974004312763224469
75.4473512478480186323037383574
75.3342188346982897653162549004
75.2173371286057440944815321165
75.0966572810888269563473964971
74.9721289768804685456043009334
74.8437003681691711126860377053
74.7113180048473975646000342433
74.5749267604613605089669906631
74.4344697535278446832319305005
74.2898882638520997044917913087
74.1411216434457155079821485385
73.9881072216042831260512976483
73.8307802036610245774622333237
73.6690735628838449122752567876
73.5029179249287222332238451897
73.332241444201205311899880442
73.1569696714091040469656617186
72.9770254115121569792777974332
72.7923285711872874948068542053
72.6027959948295523260214959508
72.4083412879973302898536692446
72.2088746270836877011600660964
72.0043025538518275861644574221
71.7945277533082963606824558743
71.5794488131998870781519537589
71.358959963205029158555840757
71.1329507916432299528259549673
70.9013059372412639907288996544
70.6639047531656119227556966954
70.4206209401490929930363302153
70.1713221450959972014937714783
69.9158695210325195005004602589
69.654117243663568572161243671
69.3859119790854953002558205318
69.1110922963653604920699915581
68.8294880177043570789311665623
68.5409194977227974673453869108
68.2451968219953376750309146889
67.9421189132759668031294304581
67.6314725318172735131266407001
67.3130311537244670880011876182
66.986553708285307505373866645
66.6517831515457237461987244247
66.3084448488801967468843786823
65.9562447337044031832804830066
65.5948672024902585507626195721
65.2239726974654047260794545894
64.843194917267551567637885784
64.4521375816441677002573949381
64.0503706580348236290155152889
63.6374259341568238181829918154
63.2127917895882304291422612791
62.7759069780451590592441778325
62.3261531766107631263556145918
61.8628459827904258397039274581
61.3852239363254601863021245953
60.8924349971649074606988270829
60.3835197037649891885478561956
59.8573899352423167430444463263
59.3128017555827630501962626619
58.748320142937433677562095551
58.1622723561318099422861112104
57.5526850051191514664926532678
56.917197094659647219577571167
56.2529364781198893227114956431
55.5563384088771976411107880765
54.822868118423847151716052271
54.0465749684705632672992747254
53.2193288416973181397420091235
52.3293971831396830470626670576
51.35846114960146196548568918
50.2741261471257353297195286243
49.0039839090127632822953539328
47.1364343952843894277569233418


==> anc/polAqqQNSEven301.dat <==
# polAqqQNSEven301
-3.54612834264329414692135794588
-3.54603560153008902659494467925
-3.54603115460405058451450986095
-3.54602654114779957396007958484
-3.54602175935132828248106982881
-3.54601680791357845395350139372
-3.54601168611607072181959954849
-3.54600639390368012778381018075
-3.54600093197313475255523020801
-3.54599530186985476967276719797
-3.54598950609379187876407351388
-3.54598354821497417908589612004
-3.54597743299950920591815146877
-3.54597116654684816844570121517
-3.54596475643916749356313542438
-3.54595821190377968839690865714
-3.54595154398954437449024684094
-3.5459447657583122030578340716
-3.54593789249249931201356770452
-3.54593094191995810269626044088
-3.54592393445738145940660481836
-3.54591689347355215920781994614
-3.54590984557382716123851249934
-3.54590282090732774721794385397
-3.54589585349839111344014423986
-3.54588898160392697449830547346
-3.54588224809841399192093959772
-3.545875700888365321628953998
-3.54586939335819018681074491588
-3.54586338484947899688844211839
-3.5458577411758429788609225899
-3.54585253517554535035077041779
-3.54584784730426948033763242664
-3.545843766270479934342116384
-3.54584038971594440406006537111
-3.54583782494409782617742459116
-3.54583618969904397334385347896
-3.5458356129981038386512357725
-3.54583623602093352551595255306
-3.54583821305834628525092917273
-3.54584171252408288738790652136
-3.5458469180328806088956088981
-3.54585402954829259470082889595
-3.54586326460380482779395942325
-3.54587485960088594034140907073
-3.54588907118768390312126758804
-3.54590617772215135611630328973
-3.54592648082343587894381216995
-3.54595030701541050182937474554
-3.5459780094662406272079832904
-3.54600996982788339423185807951
-3.54604660017939120106976917066
-3.54608834507783910925520654384
-3.54613568372061235110659832737
-3.54618913222267093469334141388
-3.54624924601224878226529761216
-3.54631662234823991322129954207
-3.54639190296226840325037726007
-3.54647577682812624575232409987
-3.54656898306088732573634389886
-3.54667231394755946309957327493
-3.5467866181106122919020092418
-3.54691280380510841328696556247
-3.5470518423494599595486292884
-3.54720477168902294480157397803
-3.54737270009081737928575711203
-3.54755680996661120834930548822
-3.54775836182041909608945238357
-3.54797869831513055842016614168
-3.5482192484514828604365421674
-3.54848153185091857312432692471
-3.54876716313200112960146438231
-3.5490778563679887906901134821
-3.54941542961087207389460228718
-3.54978180946464519936609298754
-3.55017903568779112780587779743
-3.55060926580189443559960009914
-3.55107477967993827543361765359
-3.5515779840841723675471926162
-3.55212141711943954655052873346
-3.55270775256350005082560271204
-3.55333980403117691636496976216
-3.55402052892404444914297521894
-3.55475303211187753015356517313
-3.55554056928615635729110874453
-3.55638654991956464961624275045
-3.55729453975861692861037243577
-3.55826826276929251172641434475
-3.5593116024478338951279899474
-3.56042860240068293166721395431
-3.56162346608888222751893431316
-3.5629005556231699923663981041
-3.56426438948645969202162410154
-3.56571963905044501455276375913
-3.56727112374273923878181128326
-3.5689238047102906230448593343
-3.57068277681386933756436473919
-3.57255325877726896931202371423
-3.57454058130359586506955316768
-3.57665017295974090698933644367
-3.57888754361897087082650223187
-3.58125826524069499127633030404
-3.60896259723626341720320695614
-3.63166511687598692879130921659
-3.65100477546344188072461598816
-3.66784974083877565325950321234
-3.68273680145982705828446980513
-3.69602967193646061430818679477
-3.70799027078640911073120241185
-3.71881562122055204812534741992
-3.72865888343521533282671125692
-3.73764222024401517278786125419
-3.74586510635097879244678196888
-3.75340993145435942567440252018
-3.76034591365264330676417844416
-3.76673191371235659357675814712
-3.77261850947239550826543781773
-3.77804955755860017193262836726
-3.78306339085455396961145140097
-3.78769375152002748444394357354
-3.7919705283197921589705364039
-3.79592034668654979426260237304
-3.79956704628291965815355365163
-3.80293207145514464189743445147
-3.80603479341508252450007920227
-3.80889277832067134375362345526
-3.81152201205112832780792241095
-3.81393708999857859095974182796
-3.81615137835901735794437640343
-3.81817715202267370252542877749
-3.82002571311236500629888110928
-3.82170749341071642977930921885
-3.8232321432907663291857602293
-3.82460860927447972177773799643
-3.82584520195721335161441484133
-3.82694965572900740742979487807
-3.82792918147769080693818600852
-3.82879051326062674890802923486
-3.82953994977121668400498246591
-3.83018339129516776128543334351
-3.83072637274395856374976092864
-3.83117409326421341622107289407
-3.83153144284814635175538876399
-3.83180302630897516706919554673
-3.83199318493394934304138762319
-3.83210601608456440548224988879
-3.83214539097719386999610397173
-3.83211497084658684229084010772
-3.83201822166850721245671948955
-3.83185842759545923367618656158
-3.83163870324032549831421528086
-3.83136200492632143822840496346
-3.83103114100752099502895602861
-3.83064878135198006372032886904
-3.83021746606888640769408946871
-3.82973961355195429639399801861
-3.82921752790325623822197496518
-3.82865340579467266242058185823
-3.82804934281799998447383343291
-3.82740733936936720858810845781
-3.82672930610886863257319587498
-3.82601706903213830560410155389
-3.82527237418689652188538611784
-3.82449689206422649697115849828
-3.82369222169143624243351150554
-3.8228598944507799690280497032
-3.82200137764601503231038087589
-3.82111807783671990973651904278
-3.82021134395846606121274930035
-3.81928247024529585705651164016
-3.81833269896948754440931360495
-3.81736322301226686762048582525
-3.81637518827793636595420276628
-3.81536969596282260331739497085
-3.81434780468947555727922776587
-3.8133105325156816313243688422
-3.81225885882706216781514570467
-3.81119372612131404819337272611
-3.81011604169150013848367419933
-3.80902667921520805212038676917
-3.80792648025585983509440424769
-3.80681625568196730332426396085
-3.80569678700968306164173286759
-3.80456882767359142528227684667
-3.80343310423031273556344231129
-3.80229031749915551224261293182
-3.80114114364374048098117778926
-3.79998623519823604215973367693
-3.79882622204158377808044232425
-3.7976617123228529521738548085
-3.79649329334064268218263831389
-3.79532153237924781353512747458
-3.79414697750411789949334775971
-3.79297015831896668819955003142
-3.79179158668673084024073323489
-3.79061175741643009531323534512
-3.78943114891784572595803139258
-3.7882502238258089128168828385
-3.78706942959577479140239101723
-3.78588919907225057703980185618
-3.78470995103154666638184432343
-3.78353209070022729929605753388
-3.782356010250551660693595387
-3.78118208927411667709306145215
-3.78001069523483873369231980886
-3.77884218390234266337067602742
-3.7776768997667622367801333517
-3.7765151764358966447434615728
-3.77535733701561177431351906711
-3.77420369447432313037643552841
-3.77305455199234876381529644564
-3.77191020329687527671643273074
-3.77077093298323764798406318101
-3.7696370168231740415424349897
-3.76850872206067972423848688391
-3.76738630769604954790709961984
-3.76627002475866597080112458623
-3.76516011656905915209063773146
-3.76405681899073710600272529322
-3.76296036067225711718464038189
-3.76187096327998447403188763391
-3.76078884172196095938720056425
-3.7597142043632833441143356571
-3.75864725323337126236459317522
-3.75758818422548421887112339823
-3.75653718728882900592669522476
-3.75549444661358141449946287035
-3.75446014080912973947659718683
-3.75343444307583213769128249554
-3.7524175213705653383051420176
-3.75140953856632847175963209942
-3.75041065260615282336233109825
-3.74942101665155608182308716808
-3.74844077922576809630034175191
-3.74747008435194423551136740783
-3.74650907168657211986550721041
-3.74555787664826773575261472921
-3.74461663054214770590555208829
-3.74368546067995574930599498057
-3.74276449049611308870099616802
-3.74185383965985472570495273602
-3.74095362418360607677182506165
-3.74006395652774742382970672192
-3.73918494570190695844585579704
-3.73831669736291686687167823583
-3.73745931390956089540140232981
-3.73661289457423613262771260922
-3.73577753551164633003113255962
-3.73495332988463893863060392653
-3.7341403679472931519024185582
-3.73333873712536159954458188096
-3.73254852209416391950458005864
-3.73176980485402623442450726348
-3.73100266480335656143173559506
-3.73024717880944237995976279193
-3.72950342127705296053881127326
-3.72877146421492560846895883536
-3.7280513773002116907405151323
-3.72734322794095518381921548003
-3.72664708133667349579688682402
-3.7259630005371074712287698468
-3.72529104649920477349084417903
-3.72463127814239825086697357741
-3.72398375240223842238111419038
-3.72334852428243686155615532758
-3.72272564690537500508443486624
-3.72211517156113076343471362354
-3.72151714775507325659842880087
-3.72093162325407403568066979861
-3.72035864413138127532170918367
-3.7197982548102016286969130997
-3.71925049810603272202578674953
-3.71871541526778762528546357633
-3.71819304601775106653891509442
-3.71768342859040565551807582491
-3.7171865997701649445956468761
-3.71670259492804877895860585812
-3.71623144805733506974665959164
-3.71577319180822086137899469856
-3.71532785752152435464650050917
-3.71489547526145838791444451149
-3.71447607384750476761134393615
-3.71406968088541777384383114181
-3.713676322797384145359480332
-3.71329602485136586817271885969
-3.71292881118965115206795092927
-3.71257470485663807709004745682
-3.71223372782587452630754656535
-3.71190590102637718995636197978
-3.71159124436825162799084679111
-3.71128977676763461161084663415
-3.71100151617097922809667069794
-3.71072647957870252593619037272
-3.71046468306821479750203670372
-3.71021614181634894322613793909
-3.70998087012120773317590631352
-3.70975888142344617806871209698
-3.70955018832700564102860235529
-3.70935480261931576280078614383
-3.70917273529097973575141117473
-3.70900399655495794489329521237
-3.70884859586526449653544563527
-3.70870654193519067613832996583
-3.70857784275506891578885647297
-3.70846250560959040764584006319
-3.7083605370946890720395344073
-3.70827194313400417696126606143
-3.70819672899493350880582687442
-3.70813489930428861181389781828
-3.70808645806356324511607577564
-3.70805140866382585104221439241
-3.70802975390024648589309897994
-3.70802149598626833416321443649
-3.70802663656743360876355792757
-3.70804517673487333265377353442
-3.70807711703847020100562940137
-3.70812245749970343715691674131
-3.70818119762418427976679293475
-3.70825333641389047235876486645
-3.70833887237910786946119296359
-3.70843780355008702546880064057
-3.70855012748842239280897674298
-3.70867584129816152467508617274
-3.70881494163665145417094455136
-3.70896742472512920589476708293
-3.70913328635906318748866517904
-3.7093125219182520072146411767
-3.70950512637668706892507800979
-3.70971109431218510762101664241
-3.70993041991579664689165983732
-3.7101630970009961836701799412
-3.71040911901265973570027344267
-3.71066847903583522267038610391
-3.7109411698043109929322662927
-3.71122718370898765387998380754
-3.71152651280605821523525470321
-3.71183914882500141048294812352
-3.7121650831763929223524220943
-3.71250430695953910337821876285
-3.71285681096993765203669165766
-3.71322258570656957858876235854
-3.71360162137902667241473702954
-3.71399390791447856416231765365
-3.71439943496448336130656776338
-3.71481819191164572460893378073
-3.71525016787612614533489466556
-3.71569535172200507882472860101
-3.71615373206350548899225262106
-3.71662529727107726043971046036
-3.71711003547734684001506180613
-3.71760793458293537769673215137
-3.71811898226214854756994334673
-3.7186431659685411432632090585
-3.71918047294035945844718469375
-3.71973089020586438177713592715
-3.72029440458853805689320193509
-3.72087100271217688170069324357
-3.72146067100587354705449301598
-3.7220633957088907430910310865
-3.72267916287542909171438566648
-3.72330795837929179607871860573
-3.72394976791844843224894994065
-3.72460457701950024449930882608
-3.7252723710420492438615427138
-3.72595313518297334949981052334
-3.72664685448060975420852676116
-3.72735351381884863874568541259
-3.72807309793113930477253975944
-3.72880559140441074281797329063
-3.7295509786829085998713785679
-3.7303092440719504608820876593
-3.73108037174160130955883303157
-3.73186434573027098637349884044
-3.73266114994823541553529589964
-3.73347076818108332787175325432
-3.73429318409309016299034751703
-3.73512838123052079175940174768
-3.73597634302486265900066959956
-3.73683705279599090629169360255
-3.73771049375526699589777966479
-3.73859664900857231905668099742
-3.73949550155927823509043256455
-3.74040703431115395208595757183
-3.7413312300712136251379107247
-3.74226807155250401435361323221
-3.74321754137683401195177097397
-3.74417962207744731581582659058
-3.74515429610163949576209681906
-3.74614154581332066852601362834
-3.74714135349552496803142108817
-3.74815370135286796886342112604
-3.74917857151395319299096376938
-3.75021594603372880265827685664
-3.75126580689579555596211641098
-3.75232813601466707593320885578
-3.75340291523798345892436801198
-3.75449012634867922375449738457
-3.75558975106710657934757763611
-3.75670177105311496551996524636
-3.75782616790808779908967270075
-3.75896292317693733559012993645
-3.760112018350058535551172722
-3.7612734348652428035451426152
-3.76244715410955244797001752051
-3.76363315742115668983893166531
-3.76483142609113002965128906483
-3.76604194136521376272039835688
-3.76726468444554141511208913533
-3.7684996364923288545944815402
-3.76974677862552981369776878005
-3.7710060919264575451217447817
-3.77227755743937331329547200061
-3.77356115617304240987592720654
-3.77485686910225836535904632099
-3.77616467716933601375603206372
-3.77748456128557405244915553885
-3.77881650233268772487397495656
-3.78016048116421223956863496689
-3.78151647860687752537573484266
-3.78288447546195490916850159341
-3.78426445250657628939130594573
-3.78565639049502636594582856889
-3.78706027016000847450960788201
-3.78847607221388456123473053397
-3.78990377734988982193276818365
-3.79134336624332251829967385473
-3.79279481955270947246342151275
-3.79425811792094773014012874755
-3.79573324197642287195389369095
-3.79722017233410444200446949333
-3.79871888959661895254826855948
-3.80022937435530091368531310384
-3.80175160719122232721110379263
-3.80328556867620107429162994311
-3.80483123937378861734574282543
-3.80638859984023742746588631278
-3.80795763062544853986992743399
-3.80953831227389963124792155732
-3.81113062532555400444261324101
-3.81273455031675085767600141218
-3.81435006778107720750122567622
-3.81597715825022182681434566708
-3.81761580225481155159941655542
-3.81926598032523030259787850673
-3.82092767299242116078507735991
-3.82260086078867182839824923399
-3.82428552424838380028719014747
-3.82598164390882556354687199068
-3.82768920031087013673635548627
-3.82940817399971725348650087678
-3.8311385455256004889463108764
-3.83288029544447962131048854109
-3.83463340431871851460529024441
-3.8363978527177488029824373061
-3.83817362121871965097825367761
-3.83996069040713385853395141594
-3.84175904087747057403981289384
-3.84356865323379487325773089764
-3.84538950809035445669006405504
-3.847221586072163712795028928
-3.84906486781557538939694702324
-3.8509193339688401107007398185
-3.85278496519265397249133971735
-3.85466174216069444337745653112
-3.85654964556014479532277720948
-3.85844865609220728219362120187
-3.86035875447260528063783360092
-3.86227992143207460329284814435
-3.86421213771684419009903182232
-3.86615538408910637936533451071
-3.86810964132747695619567384259
-3.87007489022744517193420965301
-3.87205111160181392442358339795
-3.87403828628113028509025131563
-3.87603639511410655517321528047
-3.87804541896803202979479441058
-3.88006533872917564503267674987
-3.88209613530317967968948662471
-3.88413778961544468006769068655
-3.88619028261150577274208218436
-3.88825359525740052707761220793
-3.89032770854002852606530631811
-3.89241260346750280094178597376
-3.89450826106949328201691913794
-3.89661466239756241515780671178
-3.89873178852549309046416383245
-3.90085962054960902681870883176
-3.90299813958908775320499638355
-3.90514732678626632495282998914
-3.90730716330693991039660269194
-3.90947763034065338081331834743
-3.91165870910098603394334687126
-3.91385038082582957888690609499
-3.91605262677765950771161221628
-3.91826542824379997670000310688
-3.92048876653668231780954659825
-3.92272262299409729861016104085
-3.92496697897944124670458796078
-3.92722181588195615242398407158
-3.92948711511696386142378658138
-3.93176285812609446668222206459


==> anc/polAqqQNSEven310.dat <==
# polAqqQNSEven310
-111.669232207383153535594733254
-111.672206156480370594524006112
-111.672362768697368531103630476
-111.67252661149087768945966847
-111.672697929902364284894248253
-111.672876968613651456918393884
-111.673063970811646867917481929
-111.673259176908942405240036083
-111.673462823106958517475884302
-111.673675139787262845113106397
-111.673896349715579128934495193
-111.674126666041813877725739841
-111.674366290078160773144695036
-111.674615408835991949962507699
-111.674874192300806625743929327
-111.675142790422976425883022186
-111.675421329800398372494236504
-111.675709910027435954776095065
-111.67600859968269091963576535
-111.676317431926198240572007949
-111.676636399674568859570087788
-111.676965450320413879738139681
-111.677304479960064471950261312
-111.677653327091148352537060019
-111.678011765738990771271881878
-111.678379497968070003274575574
-111.678756145731868885537884911
-111.679141242011419573843425772
-111.679534221189633131871652457
-111.679934408605133680604030458
-111.680341009225773732836197831
-111.680753095378288397010403295
-111.681169593466647089262784656
-111.681589269607578401614847354
-111.68201071410747350745369964
-111.682432324700413216804208188
-111.682852288462411504470498754
-111.68326856231212282541187959
-111.683678852003221549999221802
-111.684080589508430224256139895
-111.684470908689751143533161248
-111.684846619143846370377275305
-111.685204178105719843917763075
-111.68553966028788839183754868
-111.685848725526095003386742336
-111.68612658409632857469096429
-111.686367959561482841273213832
-111.686567048999429391814195838
-111.68671748045761448823807696
-111.686812267472539119194186657
-111.686843760485672056566785355
-111.686803594980506313976746679
-111.6866826361586341881297332
-111.686470919965923443291676172
-111.686157590273170575372503572
-111.685730832009035207662194551
-111.68517780003667701226653895
-111.684484543559383761938890545
-111.683635925834663410556187726
-111.682615538970848682461433952
-111.681405613575311134671762719
-111.679986923018992470845156806
-111.678338682078231669602538157
-111.676438439711903456778103548
-111.674261965729801927047391668
-111.671783131107127030700970101
-111.668973781699994941075690813
-111.66580360511823934633429933
-111.6622399905145524504344945
-111.658247881053394499924668489
-111.653789618829250956395884992
-111.648824782011918038046993804
-111.643310014006739785043717084
-111.637198844430300307327850936
-111.630441501717197364449579171
-111.622984717191397126802843183
-111.614771520456507683989201064
-111.605741025983324855663346159
-111.595828210800411218438311272
-111.584963683224476773445354601
-111.573073442602138055841907294
-111.560078630073429923312626939
-111.545895270410401209285178709
-111.530434005031388520979476044
-111.513599816343247475507500273
-111.49529174362000441555862564
-111.475402590687102730200063596
-111.453818625745626179768542551
-111.430419273740486282808262068
-111.405076801750377006171058856
-111.377655997955043795230192637
-111.348013844816685746006531643
-111.315999187196575624440390756
-111.281452396214554171513229295
-111.244205029747067744448780375
-111.204079490547806198537159599
-111.160888683062468826077890235
-111.114435670094193820803762935
-111.064513330556901569967049589
-111.010904019628080954137599278
-110.953379232677902887579689705
-110.891699274405112575932645834
-110.120287233887111103275083487
-109.421938721127927345221644048
-108.778151858168737748783366627
-108.177059932845397672064857198
-107.610684581991701144740558498
-107.073342970883634090727761616
-106.560800548425486944986398443
-106.069790397220330794109623068
-105.597722402022486314234260332
-105.14249753838423513042561527
-104.702383934319800832479940957
-104.275931087469919575997771069
-103.861908654718292937203384618
-103.459261634446839195965758192
-103.067076818338153933509226694
-102.68455719405407493334090633
-102.311002085255431678872641508
-101.945791514359502586508437322
-101.588373728097026769980819129
-101.238255129158912577385992637
-100.894992063988468009389863163
-100.558184060592465304952060129
-100.227468212082766281644535565
-99.902514474949716397911843596
-99.5830217045945209177667228761
-99.268714290268950625813307112
-98.959339281262940151464928946
-98.6546639186859405247952624444
-98.3544735044254343886307650195
-98.0585695521975102238609849431
-97.766768176008245347953334022
-97.4788986795321834875512820067
-97.1948023164082105784568566428
-96.9143311966418049079447279389
-96.637347318476934510605431418
-96.3637217084808572689816202432
-96.0933336553385806732354140003
-95.8260700251097722225125445164
-95.5618246475593905829804861443
-95.300497764712152525873936443
-95.0419955340613355030644597078
-94.7862295799326701680594008281
-94.5331165874026117848747240799
-94.2825779339277949996426878791
-94.0345393544836439023591243315
-93.7889306365548562908570839746
-93.5456853417849827461609359178
-93.3047405514897683689693282374
-93.0660366335801230461807198762
-92.8295170287344238762961448562
-92.595128053913673381065108231
-92.3628187215329282646780872891
-92.1325405727934440945534256401
-91.9042475238463854670261631627
-91.6778957236042784428391598339
-91.4534434221436177488444448568
-91.2308508487537045919597856796
-91.0100800987850141720555469776
-90.7910950285369852728966644493
-90.5738611575016287977425429697
-90.3583455773470835461920919512
-90.144516867085332228121251853
-89.9323450139216953514032230408
-89.7218013393312769276613824441
-89.5128584299499612636751889048
-89.3054900729054745965723547516
-89.0996711952479663284270284124
-88.8953778071699987302434906212
-88.6925869487331672699588746264
-88.4912766398431602600723610018
-88.2914258332372157062664224461
-88.0930143702679159281739445903
-87.8960229392853142935243302637
-87.7004330364357220228561003514
-87.5062269287102802598538810425
-87.3133876190898655205634608579
-87.1218988136450683816267944738
-86.9317448904610724957256364618
-86.7429108702673559682016717138
-86.5553823886613394086454054517
-86.3691456698235031342584472536
-86.1841875016291688757731136536
-86.0004952120691591963725661672
-85.8180566468979734170331114795
-85.6368601484340082336341719548
-85.4568945354417546179614913825
-85.2781490840308650175636267592
-85.1006135095115466957053334056
-84.9242779491499345740830851537
-84.7491329457709628084615878846
-84.5751694321598179512284939972
-84.4023787162163444570223776196
-84.2307524668198094125105773769
-84.0602827003642393604548582637
-83.8909617679271375224399428967
-83.7227823430367923396963557249
-83.5557374100056141281700768153
-83.3898202527990003776392260284
-83.225024444411145075351555695
-83.061343836720985461168733478
-82.8987725508031318003749175677
-82.7373049676701620933909363275
-82.5769357194240932493685174064
-82.4176596807961714582321325894
-82.259471961055364908949512571
-82.1023678962670985751266046139
-81.946343041884849886791496124
-81.791393165658231558591044944
-81.6375142408421289928524452569
-81.4847024396923394228924084438
-81.3329541272339828079748803378
-81.1822658552897245714231187672
-81.0326343567555713897345719984
-80.8840565401126768918198635986
-80.7365294841642275354927733005
-80.5900504329870730620286003177
-80.4446167910883235268564551749
-80.3002261187576584917831519978
-80.1568761276065858746433543304
-80.0145646762863503418205725335
-79.873289766376625991149925518
-79.7330495384375372517648639596
-79.5938422682179371311827130448
-79.4556663630132347503946357816
-79.3185203581664059914987856879
-79.1824029137061433998193006651
-79.047312811116405496030387665
-78.9132489502319125360288680901
-78.7802103462544065966344764086
-78.6481961268847496765543017113
-78.5172055295661752266903658972
-78.3872378988342370388306788079
-78.2582926837692155438093126548
-78.1303694355469460603996652698
-78.0034678050842271040300103461
-77.8775875407751501716961121553
-77.7527284863148660838358111821
-77.6288905786074675621422610746
-77.506073845754823793102035993
-77.3842784051233507740356028921
-77.2635044614858417325151714217
-77.143752305235615291838563214
-77.0250223106703657371764027957
-76.9073149343432201053293483393
-76.7906307134786212376304248011
-76.6749702644507647396515501479
-76.5603342813224213011864951802
-76.4467235344420743440154391024
-76.3341388690973967635344990405
-76.222581204223179875918131281
-76.1120515311619128251772681736
-76.00255091247529187046584022
-75.8940804808050163909773782407
-75.7866414377813023107363960207
-75.6802350529776141578013749045
-75.5748626629101843119069643003
-75.4705256700809523337900874464
-75.3672255420626187703013603931
-75.2649638106245666446811131374
-75.1637420708984601152407460338
-75.0635619805823836542311089131
-74.9644252591824366904445431491
-74.8663336872907480955593521057
-74.769289105898922290244508984
-74.6732934157459742102427094218
-74.5783485766998540078707073949
-74.4844566071717042679961716595
-74.3916195835620327818396083925
-74.2998396397380226343872800754
-74.2091189665412386047735802741
-74.1194598113250247324735884956
-74.0308644775209224403625602495
-73.9433353242334718997679661821
-73.8568747658627914402058968155
-73.7714852717543608119435120645
-73.6871693658754640641941238155
-73.6039296265177767640990404913
-73.5217686860256103074641097161
-73.4406892305493532147680331218
-73.3606939998236756161581442064
-73.2817857869700886557072952001
-73.203967438323475334770609895
-73.1272418532822334115733757427
-73.0516119841816944221012141382
-72.9770808361905057271911016266
-72.9036514672296847621117021159
-72.8313269879140764060920274638
-72.7601105615159656370735899567
-72.6900054039506184270330523675
-72.6210147837835441999991978277
-72.5531420222592931517481239257
-72.4863904933516213494972587158
-72.420763623834875823223064188
-72.3562648933764708581671090929
-72.2928978346503454305920540307
-72.2306660334713102251519246285
-72.1695731289502109609977824761
-72.1096228136698528630669558362
-72.0508188338816490725539163418
-71.9931649897229736235884166318
-71.936665135455217348573217456
-71.881323179722562739111574273
-71.8271430858315114094285074716
-71.7741288720512154109594284314
-71.722284611934681256560754333
-71.6716144346609331567827068299
-71.6221225253982396750656435934
-71.5738131256885257999082430933
-71.5266905338531103364993562183
-71.4807591054199265647183958268
-71.4360232535724023217897222783
-71.3924874496201940735710112151
-71.3501562234919881662235975925
-71.3090341642506013280930009286
-71.2691259206306316488058276501
-71.2304362015989307282669598767
-71.19296977693818749250828869
-71.1567314778539343470490676265
-71.1217261976053069132685683036
-71.0879588921599096018723778062
-71.0554345808731607534632376431
-71.0241583471925130542013651085
-70.9941353393869674504299863288
-70.9653707713023218770924275399
-70.9378699231426198192901111456
-70.9116381422782880844117889863
-70.8866808440814782154708775648
-70.8630035127891517678840360872
-70.8406117023944762469919016821
-70.8195110375671259091891377745
-70.7997072146031099147027874384
-70.7812060024047795361654255001
-70.764013243491696327877046889
-70.748134855043074402275880951
-70.7335768299725423015870666278
-70.7203452380360034557186942696
-70.7084462269734089471343540559
-70.6978860236852923278397404339
-70.6886709354449536244680699758
-70.680807351147218500157547644
-70.6743017425947388958863309011
-70.6691606658228434328130196343
-70.665390762463989509136509365
-70.6629987611529144630385952368
-70.6619914789736304955564071381
-70.6623758229494573573946352216
-70.6641587915773382112382897182
-70.6673474764077377018330900047
-70.6719490636714772224128737163
-70.6779708359549207875569908708
-70.6854201739249859464733140954
-70.6943045581055179423663284675
-70.7046315707066319970574445532
-70.7164088975086983387306319732
-70.7296443298027175679415892409
-70.7443457663889103568487003956
-70.7605212156354254944177330076
-70.7781787975991541337588154458
-70.797326746210725987508700973
-70.817973411525855388045285569
-70.8401272620453018311382137403
-70.8637968871058111203702737611
-70.888990999344509808611487534
-70.9157184372393375939039563019
-70.94398816772821999222651782
-70.973809288909807322149526453
-71.0051910328287361628663158431
-71.038142768348506378867692338
-71.0726740041152109597430991061
-71.108794391615507749208532794
-71.1465137283323821115041108511
-71.1858419610024182172961659599
-71.2267891889784744728184705404
-71.2693656677018462518595646454
-71.313581812288197149142276765
-71.3594482012317491299704077532
-71.406975580232442928291660277
-71.4561748661510136203703943474
-71.5070571510971733085775578719
-71.559633706656354186368320198
-71.613915988260741886043620486
-71.6699156397106219735671175023
-71.7276444978523728674755367033
-71.78711459741976752635026013
-71.8483381760455952701471257021
-71.9113276794509854760695752904
-71.9760957668202081322649937037
-72.0426553163691439765142821414
-72.1110194311160609587408100045
-72.1812014448638059564723835325
-72.2532149284030231098971378772
-72.3270736959465450686693741754
-72.4027918118056732853092072659
-72.4803835973196708851894121804
-72.5598636380504394517553399728
-72.6412467912550423962768252024
-72.7245481936494758140601147854
-72.8097832694778765417181216114
-72.8969677389022005284731645002
-72.9861176267283069845668881631
-73.0772492714853498344454768662
-73.1703793348764129814710631763
-73.2655248116194354667762826229
-73.3627030396986629923524532045
-73.4619317110481402809463431794
-73.5632288826901318174261212504
-73.6666129883528348337530049904
-73.7721028505933369379323427481
-73.8797176934534814091266846224
-73.9894771556781467353387107501
-74.1014013045274354023741948083
-74.2155106502164134202791578948
-74.3318261610183611250460659054
-74.4503692790700034682095746026
-74.5711619369199020531189871899
-74.6942265748641312435603207057
-74.8195861591165485377057775506
-74.9472642008644292379037610859
-75.0772847762639941095820878129
-75.2096725474344460863433645755
-75.344452784513581422221983671
-75.4816513888428891346159504172
-75.6212949173553415793590905966
-75.7634106082448549185379485042
-75.9080264080027130113529180399
-76.0551709999131601234210067991
-76.2048738341079422359389509935
-76.3571651592878872466689023452
-76.5120760562287439234088725242
-76.6696384731985416941502188726
-76.8298852634247940418042123663
-76.9928502247620672247534075174
-77.1585681417239091718737869753
-77.327074830058035140190225935
-77.4984071840601728987517499203
-77.672603226840281365285270679
-77.8497021637752019781258329623
-78.0297444394044441166948707377
-78.2127717980510458042635436051
-78.3988273484776351420045831155
-78.5879556329193456903637548489
-78.7802027008705715566144432773
-78.9756161880422193322576555618
-79.1742454009507441711055339248
-79.3761414076505675988464609352
-79.5813571351783067563041726447
-79.7899474743415833301784397758
-80.0019693925581805221712291255
-80.2174820555343370748928793988
-80.4365469586656123596396537534
-80.65922806915192428032738113
-80.885591979942306826841164808
-81.1157080767673430276931679998
-81.3496487196813142144732102177
-81.5874894407257231732662188251
-81.8293091595456412263296883488
-82.0751904190459145559854884254
-82.3252196434724646143662769182
-82.5794874216530512079744126969
-82.8380888185421282010675261891
-83.1011237186983584147056064058
-83.3686972058964883174897126814
-83.6409199837569158201498227288
-83.9179088430905473807150306378
-84.1997871826337770652904914773
-84.4866855910270148091191197477
-84.7787424993190098269242418107
-85.0761049150208853876907375391
-85.3789292508691580757084527066
-85.6873822640911802170788600681
-86.0016421252372170377437802221
-86.3218996397329182506462382872
-86.6483596504572711513013722563
-86.981242656191519379058447662
-87.3207866891593704192316146996
-87.6672495057008776840108764214
-88.0209111582448530639872700662
-88.3820770353707360357005917917
-88.7510814816009466384296913198
-89.1282921421361183778292065588
-89.5141152237227813785023008131
-89.9090019267604430982236864275
-90.3134563940904043523353638151
-90.7280456519331194870461009534
-91.1534122094342434444040804248
-91.5902902702912012519443581377
-92.0395269524591544532816750988
-92.5021106144852439186681554295
-92.9792095404760296079217874194
-93.4722262048133864159641297826
-93.9828758572937967612005715867
-94.5133048155876833355425320581
-95.0662772732986362736715446836
-95.6454889110191207741827533424
-96.256137800250238237140655956
-96.906088234391246288110642745
-97.6086885146898538702029165415
-98.3920363711177931708135661696
-99.3882766043701232059197311471


==> anc/polAqqQNSEven311.dat <==
# polAqqQNSEven311
-1.71193415637860082304526748971
-1.71199446873400304906526058495
-1.71199836336353286605516484887
-1.71200250093170372490334750484
-1.71200689587643065555799121616
-1.71201156343281610615086097462
-1.71201651967185607789316325873
-1.71202178154053898866118582527
-1.71202736690333794672424986263
-1.71203329458509047640154520425
-1.7120395844152522143608752421
-1.71204625727350260546737738363
-1.71205333513667108086857423409
-1.71206084112694150194397161721
-1.71206879956128069831651691125
-1.71207723600202360527646805091
-1.7120861773085326967599075189
-1.71209565168983298720693359517
-1.71210568875810570325027574597
-1.71211631958290365920887110585
-1.71212757674592925425327490475
-1.71213949439619167948118382782
-1.71215210830533320538584853722
-1.71216545592288512916428679163
-1.71217957643118190099765816281
-1.71219451079962691174513536341
-1.71221030183796519302667601246
-1.71222699424817662459463149807
-1.71224463467455792188229435412
-1.71226327175151243588973075104
-1.71228295614851337404439107847
-1.71230374061164816926452791387
-1.71232568000108909949838118928
-1.71234883132376759591375221806
-1.71237325376045666997727545738
-1.71239900868638722519073087278
-1.71242615968443937891285078564
-1.7124547725498589792316472085
-1.7124849152853519341582137553
-1.71251665808530444804161486767
-1.71255007330776545826565936305
-1.71258523543270816540107535756
-1.71262222100496024386236141207
-1.71266110856005681485829647492
-1.71270197853112628712217683157
-1.71274491313476647926040472212
-1.71278999623370682150419900062
-1.71283731317388172915220869922
-1.71288695059336033411513380447
-1.71293899620038860940052936077
-1.71299353851760155754587795968
-1.71305066658925568505563766821
-1.71311046964811568860626781518
-1.71317303673840450277609126215
-1.71323845629099312248323438684
-1.71330681564676661129921998759
-1.71337820052385633796550881356
-1.7134526944241768807994399758
-1.71353037797445060533373228368
-1.71361132819664536447826274612
-1.7136956177024931539861528196
-1.71378331380650233999947410661
-1.71387447755162617452931654574
-1.71396916264150915712624082903
-1.71406741427300439526945077152
-1.71416926786244412494645107517
-1.71427474765895737544004584216
-1.7143838652379696240835730647
-1.71449661786789633990622438175
-1.71461298674296374868578054395
-1.7147329350750653130306242614
-1.71485640603760194809110204146
-1.71498332055436996215566830076
-1.71511357492676679500428445852
-1.71524703829289627118268673392
-1.71538354991258969935581975857
-1.71552291627293631283016408053
-1.71566490800965823758620969634
-1.71580925664059601232832535104
-1.71595565110871819715150342615
-1.71610373413346351421042378255
-1.71625309837090048816736952395
-1.71640328238518575250488706039
-1.71655376643616030454704129701
-1.71670396809068983887597095691
-1.71685323766858264775975123886
-1.7170008535376636282447387151
-1.7171460172769087084926160568
-1.71728784873151985541509815652
-1.71742538098952292849515190892
-1.71755755531598251755168761704
-1.71768321608834093726990244064
-1.7178011057848025666044617887
-1.71790986008720852147740053779
-1.71800800317059859242929255502
-1.71809394326376594127150494516
-1.71816596857871438334278035719
-1.71822224372217854880722316635
-1.71826080671942590388781864468
-1.7182795667996007965481172705
-1.71827630311308124529181231223
-1.71824866457489892247649802917
-1.71651103355131430847128666308
-1.71369696187335556426029234652
-1.7106120252619627098013747196
-1.70753309676518840666318971239
-1.7045806022594315702333068581
-1.7018124307401879736252128403
-1.69925717198486288690306250971
-1.69692828570612758154586969641
-1.69483091223893480808898998317
-1.69296543258674601050991005527
-1.69132944683810936195957746966
-1.68991892510989137407463600256
-1.68872890048914980841520639561
-1.68775389688468842343868008384
-1.68698819782520470529507197509
-1.68642601700492861144956530502
-1.68606160668902355428374293141
-1.68588932607213991776427876215
-1.68590368344980827663045935471
-1.68609936108391874458634539146
-1.68647122855664638381266638002
-1.68701434845075937634588447486
-1.68772397693034456540549967142
-1.68859556096570282250553966374
-1.68962473339272116271036616345
-1.69080730662341010328706027815
-1.69213926556930661891923923663
-1.69361676016380105751190918337
-1.69523609774753211385705439886
-1.69699373549586052764493701061
-1.69888627300772289457843640669
-1.70091044513318143039792160145
-1.70306311508744652614073069495
-1.70534126787840496558684424586
-1.70774200406018906016681823925
-1.71026253381527785403985391202
-1.71290017136076104439236987246
-1.71565232966981433555083903322
-1.71851651549648323782192121526
-1.72149032469008428381331016451
-1.72457143778457135574368396453
-1.72775761584783636623154352251
-1.73104669657594101822045577635
-1.7344365906175814472715467036
-1.73792527811457718806520864594
-1.74151080544478283056780911604
-1.74519128215449650312801174466
-1.74896487806814930712775593857
-1.75282982056377952267481744796
-1.75678439200350772510205424447
-1.76082692730892225636570573665
-1.76495581167195111905527566659
-1.76916947839243153365701134969
-1.77346640683418944634370291976
-1.77784512049200702115647276887
-1.78230418516238648662545039476
-1.78684220721151426149257856274
-1.79145783193429118626333120801
-1.79614974199872439034863408277
-1.80091665597037547823168712906
-1.80575732691193007512784953099
-1.81067054105329712198970893109
-1.81565511652796442951381856622
-1.82070990217163162555233462675
-1.82583377637941442915524520033
-1.8310256460181667472223360157
-1.83628444539070091893843934613
-1.84160913524890294012198605214
-1.84699870185294000364973822299
-1.85245215607394342184827398185
-1.85796853253772209285903955655
-1.86354688880722119199210895293
-1.86918630460158868762878654077
-1.87488588104984950075975528953
-1.88064473997731447879143824714
-1.88646202322296960323631311443
-1.89233689198620070180481033845
-1.89826852620131103629815986283
-1.90425612393838408450726982816
-1.91029890082913217494641219065
-1.91639608951645387135269083232
-1.92254693912649960245280941257
-1.92875071476211641716802832559
-1.93500669701660930753454660879
-1.94131418150681864103832141167
-1.94767247842457121182954741401
-1.95408091210561656097302156763
-1.96053882061521080984300453052
-1.96704555534955755610025767278
-1.9736004806523596361420801215
-1.98020297344577698057004216978
-1.98685242287512458203379551684
-1.99354822996668094404517897425
-2.0002898072980114568797627929
-2.00707657868024311114851514649
-2.01390797885175695756266391858
-2.0207834531827928882319295304
-2.02770245739048777570939962275
-2.03466445726389287671213541875
-2.04166892839853979515839547028
-2.04871535594014630308422477105
-2.05580323433707403004425461411
-2.06293206710116953695149933939
-2.07010136657663866796598325138
-2.07731065371662139729649207351
-2.08455945786715072467147203506
-2.09184731655819458695469547997
-2.09917377530149430264728351001
-2.10653838739492680542054265046
-2.11394071373313090314210778526
-2.1213803226241500673469682653
-2.128856789611855858764776426
-2.13636969730392706833348468579
-2.14391863520517003830815321595
-2.15150319955597546023405430447
-2.15912299317571625892658358071
-2.16677762531089999520399502191
-2.17446671148789758391633914646
-2.18218987337007805486426886819
-2.18994673861918660779599567231
-2.19773694076081035245974838142
-2.20556011905378290279803529199
-2.21341591836338543150721899983
-2.22130398903820790674213963536
-2.2292239867905400448857744272
-2.23717557258016703905239484194
-2.245158412501450378311321824
-2.25317217767357907247957876834
-2.26121654413388135578564989794
-2.26929119273409147294341488618
-2.27739580903947046558326271978
-2.28553008323068398720592957405
-2.29369371000834409179440168668
-2.3018863885001256752281218698
-2.31010782217037180936958237702
-2.31835771873210560524376828217
-2.32663579006136948268010483356
-2.33494175211381581720984317209
-2.34327532484347588851741906585
-2.35163623212363687550311947609
-2.36002420166975933778757870711
-2.36843896496437019865344411897
-2.37688025718386870599329315818
-2.38534781712718520149524755203
-2.39384138714623477941166917218
-2.40236071307811006988748648682
-2.41090554417895944275958633319
-2.41947563305949890050159242111
-2.42807073562210781785629719547
-2.43669061099946049472437887026
-2.44533502149464722186410561721
-2.45400373252274021958695095162
-2.46269651255376140125138094138
-2.47141313305701043929539223111
-2.48015336844671307483161382255
-2.48891699602895101539681505147
-2.49770379594983611206065311867
-2.50651355114489279937962251956
-2.5153460472896140221191535067
-2.52420107275115706362014070536
-2.53307841854114683439630994129
-2.54197787826955527814287856561
-2.55089924809962660783506408388
-2.55984232670381909891622068465
-2.56880691522073514154332403415
-2.57779281721301219120553079209
-2.58679983862614815840764547685
-2.595827787748235645081886924
-2.604876475170580269449390003
-2.61394571374917912361621417137
-2.62303531856703618060770650789
-2.6321451068972922111056049383
-2.64127489816714748607868762274
-2.65042451392255623095642162835
-2.65959377779367246109724807081
-2.66878251546102746810800398346
-2.67799055462241984308820112202
-2.68721772496049951706522289795
-2.69646385811102787167221994823
-2.70572878763179652537560482186
-2.71501234897218793311949940529
-2.72431437944336145091814379182
-2.73363471818904901245585150125
-2.74297320615694504287497179935
-2.75232968607067569634024319528
-2.76170400240233294932662707286
-2.77109600134555951152144642286
-2.78050553078917093136663374594
-2.78993244029130167417265794259
-2.79937658105406233796642365232
-2.80883780589869554632114422803
-2.81831596924121841886392474625
-2.82781092706853986945171592597
-2.83732253691504131961273709782
-2.84685065783960974121289074736
-2.85639515040311225785066540496
-2.865955876646301839617088167
-2.87553270006814392096980443175
-2.8851254856045540569363134455
-2.8947340996075370090391378288
-2.90435840982471791956871911937
-2.91399828537925649144736171266
-2.92365359675013534124528318027
-2.9333242157528139352305127838
-2.94301001552023975294839609797
-2.95271087048420855001239479834
-2.96242665635706581181302859269
-2.97215725011374170297273578856
-2.98190252997411202383738741097
-2.99166237538567788533660302568
-3.00143666700655700739191293672
-3.01122528668877973392223519109
-3.02102811746188303959953946425
-3.03084504351679598004518898571
-3.04067595019001020832266114458
-3.05052072394802934656100114863
-3.06037925237209116251411731999
-3.07025142414315665699564813231
-3.08013712902716031959279115262
-3.0900362578605159570140383408
-3.09994870253587264101801788955
-3.10987435598811546125061337355
-3.11981311218060590262667898613
-3.12976486609165679726713858822
-3.13972951370123692757309183225
-3.1497069519779004799119116697
-3.15969707886593666772767783801
-3.16969979327273495878663144138
-3.17971499505636145384032853502
-3.18974258501334207334335434685
-3.19978246486664831510340741239
-3.20983453725388144897004205275
-3.2198987057156511149814836715
-3.22997487468414438888031387514
-3.24006294947188147366870523115
-3.25016283626065426798928044714
-3.26027444209064415167248588739
-3.27039767484971541586653124961
-3.28053244326288084983951832073
-3.29067865688193607889067237522
-3.30083622607525932790126561983
-3.31100506201777336296600680735
-3.32118507668106643934004483511
-3.33137618282366915768062753269
-3.34157829398148420231894149928
-3.35179132445836600512763363401
-3.36201518931684744651178886748
-3.372249804369010771202509957
-3.382495086167499960927544335
-3.39275095199667186872594466586
-3.40301731986388348071345270479
-3.41329410849091273054476613447
-3.42358123730551034970106000288
-3.43387862643308029310735082267
-3.44418619668848633449570789287
-3.45450386956798247942169650977
-3.4648315672412648959541500769
-3.47516921254364311383285968626
-3.48551672896832829236411412299
-3.49587404065883640553801619188
-3.50624107240150423984070692485
-3.51661774961811614603442455723
-3.52700399835863953082294258039
-3.53739974529406711784249955109
-3.54780491770936404985091734236
-3.55821944349651794536124247517
-3.56864325114769006331098539782
-3.57907626974846576870296834613
-3.58951842897120253052709553288
-3.59996965906847372070131252551
-3.61042989086660651928104932587
-3.62089905575931226680514017791
-3.63137708570140763939737931445
-3.6418639132026250561505306606
-3.65235947132151076140704061982
-3.66286369365940905684046647004
-3.67337651435453118975559352604
-3.68389786807610743478456565291
-3.69442769001862093618164097342
-3.70496591589612190723032615015
-3.71551248193662081189295146446
-3.72606732487655918177295301993
-3.73663038195535674874239028851
-3.74720159091003360022916286273
-3.75778088996990609017708730618
-3.76836821785135526410403022992
-3.77896351375266658150475008523
-3.78956671734893974309158295881
-3.80017776878706745405276027616
-3.8107966086807819776496653704
-3.82142317810576835608498577726
-3.83205741859484319766734516617
-3.84269927213319795088804475212
-3.85334868115370560712505912005
-3.86400558853228979431108704528
-3.87466993758335524405855884621
-3.88534167205527863443699785975
-3.89602073612595882985863098734
-3.90670707439842555835791545611
-3.91740063189650558496064740281
-3.92810135406054545783918212331
-3.93880918674318992155236325345
-3.9495240762052151088820735838
-3.96024596911141563961264505869
-3.97097481252654477106418659455
-3.98171055391130676129542647599
-3.99245314111840062164488428533
-4.00320252238861445068979883955
-4.01395864634696955677871460953
-4.02472146199891359104420610721
-4.03549091872656192723490682602
-4.04626696628498653882859510243
-4.0570495547985516377081485487
-4.06783863475729535220707903512
-4.0786341570133567355682681188
-4.0894360727774474088154099459
-4.10024433361536715471831755669
-4.11105889144456279194725837738
-4.12187969853072967066427677608
-4.13270670748445514269728459435
-4.14353987125790337109163579157
-4.15437914314154085523986752861
-4.16522447676090205895904826187
-4.1760758260733945398223317874
-4.18693314536514298876233420862
-4.19779638924787159945414386939
-4.20866551265582419726031781007
-4.21954047084272156758415180259
-4.23042121937875543333574210947
-4.24130771414761854087266529345
-4.25219991134357032323814277914
-4.2630977674685376187888637183
-4.27400123932924993238662997082
-4.28491028403440873522696363612
-4.29582485899189030809797277587
-4.30674492190598164140818940951
-4.31767043077464891369675566881
-4.32860134388683807854711774177
-4.33953761981980709787007280626
-4.3504792174364893674072855257
-4.36142609588288788803583861937
-4.37237821458549974403150668623
-4.38333553324877045687665594379
-4.39429801185257779048130131149
-4.40526561064974459082613954977
-4.41623829016358025003748525812
-4.4272160111854503917690490326
-4.43819873477237438149742105381
-4.44918642224465027193989145835
-4.46017903518350680027771129214
-4.47117653542878206021786449429
-4.4821788850766284781546035657
-4.49318604647724372880105405913
-4.50419798223262723165370568485
-4.51521465519436187553110748477
-4.52623602846142062419503664521
-4.5372620653779976617202208303
-4.54829272953136374182971004118
-4.55932798474974541085950699408
-4.57036779510022777936031086044
-4.58141212488668052258839033033
-4.59246093864770679528380858477
-4.60351420115461475118455434244
-4.61457187740941136268161968286
-4.62563393264281824088468869769
-4.63670033231230916114279615816
-4.64777104210016900375097162939
-4.65884602791157382417434667063
-4.66992525587269177163727248901
-4.68100869232880457935843204133
-4.69209630384244935406545239638
-4.70318805719158039669580845027
-4.71428391936775079038649710875
-4.72538385757431349597465310677
-4.73648783922464169927653800581
-4.74759583194036815838469080766
-4.75870780354964330312397511766
-4.76982372208541184263825269994
-4.78094355578370764084188202774
-4.79206727308196662316557594809
-4.80319484261735748165571603974
-4.81432623322512994905134292382
-4.82546141393698041596502182747
-4.83660035397943466873389186107
-4.84774302277224752888668786426
-4.8588893899268191784925894879
-4.87003942524462795891959035642
-4.88119309871567943373485108817
-4.89235038051697150962833812754
-4.90351124101097541233506499026
-4.91467565074413231757152823167
-4.92584358044536543998952777294
-4.93701500102460738608651727761
-4.94818988357134257989695930449
-4.95936819935316457312485390736
-4.97054991981434805416463837325
-4.98173501657443537319696881826
-4.99292346142683740323841959517
-5.004115226337448559670781893


==> anc/polAqqQNSEven320.dat <==
# polAqqQNSEven320
-2.92423822007040272822816592617
-2.92354054319110028362361189745
-2.92349215317899969389316754448
-2.92344045684579771207998039564
-2.92338523238643357460118394617
-2.92332624345450316255923363694
-2.92326323823700320955773576237
-2.92319594847254673945400722621
-2.92312408840979434816468891012
-2.92304735370267556415582765395
-2.92296542023879674986390705945
-2.92287794289724666552576252541
-2.92278455423181774430488052504
-2.92268486307546017421581277666
-2.92257845306157691633192573342
-2.92246488105755069836388744749
-2.92234367550566871949286745197
-2.92221433466637722479351128188
-2.92207632475855622492993600068
-2.92192907799125445334047475935
-2.9217719904810662128269370499
-2.92160442004906515507796119291
-2.921425683890935399202105477
-2.92123505611365792409488715962
-2.92103176513182012241494404597
-2.92081499091631910883257074159
-2.92058386208792523706981082981
-2.92033745284786178954802167996
-2.92007477973724054487112125302
-2.91979479821687159017776556004
-2.91949639905864012954124554381
-2.91917840453931407246051120515
-2.91883956442731493035346865247
-2.91847855175265221423218232869
-2.91809395834988948487681819689
-2.91768429016368000408492684593
-2.91724796230608330747310845183
-2.91678329385455290586958879686
-2.9162885023791718840667438709
-2.91576169818740980030778988963
-2.91520087827438364966461429539
-2.91460391996633066436353779633
-2.91396857424474460032085809551
-2.91329245873839342819547671144
-2.91257305037022886550846834834
-2.91180767764602115971222684
-2.91099351257141053573277270191
-2.91012756218396471966153446598
-2.90920665968677531541885091995
-2.90822745517012034274748942657
-2.90718640590777218677913111278
-2.90607976621464626643008676047
-2.90490357685267308104032516439
-2.90365365397204260925982815757
-2.90232557757532347481106425178
-2.90091467949240852567889370377
-2.89941603085479266426173740285
-2.89782442905835758173459960203
-2.89613438420463164285169788351
-2.89434010501142215831470515307
-2.89243548418479273173506621183
-2.89041408324559174041943045777
-2.88826911680514111881116042698
-2.8859934362862795628690371379
-2.8835795130877333720760549667
-2.88101942119177380976515199599
-2.87830481921732449584793109167
-2.87542693192311819558993503806
-2.87237653116818135206743629882
-2.86914391633985821616528909332
-2.86571889426278507738648868652
-2.86209075860569847059486224823
-2.85824826880671754785909554128
-2.85417962854178655552067714056
-2.84987246376530289567832387514
-2.84531380035659130929695723465
-2.84049004141081386443810483296
-2.83538694421812346398636877164
-2.82998959698036583772339939276
-2.82428239532039655570397984276
-2.81824901864508450088013344611
-2.81187240642929342266925208042
-2.80513473449453249806994007313
-2.79801739136249980407673107167
-2.79050095477035323090913392676
-2.78256516844116363372571311703
-2.77418891920955341000443304878
-2.7653502146089035060779892288
-2.75602616103260944605903687783
-2.74619294258754981831095897766
-2.73582580076304533294078740232
-2.72489901504295663502164338594
-2.71338588459199282802038907438
-2.70125871114955089564745906354
-2.68848878326521981055840482123
-2.67504636200917081209172405333
-2.6609006682876914291081140025
-2.64601987188874310014844899051
-2.63037108237423009025445606158
-2.61392034192422030145143291569
-2.59663262022317507823167460138
-2.57847181145880252465211608065
-2.37324268602147485060552915067
-2.20832247909323343434234272884
-2.06659154700560773036411209648
-1.94059482928461582016913487278
-1.82621970709824510133884068935
-1.72089292328057250641120190132
-1.62287057655854370135035772192
-1.53090330631301763585686223709
-1.44405855549813524199959316012
-1.36161788103769309380600961261
-1.28301370779463657928938249517
-1.20778837381948441686059175375
-1.13556651617672250453939246735
-1.06603582052667234770477031527
-0.998933220256121928270386670745
-0.934034763611142744766052405034
-0.871148019268994053530630190547
-0.810106281400048458706841728964
-0.750764077493287858746575595979
-0.692993636993811144230839556493
-0.636682080338791506887106302811
-0.581729156164575911874850328754
-0.528045401211392748195323277839
-0.475550630116044615505816323247
-0.424172685492508380370141763527
-0.373846395447359952523725685259
-0.324512697931390796135461504913
-0.276117900411727948146343758575
-0.228613050160964213759790069839
-0.181953395624908545586015054712
-0.136097923286519180949845629909
-0.0910089575019508389044724839816
-0.0466518131697913939204856819204
-0.00299449296987316981621498841676
0.039992577606235353463640602524
0.0823367830254538838753702343348
0.124063522924221847017979045772
0.165196393630602006052824676517
0.205757349241692738846407572444
0.245766844988624498544300347915
0.285243965200505316391050237271
0.324206537830878337868375940311
0.362671237221485076540149289192
0.400653676537279614661657480564
0.438168491104888510394816335216
0.475229413717014206398445119301
0.511849342821981903824856351429
0.548040404396169663579126004509
0.583814008193741308926346441444
0.61918089897991038678481286409
0.65415120327843807546281268468
0.688734472099185489541250016766
0.722939720055632930930672670805
0.756775461233963991856055515269
0.790249742133443205081103288763
0.823370171961434917382992288428
0.856143950534717186422909282717
0.88857789401106521023620862596
0.920678458650847613853004605195
0.952451762787117243237047097678
0.983903607163980408334909694585
1.01503949378655014907255870215
1.04586464341123640505725993152
1.07638401179224804330262186843
1.10660230478876360967930863742
1.13652399242708485132374332973
1.16615332200306063112742792169
1.19549433030202173852592187062
1.22455085500628074713027293544
1.2533265453538227388895499409
1.28182487210605317483982588457
1.31004913687730078511663248796
1.33800248087412835316106660375
1.36568789308832350841125811206
1.39310821798367331862848154347
1.42026616271322515869149416947
1.44716430390066211473951205346
1.47380509401663893396430823385
1.50019086737840328359358381295
1.52632384579873949210761632315
1.55220614390819382559119048298
1.57783977417265027763559294944
1.60322665162660481475665644121
1.62836859834091713267118642611
1.65326734764238721515332605513
1.67792454810119595713155529205
1.70234176730105287029482579061
1.72652049540579875868355135022
1.75046214853520768419365597958
1.77416807196181198353539791387
1.79763954313972887683757025867
1.82087777457569043426526917786
1.84388391655176414661788713155
1.86665905970859350349353983993
1.88920423749738179402659293732
1.91152042850828327784235336943
1.93360855868234983420559116114
1.95546950341370448442573925284
1.97710408954817244691027132316
1.99851309728419259127297964287
2.01969726198145455563268469392
2.04065727588235688152431540381
2.06139378975105703375740108045
2.08190741443458304359620640656
2.1021987223501968634039911175
2.12226824890293963695146600694
2.14211649383704741023643678143
2.16174392252470090742798484635
2.18115096719536357319931176252
2.20033802810876694559737361091
2.21930547467442048319070516971
2.23805364652035322874874234297
2.25658285451363623463156608934
2.27489338173508666358517781044
2.29298548441041614275185657414
2.31085939279995658107800509913
2.32851531204897561066898445909
2.34595342300048048277485766114
2.36317388297230308824712187013
2.38017682650015927309687031603
2.39696236604828231444503937971
2.41353059268914287915843791428
2.42988157675368560844941359068
2.44601536845343528869639517578
2.46193199847575304157211675193
2.47763147855345478063640394858
2.49311380200994004568830275915
2.50837894428091897073105913302
2.52342686341376831651946667621
2.53825750054549397266303639846
2.55287078036022689222437176369
2.56726661152713186417224871134
2.58144488711956367062201985107
2.59540548501626284431926676689
2.60914826828534327717717184571
2.62267308555178618389952563867
2.6359797713491192571480946187
2.64906814645592613320526917418
2.66193801821779939930503992924
2.67458918085532020356798870649
2.68702141575861897113061875723
2.69923449176904468794198636635
2.71122816544844459561981728595
2.72300218133653186152398756665
2.73455627219679576819449841503
2.74589015925138713105802674287
2.75700355240539093317400847538
2.76789615046087849556781927431
2.77856764132111282030498206318
2.78901770218526299389027013611
2.79924599973396666645090275525
2.809252190306063578899576246
2.81903592006680784624188571023
2.82859682516785217847375484058
2.83793453189928338800144967161
2.84704865683397535576791451149
2.85593880696451307040594607268
2.86460457983292938123954369252
2.87304556365348468432418142006
2.88126133742870886036646270162
2.88925147105891437548679051264
2.89701552544537951324299164352
2.90455305258739120353174285941
2.91186359567332782679623295687
2.91894668916595367762122193765
2.92580185888208844879161071106
2.93242862206680712491970942225
2.93882648746231803461600953464
2.94499495537165948373818074423
2.95093351771734836232986338817
2.95664165809510736819604271057
2.96211885182279100525357936258
2.96736456598462428024454596462
2.97237825947086202325882654428
2.97715938301297098263759852428
2.98170737921443128073708821993
2.98602168257724845185647887507
2.99010171952426210608782557905
2.99394690841733226218392524362
2.99755665957147955852421275858
3.00093037526505087412557434455
3.00406744974597736207529976958
3.00696726923418750685335720249
3.00962921192023355624500032532
3.0120526479601855397690792541
3.01423693946684306094717783323
3.01618144049731113281392221874
3.0178854970369825076130699803
3.01934844697996522570373295277
3.02056962010599046863602855736
3.02154833805383224069995849963
3.02228391429126691577663978883
3.0227756540815972659983690936
3.02302285444676222970834178103
3.02302480412705037282534786714
3.02278078353743174443992234723
3.02229006472051961891170669007
3.02155191129617044764379484676
3.02056557840772720893097302546
3.01933031266490823876620297169
3.01784535208334054428082802086
3.01610992602073353970009580802
3.0141232551096860974898838779
3.01188455118711676997628881001
3.00939301722030400439881542019
3.00664784722952014239916673238
3.00364822620723995865570143768
3.00039333003390144805756331031
2.99688232539019351177458156255
2.99311436966584211510354288373
2.98908861086486338931326350381
2.98480418750724902108424564374
2.98026022852704611170556351193
2.97545585316679048905006320436
2.97039017086824921352126580011
2.9650622811594247295859022274
2.9594712735377697720088076696
2.95361622734955873521288432644
2.94749621166535774989067973268
2.94111028515153217755067971088
2.93445749593772662539166433469
2.92753688148024889489494867016
2.92034746842128550175592484306
2.91288827244387253599248924494
2.9051582981225416628021608397
2.89715653876955699029219471528
2.88888197627665434262659822139
2.88033358095219016919906024871
2.87151031135360288463933860815
2.86241111411508486296898321323
2.85303492377035859388294870294
2.84338066257044564143188152676
2.83344724029631201641867029324
2.8232335540662683742967231096
2.81273848813799807052446370851
2.80196091370508053498278625868
2.79089968868787165549429707655
2.77955365751859687645886504696
2.7679216509205065103366713502
2.75600248568093631476072958152
2.7437949644181096933943260424
2.73129787534151092052605425264
2.71850999200565155334372415492
2.70543007305704466659365960454
2.69205686197419370582427358031
2.67838908680039459065215882663
2.66442545986914119054452837062
2.65016467752191542353831839781
2.63560541981813397308487551162
2.62074635023701395863518070784
2.60558611537110980923928441589
2.59012334461126305259150310546
2.5743566498226957194439997586
2.55828462501196654848677256282
2.54190584598449713136639784276
2.52521886999236253149015958124
2.50822223537202771178390426232
2.49091446117169728181055740625
2.47329404676793158766097660447
2.45535947147116698057696508815
2.4371091941197621716993152279
2.41854165266217586738063092426
2.39965526372686333608892830783
2.38044842217946113496958363532
2.36091950066680986931356396436
2.34106684914734451570898060082
2.32088879440736045000635795056
2.30038363956264082086417654667
2.27954966354490723069573384026
2.25838512057253075579172686899
2.23688823960491407871075276808
2.21505722377992783577184775987
2.19289024983375511187853483341
2.17038546750246724889004778784
2.14754099890462167047610053004
2.124354937904138156650424486
2.10082534945267380784404943383
2.07695026891067869573746989292
2.05272770134627377111666470675
2.02815562081104984268478114859
2.00323196959184119907795252145
1.97795465743747955150346897514
1.95232156075948324581189382115
1.92633052180558293586707305349
1.8999793478049279150820106843
1.87326581008375684377065915859
1.84618764315025244243382777204
1.81874254374723158164711108363
1.79092816987124980298122043031
1.76274213975662234430108417304
1.73418203082278188348969747976
1.70524537858330609611015949709
1.6759296755148553535182431769
1.6462323698841620441701563406
1.61615086453110762183838029203
1.58568251560581106998698363728
1.5548246312575324779947847844
1.52357447027306726082141327502
1.49192924066216957518960770767
1.45988609818739699081029695792
1.42744214483561169950117917884
1.39459442722820565317454664577
1.36133993496693710137048554963
1.32767559891207305289553288523
1.2935982893893251227004533702
1.25910481432184384881906707255
1.22419191728329756418105406075
1.18885627546780484586997506568
1.15309449757221285967260161863
1.11690312158591583289320368917
1.08027861248308651067677899278
1.04321735981184667291064491573
1.00571567517452828535589222933
0.967769789592772062807006950632
0.929375850750772295770286511468
0.890529920109502594394406711651
0.851227969884243253809289316688
0.811465879877173382615649527133
0.771239434156185472491257109404
0.730544317570421952413173264897
0.689376112092317155011664599149
0.647730292975148103508285800731
0.605602224714246994140297850496
0.562987156799099809150059489212
0.519880219242540873371570773923
0.47627641787214308388230724847
0.432170629367687577362899876036
0.387557596027263035516875863827
0.342431920243080466041748155359
0.296788058666479244143749626043
0.250620316039827629778374176856
0.203922838671066840251887404017
0.156689607524490456641426668472
0.108914430898965938582747835766
0.0605909366621643901209051848415
0.0117125640064366179142668170513
-0.0377274453112784262390512617157
-0.0877360562867441692049420048011
-0.138320450588177967367322438412
-0.189488037128224645165299209344
-0.24124646334294335164993372572
-0.293603627238233980699246241452
-0.346567690270453448609284553498
-0.400147091135083454222336756014
-0.454350560545324137480211744146
-0.509187137091535466365576449241
-0.564666184282685948840608899375
-0.620797408882579012828863367657
-0.677590880666825915097055856034
-0.735057053741573708814713569232
-0.793206789582177451960946746618
-0.85205138196968342470057772347
-0.911602584025588636423120542414
-0.971872637571368153018505757208
-1.03287430506932377411061342438
-1.09462090443613752811167275502
-1.15712634706099654832531748846
-1.22040517940736679556989327817
-1.28447262863274204819367247185
-1.34934465272558628772340307662
-1.41503799573519667057440184942
-1.48157024876078248839852363607
-1.54895991747371807769556075828
-1.61722649707547791146380466664
-1.68639055574796819336976512704
-1.75647382783886065090381830211
-1.82749931824978394512628792482
-1.89949141976966647605343554714
-1.97247604543183491732520647361
-2.04648077838814377553847103264
-2.12153504230804809911519618358
-2.19767029595368562987947162917
-2.2749202563917783788795312404
-2.35332115633075520762411382639
-2.43291204238666199903194457732
-2.51373512278006273039502536219
-2.59583617518171314555343812898
-2.67926502834546205447992298531
-2.76407613506153952718413042717
-2.8503292592223431280725382668
-2.93809030699155667411899261438
-3.02743234207007072307694749157
-3.11843683918193492394210137584
-3.21119525023100482783002835085
-3.30581098742282346780338694997
-3.40240197247075650775450913913
-3.50110397008232536788429533627
-3.60207503353082451263800478238
-3.70550156998187293089294648244
-3.81160684013836181609293252871
-3.92066325501667060843259517127
-4.03301086741433653055448538886
-4.14908654407781176788714637757
-4.26947288921097817637410294573
-4.39498721275363286285717305188
-4.52686270521132829128963571643
-4.66718660002206768981498974698
-4.82033922174714672090066088389
-5.00683867266993478735390854365


==> anc/polAqqQNSEven330.dat <==
# polAqqQNSEven330
5.72839506172839506172839506173
5.72840079012345679012345679012
5.72840125631546611526040033781
5.72840176044741973834409872474
5.72840230560697112519659753068
5.72840289513305518396717401764
5.72840353263633821651353692063
5.72840422202133214115786510506
5.72840496751030842964380615446
5.7284057736691582238175902246
5.72840664543535701730981852636
5.72840758814820517730909024955
5.72840860758152952034059436365
5.72840970997904622916311933926
5.72841090209260169779534950477
5.72841219122352551810868968243
5.72841358526734888233564080216
5.72841509276216228798217202307
5.72841672294090872124262629281
5.72841848578793259861347595583
5.72842039210013081161485045845
5.72842245355308040599761553042
5.72842468277254790717236198311
5.72842709341181826452780238968
5.72842970023531703068536083304
5.72843251920903793586893153762
5.72843556759832969852485456689
5.72843886407364098639017227934
5.72844242882487118343586407637
5.72844628368502732603107274805
5.72845045226394456910415982898
5.72845496009288917910852135619
5.72845983478092970273723583755
5.72846510618403403679467717687
5.7284708065879280668714242905
5.72847697090583582785341973284
5.72848363689231228404948008931
5.72849084537447838907657612555
5.72849864050207466926395196025
5.7285070700178648320171051857
5.72851618555004553823881370203
5.72852604292845325890415484807
5.72853670252650488572206888177
5.72854822963096637716047519444
5.7285606948418141592863596962
5.72857417450463830975811554512
5.72858875117823586174008662083
5.72860451414025809319170353245
5.72862155993400873596283600595
5.72863999295974207587896735073
5.72865992611408246317226615976
5.72868148148148148148148148148
5.72870479108194773832865886594
5.72872999767962889251357821233
5.72875725565719823513851850946
5.72878673196140117366734285721
5.72881860712555280098548800658
5.72885307637524903320189722821
5.72889035082406345749894969809
5.72893065876655316618815320521
5.72897424707649284079956829315
5.72902138271890084076315445272
5.72907235438511799233836015767
5.72912747426095343346460893854
5.72918707993872686507611721385
5.72925153648491788074312609668
5.72932123867608609209068208339
5.72939661341675637441724312886
5.72947812235407803743995661565
5.72956626470527190598243976688
5.72966158031518255605116489804
5.72976465296266227518941849655
5.72987611393603733392674113078
5.72999664589955520169876145937
5.73012698707449350957668362735
5.73026793576053876875521885651
5.73042035522512690155137031965
5.73058517899069129481725594208
5.73076341655220114710184579357
5.73095615956000827686227937788
5.7311645885058704305166334243
5.73138997995310093073470978503
5.7316337143551271121704338527
5.73189728451034381504250081871
5.73218230470504531887985650008
5.73249052060043336797962861713
5.73282381992425617778264644072
5.73318424403256142913744825287
5.73357400041237543850623998797
5.73399547620188357616390126012
5.73445125281091888724932707691
5.73494412173130492051638437896
5.73547710163388626141208606366
5.73605345685696083333240169725
5.73667671739934993962662678521
5.73735070054055746321441923143
5.73807953422043506231297301685
5.73886768232154663489381859764
5.73971997200907877345044227302
5.74064162329574576925700951186
5.74163828101276513392194996309
5.74271604938271604938271604938
5.75703703703703703703703703704
5.77135802469135802469135802469
5.78567901234567901234567901235
5.8
5.81432098765432098765432098765
5.82864197530864197530864197531
5.84296296296296296296296296296
5.85728395061728395061728395062
5.87160493827160493827160493827
5.88592592592592592592592592593
5.90024691358024691358024691358
5.91456790123456790123456790123
5.92888888888888888888888888889
5.94320987654320987654320987654
5.9575308641975308641975308642
5.97185185185185185185185185185
5.98617283950617283950617283951
6.00049382716049382716049382716
6.01481481481481481481481481481
6.02913580246913580246913580247
6.04345679012345679012345679012
6.05777777777777777777777777778
6.07209876543209876543209876543
6.08641975308641975308641975309
6.10074074074074074074074074074
6.1150617283950617283950617284
6.12938271604938271604938271605
6.1437037037037037037037037037
6.15802469135802469135802469136
6.17234567901234567901234567901
6.18666666666666666666666666667
6.20098765432098765432098765432
6.21530864197530864197530864198
6.22962962962962962962962962963
6.24395061728395061728395061728
6.25827160493827160493827160494
6.27259259259259259259259259259
6.28691358024691358024691358025
6.3012345679012345679012345679
6.31555555555555555555555555556
6.32987654320987654320987654321
6.34419753086419753086419753086
6.35851851851851851851851851852
6.37283950617283950617283950617
6.38716049382716049382716049383
6.40148148148148148148148148148
6.41580246913580246913580246914
6.43012345679012345679012345679
6.44444444444444444444444444444
6.4587654320987654320987654321
6.47308641975308641975308641975
6.48740740740740740740740740741
6.50172839506172839506172839506
6.51604938271604938271604938272
6.53037037037037037037037037037
6.54469135802469135802469135802
6.55901234567901234567901234568
6.57333333333333333333333333333
6.58765432098765432098765432099
6.60197530864197530864197530864
6.6162962962962962962962962963
6.63061728395061728395061728395
6.6449382716049382716049382716
6.65925925925925925925925925926
6.67358024691358024691358024691
6.68790123456790123456790123457
6.70222222222222222222222222222
6.71654320987654320987654320988
6.73086419753086419753086419753
6.74518518518518518518518518519
6.75950617283950617283950617284
6.77382716049382716049382716049
6.78814814814814814814814814815
6.8024691358024691358024691358
6.81679012345679012345679012346
6.83111111111111111111111111111
6.84543209876543209876543209877
6.85975308641975308641975308642
6.87407407407407407407407407407
6.88839506172839506172839506173
6.90271604938271604938271604938
6.91703703703703703703703703704
6.93135802469135802469135802469
6.94567901234567901234567901235
6.96
6.97432098765432098765432098765
6.98864197530864197530864197531
7.00296296296296296296296296296
7.01728395061728395061728395062
7.03160493827160493827160493827
7.04592592592592592592592592593
7.06024691358024691358024691358
7.07456790123456790123456790123
7.08888888888888888888888888889
7.10320987654320987654320987654
7.1175308641975308641975308642
7.13185185185185185185185185185
7.14617283950617283950617283951
7.16049382716049382716049382716
7.17481481481481481481481481481
7.18913580246913580246913580247
7.20345679012345679012345679012
7.21777777777777777777777777778
7.23209876543209876543209876543
7.24641975308641975308641975309
7.26074074074074074074074074074
7.2750617283950617283950617284
7.28938271604938271604938271605
7.3037037037037037037037037037
7.31802469135802469135802469136
7.33234567901234567901234567901
7.34666666666666666666666666667
7.36098765432098765432098765432
7.37530864197530864197530864198
7.38962962962962962962962962963
7.40395061728395061728395061728
7.41827160493827160493827160494
7.43259259259259259259259259259
7.44691358024691358024691358025
7.4612345679012345679012345679
7.47555555555555555555555555556
7.48987654320987654320987654321
7.50419753086419753086419753086
7.51851851851851851851851851852
7.53283950617283950617283950617
7.54716049382716049382716049383
7.56148148148148148148148148148
7.57580246913580246913580246914
7.59012345679012345679012345679
7.60444444444444444444444444444
7.6187654320987654320987654321
7.63308641975308641975308641975
7.64740740740740740740740740741
7.66172839506172839506172839506
7.67604938271604938271604938272
7.69037037037037037037037037037
7.70469135802469135802469135802
7.71901234567901234567901234568
7.73333333333333333333333333333
7.74765432098765432098765432099
7.76197530864197530864197530864
7.7762962962962962962962962963
7.79061728395061728395061728395
7.8049382716049382716049382716
7.81925925925925925925925925926
7.83358024691358024691358024691
7.84790123456790123456790123457
7.86222222222222222222222222222
7.87654320987654320987654320988
7.89086419753086419753086419753
7.90518518518518518518518518519
7.91950617283950617283950617284
7.93382716049382716049382716049
7.94814814814814814814814814815
7.9624691358024691358024691358
7.97679012345679012345679012346
7.99111111111111111111111111111
8.00543209876543209876543209877
8.01975308641975308641975308642
8.03407407407407407407407407407
8.04839506172839506172839506173
8.06271604938271604938271604938
8.07703703703703703703703703704
8.09135802469135802469135802469
8.10567901234567901234567901235
8.12
8.13432098765432098765432098765
8.14864197530864197530864197531
8.16296296296296296296296296296
8.17728395061728395061728395062
8.19160493827160493827160493827
8.20592592592592592592592592593
8.22024691358024691358024691358
8.23456790123456790123456790123
8.24888888888888888888888888889
8.26320987654320987654320987654
8.2775308641975308641975308642
8.29185185185185185185185185185
8.30617283950617283950617283951
8.32049382716049382716049382716
8.33481481481481481481481481481
8.34913580246913580246913580247
8.36345679012345679012345679012
8.37777777777777777777777777778
8.39209876543209876543209876543
8.40641975308641975308641975309
8.42074074074074074074074074074
8.4350617283950617283950617284
8.44938271604938271604938271605
8.4637037037037037037037037037
8.47802469135802469135802469136
8.49234567901234567901234567901
8.50666666666666666666666666667
8.52098765432098765432098765432
8.53530864197530864197530864198
8.54962962962962962962962962963
8.56395061728395061728395061728
8.57827160493827160493827160494
8.59259259259259259259259259259
8.60691358024691358024691358025
8.6212345679012345679012345679
8.63555555555555555555555555556
8.64987654320987654320987654321
8.66419753086419753086419753086
8.67851851851851851851851851852
8.69283950617283950617283950617
8.70716049382716049382716049383
8.72148148148148148148148148148
8.73580246913580246913580246914
8.75012345679012345679012345679
8.76444444444444444444444444444
8.7787654320987654320987654321
8.79308641975308641975308641975
8.80740740740740740740740740741
8.82172839506172839506172839506
8.83604938271604938271604938272
8.85037037037037037037037037037
8.86469135802469135802469135802
8.87901234567901234567901234568
8.89333333333333333333333333333
8.90765432098765432098765432099
8.92197530864197530864197530864
8.9362962962962962962962962963
8.95061728395061728395061728395
8.9649382716049382716049382716
8.97925925925925925925925925926
8.99358024691358024691358024691
9.00790123456790123456790123457
9.02222222222222222222222222222
9.03654320987654320987654320988
9.05086419753086419753086419753
9.06518518518518518518518518519
9.07950617283950617283950617284
9.09382716049382716049382716049
9.10814814814814814814814814815
9.1224691358024691358024691358
9.13679012345679012345679012346
9.15111111111111111111111111111
9.16543209876543209876543209877
9.17975308641975308641975308642
9.19407407407407407407407407407
9.20839506172839506172839506173
9.22271604938271604938271604938
9.23703703703703703703703703704
9.25135802469135802469135802469
9.26567901234567901234567901235
9.28
9.29432098765432098765432098765
9.30864197530864197530864197531
9.32296296296296296296296296296
9.33728395061728395061728395062
9.35160493827160493827160493827
9.36592592592592592592592592593
9.38024691358024691358024691358
9.39456790123456790123456790123
9.40888888888888888888888888889
9.42320987654320987654320987654
9.4375308641975308641975308642
9.45185185185185185185185185185
9.46617283950617283950617283951
9.48049382716049382716049382716
9.49481481481481481481481481481
9.50913580246913580246913580247
9.52345679012345679012345679012
9.53777777777777777777777777778
9.55209876543209876543209876543
9.56641975308641975308641975309
9.58074074074074074074074074074
9.5950617283950617283950617284
9.60938271604938271604938271605
9.6237037037037037037037037037
9.63802469135802469135802469136
9.65234567901234567901234567901
9.66666666666666666666666666667
9.68098765432098765432098765432
9.69530864197530864197530864198
9.70962962962962962962962962963
9.72395061728395061728395061728
9.73827160493827160493827160494
9.75259259259259259259259259259
9.76691358024691358024691358025
9.7812345679012345679012345679
9.79555555555555555555555555556
9.80987654320987654320987654321
9.82419753086419753086419753086
9.83851851851851851851851851852
9.85283950617283950617283950617
9.86716049382716049382716049383
9.88148148148148148148148148148
9.89580246913580246913580246914
9.91012345679012345679012345679
9.92444444444444444444444444444
9.9387654320987654320987654321
9.95308641975308641975308641975
9.96740740740740740740740740741
9.98172839506172839506172839506
9.99604938271604938271604938272
10.0103703703703703703703703704
10.024691358024691358024691358
10.0390123456790123456790123457
10.0533333333333333333333333333
10.067654320987654320987654321
10.0819753086419753086419753086
10.0962962962962962962962962963
10.110617283950617283950617284
10.1249382716049382716049382716
10.1392592592592592592592592593
10.1535802469135802469135802469
10.1679012345679012345679012346
10.1822222222222222222222222222
10.1965432098765432098765432099
10.2108641975308641975308641975
10.2251851851851851851851851852
10.2395061728395061728395061728
10.2538271604938271604938271605
10.2681481481481481481481481481
10.2824691358024691358024691358
10.2967901234567901234567901235
10.3111111111111111111111111111
10.3254320987654320987654320988
10.3397530864197530864197530864
10.3540740740740740740740740741
10.3683950617283950617283950617
10.3827160493827160493827160494
10.397037037037037037037037037
10.4113580246913580246913580247
10.4256790123456790123456790123
10.44
10.4543209876543209876543209877
10.4686419753086419753086419753
10.482962962962962962962962963
10.4972839506172839506172839506
10.5116049382716049382716049383
10.5259259259259259259259259259
10.5402469135802469135802469136
10.5545679012345679012345679012
10.5688888888888888888888888889
10.5832098765432098765432098765
10.5975308641975308641975308642
10.6118518518518518518518518519
10.6261728395061728395061728395
10.6404938271604938271604938272
10.6548148148148148148148148148
10.6691358024691358024691358025
10.6834567901234567901234567901
10.6977777777777777777777777778
10.7120987654320987654320987654
10.7264197530864197530864197531
10.7407407407407407407407407407
10.7550617283950617283950617284
10.769382716049382716049382716
10.7837037037037037037037037037
10.7980246913580246913580246914
10.812345679012345679012345679
10.8266666666666666666666666667
10.8409876543209876543209876543
10.855308641975308641975308642
10.8696296296296296296296296296
10.8839506172839506172839506173
10.8982716049382716049382716049
10.9125925925925925925925925926
10.9269135802469135802469135802
10.9412345679012345679012345679
10.9555555555555555555555555556
10.9698765432098765432098765432
10.9841975308641975308641975309
10.9985185185185185185185185185
11.0128395061728395061728395062
11.0271604938271604938271604938
11.0414814814814814814814814815
11.0558024691358024691358024691
11.0701234567901234567901234568
11.0844444444444444444444444444
11.0987654320987654320987654321
11.1130864197530864197530864198
11.1274074074074074074074074074
11.1417283950617283950617283951
11.1560493827160493827160493827
11.1703703703703703703703703704
11.184691358024691358024691358
11.1990123456790123456790123457
11.2133333333333333333333333333
11.227654320987654320987654321
11.2419753086419753086419753086
11.2562962962962962962962962963
11.270617283950617283950617284
11.2849382716049382716049382716
11.2992592592592592592592592593
11.3135802469135802469135802469
11.3279012345679012345679012346
11.3422222222222222222222222222
11.3565432098765432098765432099
11.3708641975308641975308641975
11.3851851851851851851851851852
11.3995061728395061728395061728
11.4138271604938271604938271605
11.4281481481481481481481481481
11.4424691358024691358024691358
11.4567901234567901234567901235


==> anc/polAqqQNSEven331.dat <==
# polAqqQNSEven331
-0.395061728395061728395061728395
-0.395062123456790123456790123457
-0.395062155607963180362786230194
-0.395062190375684119885799912051
-0.395062227972894560358386036599
-0.395062268629865874756356828803
-0.395062312595609532173347373836
-0.395062360139402216631576903797
-0.395062411552435064113365941687
-0.395062467149597118883971739627
-0.395062527271403932228263346645
-0.395062592286083115676488982727
-0.3950626625918296220924547837
-0.395062738619244567528490988915
-0.395062820833972530882437896881
-0.395062909739553484007495840167
-0.395063005880506819471423503597
-0.395063109845666364688425656764
-0.395063222271786808361560433987
-0.395063343847443627490584548678
-0.395063475317250400801024169549
-0.395063617486419338344663140029
-0.39506377122569295911533530918
-0.395063937476677121691572578599
-0.395064117257608071081749022968
-0.395064311669588823163374588802
-0.395064521903333082656886521854
-0.395064749246457999061391191678
-0.395064995091370426443852694922
-0.395065260943794988002142948141
-0.395065548431996177179597229585
-0.395065859316750977869553196979
-0.395066195502133082947395575003
-0.395066559047174761158253598405
-0.395066952178477797715270640724
-0.395067377303850746748511705713
-0.395067837027056019589619316504
-0.395068334163757130281143181073
-0.395068871758763770294065652431
-0.395069453104680333242558978324
-0.395070081762072106085435427726
-0.395070761581272638545114127453
-0.395071496725965854187728888398
-0.395072291698687336355894840996
-0.395073151368400976502507565255
-0.395074081000319883431594175526
-0.395075086288154197361385284195
-0.395076173388983316771841622927
-0.395077348960966119721574896962
-0.395078620204120143164066713844
-0.395079994904419480218776976535
-0.395081481481481481481481481481
-0.395083089040134326781286818341
-0.395084827426181302931970911195
-0.395086707286703326561277138583
-0.395088740135269046459816748773
-0.395090938422451917309344000454
-0.395093315612086140220820498498
-0.395095886263728514310272392972
-0.395098666121831252840562290014
-0.395101672212171920055142640907
-0.395104922946131092466424445015
-0.395108438233456413264714493632
-0.395112239604203685066524754382
-0.39511635034060185276387015268
-0.395120795619649509016767317012
-0.39512560266731628221315048851
-0.395130800925293543063258146818
-0.395136422231315726719997007976
-0.395142501014156683171202742543
-0.395149074504495348693183786071
-0.395156182962942225875132310107
-0.39516386992662326440874076764
-0.395172182475831393220604238577
-0.395181171522378862729426457059
-0.395190892121416466810704748725
-0.395201403808629441486301401355
-0.395212770964875261711534892557
-0.395225063210496630834610054729
-0.395238355831724708749122715716
-0.395252730241784167621836787883
-0.395268274479524202119635157588
-0.395285083748629456011754058807
-0.395303261000713366554655228876
-0.395322917565865194405507344833
-0.395344173834512646067560594285
-0.395367159994776288122941133842
-0.395392016829831822699134362267
-0.395418896580163823345257930205
-0.395447963875991970769924224836
-0.395479396745580612913746694959
-0.395513387705607235897681681308
-0.395550144940268018028419728529
-0.395589893576342126436717358431
-0.395632877062024133767353571394
-0.395679358657969480221684084926
-0.395729623049685176711239518404
-0.39578397809114114723405645501
-0.39584275669028129472072015676
-0.395906318847982466845311000818
-0.395975053862949319580824135385
-0.396049382716049382716049382716
-0.397037037037037037037037037037
-0.398024691358024691358024691358
-0.399012345679012345679012345679
-0.4
-0.400987654320987654320987654321
-0.401975308641975308641975308642
-0.402962962962962962962962962963
-0.403950617283950617283950617284
-0.404938271604938271604938271605
-0.405925925925925925925925925926
-0.406913580246913580246913580247
-0.407901234567901234567901234568
-0.408888888888888888888888888889
-0.40987654320987654320987654321
-0.410864197530864197530864197531
-0.411851851851851851851851851852
-0.412839506172839506172839506173
-0.413827160493827160493827160494
-0.414814814814814814814814814815
-0.415802469135802469135802469136
-0.416790123456790123456790123457
-0.417777777777777777777777777778
-0.418765432098765432098765432099
-0.41975308641975308641975308642
-0.420740740740740740740740740741
-0.421728395061728395061728395062
-0.422716049382716049382716049383
-0.423703703703703703703703703704
-0.424691358024691358024691358025
-0.425679012345679012345679012346
-0.426666666666666666666666666667
-0.427654320987654320987654320988
-0.428641975308641975308641975309
-0.42962962962962962962962962963
-0.430617283950617283950617283951
-0.431604938271604938271604938272
-0.432592592592592592592592592593
-0.433580246913580246913580246914
-0.434567901234567901234567901235
-0.435555555555555555555555555556
-0.436543209876543209876543209877
-0.437530864197530864197530864198
-0.438518518518518518518518518519
-0.43950617283950617283950617284
-0.44049382716049382716049382716
-0.441481481481481481481481481481
-0.442469135802469135802469135802
-0.443456790123456790123456790123
-0.444444444444444444444444444444
-0.445432098765432098765432098765
-0.446419753086419753086419753086
-0.447407407407407407407407407407
-0.448395061728395061728395061728
-0.449382716049382716049382716049
-0.45037037037037037037037037037
-0.451358024691358024691358024691
-0.452345679012345679012345679012
-0.453333333333333333333333333333
-0.454320987654320987654320987654
-0.455308641975308641975308641975
-0.456296296296296296296296296296
-0.457283950617283950617283950617
-0.458271604938271604938271604938
-0.459259259259259259259259259259
-0.46024691358024691358024691358
-0.461234567901234567901234567901
-0.462222222222222222222222222222
-0.463209876543209876543209876543
-0.464197530864197530864197530864
-0.465185185185185185185185185185
-0.466172839506172839506172839506
-0.467160493827160493827160493827
-0.468148148148148148148148148148
-0.469135802469135802469135802469
-0.47012345679012345679012345679
-0.471111111111111111111111111111
-0.472098765432098765432098765432
-0.473086419753086419753086419753
-0.474074074074074074074074074074
-0.475061728395061728395061728395
-0.476049382716049382716049382716
-0.477037037037037037037037037037
-0.478024691358024691358024691358
-0.479012345679012345679012345679
-0.48
-0.480987654320987654320987654321
-0.481975308641975308641975308642
-0.482962962962962962962962962963
-0.483950617283950617283950617284
-0.484938271604938271604938271605
-0.485925925925925925925925925926
-0.486913580246913580246913580247
-0.487901234567901234567901234568
-0.488888888888888888888888888889
-0.48987654320987654320987654321
-0.490864197530864197530864197531
-0.491851851851851851851851851852
-0.492839506172839506172839506173
-0.493827160493827160493827160494
-0.494814814814814814814814814815
-0.495802469135802469135802469136
-0.496790123456790123456790123457
-0.497777777777777777777777777778
-0.498765432098765432098765432099
-0.49975308641975308641975308642
-0.500740740740740740740740740741
-0.501728395061728395061728395062
-0.502716049382716049382716049383
-0.503703703703703703703703703704
-0.504691358024691358024691358025
-0.505679012345679012345679012346
-0.506666666666666666666666666667
-0.507654320987654320987654320988
-0.508641975308641975308641975309
-0.50962962962962962962962962963
-0.510617283950617283950617283951
-0.511604938271604938271604938272
-0.512592592592592592592592592593
-0.513580246913580246913580246914
-0.514567901234567901234567901235
-0.515555555555555555555555555556
-0.516543209876543209876543209877
-0.517530864197530864197530864198
-0.518518518518518518518518518519
-0.51950617283950617283950617284
-0.52049382716049382716049382716
-0.521481481481481481481481481481
-0.522469135802469135802469135802
-0.523456790123456790123456790123
-0.524444444444444444444444444444
-0.525432098765432098765432098765
-0.526419753086419753086419753086
-0.527407407407407407407407407407
-0.528395061728395061728395061728
-0.529382716049382716049382716049
-0.53037037037037037037037037037
-0.531358024691358024691358024691
-0.532345679012345679012345679012
-0.533333333333333333333333333333
-0.534320987654320987654320987654
-0.535308641975308641975308641975
-0.536296296296296296296296296296
-0.537283950617283950617283950617
-0.538271604938271604938271604938
-0.539259259259259259259259259259
-0.54024691358024691358024691358
-0.541234567901234567901234567901
-0.542222222222222222222222222222
-0.543209876543209876543209876543
-0.544197530864197530864197530864
-0.545185185185185185185185185185
-0.546172839506172839506172839506
-0.547160493827160493827160493827
-0.548148148148148148148148148148
-0.549135802469135802469135802469
-0.55012345679012345679012345679
-0.551111111111111111111111111111
-0.552098765432098765432098765432
-0.553086419753086419753086419753
-0.554074074074074074074074074074
-0.555061728395061728395061728395
-0.556049382716049382716049382716
-0.557037037037037037037037037037
-0.558024691358024691358024691358
-0.559012345679012345679012345679
-0.56
-0.560987654320987654320987654321
-0.561975308641975308641975308642
-0.562962962962962962962962962963
-0.563950617283950617283950617284
-0.564938271604938271604938271605
-0.565925925925925925925925925926
-0.566913580246913580246913580247
-0.567901234567901234567901234568
-0.568888888888888888888888888889
-0.56987654320987654320987654321
-0.570864197530864197530864197531
-0.571851851851851851851851851852
-0.572839506172839506172839506173
-0.573827160493827160493827160494
-0.574814814814814814814814814815
-0.575802469135802469135802469136
-0.576790123456790123456790123457
-0.577777777777777777777777777778
-0.578765432098765432098765432099
-0.57975308641975308641975308642
-0.580740740740740740740740740741
-0.581728395061728395061728395062
-0.582716049382716049382716049383
-0.583703703703703703703703703704
-0.584691358024691358024691358025
-0.585679012345679012345679012346
-0.586666666666666666666666666667
-0.587654320987654320987654320988
-0.588641975308641975308641975309
-0.58962962962962962962962962963
-0.590617283950617283950617283951
-0.591604938271604938271604938272
-0.592592592592592592592592592593
-0.593580246913580246913580246914
-0.594567901234567901234567901235
-0.595555555555555555555555555556
-0.596543209876543209876543209877
-0.597530864197530864197530864198
-0.598518518518518518518518518519
-0.59950617283950617283950617284
-0.60049382716049382716049382716
-0.601481481481481481481481481481
-0.602469135802469135802469135802
-0.603456790123456790123456790123
-0.604444444444444444444444444444
-0.605432098765432098765432098765
-0.606419753086419753086419753086
-0.607407407407407407407407407407
-0.608395061728395061728395061728
-0.609382716049382716049382716049
-0.61037037037037037037037037037
-0.611358024691358024691358024691
-0.612345679012345679012345679012
-0.613333333333333333333333333333
-0.614320987654320987654320987654
-0.615308641975308641975308641975
-0.616296296296296296296296296296
-0.617283950617283950617283950617
-0.618271604938271604938271604938
-0.619259259259259259259259259259
-0.62024691358024691358024691358
-0.621234567901234567901234567901
-0.622222222222222222222222222222
-0.623209876543209876543209876543
-0.624197530864197530864197530864
-0.625185185185185185185185185185
-0.626172839506172839506172839506
-0.627160493827160493827160493827
-0.628148148148148148148148148148
-0.629135802469135802469135802469
-0.63012345679012345679012345679
-0.631111111111111111111111111111
-0.632098765432098765432098765432
-0.633086419753086419753086419753
-0.634074074074074074074074074074
-0.635061728395061728395061728395
-0.636049382716049382716049382716
-0.637037037037037037037037037037
-0.638024691358024691358024691358
-0.639012345679012345679012345679
-0.64
-0.640987654320987654320987654321
-0.641975308641975308641975308642
-0.642962962962962962962962962963
-0.643950617283950617283950617284
-0.644938271604938271604938271605
-0.645925925925925925925925925926
-0.646913580246913580246913580247
-0.647901234567901234567901234568
-0.648888888888888888888888888889
-0.64987654320987654320987654321
-0.650864197530864197530864197531
-0.651851851851851851851851851852
-0.652839506172839506172839506173
-0.653827160493827160493827160494
-0.654814814814814814814814814815
-0.655802469135802469135802469136
-0.656790123456790123456790123457
-0.657777777777777777777777777778
-0.658765432098765432098765432099
-0.65975308641975308641975308642
-0.660740740740740740740740740741
-0.661728395061728395061728395062
-0.662716049382716049382716049383
-0.663703703703703703703703703704
-0.664691358024691358024691358025
-0.665679012345679012345679012346
-0.666666666666666666666666666667
-0.667654320987654320987654320988
-0.668641975308641975308641975309
-0.66962962962962962962962962963
-0.670617283950617283950617283951
-0.671604938271604938271604938272
-0.672592592592592592592592592593
-0.673580246913580246913580246914
-0.674567901234567901234567901235
-0.675555555555555555555555555556
-0.676543209876543209876543209877
-0.677530864197530864197530864198
-0.678518518518518518518518518519
-0.67950617283950617283950617284
-0.68049382716049382716049382716
-0.681481481481481481481481481481
-0.682469135802469135802469135802
-0.683456790123456790123456790123
-0.684444444444444444444444444444
-0.685432098765432098765432098765
-0.686419753086419753086419753086
-0.687407407407407407407407407407
-0.688395061728395061728395061728
-0.689382716049382716049382716049
-0.69037037037037037037037037037
-0.691358024691358024691358024691
-0.692345679012345679012345679012
-0.693333333333333333333333333333
-0.694320987654320987654320987654
-0.695308641975308641975308641975
-0.696296296296296296296296296296
-0.697283950617283950617283950617
-0.698271604938271604938271604938
-0.699259259259259259259259259259
-0.70024691358024691358024691358
-0.701234567901234567901234567901
-0.702222222222222222222222222222
-0.703209876543209876543209876543
-0.704197530864197530864197530864
-0.705185185185185185185185185185
-0.706172839506172839506172839506
-0.707160493827160493827160493827
-0.708148148148148148148148148148
-0.709135802469135802469135802469
-0.71012345679012345679012345679
-0.711111111111111111111111111111
-0.712098765432098765432098765432
-0.713086419753086419753086419753
-0.714074074074074074074074074074
-0.715061728395061728395061728395
-0.716049382716049382716049382716
-0.717037037037037037037037037037
-0.718024691358024691358024691358
-0.719012345679012345679012345679
-0.72
-0.720987654320987654320987654321
-0.721975308641975308641975308642
-0.722962962962962962962962962963
-0.723950617283950617283950617284
-0.724938271604938271604938271605
-0.725925925925925925925925925926
-0.726913580246913580246913580247
-0.727901234567901234567901234568
-0.728888888888888888888888888889
-0.72987654320987654320987654321
-0.730864197530864197530864197531
-0.731851851851851851851851851852
-0.732839506172839506172839506173
-0.733827160493827160493827160494
-0.734814814814814814814814814815
-0.735802469135802469135802469136
-0.736790123456790123456790123457
-0.737777777777777777777777777778
-0.738765432098765432098765432099
-0.73975308641975308641975308642
-0.740740740740740740740740740741
-0.741728395061728395061728395062
-0.742716049382716049382716049383
-0.743703703703703703703703703704
-0.744691358024691358024691358025
-0.745679012345679012345679012346
-0.746666666666666666666666666667
-0.747654320987654320987654320988
-0.748641975308641975308641975309
-0.74962962962962962962962962963
-0.750617283950617283950617283951
-0.751604938271604938271604938272
-0.752592592592592592592592592593
-0.753580246913580246913580246914
-0.754567901234567901234567901235
-0.755555555555555555555555555556
-0.756543209876543209876543209877
-0.757530864197530864197530864198
-0.758518518518518518518518518519
-0.75950617283950617283950617284
-0.76049382716049382716049382716
-0.761481481481481481481481481481
-0.762469135802469135802469135802
-0.763456790123456790123456790123
-0.764444444444444444444444444444
-0.765432098765432098765432098765
-0.766419753086419753086419753086
-0.767407407407407407407407407407
-0.768395061728395061728395061728
-0.769382716049382716049382716049
-0.77037037037037037037037037037
-0.771358024691358024691358024691
-0.772345679012345679012345679012
-0.773333333333333333333333333333
-0.774320987654320987654320987654
-0.775308641975308641975308641975
-0.776296296296296296296296296296
-0.777283950617283950617283950617
-0.778271604938271604938271604938
-0.779259259259259259259259259259
-0.78024691358024691358024691358
-0.781234567901234567901234567901
-0.782222222222222222222222222222
-0.783209876543209876543209876543
-0.784197530864197530864197530864
-0.785185185185185185185185185185
-0.786172839506172839506172839506
-0.787160493827160493827160493827
-0.788148148148148148148148148148
-0.789135802469135802469135802469
-0.79012345679012345679012345679


==> anc/polAqqQNSOdd200.dat <==
# polAqqQNSOdd200
-4.83950617283950617283950617284
-4.83946706202974462678130147486
-4.83946463940077964608181293135
-4.83946207512432606455238800816
-4.83945936167254269388649015517
-4.83945649118830897911038511547
-4.83945345547805569026701185041
-4.83945024600533011629355263991
-4.83944685388524003371398469917
-4.83944326987993748540040306104
-4.83943948439532178876742544143
-4.83943548747916133888504619455
-4.83943126882085583178161847178
-4.83942681775308467023363161527
-4.83942212325561370494039971822
-4.83941717396156129815883448441
-4.83941195816645617923713366659
-4.83940646384045391226539748346
-4.83940067864411625216647991732
-4.83939458994819848169740717512
-4.83938818485793427172591844944
-4.83938145024235598473139079959
-4.83937437276924096224831088937
-4.83936693894633153934615987456
-4.8393591351695386760188662339
-4.83935094777890657522345460387
-4.8393423631231888864117340794
-4.83933336763396651700558984746
-4.8393239479103231684679960057
-4.83931409081518798711591763291
-4.83930378358455571575046374971
-4.83929301395090403002967861777
-4.83928177028224596106084552059
-4.83927004173838310101761661173
-4.83925781844606336210373833818
-4.83924509169489615570888328397
-4.83923185415603876945446131658
-4.83921810012584128493398390025
-4.83920382579682448893935729621
-4.83918902955856682922845301326
-4.83917371233129355062500460747
-4.83915787793519477339846245735
-4.83914153349875055701302671111
-4.83912468990961110237264767925
-4.83910736231187042044723463777
-4.83908957065388333374440617906
-4.83907134029110994297332265456
-4.83905270264883011309938863096
-4.83903369594995460509806054957
-4.83901436601357076199263704399
-4.83899476713030077523163466653
-4.83897496302102119917123471181
-4.8389550278859952986552448229
-4.83893504755200681836348067692
-4.83891512072565671983736985791
-4.83889536036159526165274461529
-4.83887589515511246482070039686
-4.83885687116920251282313774486
-4.8388384536069540178089228783
-4.83882082874090039567001843563
-4.83880420601179489536509631936
-4.83878882031015517822997331778
-4.838774934454854774706087242
-4.83876284188402525068645307115
-4.83875286957457542138789928789
-4.83874538120773429605005510731
-4.83874078059918434272379819027
-4.83873951541357269941782147715
-4.83874208118447150923028533732
-4.83874902566220577763930710146
-4.83876095351337891997138048805
-4.83877853139740303999622427556
-4.83880249344688312671873067285
-4.83883364718031149866615235405
-4.83887287987720016891909503397
-4.8389211654475129610490587863
-4.83897957182905410841504866062
-4.83904926894832287833913356238
-4.83913153728225076869021183502
-4.83922777706019433774777452399
-4.83933951814755696248065237527
-4.83946843065444976672881779966
-4.83961633631486725380352261621
-4.83978522068393695318687507483
-4.83997724620289313412838562723
-4.84019476618350902822737578227
-4.84044033976578474472203353823
-4.84071674790471172046712057254
-4.84102701044389937029017430079
-4.84137440433573335056246155327
-4.84176248306951261199930805908
-4.84219509737065645346163922979
-4.84267641723555235448715945067
-4.84321095536789656866106865234
-4.84380359208342512907201094034
-4.84445960175070248748247460749
-4.84518468083608445151712726736
-4.84598497762105387052245767789
-4.84686712365979064025529844627
-4.84783826704402763869123255981
-4.8489061075409035195339148643
-4.85007893366759124024139191022
-4.86669079891058834272060907677
-4.88410999464436604285416345616
-4.90173233907821932567366031832
-4.91935017742610869500260771571
-4.9368731902807349643003284984
-4.95425796089547630373170765372
-4.97148304693727876074862904364
-4.98853835362163888174183229559
-5.0054200256973421038098007225
-5.0221277774117923439694193104
-5.03866340869857847235747739158
-5.05502994197005060524649213389
-5.07123110241091542146637298107
-5.08727099708957010217407635688
-5.10315391335949153275709108041
-5.11888419095000724511652972494
-5.13446614066224467996620514712
-5.14990399310021604933111191604
-5.1652018670422734221567851136
-5.18036375079199921316517922801
-5.19539349216276212572074712857
-5.21029479421748602329614219941
-5.22507121483310577347673944397
-5.2397261687818957226270180917
-5.25426293143694060944870685889
-5.26868464348923254599149491485
-5.28299431625511880124266933796
-5.29719483728455661427347551988
-5.31128897607206696398992525023
-5.3252793897361292956243219334
-5.33916862857754116239950602831
-5.35295914145875590251020077422
-5.36665328096836572267840259607
-5.38025330835045553506912607487
-5.3937613981894261061094542218
-5.40717964284841815267998610919
-5.42051005666461440189090778084
-5.43375457990813307549736455224
-5.44691508251344004076936155769
-5.45999336759354789825112848773
-5.47299117474799123627865677969
-5.48591018317585112038807075318
-5.49875201460508127337169520478
-5.51151823604915959355868565131
-5.52421036240172142993874783653
-5.53682985887937584003710612593
-5.54937814332239922759226279644
-5.56185658836246826656776329299
-5.57426652346605424688277580292
-5.58660923686156673703765684751
-5.59888597735781448056522687035
-5.61109795606085147552335806487
-5.62324634799579980654736494452
-5.63533229363979001400765490894
-5.64735690037173547487338616409
-5.65932124384425951774696158665
-5.67122636928272232857192410263
-5.68307329271594827696916826066
-5.69486300214293201588049974656
-5.70659645863950234194351860383
-5.71827459740864503624670544435
-5.72989832877792839307561953625
-5.74146853914723655440784595187
-5.75298609188979479935426754846
-5.76445182820926633862739326025
-5.77586656795551074205238379069
-5.78723111040141875524061493485
-5.79854623498307588132826354731
-5.80981270200535672565775806115
-5.82103125331491280398416488399
-5.83220261294238744270139934494
-5.84332748771557176032690593963
-5.85440656784510478057470639072
-5.86544052748421781270178847113
-5.87643002526392772115333489489
-5.8873757048049950197949873864
-5.89827819520788033784392311036
-5.90913811152185622894921960905
-5.91995605519436008476769577703
-5.93073261450160765891364764714
-5.94146836496142502858424730786
-5.95216386972919937223446701465
-5.96281967997779540317336147186
-5.97343633526223437737378140143
-5.98401436386988601922125894125
-5.99455428315688023310314808147
-6.00505659987140486322085110823
-6.01552181046451781854367252804
-6.02595040138906640082604131332
-6.03634284938727348276998311875
-6.04669962176751911642432022451
-6.0570211766708170573018138562
-6.06730796332745842776858490512
-6.07756042230426918511795568311
-6.08777898574290408639170005989
-6.0979640775895773435563971228
-6.1081161138166090375297565559
-6.11823550263614651389696262861
-6.12832264470640133012021942359
-6.13837793333072478326083302692
-6.14840175464982854429176969332
-6.158394487827441391047055953
-6.16835650522967840284193105102
-6.178288172598385196556376759
-6.18818984921870679153380378437
-6.19806188808111843797787745519
-6.20790463603814418324076851348
-6.21771843395597803844663613292
-6.22750361686121230334200041956
-6.23726051408286787202613521044
-6.24698944938991214084779849238
-6.25669074112444143925975101383
-6.26636470233069667405852846096
-6.27601164088007308855283570532
-6.28563185959227766408371853091
-6.2952256563527807070396302157
-6.30479332422670154680688027677
-6.31433515156926199724793082534
-6.32385142213293528601229217602
-6.3333424151714125132888057149
-6.34280840554050334676629982504
-6.35224966379608257598789328409
-6.36166645628918932143131414519
-6.37105904525838110698043231052
-6.38042768891944064534801485861
-6.38977264155252904169835818953
-6.39909415358687517922947159496
-6.40839247168308730057858752868
-6.41766783881316923007434282346
-6.42692049433832028418132772426
-6.43615067408459468167675049103
-6.44535861041649318243505899231
-6.4545445323085567459690135498
-6.46370866541502920036903205444
-6.472851232137653241738245316
-6.48197245169166153680791452911
-6.49107254017002227070597075754
-6.50015171060599616178397564562
-6.50921017303405975027860236728
-6.51824813454924765201463570157
-6.52726579936496444727659992029
-6.53626336886931494360250950337
-6.54524104167999970507293136593
-6.55419901369782097542177421252
-6.56313747815884243395976663938
-6.57205662568524460807821229538
-6.58095664433491622039944605258
-6.58983771964982026906825012861
-6.59870003470317222302753018981
-6.6075437701454663573517775757
-6.61636910424938495397229115746
-6.62517621295362384765546579863
-6.63396526990566660338245194829
-6.64273644650353846682475212296
-6.65148991193657013214789457136
-6.66022583322520031869930229165
-6.66894437525984513817673238322
-6.67764570083886126466281397453
-6.68632997070562898958347437615
-6.69499734358478035043304261913
-6.70364797621759666432622433415
-6.71228202339659897349160650789
-6.72089963799935411819777601116
-6.72950097102151839186221720256
-6.73808617160914000186719833241
-6.74665538709024085659585190593
-6.75520876300569752316957453434
-6.76374644313944055013920209095
-6.77226856954799072383888342368
-6.78077528258935022518907393937
-6.78926672095126607442076332896
-6.79774302167888269352264814813
-6.80620432020179987926814477677
-6.81465075036055196258515291454
-6.82308244443252343195484172467
-6.83149953315731581867208343216
-6.83990214576158017941224422021
-6.84829040998332906590478653024
-6.85666445209574144192484738451
-6.86502439693047359362261737126
-6.87337036790048867979000507566
-6.88170248702241718341633042774
-6.89002087493846015423835828764
-6.89832565093784677339932670605
-6.90661693297785742527568180107
-6.91489483770442312751120253486
-6.92315948047231184784039666433
-6.931410975364911924931814814
-6.93964943521362250980260530849
-6.94787497161686065393258966817
-6.95608769495869438964185787836
-6.96428771442711087721008113167
-6.97247513803192843124454638885
-6.98065007262236098559908915195
-6.98881262390424331137428255676
-6.99696289645692506587126020554
-7.00510099374984152152175177598
-7.0132270181587686024825232194
-7.02134107098176964248295010106
-7.02944325245484107038114045556
-7.03753366176726402945926312961
-7.04561239707666874252558982661
-7.05367955552381824715245736788
-7.06173523324711794363884380722
-7.06977952539685722232573996356
-7.07781252614918926650304958025
-7.08583432871985496212788287647
-7.09384502537765668573341112155
-7.10184470745768758706023104671
-7.10983346537432183291112797765
-7.11781138863397113334495418635
-7.12577856584761273042252113755
-7.13373508474309389313985157465
-7.14168103217721782978092307554
-7.14961649414761580054812759836
-7.1575415558044100888446812373
-7.16545630146167236885515275075
-7.17336081460868188996931328348
-7.18125517792098778499676466022
-7.18913947327127969890613791106
-7.19701378174007082787846189148
-7.20487818362619735467932392045
-7.212732758457138165622583353
-7.22057758499915863661754729341
-7.22841274126728218086339100236
-7.23623830453509315858458476624
-7.24405435134437465969806878198
-7.25186095751458458337916222144
-7.25965819815217335406419804318
-7.26744614765974653141223732628
-7.2752248797450754920675061691
-7.28299446742995928364283883081
-7.29075498305894067610956625872
-7.29850649830787936266075224796
-7.30624908419238519104476737294
-7.31398281107611423727964460291
-7.3217077486789304664925491647
-7.32942396608493566032232378502
-7.33713153175037022681789212365
-7.34483051351138744700483522476
-7.35252097859170365222219893327
-7.36020299361012676789895168461
-7.36787662458796560259373180576
-7.37554193695632220581360342456
-7.38319899556326956431017659159
-7.39084786468091685417896613252
-7.39848860801236441511615834939
-7.40612128869855056357342617423
-7.4137459693249923132549590327
-7.42136271192842202438146742653
-7.42897157800332195736614503931
-7.43657262850835866196796860902
-7.44416592387271908957605684969
-7.45175152400235027399664737682
-7.45932948828610438493068821615
-7.46689987560179091821150539545
-7.47446274432213774778747386208
-7.48201815232066272635375029703
-7.48956615697745748443061811146
-7.49710681518488504152550020177
-7.50464018335319280777379079402
-7.5121663174160425201038112117
-7.51968527283595862348773133631
-7.52719710460969657519837225026
-7.53470186727353251816736754879
-7.54219961490847573850993234115
-7.54969040114540529202293379114
-7.55717427917013215495425522188
-7.5646513017283882255614684738
-7.5721215211307434749061143713
-7.57958498925745251794662041301
-7.58704175756323184927886091595
-7.59449187708196896180999020552
-7.60193539843136454122043533788
-7.60937237181750890425336151045
-7.61680284703939382465360076476
-7.62422687349336086694256411473
-7.63164450017748732514614366155
-7.63905577569591084107364581315
-7.64646074826309375476244057257
-7.65385946570802821824078022881
-7.66125197547838308280608770419
-7.66863832464459354955431839473
-7.67601855990389455291454760604
-7.68339272758429882742891291542
-7.69076087364852058895901436459
-7.69812304369784574288378311509
-7.70547928297594951366896710188
-7.71282963637266237242339275584
-7.72017414842768512170102257714
-7.72751286333425397984984091397
-7.73484582494275649063838001426
-7.74217307676429906769816396678
-7.7494946619742269674957118328
-7.75681062341559746908149953085
-7.76412100360260702374620432213
-7.77142584472397312293768370396
-7.77872518864627161834676750023
-7.78601907691723021394761279063
-7.79330755076897883597087247258
-7.80059065112125757328728007419
-7.80786841858458286747770286856
-7.81514089346337261895572876277
-7.82240811575903086288310879857
-7.82967012517299265626976128865
-7.83692696110972980557164001955
-7.84417866267971805228485530452
-7.85142526870236632247647803083
-7.85866681770890863488509984532
-7.86590334794525925116128986404
-7.87313489737483164099357296691
-7.88036150368132182427361540157
-7.88758320427145664208925895884
-7.894800036277707498190369736
-7.90201203656097010264478656522
-7.90921924171321073968473883687
-7.91642168806007957223286677075
-7.92361941166349148628646979721
-7.93081244832417496922401464016
-7.93800083358418950717456741843
-7.9451846027294119778541126625
-7.95236379079199250671824750169
-7.95953843255278024590417059372
-7.96670856254371952723201659155
-7.97387421505021683250232341761
-7.98103542411347901645877481401
-7.98819222353282321007945300047
-7.99534464686795882431188614806
-8.00249272744124206697350205987
-8.00963649833990337829611831387
-8.01677599241824818349731884157
-8.02391124229983135380958677918
-8.03104228037960576058657073176
-8.03816913882604530043162912476
-8.04529184958324276275368091193
-8.05241044437298290474632707867
-8.05952495469679109250521102617
-8.06663541183795786084274811342
-8.07374184686353973832584045703
-8.08084429062633667814823955943
-8.08794277376684642965213338115
-8.09503732671519617963069097298
-8.10212797969305178697213767179
-8.10921476271550492874396228799
-8.11629770559293847046064225126
-8.12337683793287036802744161197
-8.13045218914177640370407742308
-8.13752378842689205338310704915
-8.14459166479799377752656288772
-8.15165584706916002324850665435
-8.15871636386051222026870039471
-8.16577324359993604879145473313
-8.17282651452478325278192550504
-8.17987620468355426761774542772
-8.18692234193756192668500271975
-8.1939649539625765071623644914
-8.20100406825045237099378499456
-8.20803971211073645288697672838
-8.21507191267225884308993765568
-8.22210069688470570868964339788
-8.22912609152017479324389243743
-8.23614812317471373069763738858
-8.2431668182698414057473867123
-8.25018220305405258909989634897
-8.25719430360430607242290322982
-8.26420314582749652420463127644
-8.271208755461910284223808315
-8.27821115807866531088158567604
-8.28521037908313549225969995423
-8.29220644371635952844413893196
-8.29919937705643458938918230765
-8.30618920401989494939172390921
-8.31317594936307579609901605733
-8.32015963768346240888320770079
-8.32714029342102489838210266848
-8.33411794085953869602629670907
-8.34109260412789097944714211855
-8.34806430720137321678674257381
-8.35503307390296001010932921994
-8.36199892790457441534186742165
-8.36896189272833991344957099489
-8.37592199174781920487815947381
-8.38287924818923999666820893804
-8.38983368513270794906686505482
-8.39678532551340694592757669439
-8.40373419212278685069845911864
-8.41068030760973890735351710923
-8.41762369448175894321738020239
-8.42456437510609852827257356484
-8.43150237171090424321783705978
-8.43843770638634520626579827069
-8.44537040108572900642760725671
-8.45230047762660618883017377019
-8.459227957691863435447650892
-8.46615286283080558250203858183
-8.47307521446022661369750887439
-8.4799950338654697663985696826
-8.48691234220147688584279024189
-8.49382716049382716049382716049


==> anc/polAqqQNSOdd210.dat <==
# polAqqQNSOdd210
-6.51851851851851851851851851852
-6.5185424868827063935189595315
-6.51854428708185797996774968089
-6.51854622154555665386046118865
-6.51854830020450045463537709162
-6.51855053371651655558275690689
-6.51855293351914164734700276784
-6.51855551188594492538803802249
-6.51855828198685463513421343847
-6.51856125795276682052352532563
-6.51856445494473376577691812612
-6.51856788922804968707442141659
-6.51857157825157259467453017596
-6.51857554073264398532309613469
-6.51857979674799222213188642787
-6.51858436783103120142767946696
-6.51858927707599328487507020182
-6.51859454924936458665917134778
-6.51860021090912165074829759504
-6.51860629053230143834646747697
-6.51861281865147148189026393628
-6.51861982800070416599090265876
-6.51862735367169848971002838065
-6.51863543328073447625543127021
-6.51864410714718975911171315167
-6.51865341848439492716363371418
-6.51866341360365410086219272619
-6.51867414213231008828521738248
-6.51868565724678949148595776522
-6.51869801592162246332545410626
-6.5187112791954946226445464913
-6.51872551245545509677377624788
-6.51874078574047495656424357956
-6.51875717406562462770716070036
-6.51877475776821739605753275392
-6.51879362287734907230603581049
-6.5188138615083514460081054328
-6.5188355722837695486821875855
-6.51885886078257017260520115232
-6.51888384001939177184811510098
-6.51891063095575402374195091256
-6.51893936304525917325558072474
-6.5189701748149370419002839968
-6.51900321448501147922029712738
-6.51903864062949829026270332461
-6.51907662288018350602513488696
-6.51911734267667649146812431248
-6.51916099406538501764970838735
-6.51920778455041926415079393619
-6.51925793599959895930380294973
-6.51931168560891269151403336055
-6.51936928692896100403703664938
-6.51943101095710537030977166201
-6.51949714729924367029896263017
-6.51956800540533946078025846602
-6.51964391588304723857585199121
-6.51972523189399909067600708014
-6.51981233063754963070489341287
-6.51990561492701592193593995062
-6.52000551486369712610744944975
-6.52011248961421479188584808571
-6.52022702929697885390478837238
-6.52034965698385634494579861054
-6.52048093082339926268781576355
-6.52062144629227464733925956183
-6.520771838581833318033357767
-6.52093278512705341266004521021
-6.52110500828540033075644634864
-6.52128927817345526664398137522
-6.52148641566947953418965705143
-6.52169729559040053807922764405
-6.52192285005202667129800788962
-6.52216407202162166827801523142
-6.52242201907229299786335060349
-6.5226978173489726535453923579
-6.52299266575609104841149301691
-6.52330784037736446614667273749
-6.52364469913843245306928852549
-6.52400468672339245924113772447
-6.52438933975658378460459713632
-6.52480029226127036991535546141
-6.52523928140716122776192109739
-6.52570815355898755671149169712
-6.52620887063862629938424771804
-6.52674351681352091522665342016
-6.52731430552440171149322337196
-6.52792358686555105373380949877
-6.52857385533109471948109822978
-6.52926775794103201368074697806
-6.53000810276094756782356004246
-6.5307978678295818541172678974
-6.53164021050868181046202354317
-6.53253847726981594501909563998
-6.53349621393313048934871240467
-6.53451717637335789433315987466
-6.53560534170878266528499301096
-6.53676491998934235987342410681
-6.53800036640061798673509351548
-6.5393163940011775212459338381
-6.54071798701161408551160491553
-6.5422104146747085179687666051
-6.54379924570749429993578445345
-6.56312503810948767714877035047
-6.58029806937722331118831442242
-6.59611621796359995118682545883
-6.61095475595178183139067361838
-6.62503269302179547439034270823
-6.6384934631614594636624116932
-6.65143813026890554121691159378
-6.66394161972601903736612659506
-6.67606160412384203808199508103
-6.68784377822512143196729214121
-6.69932518798415413603640863367
-6.71053643471962979674575086634
-6.72150319208506418728990454597
-6.73224728393134310965783632601
-6.74278747095280953919774662319
-6.75314003804391028154378472824
-6.76331924156714810926944742564
-6.77333765583415120554498410492
-6.78320644558893010929655997707
-6.7929355831807159507537555344
-6.80253402373159200919934819716
-6.81200984794622881707519813786
-6.82137037967395740826871228314
-6.83062228354130578548423543896
-6.83977164668618031314252385952
-6.84882404768675223231467029939
-6.85778461508485558310825175518
-6.86665807738494975173966032545
-6.87544880601703099044402019951
-6.88416085245147495735882541236
-6.89279798042170680192727025601
-6.90136369402964680826655422404
-6.90986126236659750737507599482
-6.91829374116946974096288586333
-6.9266639919422032887311345047
-6.93497469889984077997821268565
-6.94322838403412262054194055736
-6.95142742055176053899077673343
-6.95957404489747165479897098275
-6.96767036754167543055264136692
-6.97571838268611787758995716439
-6.98371997701852820744675967342
-6.99167693762889370807936120322
-6.99959095918439252346776329896
-7.00746365044691883764016093503
-7.01529654020604309363097099907
-7.02309108269082607037541376888
-7.0308486625158697770419876718
-7.03857059921011185251635769141
-7.04625815137096648548961783096
-7.05391252048133001366687833302
-7.06153485442257632285364080846
-7.0691262507128606585532715437
-7.07668775949674285967019387611
-7.08422038630925913686974331348
-7.09172509463505400127923609701
-7.09920280828097921041937317493
-7.10665441357863110777849878345
-7.11408076143159464840483750103
-7.12148266922066045003796829095
-7.12886092257895376095430517332
-7.13621627704773855942574202238
-7.14354945962261663533571492277
-7.15086117019891374969996227409
-7.15815208292421845105384496293
-7.16542284746530145273503554559
-7.17267409019598392447812490534
-7.17990641531193233805092108036
-7.18712040587782756398491161201
-7.19431662481187972466405044509
-7.20149561581223174550154830867
-7.20865790422940825998271482138
-7.21580399788861783077973615084
-7.22293438786540123764330437483
-7.23004954921783324072404857824
-7.23714994167822657447126283959
-7.24423601030705215662986593087
-7.25130818611157613020652348154
-7.25836688663152019978707164439
-7.26541251649387483262034913917
-7.27244546793883354297178078718
-7.27946612131866913028308657453
-7.28647484557123803065835831702
-7.29347199866967564807803620062
-7.30045792804973256786077352782
-7.30743297101609794669403541185
-7.31439745512896124924683089493
-7.32135169857197607927344166301
-7.32829601050270943141791158472
-7.33523069138658563777548091916
-7.3421560333152660328730717205
-7.34907232031034240046765029559
-7.3559798286131641338649212472
-7.36287882696156532145803358407
-7.36976957685420828394677277181
-7.37665233280321409803611813867
-7.38352734257570803416782098282
-7.39039484742486833257462579318
-7.39725508231103008802552906883
-7.40410827611336197760594841841
-7.41095465183260193717646206443
-7.41779442678530847901265213875
-7.42462781279005697074445711053
-7.43145501634598470459996467589
-7.43827623880406483047177467348
-7.44509167653146707334311044576
-7.45190152106934248335565645307
-7.45870595928435016377129262107
-7.46550517351422588610188091802
-7.47229934170767563905133164067
-7.47908863755886138262732312752
-7.48587323063673151183515865856
-7.49265328650943470313955700463
-7.49942896686404285455972435901
-7.50620042962179667533771302195
-7.51296782904907607691746783044
-7.51973131586428681124026559723
-7.52649103734084474689130071498
-7.53324713740642972390993698135
-7.53999975673867204297701134961
-7.54674903285742628619419792901
-7.55349510021377929959640444112
-7.56023809027593175932387504139
-7.56697813161208576386017930038
-7.57371534997046431595411243138
-7.58044986835658235385364228552
-7.58718180710788313822014329009
-7.59391128396584827621122826469
-7.60063841414568444695389081362
-7.60736331040368496366983929473
-7.61408608310235964910248431995
-7.62080684027342209591453496348
-7.62752568767871921681019838624
-7.63424272886918404578247050041
-7.64095806524188901857242326369
-7.64767179609527342454158122427
-7.65438401868261537193040042051
-7.66109482826381543291576848433
-7.66780431815555612372198900474
-7.67451257977989851868758342567
-7.68121970271137458667192564197
-7.68792577472263126510704404062
-7.69463088182867984350405003437
-7.70133510832980190695325730803
-7.70803853685316088421939828035
-7.71474124839316614796799290867
-7.72144332235063462040793760157
-7.72814483657079294051572279206
-7.73484586738016144368575794989
-7.74154648962235948611213596009
-7.74824677669287000978047004415
-7.75494680057279968513602963183
-7.76164663186166948325278122155
-7.76834633980926911364069902251
-7.77504599234660741408820405633
-7.78174565611598949165292037571
-7.78844539650025018583510889364
-7.79514527765117225302357817538
-7.80184536251711655260081552175
-7.80854571286989044690559497125
-7.81524638933087960700583280171
-7.8219474513964674415060344381
-7.82864895746276543411292147331
-7.83535096484967678524845175093
-7.84205352982431490159036663295
-7.84875670762379746310838777498
-7.85546055247743601812699770448
-7.86216511762834031146070720297
-7.86887045535445583710575947103
-7.87557661698905242379226141153
-7.8822836529406810074444445365
-7.88899161271261511788369252576
-7.89570054492179300663197601374
-7.90241049731727576719426783364
-7.90912151679823624754423738433
-7.91583364943149302559615255532
-7.92254694046860321116329211502
-7.92926143436252735127956127457
-7.93597717478387924884801621306
-7.94269420463677305647768363088
-7.94941256607427957722416638468
-7.95613230051350329094897146461
-7.9628534486502912283869558101
-7.96957605047358443402893664538
-7.9763001452794223928919199918
-7.98302577168461044450152244925
-7.98975296764005986932147848834
-7.99648177044381000783588112259
-8.00321221675374145995234515527
-8.0099443425999891118075012109
-8.0166781833970634479050937191
-8.02341377395568832831112833072
-8.03015114849436314290304540439
-8.03689034065065699697599971494
-8.04363138349224233442522020446
-8.05037430952767516584523776787
-8.05711915071692883882951678121
-8.06386593848168806615063135185
-8.07061470371540971400150787944
-8.07736547679315664674845708569
-8.08411828758121072636809684756
-8.0908731654464708736087150656
-8.09763013926564191364183996007
-8.10438923743421975127459155368
-8.11115048787527824941306558961
-8.11791391804806301914868064
-8.12467955495639717034149585241
-8.13144742515690391766608779255
-8.13821755476705078854595649695
-8.14498996947302003602060373007
-8.1517646945374097211636066813
-8.15854175480676979600719564344
-8.16532117471897738884439319543
-8.17210297831045536909700589905
-8.17888718922323814848758262732
-8.18567383071188855887399740271
-8.19246292565026953464159609538
-8.19925449653817421885144615573
-8.20604856550781800727198498152
-8.21284515433019594283908099733
-8.21964428442130877486569900248
-8.22644597684826090233192446298
-8.23325025233523332870915785469
-8.24005713126933466689389237086
-8.24686663370633314683640905518
-8.25367877937627249524224242231
-8.26049358768897447619797069123
-8.26731107773943080363046291452
-8.27413126831308706105679333995
-8.28095417789102119103098734903
-8.28777982465501904595755653581
-8.29460822649254942343780533608
-8.30143940100164094296381922788
-8.30827336549566305650068151117
-8.31511013700801342322661772008
-8.32194973229671381836310863463
-8.32879216784891668755496479147
-8.33563745988532440158896486583
-8.34248562436452321130648977386
-8.34933667698723384931060404211
-8.35619063320048067343352168651
-8.36304750820168119686082940253
-8.36990731694265780125082428179
-8.37677007413357338208948195101
-8.38363579424679262983447117591
-8.3905044915206706060777007857
-8.3973761799632702309493363453
-8.40425087335601025625297968021
-8.41112858525724525831931623489
-8.41800932900577914525323328993
-8.42489311772431363508744770187
-8.4317799643228331243070935532
-8.43866988150192733023651469158
-8.44556288175605305584802640312
-8.45245897737673639162768593389
-8.45935818045571663618293659703
-8.46626050288803318526974006227
-8.47316595637505660782213170151
-8.48007455242746509735574322273
-8.48698630236816745776049855138
-8.49390121733517375396916989703
-8.50081930828441473026151240199
-8.50774058599251107201293569565
-8.51466506105949356049766783634
-8.52159274391147514488552659171
-8.52852364480327593080596317889
-8.53545777382100206077100454114
-8.54239514088457943832887346486
-8.5493357557502432250419251999
-8.55627962801298401722632315286
-8.56322676710895158783748098098
-8.57017718231781705791627264979
-8.57713088276509434160853216655
-8.58408787742442168891721150218
-8.5910481751198041310261011569
-8.5980117845278176142301655265
-8.60497871417977559020476667447
-8.61194897246385881252932675765
-8.61892256762720907203579298583
-8.62589950777798758666458341942
-8.63287980088739874506693531808
-8.63986345479167988717962583097
-8.64685047719405778940319449709
-8.65384087566667250682579089367
-8.66083465765246921013972210059
-8.66783183046705864048519299895
-8.674832401300546791414499817
-8.68183637721933441348929497974
-8.68884376516788692369307682482
-8.69585457197047528885069286833
-8.70286880433288843958662413289
-8.70988646884411775901469567188
-8.71690757197801417832449001314
-8.72393212009491839970527057061
-8.7309601194432647556180754085
-8.73799157616115920228251216107
-8.7450264962779319343786269428
-8.75206488571566509736823973153
-8.75910675029069606350678479668
-8.76615209571509672753865060389
-8.77320092759812926823918906846
-8.78025325144767881237808764349
-8.78730907267166342832500944706
-8.79436839657942186739285058849
-8.80143122838307946211038148236
-8.80849757319889258192836235079
-8.8155674360485720383855687013
-8.82264082186058582348782484503
-8.82971773547144155697858919556
-8.83679818162694901029849734514
-8.84388216498346306733834189729
-8.85096969010910747458020154415
-8.85806076148497972588992624447
-8.86515538350633742006618651506
-8.87225356048376642226218956131
-8.87935529664433115357147625692
-8.88646059613270732640459567428
-8.89356946301229743677469035364
-8.90068190126632931825302160041
-8.9077979147989380561462450942
-8.91491750743623155438195388431
-8.92204068292734004166389126161
-8.92916744494544979766966121809
-8.93629779708882137440819532181
-8.94343174288179258232823951664
-8.9505692857757665053693686415
-8.95771042915018480387028165883
-8.96485517631348655909223026743
-8.97200353050405290807533071189
-8.97915549489113771261923274031
-8.98631107257578450136428424662
-8.99347026659172991924212989081
-9.00063307990629391396289041574
-9.0077995154212568847070363038
-9.01496957597372401379121865647
-9.0221432643369769977761472631
-9.02932058322131339027867579942
-9.03650153527487376463719940204
-9.04368612308445690055698828893
-9.05087434917632319492793378328
-9.05806621601698649315919263747
-9.06526172601399453361126412253
-9.07246088151669819402406191738
-9.07966368481700972523754543388
-9.08687013815015015397750326206
-9.09408024369538603303123808988
-9.10129400357675571376434210625
-9.10851141986378531262867857009
-9.11573249457219454008135115506
-9.12295722966459255717314687329
-9.13018562705116402197102525412
-9.13741768859034548495108448909
-9.14465341608949228953449571253
-9.1518928113055361310376322594
-9.15913587594563342446754474163
-9.16638261166780462881359737293
-9.17363302008156467276407643143
-9.18088710274854462411153527798
-9.1881448611831047425012150027
-9.19540629685293905262177343494
-9.20267141117967157243549963494
-9.20994020553944432859495066329
-9.21721268126349728879331889799
-9.2244888396387403384456489598
-9.23176868190831742679613107536
-9.23905220927216300529198940442
-9.24633942288755087885587489582
-9.2536303238696355885251056919
-9.26092491329198644180654393623
-9.26822319218711430501935215365
-9.27552516154699126986335666843
-9.282830822323563304457306011
-9.29014017542925599713801915302
-9.2974532217374734993973652733
-9.3047699620830907724583198648
-9.31209039726293924015313969733
-9.31941452803628594896515127763
-9.32674235512530633432993470758
-9.33407387921555069056100825713
-9.34140910095640444006869932608
-9.34874802096154229587796477705
-9.35609063980937640982075659072
-9.36343695804349859718039433169
-9.37078697617311672699859863035
-9.37814069467348536571967162557
-9.38549811398633076034010968042
-9.39285923452027024575504560584
-9.40022405665122615954470290904
-9.40759258072283434602387949126
-9.41496480704684732998475406438
-9.42234073590353223919743129843
-9.42972036754206355339303157493
-9.43710370218091075614022230947
-9.44449074000822096473732774779
-9.45188148118219661197800372316
-9.45927592583146825240839669799
-9.46667407405546256447720859585
-9.47407592592476561878665871314
-9.48148148148148148148148148148


==> anc/polAqqQNSOdd220.dat <==
# polAqqQNSOdd220
-0.888888888888888888888888888889
-0.888889777777777777777777777778
-0.888889850117917155816269017936
-0.888889928345289269743049802115
-0.888890012939012760806368582347
-0.888890104417198218201802864806
-0.888890203340121447390031591132
-0.888890310313654987421048033544
-0.888890425992978894255073368795
-0.888890551086593517488936414162
-0.888890686360658847513592529952
-0.888890832643687010272100211137
-0.888890990831616649708023263325
-0.888891161893300276939104725058
-0.888891346876438194485485267982
-0.888891546913995339016865640377
-0.888891763231140343810702883094
-0.888891997152749320548957727718
-0.88889225011152031881351097647
-0.888892523656748161853815234526
-0.888892819463813401802304381484
-0.888893139344443511275492065066
-0.888893485257809158009504445655
-0.888893859322523523806038301847
-0.888894263829618159933935301679
-0.888894701256574852117592824804
-0.888895174282499435977994674172
-0.888895685804530497888130181276
-0.888896238955583459498668563574
-0.888896837123538723004821633318
-0.888897483971991398654093766566
-0.888898183462689700206494693203
-0.888898939879799436631640043757
-0.888899757856143212606070596411
-0.888900642401575044859358941629
-0.888901598933664180184151337854
-0.888902633310876044076643462134
-0.888903751868453543132572157413
-0.88890496145721848316164771797
-0.888906269485530749795757701229
-0.888907683964662238692229712384
-0.88890921355786343672650678677
-0.888910867633423171922389998895
-0.888912656322046506800763392241
-0.888914590578902197130642021824
-0.888916682250719737721086894933
-0.888918944148346944063116889439
-0.888921390125212462736643651587
-0.888924035162173769373543518165
-0.888926895459270322119150106148
-0.888929988534943830492248197203
-0.888933333333333333333333333333
-0.888936950340302235257895341266
-0.888940861708907931596934550189
-0.888945091395082484762873561813
-0.88894966530435535453458768474
-0.888954611450516813946024001021
-0.888959960127193815496846121619
-0.888965744093389157198112884186
-0.888971998774120318891265152532
-0.88897876247738682012407094204
-0.888986076628794958049455001284
-0.888993986025276929845607610673
-0.889002539109458291399680697359
-0.889011788266354168718707843529
-0.889021790144211395287726463278
-0.889032606001461634979588599146
-0.88904430208191047189233083034
-0.889056950020460385119993267946
-0.889070627281852537135206170723
-0.889085417635114534559663518661
-0.889101411666620008219047697741
-0.889118707334902344919666727189
-0.889137410570620634746359536798
-0.889157635925352441141209528382
-0.889179507273187050324085684631
-0.88920315856941624334417815305
-0.889228734670969338850953508253
-0.88925639222361741937787262314
-0.889286300621380594685526110361
-0.889318643044014377149132772736
-0.889353617578929454769179104574
-0.889391438434416276026446632316
-0.889432337251605074747974264972
-0.889476564523196687412391525875
-0.889524391127653453652011337141
-0.889576109988246648276617551146
-0.889632037867121601073052315101
-0.889692517305368602526830342961
-0.889757918720981934232329505881
-0.889828642677556379055930063658
-0.889905122337616280769783782942
-0.889987826115603040563944389189
-0.89007726054676978448261405647
-0.890173973389554300976545535636
-0.890278556980431330498789191084
-0.890391651861791647600288916408
-0.890513950705067581276627023772
-0.89064620255313291312162035271
-0.890789217407960550401949751841
-0.890943871191635969056854304617
-0.891111111111111111111111111111
-0.893333333333333333333333333333
-0.895555555555555555555555555556
-0.897777777777777777777777777778
-0.9
-0.902222222222222222222222222222
-0.904444444444444444444444444444
-0.906666666666666666666666666667
-0.908888888888888888888888888889
-0.911111111111111111111111111111
-0.913333333333333333333333333333
-0.915555555555555555555555555556
-0.917777777777777777777777777778
-0.92
-0.922222222222222222222222222222
-0.924444444444444444444444444444
-0.926666666666666666666666666667
-0.928888888888888888888888888889
-0.931111111111111111111111111111
-0.933333333333333333333333333333
-0.935555555555555555555555555556
-0.937777777777777777777777777778
-0.94
-0.942222222222222222222222222222
-0.944444444444444444444444444444
-0.946666666666666666666666666667
-0.948888888888888888888888888889
-0.951111111111111111111111111111
-0.953333333333333333333333333333
-0.955555555555555555555555555556
-0.957777777777777777777777777778
-0.96
-0.962222222222222222222222222222
-0.964444444444444444444444444444
-0.966666666666666666666666666667
-0.968888888888888888888888888889
-0.971111111111111111111111111111
-0.973333333333333333333333333333
-0.975555555555555555555555555556
-0.977777777777777777777777777778
-0.98
-0.982222222222222222222222222222
-0.984444444444444444444444444444
-0.986666666666666666666666666667
-0.988888888888888888888888888889
-0.991111111111111111111111111111
-0.993333333333333333333333333333
-0.995555555555555555555555555556
-0.997777777777777777777777777778
-1.
-1.00222222222222222222222222222
-1.00444444444444444444444444444
-1.00666666666666666666666666667
-1.00888888888888888888888888889
-1.01111111111111111111111111111
-1.01333333333333333333333333333
-1.01555555555555555555555555556
-1.01777777777777777777777777778
-1.02
-1.02222222222222222222222222222
-1.02444444444444444444444444444
-1.02666666666666666666666666667
-1.02888888888888888888888888889
-1.03111111111111111111111111111
-1.03333333333333333333333333333
-1.03555555555555555555555555556
-1.03777777777777777777777777778
-1.04
-1.04222222222222222222222222222
-1.04444444444444444444444444444
-1.04666666666666666666666666667
-1.04888888888888888888888888889
-1.05111111111111111111111111111
-1.05333333333333333333333333333
-1.05555555555555555555555555556
-1.05777777777777777777777777778
-1.06
-1.06222222222222222222222222222
-1.06444444444444444444444444444
-1.06666666666666666666666666667
-1.06888888888888888888888888889
-1.07111111111111111111111111111
-1.07333333333333333333333333333
-1.07555555555555555555555555556
-1.07777777777777777777777777778
-1.08
-1.08222222222222222222222222222
-1.08444444444444444444444444444
-1.08666666666666666666666666667
-1.08888888888888888888888888889
-1.09111111111111111111111111111
-1.09333333333333333333333333333
-1.09555555555555555555555555556
-1.09777777777777777777777777778
-1.1
-1.10222222222222222222222222222
-1.10444444444444444444444444444
-1.10666666666666666666666666667
-1.10888888888888888888888888889
-1.11111111111111111111111111111
-1.11333333333333333333333333333
-1.11555555555555555555555555556
-1.11777777777777777777777777778
-1.12
-1.12222222222222222222222222222
-1.12444444444444444444444444444
-1.12666666666666666666666666667
-1.12888888888888888888888888889
-1.13111111111111111111111111111
-1.13333333333333333333333333333
-1.13555555555555555555555555556
-1.13777777777777777777777777778
-1.14
-1.14222222222222222222222222222
-1.14444444444444444444444444444
-1.14666666666666666666666666667
-1.14888888888888888888888888889
-1.15111111111111111111111111111
-1.15333333333333333333333333333
-1.15555555555555555555555555556
-1.15777777777777777777777777778
-1.16
-1.16222222222222222222222222222
-1.16444444444444444444444444444
-1.16666666666666666666666666667
-1.16888888888888888888888888889
-1.17111111111111111111111111111
-1.17333333333333333333333333333
-1.17555555555555555555555555556
-1.17777777777777777777777777778
-1.18
-1.18222222222222222222222222222
-1.18444444444444444444444444444
-1.18666666666666666666666666667
-1.18888888888888888888888888889
-1.19111111111111111111111111111
-1.19333333333333333333333333333
-1.19555555555555555555555555556
-1.19777777777777777777777777778
-1.2
-1.20222222222222222222222222222
-1.20444444444444444444444444444
-1.20666666666666666666666666667
-1.20888888888888888888888888889
-1.21111111111111111111111111111
-1.21333333333333333333333333333
-1.21555555555555555555555555556
-1.21777777777777777777777777778
-1.22
-1.22222222222222222222222222222
-1.22444444444444444444444444444
-1.22666666666666666666666666667
-1.22888888888888888888888888889
-1.23111111111111111111111111111
-1.23333333333333333333333333333
-1.23555555555555555555555555556
-1.23777777777777777777777777778
-1.24
-1.24222222222222222222222222222
-1.24444444444444444444444444444
-1.24666666666666666666666666667
-1.24888888888888888888888888889
-1.25111111111111111111111111111
-1.25333333333333333333333333333
-1.25555555555555555555555555556
-1.25777777777777777777777777778
-1.26
-1.26222222222222222222222222222
-1.26444444444444444444444444444
-1.26666666666666666666666666667
-1.26888888888888888888888888889
-1.27111111111111111111111111111
-1.27333333333333333333333333333
-1.27555555555555555555555555556
-1.27777777777777777777777777778
-1.28
-1.28222222222222222222222222222
-1.28444444444444444444444444444
-1.28666666666666666666666666667
-1.28888888888888888888888888889
-1.29111111111111111111111111111
-1.29333333333333333333333333333
-1.29555555555555555555555555556
-1.29777777777777777777777777778
-1.3
-1.30222222222222222222222222222
-1.30444444444444444444444444444
-1.30666666666666666666666666667
-1.30888888888888888888888888889
-1.31111111111111111111111111111
-1.31333333333333333333333333333
-1.31555555555555555555555555556
-1.31777777777777777777777777778
-1.32
-1.32222222222222222222222222222
-1.32444444444444444444444444444
-1.32666666666666666666666666667
-1.32888888888888888888888888889
-1.33111111111111111111111111111
-1.33333333333333333333333333333
-1.33555555555555555555555555556
-1.33777777777777777777777777778
-1.34
-1.34222222222222222222222222222
-1.34444444444444444444444444444
-1.34666666666666666666666666667
-1.34888888888888888888888888889
-1.35111111111111111111111111111
-1.35333333333333333333333333333
-1.35555555555555555555555555556
-1.35777777777777777777777777778
-1.36
-1.36222222222222222222222222222
-1.36444444444444444444444444444
-1.36666666666666666666666666667
-1.36888888888888888888888888889
-1.37111111111111111111111111111
-1.37333333333333333333333333333
-1.37555555555555555555555555556
-1.37777777777777777777777777778
-1.38
-1.38222222222222222222222222222
-1.38444444444444444444444444444
-1.38666666666666666666666666667
-1.38888888888888888888888888889
-1.39111111111111111111111111111
-1.39333333333333333333333333333
-1.39555555555555555555555555556
-1.39777777777777777777777777778
-1.4
-1.40222222222222222222222222222
-1.40444444444444444444444444444
-1.40666666666666666666666666667
-1.40888888888888888888888888889
-1.41111111111111111111111111111
-1.41333333333333333333333333333
-1.41555555555555555555555555556
-1.41777777777777777777777777778
-1.42
-1.42222222222222222222222222222
-1.42444444444444444444444444444
-1.42666666666666666666666666667
-1.42888888888888888888888888889
-1.43111111111111111111111111111
-1.43333333333333333333333333333
-1.43555555555555555555555555556
-1.43777777777777777777777777778
-1.44
-1.44222222222222222222222222222
-1.44444444444444444444444444444
-1.44666666666666666666666666667
-1.44888888888888888888888888889
-1.45111111111111111111111111111
-1.45333333333333333333333333333
-1.45555555555555555555555555556
-1.45777777777777777777777777778
-1.46
-1.46222222222222222222222222222
-1.46444444444444444444444444444
-1.46666666666666666666666666667
-1.46888888888888888888888888889
-1.47111111111111111111111111111
-1.47333333333333333333333333333
-1.47555555555555555555555555556
-1.47777777777777777777777777778
-1.48
-1.48222222222222222222222222222
-1.48444444444444444444444444444
-1.48666666666666666666666666667
-1.48888888888888888888888888889
-1.49111111111111111111111111111
-1.49333333333333333333333333333
-1.49555555555555555555555555556
-1.49777777777777777777777777778
-1.5
-1.50222222222222222222222222222
-1.50444444444444444444444444444
-1.50666666666666666666666666667
-1.50888888888888888888888888889
-1.51111111111111111111111111111
-1.51333333333333333333333333333
-1.51555555555555555555555555556
-1.51777777777777777777777777778
-1.52
-1.52222222222222222222222222222
-1.52444444444444444444444444444
-1.52666666666666666666666666667
-1.52888888888888888888888888889
-1.53111111111111111111111111111
-1.53333333333333333333333333333
-1.53555555555555555555555555556
-1.53777777777777777777777777778
-1.54
-1.54222222222222222222222222222
-1.54444444444444444444444444444
-1.54666666666666666666666666667
-1.54888888888888888888888888889
-1.55111111111111111111111111111
-1.55333333333333333333333333333
-1.55555555555555555555555555556
-1.55777777777777777777777777778
-1.56
-1.56222222222222222222222222222
-1.56444444444444444444444444444
-1.56666666666666666666666666667
-1.56888888888888888888888888889
-1.57111111111111111111111111111
-1.57333333333333333333333333333
-1.57555555555555555555555555556
-1.57777777777777777777777777778
-1.58
-1.58222222222222222222222222222
-1.58444444444444444444444444444
-1.58666666666666666666666666667
-1.58888888888888888888888888889
-1.59111111111111111111111111111
-1.59333333333333333333333333333
-1.59555555555555555555555555556
-1.59777777777777777777777777778
-1.6
-1.60222222222222222222222222222
-1.60444444444444444444444444444
-1.60666666666666666666666666667
-1.60888888888888888888888888889
-1.61111111111111111111111111111
-1.61333333333333333333333333333
-1.61555555555555555555555555556
-1.61777777777777777777777777778
-1.62
-1.62222222222222222222222222222
-1.62444444444444444444444444444
-1.62666666666666666666666666667
-1.62888888888888888888888888889
-1.63111111111111111111111111111
-1.63333333333333333333333333333
-1.63555555555555555555555555556
-1.63777777777777777777777777778
-1.64
-1.64222222222222222222222222222
-1.64444444444444444444444444444
-1.64666666666666666666666666667
-1.64888888888888888888888888889
-1.65111111111111111111111111111
-1.65333333333333333333333333333
-1.65555555555555555555555555556
-1.65777777777777777777777777778
-1.66
-1.66222222222222222222222222222
-1.66444444444444444444444444444
-1.66666666666666666666666666667
-1.66888888888888888888888888889
-1.67111111111111111111111111111
-1.67333333333333333333333333333
-1.67555555555555555555555555556
-1.67777777777777777777777777778
-1.68
-1.68222222222222222222222222222
-1.68444444444444444444444444444
-1.68666666666666666666666666667
-1.68888888888888888888888888889
-1.69111111111111111111111111111
-1.69333333333333333333333333333
-1.69555555555555555555555555556
-1.69777777777777777777777777778
-1.7
-1.70222222222222222222222222222
-1.70444444444444444444444444444
-1.70666666666666666666666666667
-1.70888888888888888888888888889
-1.71111111111111111111111111111
-1.71333333333333333333333333333
-1.71555555555555555555555555556
-1.71777777777777777777777777778
-1.72
-1.72222222222222222222222222222
-1.72444444444444444444444444444
-1.72666666666666666666666666667
-1.72888888888888888888888888889
-1.73111111111111111111111111111
-1.73333333333333333333333333333
-1.73555555555555555555555555556
-1.73777777777777777777777777778
-1.74
-1.74222222222222222222222222222
-1.74444444444444444444444444444
-1.74666666666666666666666666667
-1.74888888888888888888888888889
-1.75111111111111111111111111111
-1.75333333333333333333333333333
-1.75555555555555555555555555556
-1.75777777777777777777777777778
-1.76
-1.76222222222222222222222222222
-1.76444444444444444444444444444
-1.76666666666666666666666666667
-1.76888888888888888888888888889
-1.77111111111111111111111111111
-1.77333333333333333333333333333
-1.77555555555555555555555555556
-1.77777777777777777777777777778


==> anc/polAqqQNSOdd300.dat <==
# polAqqQNSOdd300
3.00357517011501536844398965429
3.00496714393448921552799516328
3.00497515199050121191121815735
3.0049788209816536663367513594
3.00497761582258259663307640809
3.00497095644310386117579889529
3.00495821474764782105756977842
3.00493871141297259748469780296
3.00491171251912806463117125871
3.00487642600887521238498709206
3.00483199797106021210940091138
3.00477750874380684950763911315
3.00471196883383306077052540637
3.00463431464872596280641519171
3.00454340403963463404054761052
3.00443801165257145245205672699
3.00431682408736241152645919342
3.00417843486426686226323116334
3.00402133919941095801624388087
3.00384392859146120588946314018
3.00364448522342063504235447983
3.00342117618507712262019333647
3.00317204752348966079233055356
3.00289501813098352239059280112
3.00258787348246062588457611427
3.00224825923643976246097978811
3.00187367471714728554945922716
3.00146146629820873895055990177
3.00100882071207398395656900869
3.00051275831327296027860341118
2.99997012632797867979535579022
2.99937759212718303149177720973
2.99873163656610643072157943627
2.99802854743830368088660744623
2.99726441309933758946380248363
2.99643511632191351387331287703
2.99553632845204949508149883357
2.99456350394424822821509182031
2.99351187536279204907974796485
2.99237644894625667352011914022
2.99115200084319304799380966582
2.98983307413872200813157615196
2.98841397680458943119581104749
2.98688878071910946902342719264
2.98525132191845287726891422024
2.98349520225699239621978887348
2.98161379267197691856564630644
2.97960023826675343529801550408
2.97744746544717634528935680166
2.97514819136782662360218273068
2.97269493596830050150407093718
2.97008003690521340200175666011
2.96729566771279707359036878186
2.96433385955414551500572110295
2.96118652695638950391974970608
2.95784549795645275683674317661
2.9543025491196681276850396825
2.95054944593151306355125184219
2.9465779891031623732833587097
2.94238006737455427344971430715
2.93794771744432113850069363584
2.9332731917043441600219057527
2.92834903450794094036323151221
2.92316816775487011135531468839
2.91772398663351238053935506218
2.91201046642082788242135861331
2.906022281304048078353657039
2.89975493625457489821364016246
2.89320491305425140273662724746
2.88636983164703799740828110032
2.87924862806515397527249819469
2.8718417502578770362479486921
2.8641513732333540228448179622
2.85618163500885030626581397964
2.84793889495269965325604314098
2.83943201619161337279921024527
2.83067267384971986506458094007
2.82167569098043078989654476774
2.81245940414860378187745132307
2.80304606071806158544454219554
2.79346224999782597618006031706
2.78373937049884133653225846958
2.77391413565081591235136193469
2.76402912042531802510524052831
2.75413335140554127525591955317
2.74428294293419127621174834009
2.73454178205761422723991048018
2.7249822650653156669484260377
2.71568608849799047339322909284
2.70674509756253022971681632241
2.69826219494745199843866201145
2.69035231307488649350234754458
2.68314345285356917755043425045
2.67677779200889297348573846447
2.67141286605849694861410485801
2.66722282497235612493313078105
2.66439976850195334818657439127
2.66315516308067227650339751743
2.66372134308362906214689399391
2.66635309908609207581196436353
2.67132935557150706005108232886
2.67895494030877894623269416441
2.92493882786775743452173806279
3.31823299735260692406261448761
3.78411466796772429101220966755
4.29217225735380861926379507558
4.82671317025175399671452455453
5.37854338602821376681576892469
5.9418254236525847330267361209
6.51264119024071959982836819042
7.08825206788071854915352447269
7.66668426991716979144796709619
8.24648110537273058801288097119
8.82654733847412839207336699195
9.40604736322351354761473231119
9.98433632306674375079528861494
10.5609121929807292110892377903
11.1353816408577686143176235084
11.7074352020765055489551567853
12.2768289020545805711931529257
12.8433704379341745272206635238
13.4069086441490812950940002395
13.967325362548137492405110451
14.5245290992648695842532725313
15.0784500268994449492863338834
15.6290360117843916517181141329
16.1762494308194360490355298335
16.7200646024864940439474866254
17.2604656999321377221871270457
17.7974450455556733145560571993
18.3310017098159957941353760276
18.8611403543279926073851980637
19.3878702723946644048084648481
19.9112045900630129812815018376
20.4311595984168793359096785512
20.9477541937156186934407385665
21.4610094065805630315171992393
21.9709480050348364619541484547
22.4775941590482057442873090016
22.9809731565005387744423343244
23.4811111622855985859546502472
23.9780350137303447892181831863
24.4717720466793396654557959474
24.962349947547513065362038132
25.4497966274225475899867175809
25.9341401149356646677011528584
26.415408465144184030906936152
26.8936296821026165065715178426
27.3688316531584442441988795181
27.8410420933078485374368535387
28.310288498196428391889763957
28.7765981045592259176767530138
29.2399978570702515033683206409
29.7005143807199490411139784676
30.1581739579643520190671702119
30.6130025099958886597786614114
31.0650255815760415858214794081
31.5142683289469407868651181416
31.9607555104046028103351876581
32.4045114791726921887384170619
32.8455601782638420197070640652
33.283925137056953258634328213
33.7196294693545194293556695554
34.1526958727147521245739772503
34.5831466288798329013741398435
35.0110036051445954950663907336
35.4362882565298608262412992531
35.8590216286419395562733373653
36.2792243611148507186897194552
36.696916691544892907921921654
37.1121184598386130762405874492
37.5248491129051746624291540407
37.9351277096328261754273465735
38.3429729260967803101295091582
38.7484030609524754480147267033
39.1514360409740292479841575877
39.552089426702814186228384516
39.9503804181755790568495442661
40.3463258607054878857206748274
40.7399422506929171038396522994
41.1312457414459027285557426083
41.5202521489928134412139241795
41.9069769578721878238716111434
42.2914353268867538178891989234
42.6736420948104798752883617551
43.053611786039120139960483053
43.4313586161761364194451825036
43.8068964975471305359728876842
44.1802390446370219003480847849
44.5513995794451744007366984906
44.9203911367545293688733040104
45.2872264693115510427379718458
45.6519180529144495241679223521
46.0144780914077242467447638383
46.3749185215815776937799138488
46.7332510179751927183446308755
47.0894869975832545411130928145
47.4436376244654367221133190353
47.7957138142588647665800110444
48.1457262385938265314410887241
48.4936853294132196747121481987
48.8396012831964169588597436096
49.183484065088393760466885952
49.5253434129351017395301319874
49.8651888412261910230849580063
50.2030296449462828937110817464
50.5388749033360780066111878755
50.8727334835646535118536471244
51.2046140443143578404521526766
51.5345250392797558446740901392
51.862474720582110817027818316
52.1884711421009148524804506094
52.5125221627239961358785694832
52.8346354495177419847936613948
53.1548184808189807058123775219
53.4730785492500642850699208046
53.7894227646586883039201239447
54.103858056983975846338369865
54.4163911790503390782395968393
54.7270287092906161037627377261
55.0357770543999620605938139938
55.3426424519219525795562480046
55.6476309727683350351132812295
55.950748523673838747845627529
56.2520008495874297287366585438
56.5513935360013689097311386679
56.8489320112194052903838987354
57.144621548565407227505354147
57.4384672685337063632660980371
57.7304741408823995679288138816
58.0206469866708248898994560403
58.3089904802423979665851280237
58.5955091511539657494697761325
58.8802073860528048185746401852
59.1630894305023620769031473856
59.4441593907578062867230417411
59.7234212354924297900908098919
60.0008787974759108916175031113
60.2765357752054188109489201663
60.5503957344905148684653262194
60.8224621099927756774828967796
61.0927382067210366020533177552
61.3612272014831266192436419549
61.6279321442949390125916064886
61.8928559597476560298799918645
62.1560014483339197710020751968
62.4173712877337161353254975143
62.6769680340607136550212518359
62.9347941230697744715922315434
63.1908518713263305757101048496
63.4451434773382947221310217583
63.6976710226511521476257216084
63.9484364729068563527747799326
64.1974416788671297548551977792
64.4446883774017479651372712205
64.6901781924423647860820086888
64.9339126359024137489273244595
65.1758931085636011109660689493
65.4161209009294846930819144227
65.6545971940466127503383751586
65.8913230602936772196617451061
66.12629946413911616659871622
66.3595272628675810451220266847
66.5910072072756654775855494691
66.8207399423372736430401050861
67.0487260078389880178559672986
67.2749658389857781294253711155
67.4994597669773741479546564599
67.7222080195556115391853121509
67.9432107215230356183742046576
68.1624678952330376689798689156
68.3799794610517773041134201577
68.5957452377921289407006412201
68.8097649431198736111628073974
69.0220381939323408408713629714
69.2325645067096889571951697094
69.4413432978389959530812847725
69.6483738839113168901419172993
69.853655481991847778413825145
70.0571872098633198974577720413
70.2589680862427326113040926005
70.4589970309715168628273553772
70.6572728651792056962093357206
70.8537943114206723338308930059
71.0485599937869805106553521568
71.2415684379898759291768020271
71.4328180714199318253491045383
71.6223072231783457144032680114
71.8100341240823683986745270731
71.9959969066443302508007919884
72.1801936050242136179350461088
72.3626221549557039086342970983
72.543280393645635506203932826
72.7221660596467320824771458878
72.8992767927035241458852808814
73.0746101335713097283895253746
73.2481635238080069781006820542
73.4199343055387300584221403215
73.5899197211929021399937426164
73.7581169132137013877080641609
73.9245229237396176701288953111
74.0891346942578792306330482395
74.2519490652294897357022184127
74.412962775685596932460317142
74.5721724627948945804525031451
74.7295746614017393466345713962
74.885165803534643941542924925
75.0389422178847869016664094235
75.1909001292541580601668699644
75.3410356579729368662638437801
75.4893448192856782826575833765
75.6358235227058579789715025803
75.7804675713383049147467525503
75.9232726611690251340773100261
76.0642343803218956401755409624
76.2033482082816815451452177924
76.3406095150828032595589404503
76.4760135604632532579504682001
76.6095554929830338881129093453
76.7412303491064587403206494383
76.8710330522476302114395675705
76.9989584117783750404039329843
77.1250011219978877055143731512
77.2491557610632986078576202825
77.3714167898803498637441009224
77.491778550953326234601686542
77.6102352671933521746091806989
77.7267810406841281108447687925
77.8414098514041398210115772152
77.9541155559043340696456722392
78.0648918859402114312785983418
78.1737324470572433906714787983
78.2806307171284752842692440701
78.3855800448431293474554362003
78.4885736481449729684741791336
78.5896046126191661266377501934
78.6886658898262488091231163053
78.7857502955818738512802116902
78.8808505081808330181203036432
78.9739590665638641215392301472
79.0650683684256644243028606023
79.1541706682624703863369853759
79.2412580753574958224391198075
79.3263225517024496162651205667
79.409355909853280118005976358
79.4903498107182160782428412777
79.569295761276093264160392719
79.6461851122228715825118926446
79.7210090555441594014798869607
79.7937586220114696142657367031
79.8644246785998356018744855835
79.9329979258243143989015549136
79.9994688949927987978250854498
80.0638279453724495828271614241
80.1260652612669432859560463464
80.1861708490016095115001348905
80.2441345338134046654313918168
80.2999459566425355224734163818
80.3535945708224061093771436418
80.4050696386644145022481862092
80.4543602279339719268233291239
80.5014552082139545858910003893
80.5463432471516284620294750111
80.5890128065849084708624694533
80.6294521385436252521711702161
80.6676492811212750308137592383
80.7035920542125197665327240244
80.737268055111485611282861388
80.7686646539656768313964942233
80.7977689890800791099076656716
80.8245679620657697517572312799
80.8490482328270819474429164106
80.8711962143810850267371572755
80.8909980675028416082573345563
80.9084396951895847099156137708
80.9235067369366221432038881298
80.9361845628174207051640934609
80.9464582673599475542265128873
80.9543126632109493654569455113
80.9597322745794299621245678296
80.9627013304501425598418271859
80.9632037575574418645488176951
80.961223173109342235713304083
80.9567428772510990213475229046
80.9497458452570689004402683099
80.9402147194390093751514145964
80.9281318007583450044304776314
80.9134790401292559323105234166
80.8962380293987298950910458141
80.8763899919889591171949683149
80.8539157731866549978607246253
80.8287958300629926458375785608
80.8010102210069802306392484267
80.7705385948540705499832501068
80.737360179590789565346768005
80.7014537706150439362797901104
80.6627977185305813597548585195
80.62136991645280788688343189
80.5771477868018089152645146948
80.5301082675569682344107310105
80.4802277979460246935118517208
80.4274823035397404263687333619
80.3718471807215689989754663829
80.3132972804997963827720095375
80.2518068916275714045427932433
80.1873497229940333483421619314
80.119898885247369603482519162
80.0494268716080813111595708828
79.9759055378279840954107300456
79.8993060812475068399869323476
79.8195990189006550183778476342
79.7367541646135552892326956495
79.6507406050387717650174372795
79.5615266745635559720353188228
79.4690799290258337810999321436
79.3733671181670122313356928524
79.2743541567455725621577756719
79.1720060942298645076812370464
79.0662870829824883597660211492
78.9571603448420980820330033149
78.8445881360013281184456815336
78.7285317100717797181803301013
78.6089512792185340214316077473
78.4858059732374155572968158744
78.3590537964381292309986794271
78.2286515821853444944413190115
78.09455494493769917221413145
77.9567182296114265887668337936
77.8150944580807429378118515424
77.6696352726111204248200245059
77.5202908760039498500117461466
77.367009968211676570005577844
77.2097396791610639160621591086
77.0484254974985573267401999412
76.8830111949455169511714255399
76.7134387459220446209788903428
76.5396482420658973159614498238
76.3615778012371471564206106636
76.179163470559352095465642636
75.9923391230035076942911268277
75.801036346971344321395128521
75.60518432827890777459267213
75.4047097238789967692693656743
75.1995365265909809467366053155
74.9895859200276888929732153775
74.7747761228201582633110606881
74.5550222211405877079729382885
74.3302359884100781299955650787
74.1003256909486526376010263124
73.8651958781781937277566524451
73.624747155821493879822021134
73.3788759403492228828121719578
73.127474192707284926572325617
72.8704291291050228494893391527
72.6076229063543524834022544092
72.3389322789143731688097879591
72.0642282244071121433845369535
71.7833755339179258669564487482
71.4962323628666965907375479663
71.2026497376187039547307285
70.9024710122790257008628557523
70.5955312692595340093086596578
70.2816566561958385847198705461
69.9606636505891626507707659335
69.6323582421130427035923719432
69.2965350208041143284316154473
68.9529761572834412289251349041
68.6014502586452347827108510629
68.241711080595234955425754618
67.8734960726822948398390683181
67.4965247288634280892841379835
67.1104967099391249715954273038
66.7150896972818881510778309494
66.3099569283446786603182686729
65.894724353125088598183186128
65.4689873363281721610387437714
65.0323068113937422005682601496
64.5842047684186720920854509018
64.1241589263319316975617718484
63.6515963976623609370911130336
63.1658860978384297252053099284
62.6663295742776377041110292653
62.1521498248023261824088679374
61.6224775269132016116213631918
61.0763338887269416277533813006
60.5126090267102784785018591375
59.9300343226291897405616604784
59.3271465258565094980765494675
58.702240299153479634380636674
58.053304193461653650569170839
57.3779321951594190003591459481
56.6731980806542896520600062446
55.9354709275760934580780892297
55.1601331162510781349931514511
54.3411272539448600711894915721
53.470180430859038094902878051
52.535359169860771129023145053
51.5180405376777911798613972554
50.3853136322754666162566100418
49.063683059632015228859719276
47.1364343952843894277569233418


==> anc/polAqqQNSOdd301.dat <==
# polAqqQNSOdd301
-3.54612834264329414692135794588
-3.54603560153008902659494467925
-3.54603115460405058451450986095
-3.54602654114779957396007958484
-3.54602175935132828248106982881
-3.54601680791357845395350139372
-3.54601168611607072181959954849
-3.54600639390368012778381018075
-3.54600093197313475255523020801
-3.54599530186985476967276719797
-3.54598950609379187876407351388
-3.54598354821497417908589612004
-3.54597743299950920591815146877
-3.54597116654684816844570121517
-3.54596475643916749356313542438
-3.54595821190377968839690865714
-3.54595154398954437449024684094
-3.5459447657583122030578340716
-3.54593789249249931201356770452
-3.54593094191995810269626044088
-3.54592393445738145940660481836
-3.54591689347355215920781994614
-3.54590984557382716123851249934
-3.54590282090732774721794385397
-3.54589585349839111344014423986
-3.54588898160392697449830547346
-3.54588224809841399192093959772
-3.545875700888365321628953998
-3.54586939335819018681074491588
-3.54586338484947899688844211839
-3.5458577411758429788609225899
-3.54585253517554535035077041779
-3.54584784730426948033763242664
-3.545843766270479934342116384
-3.54584038971594440406006537111
-3.54583782494409782617742459116
-3.54583618969904397334385347896
-3.5458356129981038386512357725
-3.54583623602093352551595255306
-3.54583821305834628525092917273
-3.54584171252408288738790652136
-3.5458469180328806088956088981
-3.54585402954829259470082889595
-3.54586326460380482779395942325
-3.54587485960088594034140907073
-3.54588907118768390312126758804
-3.54590617772215135611630328973
-3.54592648082343587894381216995
-3.54595030701541050182937474554
-3.5459780094662406272079832904
-3.54600996982788339423185807951
-3.54604660017939120106976917066
-3.54608834507783910925520654384
-3.54613568372061235110659832737
-3.54618913222267093469334141388
-3.54624924601224878226529761216
-3.54631662234823991322129954207
-3.54639190296226840325037726007
-3.54647577682812624575232409987
-3.54656898306088732573634389886
-3.54667231394755946309957327493
-3.5467866181106122919020092418
-3.54691280380510841328696556247
-3.5470518423494599595486292884
-3.54720477168902294480157397803
-3.54737270009081737928575711203
-3.54755680996661120834930548822
-3.54775836182041909608945238357
-3.54797869831513055842016614168
-3.5482192484514828604365421674
-3.54848153185091857312432692471
-3.54876716313200112960146438231
-3.5490778563679887906901134821
-3.54941542961087207389460228718
-3.54978180946464519936609298754
-3.55017903568779112780587779743
-3.55060926580189443559960009914
-3.55107477967993827543361765359
-3.5515779840841723675471926162
-3.55212141711943954655052873346
-3.55270775256350005082560271204
-3.55333980403117691636496976216
-3.55402052892404444914297521894
-3.55475303211187753015356517313
-3.55554056928615635729110874453
-3.55638654991956464961624275045
-3.55729453975861692861037243577
-3.55826826276929251172641434475
-3.5593116024478338951279899474
-3.56042860240068293166721395431
-3.56162346608888222751893431316
-3.5629005556231699923663981041
-3.56426438948645969202162410154
-3.56571963905044501455276375913
-3.56727112374273923878181128326
-3.5689238047102906230448593343
-3.57068277681386933756436473919
-3.57255325877726896931202371423
-3.57454058130359586506955316768
-3.57665017295974090698933644367
-3.57888754361897087082650223187
-3.58125826524069499127633030404
-3.60896259723626341720320695614
-3.63166511687598692879130921659
-3.65100477546344188072461598816
-3.66784974083877565325950321234
-3.68273680145982705828446980513
-3.69602967193646061430818679477
-3.70799027078640911073120241185
-3.71881562122055204812534741992
-3.72865888343521533282671125692
-3.73764222024401517278786125419
-3.74586510635097879244678196888
-3.75340993145435942567440252018
-3.76034591365264330676417844416
-3.76673191371235659357675814712
-3.77261850947239550826543781773
-3.77804955755860017193262836726
-3.78306339085455396961145140097
-3.78769375152002748444394357354
-3.7919705283197921589705364039
-3.79592034668654979426260237304
-3.79956704628291965815355365163
-3.80293207145514464189743445147
-3.80603479341508252450007920227
-3.80889277832067134375362345526
-3.81152201205112832780792241095
-3.81393708999857859095974182796
-3.81615137835901735794437640343
-3.81817715202267370252542877749
-3.82002571311236500629888110928
-3.82170749341071642977930921885
-3.8232321432907663291857602293
-3.82460860927447972177773799643
-3.82584520195721335161441484133
-3.82694965572900740742979487807
-3.82792918147769080693818600852
-3.82879051326062674890802923486
-3.82953994977121668400498246591
-3.83018339129516776128543334351
-3.83072637274395856374976092864
-3.83117409326421341622107289407
-3.83153144284814635175538876399
-3.83180302630897516706919554673
-3.83199318493394934304138762319
-3.83210601608456440548224988879
-3.83214539097719386999610397173
-3.83211497084658684229084010772
-3.83201822166850721245671948955
-3.83185842759545923367618656158
-3.83163870324032549831421528086
-3.83136200492632143822840496346
-3.83103114100752099502895602861
-3.83064878135198006372032886904
-3.83021746606888640769408946871
-3.82973961355195429639399801861
-3.82921752790325623822197496518
-3.82865340579467266242058185823
-3.82804934281799998447383343291
-3.82740733936936720858810845781
-3.82672930610886863257319587498
-3.82601706903213830560410155389
-3.82527237418689652188538611784
-3.82449689206422649697115849828
-3.82369222169143624243351150554
-3.8228598944507799690280497032
-3.82200137764601503231038087589
-3.82111807783671990973651904278
-3.82021134395846606121274930035
-3.81928247024529585705651164016
-3.81833269896948754440931360495
-3.81736322301226686762048582525
-3.81637518827793636595420276628
-3.81536969596282260331739497085
-3.81434780468947555727922776587
-3.8133105325156816313243688422
-3.81225885882706216781514570467
-3.81119372612131404819337272611
-3.81011604169150013848367419933
-3.80902667921520805212038676917
-3.80792648025585983509440424769
-3.80681625568196730332426396085
-3.80569678700968306164173286759
-3.80456882767359142528227684667
-3.80343310423031273556344231129
-3.80229031749915551224261293182
-3.80114114364374048098117778926
-3.79998623519823604215973367693
-3.79882622204158377808044232425
-3.7976617123228529521738548085
-3.79649329334064268218263831389
-3.79532153237924781353512747458
-3.79414697750411789949334775971
-3.79297015831896668819955003142
-3.79179158668673084024073323489
-3.79061175741643009531323534512
-3.78943114891784572595803139258
-3.7882502238258089128168828385
-3.78706942959577479140239101723
-3.78588919907225057703980185618
-3.78470995103154666638184432343
-3.78353209070022729929605753388
-3.782356010250551660693595387
-3.78118208927411667709306145215
-3.78001069523483873369231980886
-3.77884218390234266337067602742
-3.7776768997667622367801333517
-3.7765151764358966447434615728
-3.77535733701561177431351906711
-3.77420369447432313037643552841
-3.77305455199234876381529644564
-3.77191020329687527671643273074
-3.77077093298323764798406318101
-3.7696370168231740415424349897
-3.76850872206067972423848688391
-3.76738630769604954790709961984
-3.76627002475866597080112458623
-3.76516011656905915209063773146
-3.76405681899073710600272529322
-3.76296036067225711718464038189
-3.76187096327998447403188763391
-3.76078884172196095938720056425
-3.7597142043632833441143356571
-3.75864725323337126236459317522
-3.75758818422548421887112339823
-3.75653718728882900592669522476
-3.75549444661358141449946287035
-3.75446014080912973947659718683
-3.75343444307583213769128249554
-3.7524175213705653383051420176
-3.75140953856632847175963209942
-3.75041065260615282336233109825
-3.74942101665155608182308716808
-3.74844077922576809630034175191
-3.74747008435194423551136740783
-3.74650907168657211986550721041
-3.74555787664826773575261472921
-3.74461663054214770590555208829
-3.74368546067995574930599498057
-3.74276449049611308870099616802
-3.74185383965985472570495273602
-3.74095362418360607677182506165
-3.74006395652774742382970672192
-3.73918494570190695844585579704
-3.73831669736291686687167823583
-3.73745931390956089540140232981
-3.73661289457423613262771260922
-3.73577753551164633003113255962
-3.73495332988463893863060392653
-3.7341403679472931519024185582
-3.73333873712536159954458188096
-3.73254852209416391950458005864
-3.73176980485402623442450726348
-3.73100266480335656143173559506
-3.73024717880944237995976279193
-3.72950342127705296053881127326
-3.72877146421492560846895883536
-3.7280513773002116907405151323
-3.72734322794095518381921548003
-3.72664708133667349579688682402
-3.7259630005371074712287698468
-3.72529104649920477349084417903
-3.72463127814239825086697357741
-3.72398375240223842238111419038
-3.72334852428243686155615532758
-3.72272564690537500508443486624
-3.72211517156113076343471362354
-3.72151714775507325659842880087
-3.72093162325407403568066979861
-3.72035864413138127532170918367
-3.7197982548102016286969130997
-3.71925049810603272202578674953
-3.71871541526778762528546357633
-3.71819304601775106653891509442
-3.71768342859040565551807582491
-3.7171865997701649445956468761
-3.71670259492804877895860585812
-3.71623144805733506974665959164
-3.71577319180822086137899469856
-3.71532785752152435464650050917
-3.71489547526145838791444451149
-3.71447607384750476761134393615
-3.71406968088541777384383114181
-3.713676322797384145359480332
-3.71329602485136586817271885969
-3.71292881118965115206795092927
-3.71257470485663807709004745682
-3.71223372782587452630754656535
-3.71190590102637718995636197978
-3.71159124436825162799084679111
-3.71128977676763461161084663415
-3.71100151617097922809667069794
-3.71072647957870252593619037272
-3.71046468306821479750203670372
-3.71021614181634894322613793909
-3.70998087012120773317590631352
-3.70975888142344617806871209698
-3.70955018832700564102860235529
-3.70935480261931576280078614383
-3.70917273529097973575141117473
-3.70900399655495794489329521237
-3.70884859586526449653544563527
-3.70870654193519067613832996583
-3.70857784275506891578885647297
-3.70846250560959040764584006319
-3.7083605370946890720395344073
-3.70827194313400417696126606143
-3.70819672899493350880582687442
-3.70813489930428861181389781828
-3.70808645806356324511607577564
-3.70805140866382585104221439241
-3.70802975390024648589309897994
-3.70802149598626833416321443649
-3.70802663656743360876355792757
-3.70804517673487333265377353442
-3.70807711703847020100562940137
-3.70812245749970343715691674131
-3.70818119762418427976679293475
-3.70825333641389047235876486645
-3.70833887237910786946119296359
-3.70843780355008702546880064057
-3.70855012748842239280897674298
-3.70867584129816152467508617274
-3.70881494163665145417094455136
-3.70896742472512920589476708293
-3.70913328635906318748866517904
-3.7093125219182520072146411767
-3.70950512637668706892507800979
-3.70971109431218510762101664241
-3.70993041991579664689165983732
-3.7101630970009961836701799412
-3.71040911901265973570027344267
-3.71066847903583522267038610391
-3.7109411698043109929322662927
-3.71122718370898765387998380754
-3.71152651280605821523525470321
-3.71183914882500141048294812352
-3.7121650831763929223524220943
-3.71250430695953910337821876285
-3.71285681096993765203669165766
-3.71322258570656957858876235854
-3.71360162137902667241473702954
-3.71399390791447856416231765365
-3.71439943496448336130656776338
-3.71481819191164572460893378073
-3.71525016787612614533489466556
-3.71569535172200507882472860101
-3.71615373206350548899225262106
-3.71662529727107726043971046036
-3.71711003547734684001506180613
-3.71760793458293537769673215137
-3.71811898226214854756994334673
-3.7186431659685411432632090585
-3.71918047294035945844718469375
-3.71973089020586438177713592715
-3.72029440458853805689320193509
-3.72087100271217688170069324357
-3.72146067100587354705449301598
-3.7220633957088907430910310865
-3.72267916287542909171438566648
-3.72330795837929179607871860573
-3.72394976791844843224894994065
-3.72460457701950024449930882608
-3.7252723710420492438615427138
-3.72595313518297334949981052334
-3.72664685448060975420852676116
-3.72735351381884863874568541259
-3.72807309793113930477253975944
-3.72880559140441074281797329063
-3.7295509786829085998713785679
-3.7303092440719504608820876593
-3.73108037174160130955883303157
-3.73186434573027098637349884044
-3.73266114994823541553529589964
-3.73347076818108332787175325432
-3.73429318409309016299034751703
-3.73512838123052079175940174768
-3.73597634302486265900066959956
-3.73683705279599090629169360255
-3.73771049375526699589777966479
-3.73859664900857231905668099742
-3.73949550155927823509043256455
-3.74040703431115395208595757183
-3.7413312300712136251379107247
-3.74226807155250401435361323221
-3.74321754137683401195177097397
-3.74417962207744731581582659058
-3.74515429610163949576209681906
-3.74614154581332066852601362834
-3.74714135349552496803142108817
-3.74815370135286796886342112604
-3.74917857151395319299096376938
-3.75021594603372880265827685664
-3.75126580689579555596211641098
-3.75232813601466707593320885578
-3.75340291523798345892436801198
-3.75449012634867922375449738457
-3.75558975106710657934757763611
-3.75670177105311496551996524636
-3.75782616790808779908967270075
-3.75896292317693733559012993645
-3.760112018350058535551172722
-3.7612734348652428035451426152
-3.76244715410955244797001752051
-3.76363315742115668983893166531
-3.76483142609113002965128906483
-3.76604194136521376272039835688
-3.76726468444554141511208913533
-3.7684996364923288545944815402
-3.76974677862552981369776878005
-3.7710060919264575451217447817
-3.77227755743937331329547200061
-3.77356115617304240987592720654
-3.77485686910225836535904632099
-3.77616467716933601375603206372
-3.77748456128557405244915553885
-3.77881650233268772487397495656
-3.78016048116421223956863496689
-3.78151647860687752537573484266
-3.78288447546195490916850159341
-3.78426445250657628939130594573
-3.78565639049502636594582856889
-3.78706027016000847450960788201
-3.78847607221388456123473053397
-3.78990377734988982193276818365
-3.79134336624332251829967385473
-3.79279481955270947246342151275
-3.79425811792094773014012874755
-3.79573324197642287195389369095
-3.79722017233410444200446949333
-3.79871888959661895254826855948
-3.80022937435530091368531310384
-3.80175160719122232721110379263
-3.80328556867620107429162994311
-3.80483123937378861734574282543
-3.80638859984023742746588631278
-3.80795763062544853986992743399
-3.80953831227389963124792155732
-3.81113062532555400444261324101
-3.81273455031675085767600141218
-3.81435006778107720750122567622
-3.81597715825022182681434566708
-3.81761580225481155159941655542
-3.81926598032523030259787850673
-3.82092767299242116078507735991
-3.82260086078867182839824923399
-3.82428552424838380028719014747
-3.82598164390882556354687199068
-3.82768920031087013673635548627
-3.82940817399971725348650087678
-3.8311385455256004889463108764
-3.83288029544447962131048854109
-3.83463340431871851460529024441
-3.8363978527177488029824373061
-3.83817362121871965097825367761
-3.83996069040713385853395141594
-3.84175904087747057403981289384
-3.84356865323379487325773089764
-3.84538950809035445669006405504
-3.847221586072163712795028928
-3.84906486781557538939694702324
-3.8509193339688401107007398185
-3.85278496519265397249133971735
-3.85466174216069444337745653112
-3.85654964556014479532277720948
-3.85844865609220728219362120187
-3.86035875447260528063783360092
-3.86227992143207460329284814435
-3.86421213771684419009903182232
-3.86615538408910637936533451071
-3.86810964132747695619567384259
-3.87007489022744517193420965301
-3.87205111160181392442358339795
-3.87403828628113028509025131563
-3.87603639511410655517321528047
-3.87804541896803202979479441058
-3.88006533872917564503267674987
-3.88209613530317967968948662471
-3.88413778961544468006769068655
-3.88619028261150577274208218436
-3.88825359525740052707761220793
-3.89032770854002852606530631811
-3.89241260346750280094178597376
-3.89450826106949328201691913794
-3.89661466239756241515780671178
-3.89873178852549309046416383245
-3.90085962054960902681870883176
-3.90299813958908775320499638355
-3.90514732678626632495282998914
-3.90730716330693991039660269194
-3.90947763034065338081331834743
-3.91165870910098603394334687126
-3.91385038082582957888690609499
-3.91605262677765950771161221628
-3.91826542824379997670000310688
-3.92048876653668231780954659825
-3.92272262299409729861016104085
-3.92496697897944124670458796078
-3.92722181588195615242398407158
-3.92948711511696386142378658138
-3.93176285812609446668222206459


==> anc/polAqqQNSOdd310.dat <==
# polAqqQNSOdd310
-109.60828977804365610030191446
-109.610493369335296931106491312
-109.610608549918962375138310907
-109.610728960911800516744021313
-109.610854769883137147795895351
-109.610986142771891159234093221
-109.61112324292129460249321777
-109.611266229996028495339100756
-109.611415258770991019765459947
-109.611570477780067525096944612
-109.611732027812366067065495382
-109.611900040242414634284179518
-109.612074635179783134412094906
-109.612255919422490874985220981
-109.61244398419738476320435726
-109.612638902669420692505121695
-109.612840727200446352210979033
-109.613049486336663605204445812
-109.613265181502438089499317586
-109.613487783376518125642765635
-109.613717227925019521523429246
-109.613953412063722490288753559
-109.614196188920306537346247661
-109.614445362665113611651824924
-109.614700682876873731164445926
-109.614961838407545267565835914
-109.615228450708008622382413123
-109.615500066573801603444223753
-109.61577615026739184545904947
-109.616056074970640537178277987
-109.616339113518116974509380951
-109.616624428358769571973340885
-109.61691106069014055541278675
-109.617197918705823395971407624
-109.617483764893199095873321256
-109.617767202314644920325929305
-109.618046659801382621498459695
-109.618320375984918537241546013
-109.618586382086621543948059727
-109.61884248338138361468274413
-109.61908623924650922557100657
-109.61931494170198233909972994
-109.619525592343062281591364667
-109.619714877560762584243488996
-109.619879141940170910062398688
-109.620014359720775891644823603
-109.62011610419698176230264556
-109.620179514930819291787482262
-109.620199262642508630024720591
-109.620169511638004960602050775
-109.620083879625972148207480653
-109.619935394769795837730624819
-109.619716449813281165954288494
-109.61941875311159946053550879
-109.61903327639187396576413327
-109.618550199060550773117482775
-109.617958848867415078032141936
-109.617247638728815499429511683
-109.616403999505385113574144139
-109.61541430852233567902862495
-109.614263813613294068560523395
-109.612936552461694371841138751
-109.611415267006987254024728116
-109.609681312676436435664218474
-109.607714562197101924655125163
-109.605493303736827122624124865
-109.602994133117723327383975653
-109.600191839840856539725938228
-109.597059286656668718611532408
-109.593567282412194148528595087
-109.589684447903451077819883331
-109.58537707445959276287453851
-109.580608974984587241631211043
-109.575341327182460761146192134
-109.569532508693586517519490564
-109.563137923872229302187522522
-109.55610982193966779042137706
-109.548397106252806799087735803
-109.539945134435354358744237442
-109.530695509127458251902429375
-109.520585859120249282320580549
-109.509549610654086488689269178
-109.497515748673488746771170311
-109.484408567847793002586336555
-109.470147413184501775304650974
-109.45464641008204119710194625
-109.437814183690179254069703548
-109.4195535674695432101342292
-109.399761300866367339977755683
-109.37832771604458229182680571
-109.355136413644346222299871021
-109.330063927563762772333223442
-109.302979378788397528988280908
-109.273744118320767345394412508
-109.242211359288610032619963393
-109.208225798335710449261804904
-109.17162322642150991140253852
-109.132230129174680371074598897
-109.089863276960191891319172968
-109.044329304827893510706743087
-108.995424282511876489876092342
-108.942933274642370325019307859
-108.281605459181154506429416205
-107.675266916607051604924814151
-107.110125003452918222606776559
-106.577319089739272566325370234
-106.070891734915075652361509059
-105.586600999891894877875110958
-105.121287385387152239982529851
-104.672514424643425458394461001
-104.238351164039983056989864311
-103.817233270116034481537929713
-103.407870353845165336573448625
-103.009181844372066000562772336
-102.620251247961867920789946072
-102.240292670316740753851538387
-101.868625767967915037908733224
-101.504656645051269562516256951
-101.147863039028681583182744613
-100.797782662111144774528265289
-100.454003905471308107903906277
-100.11615834029083174821911767
-99.7839146044285246060816453509
-99.4569733711110345393738214404
-99.1350631722390503288609448262
-98.8179369037240058889567793951
-98.5053688803008186821399677547
-98.1971523368873371166083536985
-97.8930972957573206270927336402
-97.593028735613408204979761461
-97.2967850115260496781095481967
-97.0042164846628182433255662411
-96.7151843285020115514111000038
-96.4295594843371587343809178995
-96.1472217437260585597571827877
-95.868058939409603014044500414
-95.5919662293394777562783319365
-95.3188454609744089292230567505
-95.0486046050574056503692296489
-94.7811572497678530652114316372
-94.5164221475270018715913527172
-94.2543228078815915565788328279
-93.9947871308437304962215994129
-93.7377470758618292061761479324
-93.4831383622660224537076497718
-93.2309001975950393151696944855
-92.9809750306883002013377203127
-92.7333083268320056098667430996
-92.4878483625931995374738122661
-92.2445460382710792109180609659
-92.0033547061482391172903982772
-91.7642300129427078655283895532
-91.5271297550500336887803383322
-91.2920137453278355086225816538
-91.0588436903169371878561656963
-90.8275830769165964255011476067
-90.598197067639069676140494896
-90.3706524036630429915442762019
-90.1449173149881806808945930352
-89.9209614370657857277412799822
-89.6987557333446745583533542161
-89.4782724232279901969904516992
-89.2594849149867903679690596762
-89.0423677432206879646056212926
-88.8268965104953088968736248018
-88.6130478328214846072588294798
-88.4007992886724463504246647546
-88.1901293712632961965504105659
-87.9810174438420945738174263827
-87.7734436977643723473458232193
-87.5673891131430482518283794266
-87.3628354218838726365524679617
-87.1597650729328554105184796749
-86.9581611995768706311508974734
-86.7580075886519384784079370046
-86.5592886515257221161756898956
-86.3619893967316783293950016869
-86.1660954041421868815885422298
-85.9715928005769602722786258471
-85.7784682367511967563723343563
-85.5867088654753681930763549517
-85.3963023210253042355651862012
-85.2072366996074110635953420586
-85.0195005408495046020573366599
-84.8330828102528969225199212483
-84.647972882546096670763448603
-84.4641605258848113518550680874
-84.281635886846908231457355312
-84.1003894761746347198037956184
-83.9204121552197482195202027742
-83.7416951230502863352440612585
-83.5642299041805451627790776586
-83.388008336888447801869528833
-83.2130225620868968368667858031
-83.0392650127179309648828859534
-82.8667284036405631801350583699
-82.6954057219850803818835394171
-82.525290217948345033789814142
-82.3563753960062704142631175766
-82.1886550065211528127246312076
-82.0221230377229465120489363715
-81.8567737080448694321934768867
-81.6926014587949369750102864733
-81.529600947146146266336449052
-81.3677670394290793499323390545
-81.2070948047116680731327357888
-81.0475795086517710100844125732
-80.8892166076090589088701769702
-80.7320017430034945023690804649
-80.5759307359084293736460707616
-80.4209995818670288412923264319
-80.2672044459213791295552005721
-80.1145416578442327177544763537
-79.9630077075639107597915047404
-79.8125992407734086189062921169
-79.663313054715244443269780279
-79.5151460941340536788166689462
-79.3680954473893666552174023064
-79.2221583427214138973856906929
-79.0773321446631864613370879593
-78.9336143505923380802535186198
-78.7910025874168538147258695164
-78.6494946083887276914389592547
-78.5090882900401908386598044798
-78.3697816292373131359545228258
-78.2315727403460665484860329516
-78.0944598525061881871300157284
-77.958441307008416720600985579
-77.8235155547708979891470450906
-77.6896811539107653894062226208
-77.5569367674070986140774414339
-77.4252811608516513793542198425
-77.29471320028391554700478276
-77.165231850107256188140819184
-77.0368361710830102395059380341
-76.9095253183995910271118440956
-76.7832985398137825950743848586
-76.6581551738615419634327934682
-76.5340946481357545991055532802
-76.4111164776285089405117227013
-76.2892202631355701625602356576
-76.1684056897208418727192066986
-76.0486725252387074348638108348
-75.9300206189122404475231705572
-75.8124498999653668583595613508
-75.6959603763071495594285491018
-75.5805521332664503424000293946
-75.4662253323753040473273999968
-75.3529802101994158451912616923
-75.2408170772142650714308237638
-75.1297363167253680798571345851
-75.0197383838313184052853478735
-74.9108238044282852925049130507
-74.8029931742547115323129229243
-74.6962471579750087113205119085
-74.5905864883011025725793945288
-74.4860119651507333460914440774
-74.382524454841465772964106307
-74.280124889319411240640282079
-74.1788142654217100877379314199
-74.0785936441718658374150351164
-73.9794641501070649833937695159
-73.8814269706366560825339123302
-73.7844833554310003963531260046
-73.6886346158399432602296852926
-73.5938821243401908274638442511
-73.5002273140109109156898414809
-73.4076716780369094508802769683
-73.3162167692387655309808203011
-73.2258641996293384849724627483
-73.1366156399960895483354048394
-73.0484728195086889736950331909
-72.96143752535140660404077308
-72.8755116023798102106525884109
-72.7906969528013212914130949748
-72.7069955358792025876967475809
-72.6244093676595753573474193394
-72.5429405207210874830328999892
-72.4625911239468758431064715809
-72.3833633623184880677079319434
-72.3052594767314498861099123687
-72.2282817638321847805037136248
-72.1524325758760126332106905528
-72.0777143206059735239397860056
-72.0041294611522418350796489126
-71.9316805159519143887517391174
-71.8603700586889745009326190103
-71.7902007182542516257758483879
-71.7211751787252137067280465388
-71.6532961793654464786245126513
-71.5865665146436908043101921837
-71.5209890342723257073345600104
-71.4565666432652011050858453955
-71.3933023020147403798978543786
-71.3311990263882488741475917667
-71.2702598878433801836212309995
-71.210488013562727775468181767
-71.1518865866075249965060557961
-71.0944588460904519877676688659
-71.038208087367563405001375455
-70.9831376622493661851312281666
-70.9292509792310919180673006506
-70.8765515037422237042260442691
-70.8250427584153527231087352841
-70.7747283233744551297140017416
-70.7256118365426953558893401341
-70.6776969939698774455098884552
-70.6309875501796817183084156757
-70.5854873185368398601634961154
-70.5412001716344175008283888615
-70.4981300417013894869006189602
-70.4562809210307094121000101139
-70.4156568624280915528641856227
-70.3762619796817401995806665079
-70.3381004480532784976797742892
-70.3011765047901463441298908318
-70.2654944496597546500770115243
-70.2310586455057014066426137651
-70.1978735188263735062109767106
-70.1659435603762772047265888685
-70.1352733257904594913377752139
-70.1058674362324024909193548039
-70.077730579065793394420503921
-70.050867508550593324612282342
-70.025283046563850034899879534
-70.0009820833457214420048900871
-69.9779695782711997465355817648
-69.9562505606480493373068856684
-69.9358301305414958459474211721
-69.9167134596262286597929135141
-69.8989057920663049571407744847
-69.8824124454235699454537509122
-69.8672388115952355080057922267
-69.8533903577812879479856274944
-69.8408726274824250138576732628
-69.8296912415292529510485960247
-69.8198518991435060107502853013
-69.8113603790320837177006861654
-69.804222540514735319233305067
-69.798444324686256275003435903
-69.7940317556140984714684847777
-69.7909909415723341320510908972
-69.7893280763129532215887026588
-69.789049440375515595088083425
-69.7901614024362223034294278807
-69.7926704206975154348293844732
-69.7965830443193627380788583778
-69.8019059148934321448437195472
-69.8086457679614122925662706216
-69.816809434578788361926680751
-69.8264038429254381053155819721
-69.8374360199644709843895978427
-69.8499130931507939922300854367
-69.8638422921909511537771093256
-69.8792309508558500306526586616
-69.8960865088480579661578449512
-69.914416513725423466028821286
-69.9342286228828542040540412914
-69.9555306055941628639045421431
-69.9783303451159755867615424739
-70.002635840855785408904265927
-70.0284552106063249787586723735
-70.055796692848529288483150986
-70.0846686491254604066192747749
-70.1150795664896725386471779741
-70.1470380600266074730609427771
-70.1805528754567279134292329963
-70.2156328918192196949404753843
-70.2522871242402238033802054483
-70.2905247267886958464547478292
-70.3303549954231345897393139642
-70.3717873710325728090060154418
-70.4148314425753835050688983497
-70.4594969503196229878637667395
-70.505793789188810010699218565
-70.5537320122172276099251588015
-70.603321834119032208256117562
-70.6545736349756635457852743384
-70.7074979640462698346969588633
-70.7621055437060959684728113372
-70.8184072735180294883122257252
-70.8764142344427602153611669267
-70.9361376931932859617139089321
-70.9975891067397895740484194999
-71.0607801269712228589668611773
-71.1257226055202618930626320677
-71.1924285987586471320181311943
-71.2609103729702920026753810246
-71.3311804097099368025295887992
-71.4032514113555423764345385618
-71.4771363068630619568250453417
-71.55284825773270165222154075
-71.6304006641962824176180894885
-71.7098071716358511802642295477
-71.7910816772442585543899945363
-71.8742383369390278937769730213
-71.9592915725414881626867174211
-72.046256079233834361921294383
-72.1351468333075174075903765787
-72.2259791002171541034687845238
-72.3187684429549911792237924863
-72.4135307307618596522062780723
-72.5102821481915217726191876438
-72.6090392045463477306169075593
-72.7098187437033688214659422508
-72.8126379543509440960594429401
-72.9175143806575554721557480582
-73.024465933395619301223183899
-73.1335109015446786524399237542
-73.2446679643999290645225126553
-73.3579562042137410903846736203
-73.4733951193996864679405012264
-73.5910046383305631382616731815
-73.7108051337640607668211569496
-73.8328174379320274335822008429
-73.957062858331805792271885478
-74.0835631942608210063729977374
-74.2123407541385427984995084555
-74.343418373663131780535667392
-74.4768194348535400339750505003
-74.6125678860315945382355604497
-74.7506882628026793751208807838
-74.891205710098081949035173989
-75.0341460053469168735552274636
-75.1795355828508301422288386647
-75.3274015594404620907290314084
-75.4777717614989623980722423403
-75.6306747534447622113027611529
-75.7861398677733828363280561238
-75.9441972367663709210106141025
-76.1048778259845795987673821506
-76.26821346967305725843269462
-76.4342369082158662642549512268
-76.6029818277913528781256132634
-76.7744829023918627387532039861
-76.9487758383867979675529050577
-77.1258974218244181222520659077
-77.3058855686860983581999516625
-77.488779378327103489479033485
-77.6746191903605786489539047394
-77.863446645266697143160045669
-78.0553047490370902894737937873
-78.2502379421962117662115098975
-78.448292173576621525154048309
-78.6495149792648456765706384666
-78.8539555671790988794571524295
-79.0616649077904660447321069387
-79.2726958315559722451316336453
-79.4871031336963082511240973046
-79.7049436870239791826048989447
-79.9262765636106644061557489788
-80.1511631661772217659735923861
-80.3796673701979369563537595018
-80.6118556778345638919945625067
-80.8477973849581108170974409146
-81.0875647626804120234029032073
-81.3312332550071416748777918654
-81.5788816944437186678814897726
-81.8305925376411366851720299728
-82.0864521234669530922969305199
-82.3465509562358040260722341824
-82.6109840172440743327771212952
-82.8798511082372875960509558639
-83.1532572310119154594842801349
-83.4313130080349381066497502357
-83.7141351497787505928254504673
-84.0018469754462460926032209391
-84.2945789949395016529263200012
-84.592469561354310664398088323
-84.8956656050244764412399499657
-85.2043234622751381096909548152
-85.5186098146785654549482365322
-85.8387027578766321453286044308
-86.1647930231237247527687998527
-86.4970853798551722245766241283
-86.8358002541266773764366279776
-87.1811756061450707119021323232
-87.5334691209327694306517073073
-87.8929607802907943090636195986
-88.2599559028512670658348471788
-88.6347887638604117511496552422
-89.0178269399044520953547743401
-89.4094765697679706166895226315
-89.810188786531671811968932466
-90.2204676663518816437318538378
-90.6408801693885859827289107836
-91.0720687393421438007133859512
-91.5147675150705027752870877958
-91.9698235502857828292827033362
-92.4382251398790966684892058422
-92.9211405048785157908950210288
-93.4199720571554268117999158704
-93.9364349845542016528455994762
-94.4726755433418041659863042859
-95.0314578662571615301330579371
-95.6164775735568534148790477771
-96.2329326769246485212756879368
-96.888687410450534316601870445
-97.5970900165701697673464809857
-98.3862381669291264618752250223
-99.3882766043701232059197311471


==> anc/polAqqQNSOdd311.dat <==
# polAqqQNSOdd311
-1.71193415637860082304526748971
-1.71199446873400304906526058495
-1.71199836336353286605516484887
-1.71200250093170372490334750484
-1.71200689587643065555799121616
-1.71201156343281610615086097462
-1.71201651967185607789316325873
-1.71202178154053898866118582527
-1.71202736690333794672424986263
-1.71203329458509047640154520425
-1.7120395844152522143608752421
-1.71204625727350260546737738363
-1.71205333513667108086857423409
-1.71206084112694150194397161721
-1.71206879956128069831651691125
-1.71207723600202360527646805091
-1.7120861773085326967599075189
-1.71209565168983298720693359517
-1.71210568875810570325027574597
-1.71211631958290365920887110585
-1.71212757674592925425327490475
-1.71213949439619167948118382782
-1.71215210830533320538584853722
-1.71216545592288512916428679163
-1.71217957643118190099765816281
-1.71219451079962691174513536341
-1.71221030183796519302667601246
-1.71222699424817662459463149807
-1.71224463467455792188229435412
-1.71226327175151243588973075104
-1.71228295614851337404439107847
-1.71230374061164816926452791387
-1.71232568000108909949838118928
-1.71234883132376759591375221806
-1.71237325376045666997727545738
-1.71239900868638722519073087278
-1.71242615968443937891285078564
-1.7124547725498589792316472085
-1.7124849152853519341582137553
-1.71251665808530444804161486767
-1.71255007330776545826565936305
-1.71258523543270816540107535756
-1.71262222100496024386236141207
-1.71266110856005681485829647492
-1.71270197853112628712217683157
-1.71274491313476647926040472212
-1.71278999623370682150419900062
-1.71283731317388172915220869922
-1.71288695059336033411513380447
-1.71293899620038860940052936077
-1.71299353851760155754587795968
-1.71305066658925568505563766821
-1.71311046964811568860626781518
-1.71317303673840450277609126215
-1.71323845629099312248323438684
-1.71330681564676661129921998759
-1.71337820052385633796550881356
-1.7134526944241768807994399758
-1.71353037797445060533373228368
-1.71361132819664536447826274612
-1.7136956177024931539861528196
-1.71378331380650233999947410661
-1.71387447755162617452931654574
-1.71396916264150915712624082903
-1.71406741427300439526945077152
-1.71416926786244412494645107517
-1.71427474765895737544004584216
-1.7143838652379696240835730647
-1.71449661786789633990622438175
-1.71461298674296374868578054395
-1.7147329350750653130306242614
-1.71485640603760194809110204146
-1.71498332055436996215566830076
-1.71511357492676679500428445852
-1.71524703829289627118268673392
-1.71538354991258969935581975857
-1.71552291627293631283016408053
-1.71566490800965823758620969634
-1.71580925664059601232832535104
-1.71595565110871819715150342615
-1.71610373413346351421042378255
-1.71625309837090048816736952395
-1.71640328238518575250488706039
-1.71655376643616030454704129701
-1.71670396809068983887597095691
-1.71685323766858264775975123886
-1.7170008535376636282447387151
-1.7171460172769087084926160568
-1.71728784873151985541509815652
-1.71742538098952292849515190892
-1.71755755531598251755168761704
-1.71768321608834093726990244064
-1.7178011057848025666044617887
-1.71790986008720852147740053779
-1.71800800317059859242929255502
-1.71809394326376594127150494516
-1.71816596857871438334278035719
-1.71822224372217854880722316635
-1.71826080671942590388781864468
-1.7182795667996007965481172705
-1.71827630311308124529181231223
-1.71824866457489892247649802917
-1.71651103355131430847128666308
-1.71369696187335556426029234652
-1.7106120252619627098013747196
-1.70753309676518840666318971239
-1.7045806022594315702333068581
-1.7018124307401879736252128403
-1.69925717198486288690306250971
-1.69692828570612758154586969641
-1.69483091223893480808898998317
-1.69296543258674601050991005527
-1.69132944683810936195957746966
-1.68991892510989137407463600256
-1.68872890048914980841520639561
-1.68775389688468842343868008384
-1.68698819782520470529507197509
-1.68642601700492861144956530502
-1.68606160668902355428374293141
-1.68588932607213991776427876215
-1.68590368344980827663045935471
-1.68609936108391874458634539146
-1.68647122855664638381266638002
-1.68701434845075937634588447486
-1.68772397693034456540549967142
-1.68859556096570282250553966374
-1.68962473339272116271036616345
-1.69080730662341010328706027815
-1.69213926556930661891923923663
-1.69361676016380105751190918337
-1.69523609774753211385705439886
-1.69699373549586052764493701061
-1.69888627300772289457843640669
-1.70091044513318143039792160145
-1.70306311508744652614073069495
-1.70534126787840496558684424586
-1.70774200406018906016681823925
-1.71026253381527785403985391202
-1.71290017136076104439236987246
-1.71565232966981433555083903322
-1.71851651549648323782192121526
-1.72149032469008428381331016451
-1.72457143778457135574368396453
-1.72775761584783636623154352251
-1.73104669657594101822045577635
-1.7344365906175814472715467036
-1.73792527811457718806520864594
-1.74151080544478283056780911604
-1.74519128215449650312801174466
-1.74896487806814930712775593857
-1.75282982056377952267481744796
-1.75678439200350772510205424447
-1.76082692730892225636570573665
-1.76495581167195111905527566659
-1.76916947839243153365701134969
-1.77346640683418944634370291976
-1.77784512049200702115647276887
-1.78230418516238648662545039476
-1.78684220721151426149257856274
-1.79145783193429118626333120801
-1.79614974199872439034863408277
-1.80091665597037547823168712906
-1.80575732691193007512784953099
-1.81067054105329712198970893109
-1.81565511652796442951381856622
-1.82070990217163162555233462675
-1.82583377637941442915524520033
-1.8310256460181667472223360157
-1.83628444539070091893843934613
-1.84160913524890294012198605214
-1.84699870185294000364973822299
-1.85245215607394342184827398185
-1.85796853253772209285903955655
-1.86354688880722119199210895293
-1.86918630460158868762878654077
-1.87488588104984950075975528953
-1.88064473997731447879143824714
-1.88646202322296960323631311443
-1.89233689198620070180481033845
-1.89826852620131103629815986283
-1.90425612393838408450726982816
-1.91029890082913217494641219065
-1.91639608951645387135269083232
-1.92254693912649960245280941257
-1.92875071476211641716802832559
-1.93500669701660930753454660879
-1.94131418150681864103832141167
-1.94767247842457121182954741401
-1.95408091210561656097302156763
-1.96053882061521080984300453052
-1.96704555534955755610025767278
-1.9736004806523596361420801215
-1.98020297344577698057004216978
-1.98685242287512458203379551684
-1.99354822996668094404517897425
-2.0002898072980114568797627929
-2.00707657868024311114851514649
-2.01390797885175695756266391858
-2.0207834531827928882319295304
-2.02770245739048777570939962275
-2.03466445726389287671213541875
-2.04166892839853979515839547028
-2.04871535594014630308422477105
-2.05580323433707403004425461411
-2.06293206710116953695149933939
-2.07010136657663866796598325138
-2.07731065371662139729649207351
-2.08455945786715072467147203506
-2.09184731655819458695469547997
-2.09917377530149430264728351001
-2.10653838739492680542054265046
-2.11394071373313090314210778526
-2.1213803226241500673469682653
-2.128856789611855858764776426
-2.13636969730392706833348468579
-2.14391863520517003830815321595
-2.15150319955597546023405430447
-2.15912299317571625892658358071
-2.16677762531089999520399502191
-2.17446671148789758391633914646
-2.18218987337007805486426886819
-2.18994673861918660779599567231
-2.19773694076081035245974838142
-2.20556011905378290279803529199
-2.21341591836338543150721899983
-2.22130398903820790674213963536
-2.2292239867905400448857744272
-2.23717557258016703905239484194
-2.245158412501450378311321824
-2.25317217767357907247957876834
-2.26121654413388135578564989794
-2.26929119273409147294341488618
-2.27739580903947046558326271978
-2.28553008323068398720592957405
-2.29369371000834409179440168668
-2.3018863885001256752281218698
-2.31010782217037180936958237702
-2.31835771873210560524376828217
-2.32663579006136948268010483356
-2.33494175211381581720984317209
-2.34327532484347588851741906585
-2.35163623212363687550311947609
-2.36002420166975933778757870711
-2.36843896496437019865344411897
-2.37688025718386870599329315818
-2.38534781712718520149524755203
-2.39384138714623477941166917218
-2.40236071307811006988748648682
-2.41090554417895944275958633319
-2.41947563305949890050159242111
-2.42807073562210781785629719547
-2.43669061099946049472437887026
-2.44533502149464722186410561721
-2.45400373252274021958695095162
-2.46269651255376140125138094138
-2.47141313305701043929539223111
-2.48015336844671307483161382255
-2.48891699602895101539681505147
-2.49770379594983611206065311867
-2.50651355114489279937962251956
-2.5153460472896140221191535067
-2.52420107275115706362014070536
-2.53307841854114683439630994129
-2.54197787826955527814287856561
-2.55089924809962660783506408388
-2.55984232670381909891622068465
-2.56880691522073514154332403415
-2.57779281721301219120553079209
-2.58679983862614815840764547685
-2.595827787748235645081886924
-2.604876475170580269449390003
-2.61394571374917912361621417137
-2.62303531856703618060770650789
-2.6321451068972922111056049383
-2.64127489816714748607868762274
-2.65042451392255623095642162835
-2.65959377779367246109724807081
-2.66878251546102746810800398346
-2.67799055462241984308820112202
-2.68721772496049951706522289795
-2.69646385811102787167221994823
-2.70572878763179652537560482186
-2.71501234897218793311949940529
-2.72431437944336145091814379182
-2.73363471818904901245585150125
-2.74297320615694504287497179935
-2.75232968607067569634024319528
-2.76170400240233294932662707286
-2.77109600134555951152144642286
-2.78050553078917093136663374594
-2.78993244029130167417265794259
-2.79937658105406233796642365232
-2.80883780589869554632114422803
-2.81831596924121841886392474625
-2.82781092706853986945171592597
-2.83732253691504131961273709782
-2.84685065783960974121289074736
-2.85639515040311225785066540496
-2.865955876646301839617088167
-2.87553270006814392096980443175
-2.8851254856045540569363134455
-2.8947340996075370090391378288
-2.90435840982471791956871911937
-2.91399828537925649144736171266
-2.92365359675013534124528318027
-2.9333242157528139352305127838
-2.94301001552023975294839609797
-2.95271087048420855001239479834
-2.96242665635706581181302859269
-2.97215725011374170297273578856
-2.98190252997411202383738741097
-2.99166237538567788533660302568
-3.00143666700655700739191293672
-3.01122528668877973392223519109
-3.02102811746188303959953946425
-3.03084504351679598004518898571
-3.04067595019001020832266114458
-3.05052072394802934656100114863
-3.06037925237209116251411731999
-3.07025142414315665699564813231
-3.08013712902716031959279115262
-3.0900362578605159570140383408
-3.09994870253587264101801788955
-3.10987435598811546125061337355
-3.11981311218060590262667898613
-3.12976486609165679726713858822
-3.13972951370123692757309183225
-3.1497069519779004799119116697
-3.15969707886593666772767783801
-3.16969979327273495878663144138
-3.17971499505636145384032853502
-3.18974258501334207334335434685
-3.19978246486664831510340741239
-3.20983453725388144897004205275
-3.2198987057156511149814836715
-3.22997487468414438888031387514
-3.24006294947188147366870523115
-3.25016283626065426798928044714
-3.26027444209064415167248588739
-3.27039767484971541586653124961
-3.28053244326288084983951832073
-3.29067865688193607889067237522
-3.30083622607525932790126561983
-3.31100506201777336296600680735
-3.32118507668106643934004483511
-3.33137618282366915768062753269
-3.34157829398148420231894149928
-3.35179132445836600512763363401
-3.36201518931684744651178886748
-3.372249804369010771202509957
-3.382495086167499960927544335
-3.39275095199667186872594466586
-3.40301731986388348071345270479
-3.41329410849091273054476613447
-3.42358123730551034970106000288
-3.43387862643308029310735082267
-3.44418619668848633449570789287
-3.45450386956798247942169650977
-3.4648315672412648959541500769
-3.47516921254364311383285968626
-3.48551672896832829236411412299
-3.49587404065883640553801619188
-3.50624107240150423984070692485
-3.51661774961811614603442455723
-3.52700399835863953082294258039
-3.53739974529406711784249955109
-3.54780491770936404985091734236
-3.55821944349651794536124247517
-3.56864325114769006331098539782
-3.57907626974846576870296834613
-3.58951842897120253052709553288
-3.59996965906847372070131252551
-3.61042989086660651928104932587
-3.62089905575931226680514017791
-3.63137708570140763939737931445
-3.6418639132026250561505306606
-3.65235947132151076140704061982
-3.66286369365940905684046647004
-3.67337651435453118975559352604
-3.68389786807610743478456565291
-3.69442769001862093618164097342
-3.70496591589612190723032615015
-3.71551248193662081189295146446
-3.72606732487655918177295301993
-3.73663038195535674874239028851
-3.74720159091003360022916286273
-3.75778088996990609017708730618
-3.76836821785135526410403022992
-3.77896351375266658150475008523
-3.78956671734893974309158295881
-3.80017776878706745405276027616
-3.8107966086807819776496653704
-3.82142317810576835608498577726
-3.83205741859484319766734516617
-3.84269927213319795088804475212
-3.85334868115370560712505912005
-3.86400558853228979431108704528
-3.87466993758335524405855884621
-3.88534167205527863443699785975
-3.89602073612595882985863098734
-3.90670707439842555835791545611
-3.91740063189650558496064740281
-3.92810135406054545783918212331
-3.93880918674318992155236325345
-3.9495240762052151088820735838
-3.96024596911141563961264505869
-3.97097481252654477106418659455
-3.98171055391130676129542647599
-3.99245314111840062164488428533
-4.00320252238861445068979883955
-4.01395864634696955677871460953
-4.02472146199891359104420610721
-4.03549091872656192723490682602
-4.04626696628498653882859510243
-4.0570495547985516377081485487
-4.06783863475729535220707903512
-4.0786341570133567355682681188
-4.0894360727774474088154099459
-4.10024433361536715471831755669
-4.11105889144456279194725837738
-4.12187969853072967066427677608
-4.13270670748445514269728459435
-4.14353987125790337109163579157
-4.15437914314154085523986752861
-4.16522447676090205895904826187
-4.1760758260733945398223317874
-4.18693314536514298876233420862
-4.19779638924787159945414386939
-4.20866551265582419726031781007
-4.21954047084272156758415180259
-4.23042121937875543333574210947
-4.24130771414761854087266529345
-4.25219991134357032323814277914
-4.2630977674685376187888637183
-4.27400123932924993238662997082
-4.28491028403440873522696363612
-4.29582485899189030809797277587
-4.30674492190598164140818940951
-4.31767043077464891369675566881
-4.32860134388683807854711774177
-4.33953761981980709787007280626
-4.3504792174364893674072855257
-4.36142609588288788803583861937
-4.37237821458549974403150668623
-4.38333553324877045687665594379
-4.39429801185257779048130131149
-4.40526561064974459082613954977
-4.41623829016358025003748525812
-4.4272160111854503917690490326
-4.43819873477237438149742105381
-4.44918642224465027193989145835
-4.46017903518350680027771129214
-4.47117653542878206021786449429
-4.4821788850766284781546035657
-4.49318604647724372880105405913
-4.50419798223262723165370568485
-4.51521465519436187553110748477
-4.52623602846142062419503664521
-4.5372620653779976617202208303
-4.54829272953136374182971004118
-4.55932798474974541085950699408
-4.57036779510022777936031086044
-4.58141212488668052258839033033
-4.59246093864770679528380858477
-4.60351420115461475118455434244
-4.61457187740941136268161968286
-4.62563393264281824088468869769
-4.63670033231230916114279615816
-4.64777104210016900375097162939
-4.65884602791157382417434667063
-4.66992525587269177163727248901
-4.68100869232880457935843204133
-4.69209630384244935406545239638
-4.70318805719158039669580845027
-4.71428391936775079038649710875
-4.72538385757431349597465310677
-4.73648783922464169927653800581
-4.74759583194036815838469080766
-4.75870780354964330312397511766
-4.76982372208541184263825269994
-4.78094355578370764084188202774
-4.79206727308196662316557594809
-4.80319484261735748165571603974
-4.81432623322512994905134292382
-4.82546141393698041596502182747
-4.83660035397943466873389186107
-4.84774302277224752888668786426
-4.8588893899268191784925894879
-4.87003942524462795891959035642
-4.88119309871567943373485108817
-4.89235038051697150962833812754
-4.90351124101097541233506499026
-4.91467565074413231757152823167
-4.92584358044536543998952777294
-4.93701500102460738608651727761
-4.94818988357134257989695930449
-4.95936819935316457312485390736
-4.97054991981434805416463837325
-4.98173501657443537319696881826
-4.99292346142683740323841959517
-5.004115226337448559670781893


==> anc/polAqqQNSOdd320.dat <==
# polAqqQNSOdd320
-2.08260045259953205912574261748
-2.08209234271929799037252302651
-2.08205681781790345189449605287
-2.08201884202755309597515292559
-2.08197824895114236374444956754
-2.08193486111541718902473660679
-2.08188848925189747958419128471
-2.08183893153262372013263059863
-2.08178597275801391090703725845
-2.0817293834939657210708702921
-2.0816689191551787509981965833
-2.08160431903150385726567875781
-2.08153530525395028963112550023
-2.0814615816967966073707922509
-2.0813828328120576670334234323
-2.08129872239235708692950205229
-2.08120889225804217665941074175
-2.08111296086415605429459992292
-2.08101052182264924294787733166
-2.08090114233497012937502911082
-2.08078436152991997217370229233
-2.08065968870139336554308153439
-2.08052660144034890527780434312
-2.08038454365506698728092436845
-2.0802329234734519303221424721
-2.08007111102082370612659214916
-2.07989843606632025346334944805
-2.0797141855306944445489953623
-2.07951760084794008472688562814
-2.07930787517281871389787472622
-2.07908415042598332947170724809
-2.0788455141680063940037992131
-2.07859099629321759856813365036
-2.07831956553384184666575668748
-2.07803012576449987861701511356
-2.07772151209669300806729136077
-2.07739248675243979084318275869
-2.07704173470576636345325921938
-2.07666785908027402274049036359
-2.07626937629051780163616965848
-2.07584471091442885035431001882
-2.07539219028350197536104140662
-2.07491003877694843991199387145
-2.07439637180548391804190963788
-2.07384918946988326097388235135
-2.07326636987888854305005120084
-2.07264566211050589023332760731
-2.07198467880017117378202466242
-2.07128088833870622313452887336
-2.07053160666242735849383415011
-2.06973398861720848409013215971
-2.06888501887774357192728726957
-2.06798150240270009002760605975
-2.06702005440590790370107518461
-2.06599708982318963841065899403
-2.06490881225391078318643836131
-2.06375120235581337423398642681
-2.06252000567119844592895147552
-2.06121071986204214048628754384
-2.0598185813311710222176190192
-2.05833855120618633067534559399
-2.05676530066241715967016076146
-2.05509319556080129434184157792
-2.05331628037624194381973273107
-2.05142826139167091201553823548
-2.04942248913276558711245874857
-2.04729194001801983942529233333
-2.04502919719865833900675643764
-2.0426264305627101693549373953
-2.04007537587742041374259232774
-2.03736731304407623680860232025
-2.03449304343925444851895273723
-2.03144286631645698207284106288
-2.02820655424208410527028579032
-2.02477332753969587950526372499
-2.02113182771652192921790366024
-2.01727008984618749106142107475
-2.01317551388161719918256623138
-2.00883483487204182987968124321
-2.004234092057949206029835759
-1.99935859681766757161417272006
-1.99419289943902367749862520624
-1.98872075468915082182631925168
-1.98292508615500280796594696
-1.97678794932642314694137926265
-1.97029049339268600513334377108
-1.96341292172222383940624033682
-1.95613445099374029933736932077
-1.94843326894502654895891665253
-1.94028649070350275949770743032
-1.93167011365974038724803874556
-1.92255897084193046569273765711
-1.91292668274539473497573914169
-1.90274560756673891837259810418
-1.89198678978707494154080302582
-1.88061990704285385139073137863
-1.86861321521622844178021119783
-1.85593349166949620012526540973
-1.84254597654007449792289762587
-1.82841431200367691222406427568
-1.81350047940397759681839938225
-1.79776473413720521434436278253
-1.61528667855394678308171127185
-1.46278289927163271310981988981
-1.32774251942364207323419916507
-1.20469629155866560384500426887
-1.09061838938411838682466345892
-0.983610802977919318717360861552
-0.882384172922153135099832445316
-0.786012570079961843973283657831
-0.693803150451417772488375515125
-0.605220765426517639256061544284
-0.519841486940115842118901689212
-0.437322488836165292476239220103
-0.357381724738453297810285706018
-0.279783752091028812291329586481
-0.204329563354134954271328024025
-0.130849115869127963238035418477
-0.0591957302871252259843249069185
0.0107581857689820250444182486115
0.079124454213122856071458148737
0.146001734832594205672595856055
0.211477602454466206351735020309
0.275630219789316992310850221466
0.338529698396848632686771650814
0.400239216174248408782432889513
0.460815942678115027370701392413
0.520311811255526227540376816014
0.578774167931015666916510287924
0.636246320302290546716705332764
0.692768004675790017554172268654
0.748375785864711572826007747405
0.803103401154551779583018018838
0.856982057685115970532062616097
0.910040690738115389699048550937
0.962306189035529907084441975895
1.01380359205727261453724232506
1.06455626351149018951376850644
1.11458604438766122844010063143
1.16391338845412550804890698916
1.21255748259926746151575819429
1.26053635403736037219348542091
1.30786696608907577214589888163
1.35456530398963879374397969581
1.40064645196417832954020450062
1.44612466263178058936413683937
1.49101341965059396840695109967
1.53532549439085189706732250261
1.57907299731670397710622229175
1.62226742466790607318527736284
1.66491970095598651666517990843
1.70704021772425425201002829002
1.74863886896512635752248580333
1.7897250835402324111487686479
1.830307854907368989126368321
1.87039576842260853903138833828
1.90999702645486472483231159504
1.94911947152327362913877740897
1.98777060764427482200438503904
2.0259576200547710923240883943
2.06368739345979178683303438293
2.10096652893732834879354231448
2.13780135961915191181301037795
2.17419796525420682324065805256
2.21016218575038355025785712937
2.24569963378092396909803859861
2.28081570653324256015796617782
2.31551559667042198155526382498
2.34980430256894331773637993842
2.38368663789023856053068971009
2.41716724053831784828010143543
2.45025058105095062425525427472
2.48294097046760212986331475924
2.51524256771348703267123618851
2.54715938653565036595096056111
2.57869530202387851272625422857
2.60985405674644134564018104303
2.6406392665281371909585283221
2.6710544258958254592761160942
2.7011029132145615571647531829
2.73078799553557212177950844489
2.76011283317560544397903407974
2.78908048404564424343424964761
2.81769390774555985428355969421
2.84595596944000428450924920349
2.8738694435296670080393586726
2.90143701713095559569507874166
2.92866129337618346219542379535
2.95554479454545524261663220088
2.98208996504062269690576851694
3.00829917421093449236512448214
3.03417471903931538590947829318
3.05971882669757852827466649073
3.08493365697829372906786429677
3.10982130461049995778456438012
3.13438380146595797341634635383
3.15862311866218504432662755875
3.18254116856809487541840714316
3.20613980671767906150953941345
3.22942083363680888559974803046
3.25238599658790559029092132085
3.27503699123692111551672796325
3.29737546324678767105040349053
3.31940300980123154137019918957
3.34112118106260251606429490072
3.3625314815671437661663151325
3.38363537156091644810076282031
3.40443426827939753866272241306
3.42492954717358722492056772407
3.44512254308529253150445076128
3.4650145513740957953103157494
3.48460682899836920794622851938
3.50390059555255912811183985483
3.52289703426283547650266344851
3.54159729294308158360575215545
3.56000248491308774096646571918
3.57811368988070683536605681577
3.59593195478963229562614840465
3.61345829463436666864085296339
3.63069369324386301860602300791
3.64763910403524060044608396122
3.66429545073890051655217693817
3.68066362809629597603043455496
3.69674450253154501556130484593
3.71253891279801081320978534512
3.72804767060091575622529847428
3.74327156119699995687230825452
3.75821134397218271149026722481
3.77286775299813624959492261819
3.78724149756863482023238928949
3.80133326271649852504725593525
3.81514370971191015824433227243
3.82867347654284449190360521507
3.84192317837831280153262953412
3.85489340801509082248221020611
3.86758473630856563384721974793
3.87999771258830606267273033563
3.89213286505893197595371858613
3.90399070118683017700752822022
3.91557170807323844936957107571
3.92687635281419450504273576246
3.93790508284782311042866087545
3.94865832628941240392362590032
3.95913649225470931052844588527
3.9693399711718439322902350982
3.97926913508227378483768566692
3.988924337931120699724272305
3.99830591584725606365130384277
4.00741418741347376638781920379
4.01624945392707473015303409624
4.02481199965117214827988480681
4.03310209205701252705627904072
4.0411199820575942607485052227
4.04886590423285273898809613752
4.05634007704666885071704175403
4.06354270305594617768248836585
4.07047396911199113058816322624
4.0771340465544197432105284788
4.08352309139780477610581151594
4.08964124451126716574726033635
4.09548863179120666233817697495
4.10106536432735770687272124702
4.10637153856234818332557505392
4.11140723644493062445342233136
4.11617252557704773006219484691
4.12066745935488665630096663254
4.12489207710406943617287924951
4.1288464042091200785461747195
4.13253045223734234993754459744
4.13594421905723595549414730967
4.13908768895157278897022912805
4.14196083272524910286162405823
4.1445636078080238466940053004
4.14689595835224802186761198216
4.14895781532568469415187840019
4.15074909659951427916984858088
4.15226970703161486181276623421
4.15351953854520261777081437327
4.15449847020291286500878005427
4.15520636827639787623899529246
4.15564308631151332183530646877
4.15580846518916107815531736096
4.15570233318185212121046086982
4.15532450600604932269042416505
4.1546747868703461674630066821
4.15375296651953371207181534951
4.15255882327460449594803979836
4.15109212306873859479253805992
4.1493526194793135628544216726
4.14734005375597664182944123865
4.14505415484481431322027523807
4.14249463940865103281794596859
4.13966121184350580522317952069
4.13655356429123212792632768224
4.13317137664836375344243458334
4.12951431657118567951949747558
4.12558203947704677678329665875
4.12137418854192749573479876785
4.11689039469427315625105504171
4.11213027660510040821304236501
4.10709344067438155721878438486
4.10177948101370857022089258803
4.09618797942523570808631408483
4.09031850537689687128265131665
4.08417061597389088694809970694
4.07774385592642510631713124797
4.07103775751370481667608990832
4.0640518405441530975348460382
4.05678561231184286233419397921
4.0492385675491199205541808525
4.04141018837539296630535651319
4.03329994424206344409132296789
4.0249072918735652560940967563
4.01623167520448125365947433041
4.00727252531270039418180773899
3.99802926034857633875790509687
3.98850128546004511115634740315
3.97868799271365623008495013107
3.96858876101146845957283136097
3.95820295600375799152391521018
3.94752992999748347501456441493
3.93656902186044883341494596469
3.92531955692110125746055346447
3.91378084686389812435528841993
3.90195218962017286402371738015
3.88983286925442596771024524875
3.8774221558459634049832741372
3.86471930536580067633610383793
3.85172355954874657321574539865
3.8384341457605764384089807216
3.82485027686020030992598664852
3.81097115105672678318011122381
3.79679595176131873136092461047
3.78232384743373217406483951859
3.76755399142342457072266410789
3.75248552180511362897057547589
3.73711756120866234923167254098
3.72144921664316046531900661424
3.70547957931506667624421286984
3.68920772444027008548875332034
3.67263271104992305906599065643
3.65575358178989127046139297352
3.63856936271366000602548322804
3.62107906306852884495810076678
3.60328167507491958927392804631
3.5851761736986147859024529514
3.56676151641573633933644705831
3.54803664297026554209319016115
3.52900047512389733382960079169
3.50965191639801271937574777293
3.48998985180754401125396011026
3.47001314758649789230752563764
3.44972065090489119650315821747
3.42911118957684375711936846357
3.40818357175956164626623184947
3.38693658564293260140760702882
3.36536899912944337502999619523
3.34347955950411612286998095942
3.32126699309414773236292698764
3.29873000491792215241849883506
3.27586727832305128235030829756
3.25267747461308477360075753953
3.22915923266251315218331265086
3.20531116851967193927431193628
3.18113187499713688608123530868
3.15661992124918199793928429921
3.13177385233585264925437207545
3.1065921887731857296545027764
3.08107342606908735303358241785
3.05521603424435614155429825471
3.02901845733831639827791766959
3.00247911289850053241068602856
2.97559639145379382268484669997
2.94836865597042691420617116105
2.92079424129017225344687571903
2.89287145355006987989770031993
2.86459856958297550937585006351
2.83597383629818955393569865397
2.80699547004138950963014723275
2.77766165593304988032183032891
2.74797054718449335835345230768
2.71792026439067420610131420715
2.68750889479874952029619999943
2.65673449155144614571571576493
2.62559507290418025581302878601
2.59408862141483284049409249281
2.56221308310502732589098699703
2.52996636659169507143823247411
2.4973463421876503017582543353
2.46435084096982787120496097501
2.43097765381376484253930625457
2.39722453039282988006545868703
2.36308917814062257827748581443
2.32856926117487770864465904771
2.29366239918111657836798022631
2.25836616625418883147869649362
2.22267808969574262402897925807
2.18659564876554867118469898915
2.15011627338448365110292847253
2.11323734278685026713780502344
2.07595618411957427227341557612
2.03827007098567224613830286065
2.00017622192922712041235796009
1.9616717988589405378262177615
1.92275390540715119105311708929
1.88341958522101532321426468597
1.84366582018233848996964705645
1.80348952855232528867394184218
1.76288756303727474203195831978
1.72185670877099194355609639116
1.68039368120940984966056716363
1.63849512393261700076115512909
1.59615760634916555857649631018
1.55337762129718725136065808693
1.51015158253647029823977331525
1.4664758221252455709865535202
1.42234658767499230842720059307
1.37776003947609948424106287306
1.33271224748670496281448793272
1.28719918817647699903046951045
1.24121674121649715788914073943
1.19476068600574557933326168418
1.14782669802397338177131311557
1.10041034499996696298578160299
1.05250708288335840797815491708
1.00411225160720775804879058053
0.95522107062756825808921233474
0.905828634225135600381570745223
0.85592990655286620341063986415
0.805519716412115985094161743729
0.754592751738386712321268194176
0.70314355377615694168807588108
0.651166510920501982160684841425
0.598655852201253160652334703094
0.545605640383289356279009782998
0.49200976465416875125511404995
0.437861932867668100792986950611
0.383155663308868709370273741333
0.327884275943176337961319548381
0.27204088310804481090799481164
0.215618379602142367885367275125
0.158609432122200893497858527861
0.101006467992757774475618063114
0.0428016631283652064199105719709
-0.0160130708384822886090464499627
-0.0754461003375627162462565778112
-0.135506084631157221323620825232
-0.19620199166521726855448267867
-0.257543115102626982899214318252
-0.319539092651329998426032709029
-0.382199925813288694035397942045
-0.445536001195283374946048219086
-0.509558113539739622706775237918
-0.574277490653449633793185838446
-0.639705820434651890630722297668
-0.705855280224959769846164601035
-0.772738568742691702648523093517
-0.840368940888985451205900301667
-0.908760245758562170946660081595
-0.977926968234216841528631493704
-1.04788427459936061506747140151
-1.11864806266783234790937850954
-1.19023501700670565462259744605
-1.26266266991838604511210808305
-1.33594946895595527377352917808
-1.41011485187427031159663929831
-1.48517933007353044956036383715
-1.56116458177791742725922537062
-1.63809355641716321133574907263
-1.71599059195333841912163442091
-1.79488154723146494675400221907
-1.87479395184722733193501506351
-1.95575717653969422003911480403
-2.03780262776011547951819419528
-2.1209639708776042097513307222
-2.20527738751010449284668742332
-2.29078187378421075265523989521
-2.3775195880260413207765138858
-2.46553625860094720264930505572
-2.55488166554051037613497839512
-2.64561021348999020192608649232
-2.73778161876832841245320657276
-2.83146174053154649119762363653
-2.92672359603300398511216533858
-3.02364861410374722665259324593
-3.12232820130361041560534161341
-3.22286572503760872890097074007
-3.32537906275664162571469840178
-3.43000393543845013003953467651
-3.53689835315391365859557469568
-3.64624868038833581314217041528
-3.75827813568118054133974322214
-3.87325908839713023180889604587
-3.99153155018865028540046122099
-4.11353234715869373127608271384
-4.23984404336421519485690362267
-4.37128390908970699396416114672
-4.50908509567214045405792061856
-4.65533479786281266192920192872
-4.81441330201338907086269191395
-5.00683867266993478735390854365


==> anc/polAqqQNSOdd330.dat <==
# polAqqQNSOdd330
5.72839506172839506172839506173
5.72840079012345679012345679012
5.72840125631546611526040033781
5.72840176044741973834409872474
5.72840230560697112519659753068
5.72840289513305518396717401764
5.72840353263633821651353692063
5.72840422202133214115786510506
5.72840496751030842964380615446
5.7284057736691582238175902246
5.72840664543535701730981852636
5.72840758814820517730909024955
5.72840860758152952034059436365
5.72840970997904622916311933926
5.72841090209260169779534950477
5.72841219122352551810868968243
5.72841358526734888233564080216
5.72841509276216228798217202307
5.72841672294090872124262629281
5.72841848578793259861347595583
5.72842039210013081161485045845
5.72842245355308040599761553042
5.72842468277254790717236198311
5.72842709341181826452780238968
5.72842970023531703068536083304
5.72843251920903793586893153762
5.72843556759832969852485456689
5.72843886407364098639017227934
5.72844242882487118343586407637
5.72844628368502732603107274805
5.72845045226394456910415982898
5.72845496009288917910852135619
5.72845983478092970273723583755
5.72846510618403403679467717687
5.7284708065879280668714242905
5.72847697090583582785341973284
5.72848363689231228404948008931
5.72849084537447838907657612555
5.72849864050207466926395196025
5.7285070700178648320171051857
5.72851618555004553823881370203
5.72852604292845325890415484807
5.72853670252650488572206888177
5.72854822963096637716047519444
5.7285606948418141592863596962
5.72857417450463830975811554512
5.72858875117823586174008662083
5.72860451414025809319170353245
5.72862155993400873596283600595
5.72863999295974207587896735073
5.72865992611408246317226615976
5.72868148148148148148148148148
5.72870479108194773832865886594
5.72872999767962889251357821233
5.72875725565719823513851850946
5.72878673196140117366734285721
5.72881860712555280098548800658
5.72885307637524903320189722821
5.72889035082406345749894969809
5.72893065876655316618815320521
5.72897424707649284079956829315
5.72902138271890084076315445272
5.72907235438511799233836015767
5.72912747426095343346460893854
5.72918707993872686507611721385
5.72925153648491788074312609668
5.72932123867608609209068208339
5.72939661341675637441724312886
5.72947812235407803743995661565
5.72956626470527190598243976688
5.72966158031518255605116489804
5.72976465296266227518941849655
5.72987611393603733392674113078
5.72999664589955520169876145937
5.73012698707449350957668362735
5.73026793576053876875521885651
5.73042035522512690155137031965
5.73058517899069129481725594208
5.73076341655220114710184579357
5.73095615956000827686227937788
5.7311645885058704305166334243
5.73138997995310093073470978503
5.7316337143551271121704338527
5.73189728451034381504250081871
5.73218230470504531887985650008
5.73249052060043336797962861713
5.73282381992425617778264644072
5.73318424403256142913744825287
5.73357400041237543850623998797
5.73399547620188357616390126012
5.73445125281091888724932707691
5.73494412173130492051638437896
5.73547710163388626141208606366
5.73605345685696083333240169725
5.73667671739934993962662678521
5.73735070054055746321441923143
5.73807953422043506231297301685
5.73886768232154663489381859764
5.73971997200907877345044227302
5.74064162329574576925700951186
5.74163828101276513392194996309
5.74271604938271604938271604938
5.75703703703703703703703703704
5.77135802469135802469135802469
5.78567901234567901234567901235
5.8
5.81432098765432098765432098765
5.82864197530864197530864197531
5.84296296296296296296296296296
5.85728395061728395061728395062
5.87160493827160493827160493827
5.88592592592592592592592592593
5.90024691358024691358024691358
5.91456790123456790123456790123
5.92888888888888888888888888889
5.94320987654320987654320987654
5.9575308641975308641975308642
5.97185185185185185185185185185
5.98617283950617283950617283951
6.00049382716049382716049382716
6.01481481481481481481481481481
6.02913580246913580246913580247
6.04345679012345679012345679012
6.05777777777777777777777777778
6.07209876543209876543209876543
6.08641975308641975308641975309
6.10074074074074074074074074074
6.1150617283950617283950617284
6.12938271604938271604938271605
6.1437037037037037037037037037
6.15802469135802469135802469136
6.17234567901234567901234567901
6.18666666666666666666666666667
6.20098765432098765432098765432
6.21530864197530864197530864198
6.22962962962962962962962962963
6.24395061728395061728395061728
6.25827160493827160493827160494
6.27259259259259259259259259259
6.28691358024691358024691358025
6.3012345679012345679012345679
6.31555555555555555555555555556
6.32987654320987654320987654321
6.34419753086419753086419753086
6.35851851851851851851851851852
6.37283950617283950617283950617
6.38716049382716049382716049383
6.40148148148148148148148148148
6.41580246913580246913580246914
6.43012345679012345679012345679
6.44444444444444444444444444444
6.4587654320987654320987654321
6.47308641975308641975308641975
6.48740740740740740740740740741
6.50172839506172839506172839506
6.51604938271604938271604938272
6.53037037037037037037037037037
6.54469135802469135802469135802
6.55901234567901234567901234568
6.57333333333333333333333333333
6.58765432098765432098765432099
6.60197530864197530864197530864
6.6162962962962962962962962963
6.63061728395061728395061728395
6.6449382716049382716049382716
6.65925925925925925925925925926
6.67358024691358024691358024691
6.68790123456790123456790123457
6.70222222222222222222222222222
6.71654320987654320987654320988
6.73086419753086419753086419753
6.74518518518518518518518518519
6.75950617283950617283950617284
6.77382716049382716049382716049
6.78814814814814814814814814815
6.8024691358024691358024691358
6.81679012345679012345679012346
6.83111111111111111111111111111
6.84543209876543209876543209877
6.85975308641975308641975308642
6.87407407407407407407407407407
6.88839506172839506172839506173
6.90271604938271604938271604938
6.91703703703703703703703703704
6.93135802469135802469135802469
6.94567901234567901234567901235
6.96
6.97432098765432098765432098765
6.98864197530864197530864197531
7.00296296296296296296296296296
7.01728395061728395061728395062
7.03160493827160493827160493827
7.04592592592592592592592592593
7.06024691358024691358024691358
7.07456790123456790123456790123
7.08888888888888888888888888889
7.10320987654320987654320987654
7.1175308641975308641975308642
7.13185185185185185185185185185
7.14617283950617283950617283951
7.16049382716049382716049382716
7.17481481481481481481481481481
7.18913580246913580246913580247
7.20345679012345679012345679012
7.21777777777777777777777777778
7.23209876543209876543209876543
7.24641975308641975308641975309
7.26074074074074074074074074074
7.2750617283950617283950617284
7.28938271604938271604938271605
7.3037037037037037037037037037
7.31802469135802469135802469136
7.33234567901234567901234567901
7.34666666666666666666666666667
7.36098765432098765432098765432
7.37530864197530864197530864198
7.38962962962962962962962962963
7.40395061728395061728395061728
7.41827160493827160493827160494
7.43259259259259259259259259259
7.44691358024691358024691358025
7.4612345679012345679012345679
7.47555555555555555555555555556
7.48987654320987654320987654321
7.50419753086419753086419753086
7.51851851851851851851851851852
7.53283950617283950617283950617
7.54716049382716049382716049383
7.56148148148148148148148148148
7.57580246913580246913580246914
7.59012345679012345679012345679
7.60444444444444444444444444444
7.6187654320987654320987654321
7.63308641975308641975308641975
7.64740740740740740740740740741
7.66172839506172839506172839506
7.67604938271604938271604938272
7.69037037037037037037037037037
7.70469135802469135802469135802
7.71901234567901234567901234568
7.73333333333333333333333333333
7.74765432098765432098765432099
7.76197530864197530864197530864
7.7762962962962962962962962963
7.79061728395061728395061728395
7.8049382716049382716049382716
7.81925925925925925925925925926
7.83358024691358024691358024691
7.84790123456790123456790123457
7.86222222222222222222222222222
7.87654320987654320987654320988
7.89086419753086419753086419753
7.90518518518518518518518518519
7.91950617283950617283950617284
7.93382716049382716049382716049
7.94814814814814814814814814815
7.9624691358024691358024691358
7.97679012345679012345679012346
7.99111111111111111111111111111
8.00543209876543209876543209877
8.01975308641975308641975308642
8.03407407407407407407407407407
8.04839506172839506172839506173
8.06271604938271604938271604938
8.07703703703703703703703703704
8.09135802469135802469135802469
8.10567901234567901234567901235
8.12
8.13432098765432098765432098765
8.14864197530864197530864197531
8.16296296296296296296296296296
8.17728395061728395061728395062
8.19160493827160493827160493827
8.20592592592592592592592592593
8.22024691358024691358024691358
8.23456790123456790123456790123
8.24888888888888888888888888889
8.26320987654320987654320987654
8.2775308641975308641975308642
8.29185185185185185185185185185
8.30617283950617283950617283951
8.32049382716049382716049382716
8.33481481481481481481481481481
8.34913580246913580246913580247
8.36345679012345679012345679012
8.37777777777777777777777777778
8.39209876543209876543209876543
8.40641975308641975308641975309
8.42074074074074074074074074074
8.4350617283950617283950617284
8.44938271604938271604938271605
8.4637037037037037037037037037
8.47802469135802469135802469136
8.49234567901234567901234567901
8.50666666666666666666666666667
8.52098765432098765432098765432
8.53530864197530864197530864198
8.54962962962962962962962962963
8.56395061728395061728395061728
8.57827160493827160493827160494
8.59259259259259259259259259259
8.60691358024691358024691358025
8.6212345679012345679012345679
8.63555555555555555555555555556
8.64987654320987654320987654321
8.66419753086419753086419753086
8.67851851851851851851851851852
8.69283950617283950617283950617
8.70716049382716049382716049383
8.72148148148148148148148148148
8.73580246913580246913580246914
8.75012345679012345679012345679
8.76444444444444444444444444444
8.7787654320987654320987654321
8.79308641975308641975308641975
8.80740740740740740740740740741
8.82172839506172839506172839506
8.83604938271604938271604938272
8.85037037037037037037037037037
8.86469135802469135802469135802
8.87901234567901234567901234568
8.89333333333333333333333333333
8.90765432098765432098765432099
8.92197530864197530864197530864
8.9362962962962962962962962963
8.95061728395061728395061728395
8.9649382716049382716049382716
8.97925925925925925925925925926
8.99358024691358024691358024691
9.00790123456790123456790123457
9.02222222222222222222222222222
9.03654320987654320987654320988
9.05086419753086419753086419753
9.06518518518518518518518518519
9.07950617283950617283950617284
9.09382716049382716049382716049
9.10814814814814814814814814815
9.1224691358024691358024691358
9.13679012345679012345679012346
9.15111111111111111111111111111
9.16543209876543209876543209877
9.17975308641975308641975308642
9.19407407407407407407407407407
9.20839506172839506172839506173
9.22271604938271604938271604938
9.23703703703703703703703703704
9.25135802469135802469135802469
9.26567901234567901234567901235
9.28
9.29432098765432098765432098765
9.30864197530864197530864197531
9.32296296296296296296296296296
9.33728395061728395061728395062
9.35160493827160493827160493827
9.36592592592592592592592592593
9.38024691358024691358024691358
9.39456790123456790123456790123
9.40888888888888888888888888889
9.42320987654320987654320987654
9.4375308641975308641975308642
9.45185185185185185185185185185
9.46617283950617283950617283951
9.48049382716049382716049382716
9.49481481481481481481481481481
9.50913580246913580246913580247
9.52345679012345679012345679012
9.53777777777777777777777777778
9.55209876543209876543209876543
9.56641975308641975308641975309
9.58074074074074074074074074074
9.5950617283950617283950617284
9.60938271604938271604938271605
9.6237037037037037037037037037
9.63802469135802469135802469136
9.65234567901234567901234567901
9.66666666666666666666666666667
9.68098765432098765432098765432
9.69530864197530864197530864198
9.70962962962962962962962962963
9.72395061728395061728395061728
9.73827160493827160493827160494
9.75259259259259259259259259259
9.76691358024691358024691358025
9.7812345679012345679012345679
9.79555555555555555555555555556
9.80987654320987654320987654321
9.82419753086419753086419753086
9.83851851851851851851851851852
9.85283950617283950617283950617
9.86716049382716049382716049383
9.88148148148148148148148148148
9.89580246913580246913580246914
9.91012345679012345679012345679
9.92444444444444444444444444444
9.9387654320987654320987654321
9.95308641975308641975308641975
9.96740740740740740740740740741
9.98172839506172839506172839506
9.99604938271604938271604938272
10.0103703703703703703703703704
10.024691358024691358024691358
10.0390123456790123456790123457
10.0533333333333333333333333333
10.067654320987654320987654321
10.0819753086419753086419753086
10.0962962962962962962962962963
10.110617283950617283950617284
10.1249382716049382716049382716
10.1392592592592592592592592593
10.1535802469135802469135802469
10.1679012345679012345679012346
10.1822222222222222222222222222
10.1965432098765432098765432099
10.2108641975308641975308641975
10.2251851851851851851851851852
10.2395061728395061728395061728
10.2538271604938271604938271605
10.2681481481481481481481481481
10.2824691358024691358024691358
10.2967901234567901234567901235
10.3111111111111111111111111111
10.3254320987654320987654320988
10.3397530864197530864197530864
10.3540740740740740740740740741
10.3683950617283950617283950617
10.3827160493827160493827160494
10.397037037037037037037037037
10.4113580246913580246913580247
10.4256790123456790123456790123
10.44
10.4543209876543209876543209877
10.4686419753086419753086419753
10.482962962962962962962962963
10.4972839506172839506172839506
10.5116049382716049382716049383
10.5259259259259259259259259259
10.5402469135802469135802469136
10.5545679012345679012345679012
10.5688888888888888888888888889
10.5832098765432098765432098765
10.5975308641975308641975308642
10.6118518518518518518518518519
10.6261728395061728395061728395
10.6404938271604938271604938272
10.6548148148148148148148148148
10.6691358024691358024691358025
10.6834567901234567901234567901
10.6977777777777777777777777778
10.7120987654320987654320987654
10.7264197530864197530864197531
10.7407407407407407407407407407
10.7550617283950617283950617284
10.769382716049382716049382716
10.7837037037037037037037037037
10.7980246913580246913580246914
10.812345679012345679012345679
10.8266666666666666666666666667
10.8409876543209876543209876543
10.855308641975308641975308642
10.8696296296296296296296296296
10.8839506172839506172839506173
10.8982716049382716049382716049
10.9125925925925925925925925926
10.9269135802469135802469135802
10.9412345679012345679012345679
10.9555555555555555555555555556
10.9698765432098765432098765432
10.9841975308641975308641975309
10.9985185185185185185185185185
11.0128395061728395061728395062
11.0271604938271604938271604938
11.0414814814814814814814814815
11.0558024691358024691358024691
11.0701234567901234567901234568
11.0844444444444444444444444444
11.0987654320987654320987654321
11.1130864197530864197530864198
11.1274074074074074074074074074
11.1417283950617283950617283951
11.1560493827160493827160493827
11.1703703703703703703703703704
11.184691358024691358024691358
11.1990123456790123456790123457
11.2133333333333333333333333333
11.227654320987654320987654321
11.2419753086419753086419753086
11.2562962962962962962962962963
11.270617283950617283950617284
11.2849382716049382716049382716
11.2992592592592592592592592593
11.3135802469135802469135802469
11.3279012345679012345679012346
11.3422222222222222222222222222
11.3565432098765432098765432099
11.3708641975308641975308641975
11.3851851851851851851851851852
11.3995061728395061728395061728
11.4138271604938271604938271605
11.4281481481481481481481481481
11.4424691358024691358024691358
11.4567901234567901234567901235


==> anc/polAqqQNSOdd331.dat <==
# polAqqQNSOdd331
-0.395061728395061728395061728395
-0.395062123456790123456790123457
-0.395062155607963180362786230194
-0.395062190375684119885799912051
-0.395062227972894560358386036599
-0.395062268629865874756356828803
-0.395062312595609532173347373836
-0.395062360139402216631576903797
-0.395062411552435064113365941687
-0.395062467149597118883971739627
-0.395062527271403932228263346645
-0.395062592286083115676488982727
-0.3950626625918296220924547837
-0.395062738619244567528490988915
-0.395062820833972530882437896881
-0.395062909739553484007495840167
-0.395063005880506819471423503597
-0.395063109845666364688425656764
-0.395063222271786808361560433987
-0.395063343847443627490584548678
-0.395063475317250400801024169549
-0.395063617486419338344663140029
-0.39506377122569295911533530918
-0.395063937476677121691572578599
-0.395064117257608071081749022968
-0.395064311669588823163374588802
-0.395064521903333082656886521854
-0.395064749246457999061391191678
-0.395064995091370426443852694922
-0.395065260943794988002142948141
-0.395065548431996177179597229585
-0.395065859316750977869553196979
-0.395066195502133082947395575003
-0.395066559047174761158253598405
-0.395066952178477797715270640724
-0.395067377303850746748511705713
-0.395067837027056019589619316504
-0.395068334163757130281143181073
-0.395068871758763770294065652431
-0.395069453104680333242558978324
-0.395070081762072106085435427726
-0.395070761581272638545114127453
-0.395071496725965854187728888398
-0.395072291698687336355894840996
-0.395073151368400976502507565255
-0.395074081000319883431594175526
-0.395075086288154197361385284195
-0.395076173388983316771841622927
-0.395077348960966119721574896962
-0.395078620204120143164066713844
-0.395079994904419480218776976535
-0.395081481481481481481481481481
-0.395083089040134326781286818341
-0.395084827426181302931970911195
-0.395086707286703326561277138583
-0.395088740135269046459816748773
-0.395090938422451917309344000454
-0.395093315612086140220820498498
-0.395095886263728514310272392972
-0.395098666121831252840562290014
-0.395101672212171920055142640907
-0.395104922946131092466424445015
-0.395108438233456413264714493632
-0.395112239604203685066524754382
-0.39511635034060185276387015268
-0.395120795619649509016767317012
-0.39512560266731628221315048851
-0.395130800925293543063258146818
-0.395136422231315726719997007976
-0.395142501014156683171202742543
-0.395149074504495348693183786071
-0.395156182962942225875132310107
-0.39516386992662326440874076764
-0.395172182475831393220604238577
-0.395181171522378862729426457059
-0.395190892121416466810704748725
-0.395201403808629441486301401355
-0.395212770964875261711534892557
-0.395225063210496630834610054729
-0.395238355831724708749122715716
-0.395252730241784167621836787883
-0.395268274479524202119635157588
-0.395285083748629456011754058807
-0.395303261000713366554655228876
-0.395322917565865194405507344833
-0.395344173834512646067560594285
-0.395367159994776288122941133842
-0.395392016829831822699134362267
-0.395418896580163823345257930205
-0.395447963875991970769924224836
-0.395479396745580612913746694959
-0.395513387705607235897681681308
-0.395550144940268018028419728529
-0.395589893576342126436717358431
-0.395632877062024133767353571394
-0.395679358657969480221684084926
-0.395729623049685176711239518404
-0.39578397809114114723405645501
-0.39584275669028129472072015676
-0.395906318847982466845311000818
-0.395975053862949319580824135385
-0.396049382716049382716049382716
-0.397037037037037037037037037037
-0.398024691358024691358024691358
-0.399012345679012345679012345679
-0.4
-0.400987654320987654320987654321
-0.401975308641975308641975308642
-0.402962962962962962962962962963
-0.403950617283950617283950617284
-0.404938271604938271604938271605
-0.405925925925925925925925925926
-0.406913580246913580246913580247
-0.407901234567901234567901234568
-0.408888888888888888888888888889
-0.40987654320987654320987654321
-0.410864197530864197530864197531
-0.411851851851851851851851851852
-0.412839506172839506172839506173
-0.413827160493827160493827160494
-0.414814814814814814814814814815
-0.415802469135802469135802469136
-0.416790123456790123456790123457
-0.417777777777777777777777777778
-0.418765432098765432098765432099
-0.41975308641975308641975308642
-0.420740740740740740740740740741
-0.421728395061728395061728395062
-0.422716049382716049382716049383
-0.423703703703703703703703703704
-0.424691358024691358024691358025
-0.425679012345679012345679012346
-0.426666666666666666666666666667
-0.427654320987654320987654320988
-0.428641975308641975308641975309
-0.42962962962962962962962962963
-0.430617283950617283950617283951
-0.431604938271604938271604938272
-0.432592592592592592592592592593
-0.433580246913580246913580246914
-0.434567901234567901234567901235
-0.435555555555555555555555555556
-0.436543209876543209876543209877
-0.437530864197530864197530864198
-0.438518518518518518518518518519
-0.43950617283950617283950617284
-0.44049382716049382716049382716
-0.441481481481481481481481481481
-0.442469135802469135802469135802
-0.443456790123456790123456790123
-0.444444444444444444444444444444
-0.445432098765432098765432098765
-0.446419753086419753086419753086
-0.447407407407407407407407407407
-0.448395061728395061728395061728
-0.449382716049382716049382716049
-0.45037037037037037037037037037
-0.451358024691358024691358024691
-0.452345679012345679012345679012
-0.453333333333333333333333333333
-0.454320987654320987654320987654
-0.455308641975308641975308641975
-0.456296296296296296296296296296
-0.457283950617283950617283950617
-0.458271604938271604938271604938
-0.459259259259259259259259259259
-0.46024691358024691358024691358
-0.461234567901234567901234567901
-0.462222222222222222222222222222
-0.463209876543209876543209876543
-0.464197530864197530864197530864
-0.465185185185185185185185185185
-0.466172839506172839506172839506
-0.467160493827160493827160493827
-0.468148148148148148148148148148
-0.469135802469135802469135802469
-0.47012345679012345679012345679
-0.471111111111111111111111111111
-0.472098765432098765432098765432
-0.473086419753086419753086419753
-0.474074074074074074074074074074
-0.475061728395061728395061728395
-0.476049382716049382716049382716
-0.477037037037037037037037037037
-0.478024691358024691358024691358
-0.479012345679012345679012345679
-0.48
-0.480987654320987654320987654321
-0.481975308641975308641975308642
-0.482962962962962962962962962963
-0.483950617283950617283950617284
-0.484938271604938271604938271605
-0.485925925925925925925925925926
-0.486913580246913580246913580247
-0.487901234567901234567901234568
-0.488888888888888888888888888889
-0.48987654320987654320987654321
-0.490864197530864197530864197531
-0.491851851851851851851851851852
-0.492839506172839506172839506173
-0.493827160493827160493827160494
-0.494814814814814814814814814815
-0.495802469135802469135802469136
-0.496790123456790123456790123457
-0.497777777777777777777777777778
-0.498765432098765432098765432099
-0.49975308641975308641975308642
-0.500740740740740740740740740741
-0.501728395061728395061728395062
-0.502716049382716049382716049383
-0.503703703703703703703703703704
-0.504691358024691358024691358025
-0.505679012345679012345679012346
-0.506666666666666666666666666667
-0.507654320987654320987654320988
-0.508641975308641975308641975309
-0.50962962962962962962962962963
-0.510617283950617283950617283951
-0.511604938271604938271604938272
-0.512592592592592592592592592593
-0.513580246913580246913580246914
-0.514567901234567901234567901235
-0.515555555555555555555555555556
-0.516543209876543209876543209877
-0.517530864197530864197530864198
-0.518518518518518518518518518519
-0.51950617283950617283950617284
-0.52049382716049382716049382716
-0.521481481481481481481481481481
-0.522469135802469135802469135802
-0.523456790123456790123456790123
-0.524444444444444444444444444444
-0.525432098765432098765432098765
-0.526419753086419753086419753086
-0.527407407407407407407407407407
-0.528395061728395061728395061728
-0.529382716049382716049382716049
-0.53037037037037037037037037037
-0.531358024691358024691358024691
-0.532345679012345679012345679012
-0.533333333333333333333333333333
-0.534320987654320987654320987654
-0.535308641975308641975308641975
-0.536296296296296296296296296296
-0.537283950617283950617283950617
-0.538271604938271604938271604938
-0.539259259259259259259259259259
-0.54024691358024691358024691358
-0.541234567901234567901234567901
-0.542222222222222222222222222222
-0.543209876543209876543209876543
-0.544197530864197530864197530864
-0.545185185185185185185185185185
-0.546172839506172839506172839506
-0.547160493827160493827160493827
-0.548148148148148148148148148148
-0.549135802469135802469135802469
-0.55012345679012345679012345679
-0.551111111111111111111111111111
-0.552098765432098765432098765432
-0.553086419753086419753086419753
-0.554074074074074074074074074074
-0.555061728395061728395061728395
-0.556049382716049382716049382716
-0.557037037037037037037037037037
-0.558024691358024691358024691358
-0.559012345679012345679012345679
-0.56
-0.560987654320987654320987654321
-0.561975308641975308641975308642
-0.562962962962962962962962962963
-0.563950617283950617283950617284
-0.564938271604938271604938271605
-0.565925925925925925925925925926
-0.566913580246913580246913580247
-0.567901234567901234567901234568
-0.568888888888888888888888888889
-0.56987654320987654320987654321
-0.570864197530864197530864197531
-0.571851851851851851851851851852
-0.572839506172839506172839506173
-0.573827160493827160493827160494
-0.574814814814814814814814814815
-0.575802469135802469135802469136
-0.576790123456790123456790123457
-0.577777777777777777777777777778
-0.578765432098765432098765432099
-0.57975308641975308641975308642
-0.580740740740740740740740740741
-0.581728395061728395061728395062
-0.582716049382716049382716049383
-0.583703703703703703703703703704
-0.584691358024691358024691358025
-0.585679012345679012345679012346
-0.586666666666666666666666666667
-0.587654320987654320987654320988
-0.588641975308641975308641975309
-0.58962962962962962962962962963
-0.590617283950617283950617283951
-0.591604938271604938271604938272
-0.592592592592592592592592592593
-0.593580246913580246913580246914
-0.594567901234567901234567901235
-0.595555555555555555555555555556
-0.596543209876543209876543209877
-0.597530864197530864197530864198
-0.598518518518518518518518518519
-0.59950617283950617283950617284
-0.60049382716049382716049382716
-0.601481481481481481481481481481
-0.602469135802469135802469135802
-0.603456790123456790123456790123
-0.604444444444444444444444444444
-0.605432098765432098765432098765
-0.606419753086419753086419753086
-0.607407407407407407407407407407
-0.608395061728395061728395061728
-0.609382716049382716049382716049
-0.61037037037037037037037037037
-0.611358024691358024691358024691
-0.612345679012345679012345679012
-0.613333333333333333333333333333
-0.614320987654320987654320987654
-0.615308641975308641975308641975
-0.616296296296296296296296296296
-0.617283950617283950617283950617
-0.618271604938271604938271604938
-0.619259259259259259259259259259
-0.62024691358024691358024691358
-0.621234567901234567901234567901
-0.622222222222222222222222222222
-0.623209876543209876543209876543
-0.624197530864197530864197530864
-0.625185185185185185185185185185
-0.626172839506172839506172839506
-0.627160493827160493827160493827
-0.628148148148148148148148148148
-0.629135802469135802469135802469
-0.63012345679012345679012345679
-0.631111111111111111111111111111
-0.632098765432098765432098765432
-0.633086419753086419753086419753
-0.634074074074074074074074074074
-0.635061728395061728395061728395
-0.636049382716049382716049382716
-0.637037037037037037037037037037
-0.638024691358024691358024691358
-0.639012345679012345679012345679
-0.64
-0.640987654320987654320987654321
-0.641975308641975308641975308642
-0.642962962962962962962962962963
-0.643950617283950617283950617284
-0.644938271604938271604938271605
-0.645925925925925925925925925926
-0.646913580246913580246913580247
-0.647901234567901234567901234568
-0.648888888888888888888888888889
-0.64987654320987654320987654321
-0.650864197530864197530864197531
-0.651851851851851851851851851852
-0.652839506172839506172839506173
-0.653827160493827160493827160494
-0.654814814814814814814814814815
-0.655802469135802469135802469136
-0.656790123456790123456790123457
-0.657777777777777777777777777778
-0.658765432098765432098765432099
-0.65975308641975308641975308642
-0.660740740740740740740740740741
-0.661728395061728395061728395062
-0.662716049382716049382716049383
-0.663703703703703703703703703704
-0.664691358024691358024691358025
-0.665679012345679012345679012346
-0.666666666666666666666666666667
-0.667654320987654320987654320988
-0.668641975308641975308641975309
-0.66962962962962962962962962963
-0.670617283950617283950617283951
-0.671604938271604938271604938272
-0.672592592592592592592592592593
-0.673580246913580246913580246914
-0.674567901234567901234567901235
-0.675555555555555555555555555556
-0.676543209876543209876543209877
-0.677530864197530864197530864198
-0.678518518518518518518518518519
-0.67950617283950617283950617284
-0.68049382716049382716049382716
-0.681481481481481481481481481481
-0.682469135802469135802469135802
-0.683456790123456790123456790123
-0.684444444444444444444444444444
-0.685432098765432098765432098765
-0.686419753086419753086419753086
-0.687407407407407407407407407407
-0.688395061728395061728395061728
-0.689382716049382716049382716049
-0.69037037037037037037037037037
-0.691358024691358024691358024691
-0.692345679012345679012345679012
-0.693333333333333333333333333333
-0.694320987654320987654320987654
-0.695308641975308641975308641975
-0.696296296296296296296296296296
-0.697283950617283950617283950617
-0.698271604938271604938271604938
-0.699259259259259259259259259259
-0.70024691358024691358024691358
-0.701234567901234567901234567901
-0.702222222222222222222222222222
-0.703209876543209876543209876543
-0.704197530864197530864197530864
-0.705185185185185185185185185185
-0.706172839506172839506172839506
-0.707160493827160493827160493827
-0.708148148148148148148148148148
-0.709135802469135802469135802469
-0.71012345679012345679012345679
-0.711111111111111111111111111111
-0.712098765432098765432098765432
-0.713086419753086419753086419753
-0.714074074074074074074074074074
-0.715061728395061728395061728395
-0.716049382716049382716049382716
-0.717037037037037037037037037037
-0.718024691358024691358024691358
-0.719012345679012345679012345679
-0.72
-0.720987654320987654320987654321
-0.721975308641975308641975308642
-0.722962962962962962962962962963
-0.723950617283950617283950617284
-0.724938271604938271604938271605
-0.725925925925925925925925925926
-0.726913580246913580246913580247
-0.727901234567901234567901234568
-0.728888888888888888888888888889
-0.72987654320987654320987654321
-0.730864197530864197530864197531
-0.731851851851851851851851851852
-0.732839506172839506172839506173
-0.733827160493827160493827160494
-0.734814814814814814814814814815
-0.735802469135802469135802469136
-0.736790123456790123456790123457
-0.737777777777777777777777777778
-0.738765432098765432098765432099
-0.73975308641975308641975308642
-0.740740740740740740740740740741
-0.741728395061728395061728395062
-0.742716049382716049382716049383
-0.743703703703703703703703703704
-0.744691358024691358024691358025
-0.745679012345679012345679012346
-0.746666666666666666666666666667
-0.747654320987654320987654320988
-0.748641975308641975308641975309
-0.74962962962962962962962962963
-0.750617283950617283950617283951
-0.751604938271604938271604938272
-0.752592592592592592592592592593
-0.753580246913580246913580246914
-0.754567901234567901234567901235
-0.755555555555555555555555555556
-0.756543209876543209876543209877
-0.757530864197530864197530864198
-0.758518518518518518518518518519
-0.75950617283950617283950617284
-0.76049382716049382716049382716
-0.761481481481481481481481481481
-0.762469135802469135802469135802
-0.763456790123456790123456790123
-0.764444444444444444444444444444
-0.765432098765432098765432098765
-0.766419753086419753086419753086
-0.767407407407407407407407407407
-0.768395061728395061728395061728
-0.769382716049382716049382716049
-0.77037037037037037037037037037
-0.771358024691358024691358024691
-0.772345679012345679012345679012
-0.773333333333333333333333333333
-0.774320987654320987654320987654
-0.775308641975308641975308641975
-0.776296296296296296296296296296
-0.777283950617283950617283950617
-0.778271604938271604938271604938
-0.779259259259259259259259259259
-0.78024691358024691358024691358
-0.781234567901234567901234567901
-0.782222222222222222222222222222
-0.783209876543209876543209876543
-0.784197530864197530864197530864
-0.785185185185185185185185185185
-0.786172839506172839506172839506
-0.787160493827160493827160493827
-0.788148148148148148148148148148
-0.789135802469135802469135802469
-0.79012345679012345679012345679


==> anc/polAqqQPS301.dat <==
# polAqqQPS301
-59.5325405721619346516871267249
-59.5364649416210323923687196676
-59.5367022544344066228797197578
-59.5369535662599144783779238499
-59.537219677896912697023909302
-59.5375014341550115273960919047
-59.5377997261402177714975934801
-59.538115493649647018253284002
-59.5384497276791242871810333356
-59.5388034730480877075329966066
-59.5391778311462989092316232567
-59.5395739628069452236372908379
-59.5399930913107911665081312259
-59.5404365055260984273811249444
-59.5409055631890829720988422953
-59.5414016943297129434024198937
-59.5419264048476696779113247483
-59.5424812802432939812597143045
-59.5430679895083182061128470522
-59.5436882891811387817955171685
-59.5443440275713104785344790244
-59.5450371491578393641918138126
-59.5457696991657122895611684273
-59.5465438283249226037100301696
-59.5473617978160300247497530612
-59.5482259844060220958188129166
-59.5491388857779198740691643687
-59.5501031260571853332777295423
-59.5511214615375357312499285634
-59.5521967866082435957120596578
-59.5533321398843920282100892581
-59.5545307105408549842408178889
-59.5557958448499715238685243207
-59.5571310529219713311747303836
-59.5585400156461747161728720248
-59.5600265918298214550280958179
-59.5615948255300656959117296096
-59.5632489535731940549124899098
-59.5649934132534649396280018041
-59.5668328502021116446672152032
-59.5687721264149809118809430449
-59.570816328424971834388313523
-59.5729707756028748167951255974
-59.5752410285673624643722705528
-59.5776328976817273583187919126
-59.5801524516114670318805813654
-59.5828060259129530184176676095
-59.5856002316191549103473116184
-59.5885419637836854458736338298
-59.5916384099392491976203214857
-59.594897058420872683446785611
-59.5983257064980213603691766932
-59.6019324682528189382548531626
-59.6057257821340226594089636579
-59.609714418108116195631920126
-59.6139074843197965298320740168
-59.6183144331641845503282797095
-59.6229450666622077005015690527
-59.6278095410187078066095291812
-59.6329183702298329810820150927
-59.6382824285920876054895416189
-59.6439129519499402570704632358
-59.6498215375020201118849458243
-59.6560201419675540640803785623
-59.6625210778946874599624585087
-59.669337007870560060624477785
-59.6764809363693353925030105362
-59.6839661989486559383726407143
-59.6918064484770581808076910787
-59.7000156380445589085362576368
-59.7086080001757345075056144087
-59.7175980219289632074729564561
-59.7270004154268788722899104535
-59.7368300833212732140974723652
-59.7471020786504469517956808785
-59.7578315584981009862889257137
-59.7690337308100131504295761452
-59.7807237936676866130207929188
-59.7929168662565894548733030136
-59.8056279107002227388506107932
-59.8188716438597324815251602328
-59.8326624381217797254231089885
-59.8470142101145475447916532742
-59.8619402962027245492650755327
-59.877453313516677293831115905
-59.8935650051684116585174575917
-59.9102860681969163627192724701
-59.9276259626676605410553528011
-59.9455927002249536166507907138
-59.9641926102611357439356210916
-59.983430081722714562396875063
-60.0033072784201640767029986194
-60.0238238255447255504135210808
-60.0449764649217816816171806016
-60.0667586763458160267836815918
-60.0891602621462483750982254123
-60.1121668919262184228640349105
-60.1357596041973867443816395618
-60.1599142614028059231652375314
-60.1846009545767331835524259688
-60.2097833536348489474267106376
-60.2354179990207662330304711759
-60.4710134641261835715958620352
-60.5932701186899569584150587385
-60.6525482972464084885215859514
-60.6699372482133924543192656939
-60.6568070701305077932053972915
-60.6201637252447480190374040549
-60.5647039288172796722913639808
-60.4937660623695831363079529156
-60.4098276229889771879703529336
-60.3147892546788568632780010384
-60.2101479831306020778907194539
-60.097108477243851286672961825
-59.9766575467373783831056387288
-59.8496157655969424977465807277
-59.7166742900934167876251249376
-59.578421769554769988023357308
-59.4353644362107345000628271568
-59.2879413819218660077976923427
-59.1365363647054379100689305355
-58.9814870653534617855909335182
-58.8230924385152220479252067424
-58.6616186181366683796433680735
-58.4973037111631367842152963981
-58.3303617257184127829182145945
-58.1609858178740226946736861025
-57.9893509964554364009641550502
-57.8156163927421387511285175693
-57.6399271778282865300356232953
-57.4624161923882410501319964373
-57.2832053399581892566713750555
-57.1024067844260875363174910434
-56.9201239843834224345714606955
-56.7364525907348428874567864242
-56.5514812290504429486096970027
-56.365292184260849345153349648
-56.1779620022003372502940493368
-55.9895620200205833889297646148
-55.8001588354934240303230178139
-55.6098147235931348871448972491
-55.4185880074190396251475021839
-55.2265333894272003756052702077
-55.033702248038472636952930031
-54.8401429039424385192033115068
-54.6459008597935934832136585324
-54.45101901647459806292138885
-54.2555378686630325979080338303
-54.0594956820681699335922085254
-53.8629286543909305425441269812
-53.6658710617937883333393168585
-53.4683553924401287067614594635
-53.2704124684680289870428352264
-53.072071557596387753940859376
-52.8733604754174498688369027985
-52.6743056793054811487164839436
-52.4749323547636705170594718606
-52.2752644949378028095454068276
-52.0753249739437822829341667812
-51.875135614584958449743730697
-51.6747172509729501453930825295
-51.4740897865110462497536180871
-51.2732722476512367411255590436
-51.0722828337936077643795174998
-50.8711389636594628203510361417
-50.6698573184364631125398491108
-50.468453881964760455296530263
-50.2669439782070512026524321323
-50.0653423062223008760038551807
-49.8636629728422241894930826434
-49.661919523231149376224754228
-49.4601249694933851799006045421
-49.2582918174774144326534534268
-49.0564320919129603983972202248
-48.8545573600050371808478492858
-48.6526787535983516145705536311
-48.4508069900157382608973859856
-48.2489523916655648703178364889
-48.0471249045051405681594640405
-47.8453341154400029774551906746
-47.6435892687324740954209256704
-47.4418992814869878669481573751
-47.2402727582743430361642669048
-47.0387180049521680750409980854
-46.8372430417344520554107901872
-46.6358556155589529518789103898
-46.4345632117976045150534997512
-46.2333730653516702121267439952
-46.0322921711703071678848212908
-45.8313272942283771889093183567
-45.6304849789967513348297504891
-45.4297715584359771813719287968
-45.229193162541994229066900449
-45.0287557264705751826872573832
-44.8284649982653231754416758834
-44.6283265462123531396451749085
-44.4283457658432165451842736906
-44.2285278866061810114679262903
-44.028877978224639345515761935
-43.8294009567601868720875243079
-43.630101590396762905477114483
-43.4309845049611940779983757256
-43.232054189194496922619762728
-43.0333149997873881924521445828
-42.8347711661926080585533313486
-42.6364267952258782570047270321
-42.4382858754665896281277220702
-42.2403522814686369047227552461
-42.0426297777911890484762732814
-41.8451220228585972396353561998
-41.6478325726580964461611043412
-41.4507648842834472724835053006
-41.2539223193321897117328805628
-41.0573081471637369312921829882
-40.8609255480251229557734093712
-40.6647776160508309143616164916
-40.4688673621427664078502499874
-40.2731977167361017024088394166
-40.0777715324563991965250027646
-39.882591586673125392632253065
-39.6876605839543880156216306104
-39.4929811584274676480824953688
-39.298555876049470089891901868
-39.1043872367921954839813219821
-38.9104776767451040523289721637
-38.7168295701400551061442962589
-38.5234452313013049531297965561
-38.3303269165240696096256836921
-38.1374768258847890836830595109
-37.9448971049860707294033410273
-37.7525898466391391369001666829
-37.5605570924864786165243072977
-37.3688008345672210042220034397
-37.1773230168277057404909679288
-36.9861255365795204784021092621
-36.7952102459072184103966962814
-36.6045789530278026540521362436
-36.4142334236039680175275877302
-36.2241753820129959163464290028
-36.0344065125731087995319718426
-35.8449284607290058526212950939
-35.6557428341982216865321448247
-35.4668512040798739229430688463
-35.2782551059272937951311222772
-35.0899560407859658612119561081
-34.9019554761981384531024526643
-34.7142548471754053523591529101
-34.5268555571405011998140493613
-34.3397589788394981285554140304
-34.1529664552255388897762994555
-33.9664793003151921595876307935
-33.78029880001846862332849814
-33.5944262129434916927861092073
-33.4088627711767741903258307462
-33.2236096810400119095820674434
-33.0386681238242665199696423605
-32.8540392565023737137745854109
-32.669724212420377698469517657
-32.4857241019687600177982462643
-32.3020400132341991534379106033
-32.1186730126325673303760611178
-31.9356241455238423442369170354
-31.7528944368095849730361226976
-31.5704848915136065589941196062
-31.3883964953464265819497899853
-31.2066302152540964322807312218
-31.025186999951943069342180937
-30.8440677804437647659410648294
-30.6632734705269906380829088494
-30.4828049672842960929501361937
-30.3026631515621476503556761694
-30.122848888436732759943461661
-29.9433630276677132068088912461
-29.7642064041402244329253729219
-29.585379838295527563893363474
-29.4068841365507060852206889443
-29.2287200917077849266608788159
-29.0508884833526361559494362084
-28.8733900782440225251570652702
-28.6962256306931177259972296768
-28.5193958829338303684670966075
-28.3429015654842473752747216686
-28.1667433974995016590642895757
-27.9909220871163585982173147708
-27.8154383317898059289013399209
-27.6402928186219222061117137222
-27.4654862246832899358300114995
-27.2910192173272108262409183273
-27.1168924544969723313028870909
-26.943106585026406748859463736
-26.7696622489339765727710637717
-26.5965600777106125699202945713
-26.4238006946015241448509785075
-26.25138471488219495443040286
-26.0793127461287704301632987061
-25.9075853884830378451865200297
-25.7362032349121938157199083194
-25.5651668714635886426287638479
-25.3944768775146316681290331814
-25.2241338260180368364490370812
-25.0541382837425828968872705166
-24.8844908115095581651125834609
-24.7151919644250554561600827449
-24.5462422921082787132641781858
-24.3776423389160189737636732773
-24.2093926441634536305638615632
-24.0414937423414194592098782751
-23.8739461633303065810740303881
-23.7067504326107174174318209444
-23.5399070714710317526138279415
-23.3734165972120162626523682324
-23.2072795233486142749242167079
-23.0414963598090491005986596177
-22.8760676131313720219453085999
-22.7109937866575839177797565535
-22.5462753807254575698931024462
-22.3819128928581859089093109183
-22.2179068179519798276443948468
-22.054257648461737712019435467
-21.8909658745849075125336442649
-21.7280319844436610021738022024
-21.5654564642654988386742447599
-21.4032397985624041698121926285
-21.2413824703086617898074585401
-21.0798849611174592730932961015
-20.9187477514163860792598676567
-20.75797132062194634069608566
-20.5975561473132009135578197163
-20.4375027094046542947027139823
-20.2778114843185021840389219094
-20.1184829491563558055848297181
-19.9595175808705595940519932827
-19.8009158564352195099546421315
-19.6426782530170600685292875933
-19.484805248146229159948942282
-19.3272973198871709047064288669
-19.1701549470096881333445178668
-19.0133786091603176091290317698
-18.8569687870341428314974699858
-18.7009259625471711733996979265
-18.5452506190094042237629474589
-18.3899432412987325346299127601
-18.2350043160357885190232086177
-18.0804343317598940189228542739
-17.9262337791062420722394846014
-17.7724031509844556633933607219
-17.6189429427586697549173444209
-17.4658536524292866790704751577
-17.3131357808165590313412797742
-17.1607898317461585654422391414
-17.0088163122368942564591359829
-16.8572157326907476908127032509
-16.7059886070853992753179403176
-16.5551354531694244509177875491
-16.404656792660345168787668409
-16.2545531514457283582504459202
-16.1048250597875300094221624598
-15.9554730525298908325761606192
-15.8064976693105972664127448222
-15.6578994547764299161810487277
-15.5096789588026303393587784234
-15.3618367367167264929602226467
-15.2143733495269671464532045944
-15.0672893641556261841764879334
-14.9205853536774490102281104267
-14.77426189756352526913718687
-14.6283195819308848524932110028
-14.4827589997981277237602417432
-14.3375807513474125131148920213
-14.1927854441931441676797944034
-14.0483736936577172506684713724
-13.9043461230546888310916362868
-13.760703363979773364259532257
-13.6174460566100716083238620547
-13.4745748500119665354947013527
-13.3320904024581414668016833938
-13.1899933817541993818696544643
-13.0482844655753876333571176799
-12.9069643418139592410359226779
-12.7660337089377306736579288327
-12.6254932763604266783731656381
-12.4853437648244354289782037016
-12.3455859067966321889465231535
-12.2062204468779669891976610429
-12.0672481422275516841820942152
-11.9286697630020243688113499102
-11.7904860928110147256593255388
-11.6526979291895826578199587524
-11.51530608408855479923631956
-11.378311384383739454885655352
-11.2417146724050605060255048
-11.1055168064867151457498900492
-10.9697186615395293418856548841
-10.8343211296467590448085483345
-10.6993251206846647899312852268
-10.5647315629692729507654664049
-10.4305414039308289845305009817
-10.2967556108175471323689043371
-10.1633751714303677976537312379
-10.0304010948905488948715432015
-9.89783441244204156961053624142
-9.76567617829073464109393200018
-9.63392747048279679656884349997
-9.50258939182450194496762242669
-9.3716630708460922880505638737
-9.24114966281241677355829821748
-9.111050350783280962608415263
-8.98136634672665941575307009097
-8.85209889268815507511551725068
-8.72324926202034356152702602763
-8.59481876067591577505521295218
-8.46680872856883185912389083152
-8.33922054100802587806183090478
-8.21205561020855615171804252814
-8.08531538688548407969978973301
-7.95900136193618780582501718685
-7.83311506821727994134465947554
-7.70765808242280494094121143104
-7.58263202707094625980382359751
-7.45803857260708132364753861986
-7.33387943963168946069656923072
-7.21015640126235083944223880762
-7.08687128563988051091883607992
-6.96402597858952918393264530779
-6.84162242644916074396939109455
-6.71966263907739635394156263371
-6.5981486930559082301261405931
-6.47708273510136644558544811201
-6.35646698570400478168155832618
-6.23630374301139423619905438369
-6.11659538697781523956711715787
-5.99734438380162466423734780192
-5.87855329067524731083224643686
-5.76022476087491344652475982179
-5.64236154922004824411109439472
-5.52496651793533478577390781378
-5.40804264295196473195122759107
-5.29159302068851180721844693539
-5.17562087535627301747631929601
-5.0601295668388905946981716043
-4.94512259920167487245589929613
-4.83060362989238864418899123801
-4.71657647970243669169533875502
-4.60304514356555827455307989791
-4.49001380228039566757332971651
-4.37748683525388483919032914477
-4.2654688343744930412904171423
-4.15396461913815811797976189251
-4.04297925316565682358289709485
-3.9325180622683902639870436341
-3.82258665424063602538298026209
-3.71319094058067161117832033323
-3.60433716037141388735478865468
-3.49603190658405627607245235246
-3.38828215510647950678771890974
-3.2810952968430057041723604831
-3.17447917328462885791821179774
-3.06844211601073860385049162772
-2.96299299065646254250556528795
-2.85814124596643157335827495385
-2.75389696865892836755844603353
-2.65027094494762572319548695987
-2.54727472971597837482577805533
-2.44492072451747865498321484109
-2.34322226579060071241948722866
-2.24219372493946203000311566305
-2.14185062225168880246605039255
-2.0422097570186923280524322159
-1.94328935670998970070520235608
-1.84510924865769844457260718115
-1.74769105846323945746078243735
-1.65105844028976140451731082677
-1.55523734540985475006280412305
-1.46025633691828294986027540538
-1.36614696050193784317734113034
-1.27294418373277613352244204729
-1.18068691972080650877556599876
-1.08941865542382969632086391426
-0.999188210872163304646200559908
-0.910050663626660031787237461234
-0.822068483820320339672697461053
-0.735312940436456732009893627025
-0.649865861014447530864950810645
-0.565821857776260166260837052786
-0.483291177998926094029506239127
-0.402403402991865602109345165405
-0.323312320938858735164680620036
-0.246202455639115884964174454418
-0.17129798352381426758673006904
-0.0988751837088772162765713294302
-0.0292802698718626544338862033115
0.0370442943980895977616951113289
0.0995195539231258513369588335945
0.157365812617410730823044127724
0.209494424983234743095182082694
0.254312706384904710808746149291
0.289338988471185960448914417364
0.310340809513192528583358239808
0.308995386258505232235564637765
0.263900849233535649826049176478
0


==> anc/polAqqQPS311.dat <==
# polAqqQPS311
-92.8739677264693374150484689379
-92.8714993666254082297151135399
-92.8713433986218204462885895259
-92.8711777867542361083169965455
-92.8710019493252030982056305383
-92.870815270517345221917925936
-92.8706170984514385782767366054
-92.8704067431370956204700530667
-92.8701834743102201738276473529
-92.8699465191510741307590829896
-92.8696950598764545907429752759
-92.8694282311991174760897524207
-92.8691451176471986430757043409
-92.8688447507359746070614906521
-92.8685261059838704556839931423
-92.8681880997641604319428469949
-92.8678295859833149603349887063
-92.8674493525764243157959625448
-92.8670461178095712524764834807
-92.8666185263784300582908078493
-92.8661651452917347884911638796
-92.8656844595275817082399908152
-92.8651748674498068119538649228
-92.8646346759709049528255493187
-92.8640620954471285432805107273
-92.86345523429051654682399757
-92.8628120932816537480877067884
-92.8621305595659408028932509775
-92.8614084003150616044107471651
-92.8606432560341598117140589627
-92.8598326334939741699080581275
-92.8589738982658250931304009833
-92.8580642668358848053255850574
-92.8571007982735913377175113463
-92.856080385427373278318261576
-92.8549997456190269135066906269
-92.8538554108061189198567309247
-92.8526437171796636696740739181
-92.8513607941620310210687502613
-92.8500025527675634948977209737
-92.848564673285705024087264686
-92.8470425922435496191791909543
-92.8454314886015884289199095506
-92.8437262691330472388544974705
-92.8419215529335411112794267643
-92.8400116550038043615622280811
-92.8379905688439560343596639233
-92.8358519479931048761731253204
-92.8335890864430524467522787986
-92.8311948978493847879063693793
-92.8286618934573154526842380629
-92.8259821586532161102631558386
-92.8231473280458025083199567368
-92.8201485589733868778077850005
-92.8169765033254126786649363431
-92.8136212775575995921697885791
-92.8100724307703871606301833843
-92.8063189107099110477663305855
-92.8023490275394080964146758435
-92.7981504152166513596776115197
-92.7937099902996844878660747531
-92.7890139079886705365289455012
-92.784047515196001147496276639
-92.7787953004198289099312723466
-92.7732408401777818994524693135
-92.7673667417376804412325336677
-92.7611545818604792589324805259
-92.7545848412472717835523327008
-92.7476368343568766675511740616
-92.7402886342331288897580510071
-92.732516991951358413565275261
-92.7242972502614866148604651325
-92.7156032509705218627017237738
-92.7064072355697962845610540235
-92.6966797385718493451051802626
-92.6863894729782113705497798757
-92.6755032072522396478586932202
-92.6639856331203661341854275642
-92.6517992234703706356356044471
-92.6389040795563245146634832112
-92.6252577666563719368107853396
-92.6108151372612292574533833107
-92.595528140797876033492956723
-92.5793456188140581919104298278
-92.5622130844645878456159931245
-92.5440724850496566773852498085
-92.5248619462581223262382711296
-92.5045154966646130696883104863
-92.482962770917952231889721107
-92.4601286899394532681929335241
-92.4359331163227017276986163214
-92.4102904829911465776570438756
-92.3831093930258033994253296184
-92.3542921884222711721365163305
-92.3237344853737472002862590381
-92.2913246735044820950926873629
-92.2569433762958745823359342931
-92.2204628697549355378246082047
-92.1817464561719803659793234754
-92.1406477896010377095852423722
-92.0970101494725761625148863137
-92.0506656585138396427742955254
-91.4889861827762681243517477102
-90.9837563773444675357669815076
-90.5088676404234834047988204026
-90.0539020107454641743516295447
-89.6134345719757196731522668861
-89.184211521719586319527647547
-88.764098102529578694917677485
-88.3516033157494392191866714063
-87.9456363976427543290426384282
-87.5453702977542627350968268472
-87.1501597651933473775504236401
-86.7594895107266380881492984519
-86.3729399605541085825524280409
-85.990163814498541546730388558
-85.6108695141664144021320655165
-85.2348092839185619281279068644
-84.8617702877279475818857746662
-84.4915679636027152740267282536
-84.1240409138892652470481208248
-83.7590469291953273524128049006
-83.3964598527529955143339073855
-83.0361670776370921564194246713
-82.6780675272543006104875330553
-82.3220700095905422526831218735
-81.9680918638799460321490675298
-81.6160578384884787120780909425
-81.2658991533973818150994346138
-80.917552711391369773622492331
-80.5709604300288382732565890774
-80.2260686724678089793885819962
-79.8828277597792050550780366109
-79.5411915508773400069253420049
-79.2011170789069886804918329413
-78.8625642350427933148434511354
-78.525495492323015284019264135
-78.1898756634612924608319949654
-77.8556716876357180184300976545
-77.5228524421033136903527810568
-77.191388575174623991256344144
-76.8612523576419321849189999935
-76.5324175502118379718653672575
-76.2048592848690626423140601884
-75.8785539584092965992648032985
-75.5534791366371926300776198964
-75.2296134679411248153050918718
-74.9069366051369353851473109417
-74.5854291346248584308292575717
-74.2650725120321825100222017722
-73.9458490036230637677798118106
-73.6277416328495278726290210826
-73.3107341314967918048544173913
-72.9948108949437955195365468396
-72.6799569411180665213226257567
-72.3661578727742387440797276646
-72.0533998427689458063361637131
-71.7416695220424342011417564668
-71.4309540700499505058192952052
-71.1212411074144649177468563711
-70.8125186905972031466569294642
-70.5047752884042768967827210525
-70.1979997601668582465427700233
-69.8921813354491982414920411712
-69.5873095951536535312463695364
-69.2833744539050198890132386643
-68.9803661436081026849790153116
-68.6782751980827743799053445985
-68.3770924386899432308925187588
-68.0768089608700280334018201129
-67.7774161215228237304945397955
-67.4789055271641583761755201365
-67.1812690228005753689564658165
-66.8844986814685061033328445068
-66.5885867943890968870933549626
-66.2935258616940809089936675653
-65.9993085836818943240472756718
-65.705927852566671657740933899
-65.4133767446858605133680911076
-65.121648513135004853208678295
-64.8307365808007914807019313633
-64.5406345337657636151345948917
-64.2513361150602032137694659432
-63.9628352187385917167653578869
-63.6751258842597964494092867244
-63.3882022911517141276738376512
-63.1020587539425489889705154372
-62.8166897173422245517930896026
-62.5320897516586369675531151282
-62.248253548434565141885055769
-61.9651759162920679044632091877
-61.6828517769721301189122190641
-61.4012761615581754762722512404
-61.120444206872850742416417288
-60.8403511520382106637457812999
-60.5609923351901001827693005322
-60.2823631903381461253881726183
-60.004459244363338648213555446
-59.7272761141457075876391429013
-59.4508095038150841476539520006
-59.1750552021183874616339102804
-58.9000090798972915087904977564
-58.6256670876705134186178456749
-58.3520252533153218615271941215
-58.0790796798431962766255040252
-57.8068265432648761978004489285
-57.5352620905403267907131835523
-57.2643826376094136223330817512
-56.9941845674993282165274496766
-56.7246643285050375326874913349
-56.4558184324392464447299010855
-56.1876434529485637886253721325
-55.9201360238927506801986109455
-55.6532928377841055818376266731
-55.387110644284204934125432199
-55.1215862487553719077336421214
-54.8567165108643897448145153026
-54.5924983432361109575540436117
-54.3289287101547399873833093021
-54.0660046263106854024310853043
-53.8037231555909888765003012521
-53.542081409911442560170483419
-53.2810765480886044939501019233
-53.0207057747500138588695254263
-52.7609663392809945124887643495
-52.5018555348065167885814776937
-52.2433706972066642894816500688
-51.9855092041643246884242529832
-51.7282684742437916789016095124
-51.4716459659990294312694632088
-51.2156391771104114959368538959
-50.9602456435488032616032360267
-50.7054629387659110535293230064
-50.4512886729098719426547918659
-50.1977204920651065191703024891
-49.9447560775155024384372636698
-49.6923931450300396353225364896
-49.4406294441700088762722778985
-49.1894627576170139176341613979
-48.9388909005209840951239507185
-48.6889117198674588053390360572
-48.4395230938634381700680085178
-48.1907229313411253044573672233
-47.9425091711789151404610106748
-47.6948797817390127804746583391
-47.4478327603210909596482308548
-47.2013661326314214604535879838
-46.9554779522669393258183406087
-46.7101663002137215288192137879
-46.4654292843593834443464349409
-46.2212650390189170938891424242
-45.9776717244735147573259541303
-45.7346475265219402203678018858
-45.492190656044027704731664689
-45.250299348575905458699481133
-45.0089718638965571139609360615
-44.7682064856253492833221985173
-44.5280015208301685231837947548
-44.288355299645824752446093853
-44.0492661749023915412416956479
-43.8107325217631663920723503711
-43.572752737371946264032006645
-43.3353252405093251674771745769
-43.0984484712577317096898240272
-42.8621208906749350280828896443
-42.6263409804757576311292003872
-42.391107242721743301839202338
-42.1564181995185374263295836736
-41.9222723927207459116243242891
-41.6886683836440472719504202961
-41.4556047527843405099702620312
-41.2230800995437191161342047067
-40.9910930419630688721698916276
-40.7596422164610941892633186258
-40.528726277579584452482418157
-40.2983438977347382943871702632
-40.0684937669743698957359197091
-39.8391745927408273221893388291
-39.6103850996394585647044475415
-39.382124029212466369032046851
-39.1543901397179981269058993102
-38.9271822059143220680916861074
-38.7004990188489457478566526629
-38.4743393856525373775222892939
-38.2487021293375149049818644
-38.02358608860117192535117441
-37.7989901176332134967868653143
-37.5749130859275787600500215466
-37.3513538780984309193175995543
-37.1283113937001986423805484903
-36.9057845470515562866886796115
-36.6837722670632335593426747252
-36.4622734970695482794035126909
-36.2412871946635588347904135088
-36.0208123315357357182760491764
-35.8008478933160541920853069577
-35.5813928794194126725132492226
-35.3624463028942838486907523464
-35.1440071902745078567840209989
-34.9260745814341390259171210097
-34.7086475294452597981226409317
-34.491725100438677404597538962
-34.2753063734674207571943367789
-34.0593904403729567899258590175
-33.843976405654047162612783403
-33.6290633863381678197648810415
-33.4146505118554153842704183451
-33.2007369239148257591929921892
-32.9873217763830316134714164547
-32.7744042351651866399303479038
-32.5619834780880855978973101725
-32.3500586947854101888634241097
-32.1386290865850317628168952194
-31.9276938663983027157356713326
-31.7172522586112692156832158147
-31.5073034989777385862619580887
-31.297846834514135281912727153
-31.0888815233960799095906935386
-30.880406834856626185397270922
-30.6724220490860910623111327051
-30.4649264571334135255542219272
-30.2579193608089777244664541816
-30.0514000725888361929586407522
-29.8453679155202689033710114537
-29.6398222231286137993732649985
-29.4347623393253042606674111803
-29.2301876183170486637322609294
-29.0260974245160868164742075853
-28.8224911324514575579695326726
-28.6193681266812112247853734553
-28.4167278017054999896643467994
-28.2145695618804782733815478937
-28.0128928213329445127634215997
-27.8116970038756545333130811226
-27.6109815429232356194027953933
-27.4107458814086290940099663142
-27.2109894716999878085585542966
-27.0117117755179533962653619976
-26.8129122638532364537500964369
-26.6145904168844209793838444194
-26.4167457238959124062940142894
-26.2193776831959464159950907238
-26.0224858020345733976315878303
-25.8260695965215309196044834369
-25.6301285915439138961154099538
-25.4346623206835492514833141533
-25.2396703261339787998725185461
-25.0451521586169507565069537989
-24.8511073772983167669529698209
-24.6575355497032275712320178769
-24.4644362516305163960965798899
-24.2718090670661548775434702042
-24.0796535880956617413458402588
-23.8879694148153395956959097807
-23.6967561552422099995899700271
-23.5060134252225114445562928754
-23.3157408483386190057475710302
-23.1259380558142381597875456362
-22.9366046864177186080653636798
-22.7477403863633268607320959759
-22.5593448092103088020075911678
-22.3714176157595654431645265406
-22.1839584739477565452590802567
-21.9969670587386377266276496005
-21.8104430520114270252583694259
-21.6243861424459866256634221963
-21.4387960254045945433000698548
-21.2536724028100694433531047129
-21.0690149830199994079514077621
-20.8848234806968123062439959816
-20.7010976166734114109554303249
-20.5178371178140849846573378935
-20.3350417168703826660947691721
-20.1527111523316345536563617639
-19.9708451682697708363225020207
-19.7894435141780805832400288876
-19.6085059448035277862581762733
-19.4280322199722208633032259458
-19.2480221044076084749371164554
-19.0684753675409495743336298536
-18.8893917833135789859175042077
-18.7107711299704613641661764427
-18.5326131898444959852380044038
-18.354917749131002322424683262
-18.1776845976517815917309459074
-18.0009135286081122523479277455
-17.8246043383219976197035471774
-17.648756825964941091142590102
-17.4733707932734787732601773894
-17.2984460442506502930701051923
-17.1239823848525360086595595006
-16.9499796226589324213320592505
-16.7764375665271770171593864902
-16.6033560262280686895846547632
-16.430734812062759943166442909
-16.2585737344594218441711295879
-16.0868726035484017209456005266
-15.9156312287145064383493600807
-15.7448494181249501422190386374
-15.5745269782314041069519165032
-15.4046637132444770803220330575
-15.2352594245788366004379633988
-15.0663139102670543867586841614
-14.8978269643401212297546659011
-14.7297983761724278861044391789
-14.5622279297888472972171271382
-14.3951154031313788516396449473
-14.2284605672826261521060226566
-14.0622631856431744399512516833
-13.8965230130597109412225376593
-13.7312397949004892343229162847
-13.5664132660744754196311074969
-13.4020431499902273135092622811
-13.2381291574502457788953276104
-13.074670985476197070796105134
-12.9116683160600338560750412665
-12.7491208148356371753790871295
-12.5870281296651584957356377925
-12.4253898891337561854663690509
-12.264205700945889790339931724
-12.1034751502157534330907246705
-11.9431977976437909289640518747
-11.7833731775705335580838504415
-11.6240007958982298375787961972
-11.4650801278698871883611230043
-11.3066106156944091854792632967
-11.1485916660054790637708672756
-10.9910226471406989591091601004
-10.8339028862262321368906023853
-10.6772316660507976098255104339
-10.5210082217113165152942224452
-10.3652317370107885704924675399
-10.2099013405870633871702084414
-10.0550161017490409079649209819
-9.90057502599445971002151916121
-9.74657705018077931838522889078
-9.59302103731769615066372673156
-9.43990577094650992140865955191
-9.28722994906782946555770659812
-9.13499217757491764257792264263
-8.98319096314525904898538131158
-8.83182470553761607604387145533
-8.68089168923583050574730982063
-8.53039007437382693797715363884
-8.38031788686856128961343838438
-8.23067300767889237909862525442
-8.08145316109837284233114214936
-7.93265590197856386190931747764
-7.78427860176644810457157132933
-7.63631843322457659279600708237
-7.48877235368541714297124223506
-7.34163708667159241230456477969
-7.19490910169084806529233758103
-7.04858459198812898911091423051
-6.90265945000640580428687437178
-6.75712924027209079383889838305
-6.61198916937904936749004226099
-6.46723405269617961394232491019
-6.32285827736586862487246570167
-6.17885576109258652764826705962
-6.03521990614028726498275134518
-5.89194354786147546463438294724
-5.74901889696644618014672128543
-5.60643747460415261031423695764
-5.46419003916118321996458380759
-5.32226650348583391464790806034
-5.18065584100185355436464578858
-5.03934597888039186410965692547
-4.89832367607517384565070139003
-4.75757438357705767244584664782
-4.61708208368652269853608852844
-4.47682910440551493854217248101
-4.33679590417263406279246805141
-4.19696082105325872479546297398
-4.05729977907510226111173040096
-3.91778594256923486994720149141
-3.7783893069980697243825825182
-3.63907621163175650391426314426
-3.4998087552998482542150330329
-3.360544090905590830486989912
-3.22123356687942688754780037007
-3.08182167343212329377220510002
-2.94224473709673473380717963112
-2.80242928671589223668326043885
-2.66228998476864454953809885841
-2.52172697501487856162566883105
-2.38062243315718029122958040958
-2.2388360086528422370618678514
-2.09619869059124935472041290678
-1.9525043786226084506029889964
-1.80749801657432404885444461872
-1.66085840569267112461806954644
-1.51217245546651260089942257146
-1.36089499079639902666951649163
-1.20628274047345828482707584143
-1.04727865660917687083387010333
-0.882290999965835854104992698594
-0.708717571825654541668194345543
-0.521715194514188489935108445727
-0.30978102952161976469247992924
0


==> anc/polAqqQPS321.dat <==
# polAqqQPS321
-12.8824941049947954001001374813
-12.8831419972493433022073836184
-12.8831865360702826866694365341
-12.8832340840921656718329626238
-12.8832848402645932235492074122
-12.8833390163260606121261793971
-12.883396837595313514048348277
-12.8834585438090398295317801886
-12.8835243900083795300392234614
-12.8835946474768467861197965263
-12.8836696047323735444089872397
-12.8837495685763014653135149819
-12.8838348652022695042999236821
-12.8839258413680671823858090586
-12.8840228656336484612465075426
-12.8841263296686277791387297248
-12.8842366496327078216768902194
-12.8843542676326175383893203826
-12.8844796532592682430241256584
-12.8846133052089647454723816737
-12.8847557529926366621098397311
-12.8849075587371815501357291277
-12.8850693190831354159291245516
-12.8852416671830064479395217184
-12.8854252748047233848061209222
-12.8856208545447594738379984404
-12.8858291621555950759016525529
-12.8860509989922750355969050179
-12.8862872145828991834364663435
-12.886538709327953793441360946
-12.8868064373334462915660165274
-12.8870914093828425670472612638
-12.8873946960528231912472913404
-12.8877174309778687268560247909
-12.8880608142686518387762944381
-12.8884261160891514888421342279
-12.8888146803973081413425971995
-12.8892279288539042656354770128
-12.8896673649041767125067881134
-12.8901345780364415198422116431
-12.890631248221731631336497632
-12.8911591505381076129840334425
-12.8917201599828938693374159167
-12.8923162564756106120310717342
-12.8929495300538067583586203934
-12.8936221862633421512965947131
-12.8943365517439093239526160559
-12.8950950800097149673381715865
-12.8959003574242478804824591144
-12.8967551093669310925095021424
-12.8976622065881776090340500218
-12.8986246717479272918104031727
-12.8996456861311209732271603456
-12.9007285965317499947534830108
-12.9018769222950865276251436327
-12.9030943625054324066768117391
-12.9043848033042003432476234328
-12.9057523253203381742507912859
-12.9072012111919993732217401176
-12.908735953154924632821086975
-12.910361260669201163978774368
-12.9120820680518775608847095195
-12.9139035420782995240695196016
-12.9158310895099599125257024999
-12.9178703645010875008687171149
-12.9200272758300917988228502067
-12.9223079938952929198888819225
-12.9247189574070494195771995541
-12.9272668797004038612747821993
-12.9299587545836430159009322724
-12.9328018616286611357005829325
-12.9358037707986612749087394383
-12.9389723462974681813093233056
-12.9423157495124901619966477984
-12.9458424409100860211326009984
-12.9495611807276922451227063372
-12.9534810282914666389486546751
-12.9576113397713251024448536998
-12.9619617641670015850407282116
-12.9665422372990567746421906593
-12.9713629735575039865471094255
-12.9764344551378122400775436431
-12.9817674184693839744631182633
-12.9873728375150818807503316549
-12.9932619035918860653595939453
-12.9994460013321862205989793839
-13.0059366803724379326293826488
-13.0127456223208197666358085723
-13.0198846025179988109166516973
-13.0273654460650266082055525954
-13.0351999775496246491911080021
-13.0433999638565598778724757177
-13.0519770493993395346005553415
-13.0609426830589588041879765795
-13.0703080360608077051375613066
-13.0800839099629870175380039067
-13.0902806338681088143264860336
-13.1009079499060906179252701143
-13.1119748859674351630145828578
-13.1234896145949822851669954571
-13.1354592968671122082901150022
-13.1478899100268865644577144979
-13.278273637699948330565664511
-13.3695765996590617414229820419
-13.4381947874702693192161648627
-13.4912956241199570062627285619
-13.5328504295592717771728662767
-13.5653557069199252311263910085
-13.5905116078703271003734649959
-13.609542276572170314202589761
-13.6233661485542517021538936442
-13.6326944964086283374345185108
-13.638092224184467195899206968
-13.6400173027944531865795250829
-13.6388474074404192923808332611
-13.6348985213576901990959521906
-13.6284382982319085097641106932
-13.6196958920069695234504087385
-13.608869338570743094420079322
-13.5961311995228126480483660956
-13.5816329459426980938735566046
-13.5655084115255501561247324855
-13.5478765469119238454762588332
-13.5288436414778270064859749208
-13.5085051338567775393826378776
-13.486947101001463911712433163
-13.4642474932143323808594675169
-13.4404771664136706630405178376
-13.4157007510632605747092948426
-13.3899773884103457983865055468
-13.3633613580825867092826704177
-13.3359026160898980702238524036
-13.3076472584399955088293326514
-13.2786379226069632891131536134
-13.248914136773905025375606959
-13.2185126249461187847442746071
-13.1874675745841551935249468948
-13.1558108722502268644271104259
-13.1235723118319265826536508072
-13.0907797791550072268281787051
-13.0574594161846195953328011779
-13.0236357675130819039818534084
-12.9893319114196426322089339971
-12.9545695774463814865896997373
-12.9193692521506975410751110827
-12.8837502744579563780453475467
-12.8477309218392249311111349691
-12.8113284883717541759730051928
-12.7745593555984654710968383772
-12.7374390569827072912639416045
-12.6999823366523660401158376612
-12.6622032030400959625757341553
-12.6241149779515708834830035583
-12.5857303415292750302914567783
-12.5470613735238076607750806558
-12.5081195912366227789753216972
-12.4689159844564349297771592047
-12.4294610476752551297233503697
-12.3897648098383903220152951659
-12.3498368618550839373476919937
-12.3096863820722366506623269052
-12.2693221598923537986450422638
-12.2287526176981193379318010856
-12.1879858312294556255080142097
-12.1470295485443036742816712036
-12.1058912076814018767683824104
-12.0645779531318398779031106512
-12.0230966512159355725925413314
-11.9814539044528696639218926177
-11.93965606500237788383166785
-11.8977092472505281735018882848
-11.855619339605096771091546583
-11.8133920155602145299146408299
-11.7710327440847056012765988619
-11.728546799383817404251867402
-11.685939270079784576375088729
-11.6432150678528286668324169235
-11.6003789355807243271648442605
-11.5574354550119217778498661286
-11.5143890540043692392505320879
-11.471244013359596803310537672
-11.428004473279277481790996357
-11.3846744394693476368785292027
-11.341257788914826170531469019
-11.2977582753467006197243248769
-11.2541795344206316902641520388
-11.21052508862575063527103864
-11.1667983519404727552318019194
-11.1230026342510131169809522485
-11.0791411455471565852488046898
-11.0352169999087937853809441696
-10.9912332192957790200575744614
-10.9471927371527876817542268385
-10.9030984018400423575170123643
-10.8589529799000323333844034234
-10.8147591591696649146883071054
-10.7705195517466537824602651126
-10.7262366968183648974048191085
-10.6819130633608000761290566611
-10.6375510527148985303381934557
-10.5931530010468739641489928735
-10.5487211816988761714135803203
-10.5042578074358686536312401396
-10.4597650325942450361837047611
-10.4152449551373646739562128408
-10.3706996186228696928439964867
-10.3261310140863498849251089212
-10.281541081845646605457083212
-10.23693171322983050575368508
-10.1923047522366491123891563994
-10.1476619971220175904599340022
-10.1030052019249182808695685335
-10.0583360779308806559481461628
-10.0136562950770321649240616356
-9.96896748330154109662945706001
-9.92427123384011420448049770785
-9.87956910047206362176915763885
-9.83486260071831881130685799512
-9.79015321699362926861742586725
-9.74544239771508181168777551334
-9.70073155836894197097386232466
-9.6560220825377217136810341727
-9.6113153228892750097740150419
-9.56661260212962812448326461296
-9.52191521392116258816928651936
-9.47722442376768516549383404265
-9.43254146986784046684943780888
-9.38786756393824778719674207252
-9.34320389200767401634584811103
-9.29855161518348875804333881364
-9.2539118703915858612142412287
-9.20928577109089716242606620448
-9.16467440796356913851573189179
-9.1200788495818211627725365019
-9.07550014305245495227770522778
-9.03093931463993840675429994915
-8.98639737036894320194273802508
-8.94187529660717405606422968069
-8.89737406062928839008250317745
-8.85289461116266801487152802091
-8.80843787891576937388533047673
-8.76400477708974562986113080334
-8.71959620187400239771369468176
-8.67521303292631908965585791896
-8.63085613383813955605126392359
-8.58652635258560888621113021268
-8.54222452196690779277558141084
-8.49795146002641186239299274226
-8.45370797046618004009954444841
-8.40949484304525495577465036314
-8.365312853967237033345819565
-8.32116276625657468614780583869
-8.27704533012399423790487987686
-8.23296128332147546463315973029
-8.18891135148716177807691733982
-8.14489624848057801889525216294
-8.10091667670851355336700407729
-8.0569733274419138292224313382
-8.01306688112410970518048320646
-7.96919800767070068804753202531
-7.92536736676139565617889881752
-7.88157560812410268612355534034
-7.8378233718115481996824017295
-7.79411128847069478251915114928
-7.75043997960521666565455153832
-7.70681005783128198200511326128
-7.66322212712688148742530177554
-7.6196767830749344466873115712
-7.57617461310039380799119987698
-7.53271619670156460466310135024
-7.48930210567584171053576778075
-7.44593290434006561805247444319
-7.4026091497456877883399932556
-7.35933139188893032425512094034
-7.3161001739161182255108998356
-7.27291603232435628506186405486
-7.22977949715771676439195806392
-7.18669109219909832936881701179
-7.14365133515791132577064319772
-7.10066073785373931298581451374
-7.05771980639612184488405461492
-7.0148290413605987782044187414
-6.9719889379611518912991156916
-6.92919998621917530053885732363
-6.8864626711291020594477527987
-6.8437774728208104084867585741
-6.80114486671892940358242092917
-6.75856532369916008166161364731
-6.71603931024172491466202628689
-6.67356728858205505317978534693
-6.63114971685882176088653863578
-6.58878704925941548523646578436
-6.54647973616297319325099240689
-6.50422822428105191808572102324
-6.46203295679604390771386306169
-6.41989437349742633674635189305
-6.37781291091593623176040831496
-6.3357890024557590653895371786
-6.29382307852481739094570133362
-6.25191556666324391383815711777
-6.21006689167012152508518688735
-6.16827747572857105256025700222
-6.1265477385292658142534843717
-6.08487809739245048194034942349
-6.04326896738854028059982233061
-6.00172076145737515626406471578
-5.96023389052620224043916326359
-5.91880876362645872070975732
-5.87744578800942609269487012962
-5.83614536926082571638410850653
-5.79490791141442462843624006277
-5.75373381706471966980301819897
-5.71262348747876717373714316689
-5.67157732270722472168876837942
-5.63059572169467081276904568995
-5.58967908238926770548354702274
-5.54882780185183217757565561386
-5.50804227636437851047252187557
-5.46732290153819763853506076883
-5.42667007242153610975818065656
-5.38608418360693828356565900929
-5.34556562933831504285204144327
-5.30511480361780222153711847254
-5.26473210031247194585279186673
-5.22441791326096015775526420093
-5.18417263638007373276914247188
-5.14399666377144082289219881742
-5.1038903898282683487372753763
-5.06385420934227093483070418668
-5.02388851761083602905042967835
-4.98399371054449047285810199092
-4.94417018477473439470943790736
-4.90441833776230898643851825968
-4.8647385679059654933034440666
-4.82513127465180360473511938073
-4.78559685860324837682041470675
-4.74613572163173585154630752611
-4.70674826698817866441022023073
-4.66743489941528415395710102264
-4.62819602526079880715532094779
-4.58903205259175429652770261442
-4.54994339130979189211631035522
-4.5109304532676436674470147593
-4.4719936523868506677147573286
-4.43313340477680007476573090975
-4.39435012885516539174769331542
-4.35564424546983578549753047052
-4.31701617802242297214173513287
-4.27846635259343641666916286985
-4.23999519806922014644924302824
-4.20160314627074715827345744862
-4.16329063208437023538901204023
-4.1250580935946309925187511388
-4.08690597221923214088090015326
-4.04883471284628132007579616216
-4.01084476397391838834130477309
-3.97293657785244180658809594392
-3.93511061062905370496243270333
-3.89736732249534739426354188776
-3.85970717783766548990357633075
-3.82213064539046146554898571808
-3.78463819839280236025483013459
-3.74723031474815554081194706564
-3.70990747718760788512907284174
-3.67267017343667151873836385251
-3.63551889638583632199911117281
-3.5984541442650358485015036384
-3.56147642082220007501155265273
-3.52458623550607556086507678801
-3.48778410365350115227300686534
-3.45107054668133534835637883263
-3.41444609228323987637420886462
-3.37791127463153293082964076942
-3.34146663458433494416961858152
-3.30511271989823970695496183106
-3.26885008544675417625446800589
-3.23267929344476143863123482407
-3.19660091367927306709990739528
-3.16061552374674957134722265618
-3.12472370929728083191430994591
-3.08892606428593237986321498527
-3.05322319123157818523130985054
-3.01761570148355630577187743723
-2.98210421549650038179195919599
-2.94668936311371760764550333469
-2.91137178385950253494531753999
-2.87615212724079594158927978945
-2.84103105305861911494348282888
-2.80600923172973633412082863435
-2.77108734461902218939116426128
-2.73626608438303574816350683012
-2.70154615532533057684495739716
-2.66692827376405837547061113738
-2.63241316841245460653736742743
-2.59800158077282714107306557218
-2.56369426554470375565692907968
-2.52949199104783145895402334781
-2.4953955396607602847165298007
-2.46140570827578655521357782214
-2.42752330877107590698793479671
-2.39374916850083481095090417768
-2.3600841308044511631998952606
-2.32652905553558004659981558991
-2.29308481961221026641479310538
-2.25975231758881107430476874483
-2.2265324622517269728013587974
-2.19342618523906202997625177839
-2.16043443768637416210105391937
-2.1275581908995848330695368661
-2.0947984370566010918589509098
-2.06215618993924539332578550674
-2.02963248569719485018057620032
-1.99722838364574613553337760194
-1.96494496709934595707694884605
-1.93278334424296069569838223478
-1.90074464904350337095673560893
-1.86883004220369258961661918165
-1.83704071216088768748437328306
-1.80537787613362814863078343334
-1.77384278121880497749718031607
-1.74243670554260856156847159802
-1.711160959468633423293426859
-1.68001688686677704475594744771
-1.64900586644684980451425693602
-1.61812931316111839141520264047
-1.58738867968033853762867659251
-1.55678545794819754729649689009
-1.52632118081948625835657667175
-1.49599742378775754934774460396
-1.46581580680870854991297694153
-1.43577799622605113314683475041
-1.40588570680721547720277372068
-1.37614070389687060702973714975
-1.34654480569695080013198980056
-1.31709988568265543039103066263
-1.28780787516475117228079433742
-1.25867076600945967399522311419
-1.22969061352827244422005235086
-1.20086953955121105552290162941
-1.17220973569836004736678145145
-1.14371346686595955730055979222
-1.11538307494497478186687107341
-1.08722098279188299334428475394
-1.05922969847346272929256590618
-1.03141181980966486454577830671
-1.00377003924122748043238754082
-0.976307149051607554489365921135
-0.949026046976091266626635850313
-0.921929742234668201411326944382
-0.895021362029479848295087367749
-0.868304158552458309038651486264
-0.841781516554249946260980058649
-0.81545696153178086327438003616
-0.789334168598997251575462420982
-0.763416972113559477129538946821
-0.737709376141770486945531254256
-0.71221556585500016021167900216
-0.686939919963596808410596138793
-0.661887024309080748909599839678
-0.637061686752688178247452771535
-0.612468953518558787451986877499
-0.588114127173628662544020820262
-0.564002786454328494447654283609
-0.540140808183395975202120093967
-0.51653439155960964764757318277
-0.493190085150438705909035558454
-0.470114816974238901711132199688
-0.447315928126934789678711063048
-0.424801210490946991977605724407
-0.402578949165082175788059187284
-0.38065797037789139976868417661
-0.359047695799716666960540381742
-0.337758204358278832085898360411
-0.316800302899779403188733933613
-0.296185607336190676749347376666
-0.27592663629867961586472738092
-0.256036919802788592207336270296
-0.236531126058631684019871546066
-0.217425210378458797439755565411
-0.198736591214301159246234811828
-0.180484359799864503403173418791
-0.162689531818281917200327418746
-0.145375352184578775192097481878
-0.128567667739892323027670588335
-0.112295387895603443382383770029
-0.0965910608097369042439037550235
-0.0814916037602392896165240931699
-0.0670392430342136660700919006652
-0.0532827443320095112381911330388
-0.0402790554559277580085946476491
-0.0280955499945399282899350170535
-0.0168131749968158166634800429887
-0.00653100990743746991894721047611
0.00262687019825324974386771034797
0.0105005549899778990822828408149
0.0168760995771120982847708897736
0.0214523908533290677558060073065
0.0237735956412475027553537405447
0.023065593996462168847812733346
0.0176980921545143392921835424536
0


==> anc/polAqqQPS331.dat <==
# polAqqQPS331
-5.92592592592592592592592592593
-5.92588725212312186246138285523
-5.92588430529830494064029315195
-5.9258811349745101920898824732
-5.92587772429108037168093156435
-5.92587405512329238130523947478
-5.92587010798828163484608800513
-5.92586586194402625401467293658
-5.92586129448088455204992979441
-5.92585638140514278033829933619
-5.92585109671399104797816212195
-5.9258454124613034973782028202
-5.92583929861355403933078003669
-5.92583272289515101506678190314
-5.92582565062242284342523101526
-5.92581804452543179686652328711
-5.92580986455673428367761557304
-5.92580106768614313209821786444
-5.92579160768048009463876107682
-5.92578143486723481854705165208
-5.92577049588096954263926108826
-5.92575873339122644221263107116
-5.92574608581060649114592886354
-5.92573248698159455884899605031
-5.92571786584060479995066755439
-5.92570214605761279076285161559
-5.92568524564962585505583415116
-5.92566707656612010949225689683
-5.9256475442444414219741840541
-5.9256265471330271569410803749
-5.92560397618015568820175486921
-5.92557971428577056318987033416
-5.92555363571375523463199586533
-5.92552560546185172739624977148
-5.92549547858622172721767655769
-5.92546309947744056575511239643
-5.92542830108449258644850390509
-5.92539090408309951051704093237
-5.92535071598446073127981066964
-5.92530753018021494065339022218
-5.92526112491914506793701469453
-5.92521126221084205952804770233
-5.92515768665121635561173852048
-5.92510012416439776451097656508
-5.9250382806551934642131769374
-5.92497184056587866587060644038
-5.92490046533067357003611843515
-5.9248237917208120658926398023
-5.9247414300726305148037780205
-5.92465296239059718197084044792
-5.92455794031666260200000944407
-5.92445588295673645889831239136
-5.92434627455448540319250211131
-5.92422856200199649164374950407
-5.92410215217616038680744092854
-5.92396640908889475514428286609
-5.92382065083854900374643474535
-5.92366414634900403427188104223
-5.92349611188210239054544695331
-5.92331570730811223877962908325
-5.92312203211794013363008124741
-5.92291412115975945758788402168
-5.92269094008161062484671814683
-5.92245138046035234487624547157
-5.92219425459609706000340090803
-5.92191828994994460595623161618
-5.9216221232014325851321287391
-5.92130429390064617511927329157
-5.92096323768837030761952472599
-5.92059727905601944403546077956
-5.92020462361534056370775284983
-5.91978334984604942376420648917
-5.9193314002876245506429193103
-5.9188465721394436563774411489
-5.91832650723129910246840800481
-5.91776868132406854225085864625
-5.91717039269793988771718253735
-5.91652874998309227929443212394
-5.91584065918511291982427642885
-5.91510280985467976819045326865
-5.914311660348158696473702449
-5.91346342212274760209349653303
-5.91255404300664628908767672843
-5.91157918938143727581853801118
-5.91053422721042715339725086694
-5.90941420184311943181436367471
-5.90821381652226742260186198044
-5.906927409516089930452310935
-5.90554892979422467683762718223
-5.90407191116184693531642226324
-5.90248944476209764437307473723
-5.90079414985255164965180199609
-5.89897814275691985702765828393
-5.89703300388852812118952968434
-5.89494974273736213031159602017
-5.89271876070762547896790193056
-5.89032981168784462677114492366
-5.88777196023058996325697627682
-5.8850335372138909848887330927
-5.88210209285143416616682147425
-5.87896434691367782266240161236
-5.87560613601713788452224920206
-5.83350142380387512085981374778
-5.7944974413314393073397001141
-5.75750707707287487127618410881
-5.72201402563929239667349073129
-5.68771418982352852197719811103
-5.65440663237707448431196645415
-5.62194853900192492759140737005
-5.59023312753809858704166156974
-5.55917751383028525612726188459
-5.52871548434129940224655680404
-5.49879291989428278447591791366
-5.46936475576057014364076754821
-5.44039288269689998688669586949
-5.41184465072541286629264214085
-5.38369177364212615118681897088
-5.35590950843330358274041177431
-5.32847602840999874782856863985
-5.30137193605398939845708459444
-5.27457987868989736374101053912
-5.24808424120251414045767802898
-5.22187089740745093372084164763
-5.19592700671340359816613351484
-5.17024084620894297592080513645
-5.14480167077929166849349207617
-5.11959959563704297199174567514
-5.09462549694934145989637209528
-5.06987092720522793622484358728
-5.04532804268726678026116694235
-5.02098954095777897277797739958
-4.99684860668854573055300878424
-4.97289886448673082030757232925
-4.94913433762269891676066651772
-4.92554941176461096115599920569
-4.90213880298281546221776753987
-4.87889752941352656907355420635
-4.85582088607313167956985478633
-4.83290442239703314807182738513
-4.81014392214426615219290746976
-4.78753538536437435638092054407
-4.76507501216858879109243831141
-4.74275918808513318755549679337
-4.72058447080995531125275852163
-4.69854757819053205182306530026
-4.6766453773025493313981399672
-4.65487487449796265845489030427
-4.6332332063188005937639920908
-4.61171763118456669170547481708
-4.59032552177261977211065279049
-4.56905435802078935459208996611
-4.54790172068997649199105758713
-4.52686528543181723932983843363
-4.50594281731282614462532246102
-4.48513216575193949288033254351
-4.46443125983316676295451298809
-4.4438381039592377232785167971
-4.42335077381578895039068476706
-4.40296741261884068909240477682
-4.38268622762113487621327757075
-4.36250548685539035186726696087
-4.34242351609472642947992568308
-4.32243869601244914515857099977
-4.30254945952511818764207379019
-4.28275428930434460240893935937
-4.2630517154441338254574635583
-4.24344031327180607305636900591
-4.22391870129161441705229549365
-4.20448553925115543958827565143
-4.18513952632154157201704896732
-4.16587939938308971945305358939
-4.14670393140898769686867866072
-4.12761192994003721090586819192
-4.1086022356441473622647781006
-4.08967372095477270963971062148
-4.07082528878296079424873337085
-4.05205587129810092438489708866
-4.03336442877285359049989562087
-4.01474994848809221036829852751
-3.99621144369400960638161406072
-3.97774795262383389648556594573
-3.95935853755686517970698214772
-3.94104228392778804364984274999
-3.92279829947943776437461973863
-3.90462571345640211431720098349
-3.88652367583702773201947838755
-3.86849135660157163945296570961
-3.85052794503439615205097540847
-3.83263264905825039833482053644
-3.81480469459881510387446392039
-3.79704332497781023522621113992
-3.77934780033307847668292602061
-3.76171739706416216708095308364
-3.74415140730198801417610965365
-3.72664913840136331544039792629
-3.70920991245507016613473933759
-3.69183306582842078906460464845
-3.67451794871320818381563628761
-3.65726392470005222761620186485
-3.64007037036820258404869157365
-3.62293667489191667032031748568
-3.60586223966258384512823029676
-3.5888464779258162228594939973
-3.57188881443277238365339248453
-3.55498868510502299527829695988
-3.53814553671230723166960335963
-3.52135882656256608361050628426
-3.50462802220367341006478712964
-3.48795260113631805786176771882
-3.47133205053752075124295557743
-3.45476586699429787575136987757
-3.43825355624701089497547381854
-3.42179463294196507414061876517
-3.40538862039284456138323158857
-3.3890350503505928061061959747
-3.37273346278136787574377763832
-3.35648340565222156125087726381
-3.34028443472416932409424058836
-3.32413611335233521323386412125
-3.30803801229287194322754598444
-3.29198970951637144228308417107
-3.27599079002749541482468883224
-3.26004084569056887524964288508
-3.24413947506089225204244183285
-3.22828628322153958434817478804
-3.21248088162542158291246729437
-3.19672288794240294705642163848
-3.1810119259112733590783892992
-3.16534762519638105433139404642
-3.14972962124874682377301118305
-3.13415755517148477816968371387
-3.11863107358936421928027240601
-3.10314982852235455110873587869
-3.08771347726300234966781091594
-3.07232168225749651684183012374
-3.05697411099028389545876423929
-3.04167043587210383965503170889
-3.0264103341313160367225468899
-3.01119348770840138225381961026
-2.99601958315352093673629007144
-2.98088831152702295486707012398
-2.96579936830279269380592932961
-2.95075245327434418743956153623
-2.93574727046355743368315669935
-2.92078352803196849325518186823
-2.90586093819452385281463532402
-2.89097921713571407371424295517
-2.87613808492800524009552014823
-2.86133726545249004620534926652
-2.84657648632168353163955666548
-2.83185547880439149316463603486
-2.81717397775258248077507651098
-2.80253172153019703117820474006
-2.78792845194383041098634325768
-2.77336391417522764114944307407
-2.75883785671553195980574138281
-2.74435003130123015862749015693
-2.72990019285174040341912710641
-2.71548809940859022839536249294
-2.70111351207613438013874659889
-2.68677619496376408634450753255
-2.67247591512956114047826373984
-2.65821244252535193052858120611
-2.64398554994311820203082127322
-2.62979501296272293615554368025
-2.61564060990091124637592689963
-2.60152212176154765534633892711
-2.58743933218705251025193306835
-2.57339202741100163297274268641
-2.55937999621185458373317443859
-2.54540302986777814611853876413
-2.53146092211253281993405095609
-2.51755346909239123872675467783
-2.50368046932405851313130791025
-2.48984172365356554166401534514
-2.47603703521610732919332885974
-2.46226620939679931197294687067
-2.44852905379232560865143808669
-2.43482537817345400079347490816
-2.42115499444839329579861897905
-2.40751771662696954123821061681
-2.39391336078559834402562263365
-2.38034174503303130189288164777
-2.3668026894768552797009911432
-2.35329601619072396043017704342
-2.33982154918230177148566194142
-2.32637911436190093236173145303
-2.312968539511792990823542549
-2.29958965425617681263154926789
-2.28624229003178556543704418408
-2.27292628005911579176147336009
-2.25964145931426219983457798391
-2.24638766450134231536244525138
-2.23316473402549563284151343948
-2.21997250796644238260574979929
-2.20681082805258749013282220793
-2.19367953763565574794812222337
-2.18057848166584464842750805834
-2.16750750666748173855434291055
-2.15446646071517375584826757794
-2.1414551934104351888388360042
-2.12847355585878427616692673352
-2.11552140064729481619590289594
-2.10259858182259250441416330415
-2.08970495486928484939967156662
-2.07684037668881404016237326557
-2.06400470557872244872870981067
-2.05119780121232075231079587406
-2.03841952461874894971976003095
-2.02566973816342082722909325174
-2.01294830552884270024361410003
-2.00025509169579751924082028373
-1.98758996292488568186666121889
-1.9749527867384141381152936738
-1.96234343190262561251646417924
-1.94976176841025999649587116605
-1.93720766746344018585166662718
-1.92468100145687485288061138789
-1.91218164396137085035528361399
-1.89970946970764814555320071298
-1.88726435457045037711335348386
-1.87484617555294431587910550803
-1.86245481077140169330280263539
-1.85009013944015703765180294405
-1.83775204185683532937433379824
-1.82544039938784345275467524328
-1.81315509445411958160080071461
-1.80089601051713479234634734443
-1.78866303206514134878797075646
-1.77645604459966224888717366179
-1.76427493462221676580437535329
-1.75211958962127685275777071287
-1.73998989805944941455981587385
-1.72788574936087957792358049965
-1.71580703389887021798778379255
-1.70375364298371312011583271062
-1.69172546885072727400827212792
-1.67972240464849991165253475194
-1.66774434442732601173687712389
-1.65579118312784210099057321264
-1.64386281656985028758919476674
-1.63195914144132856338742141694
-1.62008005528762351041364535867
-1.60822545650082164287824773248
-1.59639524430929570900479473393
-1.58458931876742236738103305848
-1.57280758074546774033163389906
-1.56104993191963743212113023484
-1.54931627476228768268434107902
-1.53760651253229440813076922474
-1.52592054926557695755418095555
-1.51425828976577349177116612994
-1.50261963959506496358332412192
-1.49100450506514475107293553438
-1.47941279322833106536849728301
-1.46784441186881932231495625761
-1.45629926949407173361574633062
-1.44477727532634143733751950185
-1.43327833929432855024022102259
-1.42180237202496558526919953397
-1.41034928483532973677480693608
-1.39891898972467959365905394142
-1.3875113993666138967372253869
-1.37612642710135001119212460965
-1.36476398692811983813539350415
-1.35342399349768094101817516946
-1.34210636210494071299478480175
-1.33081100868169146037912795626
-1.31953784978945432508406446504
-1.30828680261243001543713851097
-1.29705778495055436005917395553
-1.28585071521265674361102585208
-1.27466551240971952619295015962
-1.26350209614823659005412295139
-1.25236038662366919806922178909
-1.24124030461399738819602459572
-1.23014177147336516687300849844
-1.219064709125817802078277097
-1.20800904005912955357919068997
-1.19697468731872021378328256769
-1.18596157450165886758199206445
-1.17496962575075331368515389311
-1.16399876574872362320095174521
-1.1530489197124583436472759612
-1.14212001338735188820945742801
-1.13121197304172168090878033886
-1.12032472546130365843788902383
-1.10945819794382475877439403096
-1.09861231829365105532318063117
-1.08778701481651022328101796812
-1.07698221631428705218332881233
-1.06619785207989074520107990842
-1.05543385189219277172378534422
-1.04469014601103406511011663043
-1.03396666517230038222758099992
-1.02326334058306466555364120667
-1.0125801039167952721884805061
-1.00191688730862895714985448607
-0.991273623350707520798136573598
-0.98065024508757705218932233011
-0.970046686011648721589536581937
-0.959462880058720096320190693071
-0.948898761603555974551658803761
-0.938354265455527751638079374932
-0.92782932685431035309915653151
-0.91732388146563578741877861767
-0.906837865377102390456674836342
-0.896371215094038851469633969803
-0.885923867535422128524115738715
-0.875495760029848378463174657804
-0.865086830311556043577953625789
-0.85469701651650025373775144586
-0.844326257178477718962692443615
-0.833974491225301303288910122265
-0.823641657975023486287207612154
-0.813327697132207933761416002621
-0.803032548784248413980919654801
-0.792756153397734310301587320849
-0.782498451814861995208929136294
-0.772259385249891344684747485128
-0.76203889528564668536169227319
-0.751836923870061480196576032196
-0.741653413312766071370445957365
-0.731488306281717811818436218576
-0.721341545799872929212322159503
-0.711213075241899478370261692522
-0.701102838330930749958043563294
-0.691010779135358514980690095104
-0.680936842065665495948729646943
-0.670880971871296466745936058347
-0.660843113637567394130737355287
-0.650823212782612044477571356999
-0.640821215054365489812802679836
-0.630837066527583957427853537973
-0.62087071360090047736523223192
-0.61092210299391579187631821865
-0.600991181744324000548092737629
-0.591077897205072424194366450942
-0.581182197041555179810197511577
-0.571304029228839967900735567573
-0.561443342048927582322167432228
-0.551600084088043661417157427116
-0.541774204233962207694433085735
-0.531965651673360411596116146781
-0.522174375889204323021081798813
-0.51240032665816492223198243637
-0.502643454048064149571429533241
-0.492903708415350461052922689499
-0.483181040402603484378085672597
-0.473475400936067357267158490101
-0.463786741223212337177953971402
-0.454115012750324278532980006025
-0.444460167280121580478431262849
-0.434822156849399214965459891026
-0.425200933766699451576654964472
-0.415596450610008902022027752748
-0.406008660224481513601969876997
-0.39643751572018714718250491381
-0.386882970469885381353499288365
-0.377344978106824190446072997107
-0.367823492522563149973923833469
-0.358318467864820828837252645026
-0.348829858535346033289989136746
-0.339357619187812573223542176747
-0.329901704725737226765748434565
-0.320462070300420584534421801532
-0.311038671308910460123208695021
-0.30163146339198755853556987723
-0.292240402432173099322821765047
-0.282865444551758096126409898112
-0.273506546110853999175032830633
-0.264163663705464412045914221626
-0.254836754165577598668413123436
-0.245525774553279501129198340152
-0.236230682160886993333276584973
-0.226951434509101099986095002184
-0.217687989345179914690531292326
-0.208440304641130955200591083017
-0.199208338591922698042762394306
-0.189992049613715038807900411785
-0.180791396342108428432862015901
-0.171606337630411439733469736218
-0.162436832547926522320312533128
-0.153282840378253707827902983136
-0.144144320617612031117288337661
-0.135021232973178436773803101656
-0.125913537361443943816665983447
-0.11682119390658684506694410731
-0.107744162938862721086379972658
-0.0986824049930110520030182438164
-0.0896358808066782138817660595317
-0.0806045513188566495802284816753
-0.0715883776683400072536073599912
-0.0625873211921940428383364957164
-0.0536013434242430859536202995221
-0.0446304060935718717142921502631
-0.0356744711230425439485312735219
-0.0267335006278266382610666460624
-0.0178074569139518562776218778937
-0.00889630247686344525056074505139
0


==> anc/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.

